WIRED: Weighted Adaptive Prediction with Structured Dependence for Probabilistic Multiseries Forecasting

This paper presents WIRED, an R package algorithm for joint probabilistic forecasting of multiple related time series. WIRED combines a library of simple marginal predictive distributions, CRPS-based adaptive mixture weights, and a Gaussian or Student t copula for cross-series simulation. We evaluate the implementation in a benchmark with four synthetic data-generating processes (DGPs), three forecast horizons, 30 replicates per DGP-horizon pair, nine ablations and external baselines, and a rolling-origin study on the built-in EuStockMarkets data. The central contribution is architectural and diagnostic. WIRED separates adaptive marginal expert aggregation from dependence reconstruction; the benchmark supports explicit dependence modeling, but shows that the current CRPS-extrapolated softmax weighting is not yet robust enough to dominate simpler bootstrap or equal-weight alternatives. The paper therefore identifies a working layer of the design, a bottleneck in the marginal aggregation layer, and a concrete research path for more regularized probabilistic ensemble construction.

==> anc/README_REPRODUCE.txt <==
WIRED paper reproducibility files
================================

This ancillary directory contains the experiment driver and precomputed CSV
outputs used by the WIRED arXiv manuscript.

Contents
--------

- paper/experiment/run_experiment.R
- paper/results/*.csv

Software requirements
---------------------

Install R and the released CRAN implementation of WIRED:

  install.packages("wired", repos = "https://cloud.r-project.org")

The experiment also uses the package dependencies imported by WIRED and by the
benchmark driver: MASS, mc2d, forecast, quantreg, and imputeTS. These are
installed automatically when installing WIRED from CRAN in a standard R setup.

How to rerun
------------

1. From the ancillary directory, run a smoke test:

   WIRED_BENCH_MODE=quick Rscript paper/experiment/run_experiment.R

2. To regenerate the paper benchmark, run:

   WIRED_BENCH_MODE=paper Rscript paper/experiment/run_experiment.R

On Windows PowerShell, set the environment variable before calling Rscript:

   $env:WIRED_BENCH_MODE="quick"; Rscript paper/experiment/run_experiment.R
   $env:WIRED_BENCH_MODE="paper"; Rscript paper/experiment/run_experiment.R

The script writes raw synthetic scores, paired deltas, real-data scores,
summary CSVs, manuscript tables, and manuscript figures. If the full repository
source is present, the script uses the local package source. If not, it loads
the installed CRAN package namespace.

Notes
-----

The full paper benchmark uses 30 replicates for each synthetic DGP-horizon pair
and may take a while on ordinary hardware. The precomputed CSV outputs included
as ancillary files correspond to the manuscript tables and figures.


==> anc/paper/experiment/run_experiment.R <==
#!/usr/bin/env Rscript

args <- commandArgs(FALSE)
file_arg <- grep("^--file=", args, value = TRUE)
if (length(file_arg)) {
  script_path <- normalizePath(sub("^--file=", "", file_arg[[1]]), mustWork = TRUE)
  repo_root <- normalizePath(file.path(dirname(script_path), "..", ".."), mustWork = TRUE)
} else {
  repo_root <- normalizePath(getwd(), mustWork = TRUE)
}
setwd(repo_root)

local_lib <- file.path(repo_root, ".codex_r_libs")
if (dir.exists(local_lib)) .libPaths(c(normalizePath(local_lib), .libPaths()))

suppressPackageStartupMessages(library(MASS))

required_packages <- c("mc2d", "forecast", "quantreg", "imputeTS")
missing_packages <- required_packages[!vapply(required_packages, requireNamespace, logical(1), quietly = TRUE)]
if (length(missing_packages)) {
  stop("Missing required packages: ", paste(missing_packages, collapse = ", "))
}

rpert <- mc2d::rpert
dpert <- mc2d::dpert
ppert <- mc2d::ppert
qpert <- mc2d::qpert
auto.arima <- forecast::auto.arima
forecast <- forecast::forecast
rq <- quantreg::rq
na_kalman <- imputeTS::na_kalman

load_wired_impl <- function() {
  local_main <- file.path(repo_root, "R", "main.R")
  if (file.exists(local_main)) {
    source(local_main)
    return("local package source")
  }

  if (!requireNamespace("wired", quietly = TRUE)) {
    stop(
      "Package 'wired' is not installed and local R/main.R was not found. ",
      "Install it with install.packages('wired') from CRAN."
    )
  }

  wired_ns <- asNamespace("wired")
  wired_symbols <- c(
    "wired",
    "probabilistic_mixer",
    "naive_predictor",
    "arima_predictor",
    "ewma_gaussian_predictor",
    "historical_bootstrap_predictor",
    "drift_resid_bootstrap_predictor",
    "vol_scaled_naive_predictor",
    "robust_median_mad_predictor",
    "shrunk_quantile_predictor"
  )
  missing_symbols <- wired_symbols[!vapply(wired_symbols, exists, logical(1), envir = wired_ns, inherits = FALSE)]
  if (length(missing_symbols)) {
    stop("Installed package 'wired' is missing required internals: ", paste(missing_symbols, collapse = ", "))
  }
  for (nm in wired_symbols) assign(nm, get(nm, envir = wired_ns), envir = .GlobalEnv)
  "CRAN package namespace"
}

wired_impl <- load_wired_impl()
message("Using wired implementation from ", wired_impl, ".")

out_dir <- file.path(repo_root, "paper", "results")
fig_dir <- file.path(repo_root, "paper", "arxiv", "figures")
dir.create(out_dir, showWarnings = FALSE, recursive = TRUE)
dir.create(fig_dir, showWarnings = FALSE, recursive = TRUE)

component_names <- c("nv", "ar", "eg", "hb", "dr", "vs", "rm", "sq")
component_labels <- c(
  nv = "PERT",
  ar = "ARIMA",
  eg = "EWMA",
  hb = "Hist.",
  dr = "Drift",
  vs = "Vol.",
  rm = "Robust",
  sq = "Quantile"
)

variant_order <- c(
  "WIRED-full",
  "No tail copula",
  "Static dependence",
  "Rolling dependence",
  "Independent marginals",
  "Equal weights",
  "ARIMA independent",
  "Bootstrap independent",
  "Gaussian copula bootstrap"
)

variant_labels <- c(
  "Full",
  "No tail",
  "Static",
  "Rolling",
  "Ind. WIRED",
  "Equal",
  "ARIMA",
  "Boot.",
  "Gauss boot."
)

env_or <- function(name, default) {
  x <- Sys.getenv(name, unset = NA_character_)
  if (is.na(x) || !nzchar(x)) default else x
}

split_env <- function(name, default) {
  x <- Sys.getenv(name, unset = NA_character_)
  if (is.na(x) || !nzchar(x)) return(default)
  trimws(strsplit(x, ",", fixed = TRUE)[[1]])
}

make_config <- function() {
  mode <- tolower(env_or("WIRED_BENCH_MODE", "quick"))
  if (!mode %in% c("quick", "paper")) stop("WIRED_BENCH_MODE must be quick or paper.")

  cfg <- if (mode == "paper") {
    list(
      mode = mode,
      n_reps = 30L,
      dgps = c("regime_heavy_tail", "static_gaussian", "break_correlation", "independent_series"),
      horizons = c(1L, 3L, 6L),
      n_train = 240L,
      n_eval = 384L,
      n_draw = 512L,
      p = 4L,
      n_testing = 2L,
      n_crps_mc = 64L,
      q_grid_size = 140L,
      arima_sim = 600L,
      bootstrap_draws = 800L,
      quantile_draws = 800L,
      real_origins = 8L,
      real_horizons = c(1L, 5L, 20L)
    )
  } else {
    list(
      mode = mode,
      n_reps = 4L,
      dgps = c("regime_heavy_tail", "static_gaussian", "break_correlation", "independent_series"),
      horizons = c(1L, 3L, 6L),
      n_train = 240L,
      n_eval = 192L,
      n_draw = 256L,
      p = 4L,
      n_testing = 1L,
      n_crps_mc = 32L,
      q_grid_size = 90L,
      arima_sim = 250L,
      bootstrap_draws = 400L,
      quantile_draws = 400L,
      real_origins = 4L,
      real_horizons = c(1L, 5L, 20L)
    )
  }

  cfg$n_reps <- as.integer(env_or("WIRED_BENCH_REPS", cfg$n_reps))
  cfg$n_eval <- as.integer(env_or("WIRED_BENCH_EVAL_DRAWS", cfg$n_eval))
  cfg$n_draw <- as.integer(env_or("WIRED_BENCH_FORECAST_DRAWS", cfg$n_draw))
  cfg$n_train <- as.integer(env_or("WIRED_BENCH_TRAIN", cfg$n_train))
  cfg$p <- as.integer(env_or("WIRED_BENCH_P", cfg$p))
  cfg$n_testing <- as.integer(env_or("WIRED_BENCH_N_TESTING", cfg$n_testing))
  cfg$dgps <- split_env("WIRED_BENCH_DGPS", cfg$dgps)
  cfg$horizons <- as.integer(split_env("WIRED_BENCH_HORIZONS", cfg$horizons))
  cfg$real_origins <- as.integer(env_or("WIRED_REAL_ORIGINS", cfg$real_origins))
  cfg$real_horizons <- as.integer(split_env("WIRED_REAL_HORIZONS", cfg$real_horizons))
  cfg
}

configure_fast_defaults <- function(cfg) {
  formals(arima_predictor)$n_sim <<- cfg$arima_sim
  formals(historical_bootstrap_predictor)$n_draws <<- cfg$bootstrap_draws
  formals(drift_resid_bootstrap_predictor)$n_draws <<- cfg$bootstrap_draws
  formals(shrunk_quantile_predictor)$n_draws <<- cfg$quantile_draws
}

crps_sample <- function(x, y) {
  x <- sort(as.numeric(x[is.finite(x)]))
  m <- length(x)
  if (m < 5 || !is.finite(y)) return(NA_real_)
  term1 <- mean(abs(x - y))
  i <- seq_len(m)
  term2 <- sum((2 * i - m - 1) * x) / (m * m)
  term1 - term2
}

energy_scores <- function(X, Y) {
  pair_term <- 0.5 * mean(as.matrix(dist(X)))
  apply(Y, 1, function(y) {
    mean(sqrt(rowSums((sweep(X, 2, y, "-"))^2))) - pair_term
  })
}

variogram_scores <- function(X, Y, order = 0.5) {
  p <- ncol(X)
  pairs <- combn(seq_len(p), 2)
  fx <- apply(pairs, 2, function(ii) mean(abs(X[, ii[1]] - X[, ii[2]])^order))
  apply(Y, 1, function(y) {
    fy <- apply(pairs, 2, function(ii) abs(y[ii[1]] - y[ii[2]])^order)
    sum((fy - fx)^2)
  })
}

marginal_crps_scores <- function(X, Y) {
  vals <- numeric(nrow(Y) * ncol(Y))
  k <- 0L
  for (i in seq_len(nrow(Y))) {
    for (j in seq_len(ncol(Y))) {
      k <- k + 1L
      vals[[k]] <- crps_sample(X[, j], Y[i, j])
    }
  }
  vals
}

coverage_width <- function(X, Y, probs = c(0.1, 0.9)) {
  lo <- apply(X, 2, quantile, probs = probs[[1]], type = 8, names = FALSE)
  hi <- apply(X, 2, quantile, probs = probs[[2]], type = 8, names = FALSE)
  cover <- matrix(FALSE, nrow(Y), ncol(Y))
  for (j in seq_len(ncol(Y))) cover[, j] <- Y[, j] >= lo[[j]] & Y[, j] <= hi[[j]]
  list(coverage = mean(cover), width = mean(hi - lo))
}

safe_cor <- function(R) {
  R <- as.matrix(R)
  R[!is.finite(R)] <- 0
  R <- (R + t(R)) / 2
  diag(R) <- 1
  R
}

build_corr <- function(type, p) {
  if (type == "static_gaussian") {
    R <- matrix(0.45, p, p)
    diag(R) <- 1
    return(R)
  }
  if (type == "break_pre") {
    R <- matrix(0.15, p, p)
    R[lower.tri(R)] <- c(0.10, -0.05, 0.05, 0.12, -0.10, 0.08)[seq_len(p * (p - 1) / 2)]
    R[upper.tri(R)] <- t(R)[upper.tri(R)]
    diag(R) <- 1
    return(safe_cor(R))
  }
  if (type == "break_post") {
    R <- matrix(0.70, p, p)
    diag(R) <- 1
    return(R)
  }
  diag(1, p)
}

growth_step <- function(dgp, t, state, p) {
  drift <- c(0.00035, 0.00020, 0.00010, -0.00005)[seq_len(p)]
  if (dgp == "regime_heavy_tail") {
    prev <- if (is.null(state)) 0L else state
    state_next <- if (prev == 0L) as.integer(runif(1) < 0.08) else as.integer(runif(1) >= 0.35)
    stress <- state_next == 1L
    load <- if (stress) c(1.15, 0.95, 0.70, 0.40)[seq_len(p)] else c(0.65, 0.45, 0.15, -0.25)[seq_len(p)]
    df <- if (stress) 4 else 9
    factor_scale <- if (stress) 0.011 else 0.0035
    idio_scale <- if (stress) 0.0040 else 0.0015
    cyc <- 0.0008 * sin(2 * pi * t / 48)
    g <- drift + cyc + load * rt(1, df = df) * factor_scale + rt(p, df = df + 2) * idio_scale
    return(list(growth = pmax(g, -0.20), state = state_next))
  }

  if (dgp == "static_gaussian") {
    R <- build_corr("static_gaussian", p)
    sdv <- c(0.0060, 0.0050, 0.0045, 0.0040)[seq_len(p)]
    Sigma <- (sdv %o% sdv) * R
    g <- as.numeric(MASS::mvrnorm(1, drift, Sigma))
    return(list(growth = pmax(g, -0.20), state = NA_integer_))
  }

  if (dgp == "break_correlation") {
    phase <- if (is.null(state)) "pre" else state
    R <- build_corr(if (phase == "pre") "break_pre" else "break_post", p)
    sdv <- if (phase == "pre") c(0.0045, 0.0040, 0.0038, 0.0035)[seq_len(p)] else c(0.0090, 0.0080, 0.0070, 0.0065)[seq_len(p)]
    Sigma <- (sdv %o% sdv) * R
    z <- as.numeric(MASS::mvrnorm(1, rep(0, p), Sigma))
    g <- drift + z + 0.0006 * sin(2 * pi * t / 36)
    return(list(growth = pmax(g, -0.20), state = phase))
  }

  if (dgp == "independent_series") {
    sdv <- c(0.0060, 0.0050, 0.0045, 0.0040)[seq_len(p)]
    g <- drift + rt(p, df = 7) * sdv
    return(list(growth = pmax(g, -0.20), state = NA_integer_))
  }

  stop("Unknown DGP: ", dgp)
}

simulate_panel <- function(dgp, n_train = 144, seed = 1, p = 4) {
  set.seed(seed)
  level <- matrix(NA_real_, n_train, p)
  growth <- matrix(NA_real_, n_train - 1L, p)
  colnames(level) <- colnames(growth) <- paste0("S", seq_len(p))
  level[1, ] <- c(100, 90, 80, 110)[seq_len(p)]
  state <- if (dgp == "break_correlation") "pre" else 0L
  states <- character(n_train)
  states[1] <- as.character(state)

  for (t in 2:n_train) {
    if (dgp == "break_correlation" && t > floor(0.72 * n_train)) state <- "post"
    step <- growth_step(dgp, t, state, p)
    state <- step$state
    states[t] <- as.character(state)
    growth[t - 1L, ] <- step$growth
    level[t, ] <- level[t - 1L, ] * (1 + step$growth)
  }

  list(level = as.data.frame(level), growth = growth, state = state, states = states, dgp = dgp)
}

simulate_future_growth <- function(dgp, last_state, start_t, horizon, n_eval = 384, seed = 1, p = 4) {
  set.seed(seed)
  out <- matrix(NA_real_, n_eval, p)
  colnames(out) <- paste0("S", seq_len(p))
  for (i in seq_len(n_eval)) {
    state <- last_state
    cum <- rep(1, p)
    for (hh in seq_len(horizon)) {
      if (dgp == "break_correlation") state <- "post"
      step <- growth_step(dgp, start_t + hh, state, p)
      state <- step$state
      cum <- cum * (1 + step$growth)
    }
    out[i, ] <- cum - 1
  }
  out
}

rank_to_rho <- function(M, metric) {
  if (metric == "pearson") return(M)
  if (metric == "kendall") return(sin(pi * M / 2))
  2 * sin(pi * M / 6)
}

make_corr_pd <- function(R) {
  R <- safe_cor(R)
  eig <- eigen(R, symmetric = TRUE)
  vals <- eig$values
  vecs <- eig$vectors
  floor_val <- max(1e-10, 1e-8 * max(vals, na.rm = TRUE))
  vals2 <- pmax(vals, floor_val)
  R2 <- vecs %*% diag(vals2, nrow = length(vals2)) %*% t(vecs)
  R2 <- safe_cor(R2)
  R2[R2 > 1] <- 1
  R2[R2 < -1] <- -1
  R2
}

shrink_corr <- function(R, alpha) {
  if (!is.finite(alpha) || alpha <= 0) return(R)
  alpha <- min(max(alpha, 0), 0.99)
  R2 <- (1 - alpha) * R + alpha * diag(1, nrow(R))
  diag(R2) <- 1
  R2
}

estimate_R <- function(ts_set, future = 1, mode = "multiplicative",
                       dep_metric = "spearman", corr_adapt = "regime",
                       roll_window = 48, shrink_alpha = 0.05,
                       stress_smooth = 4, calm_q = 0.5, stress_q = 0.85,
                       stress_blend_k = 8) {
  ts_set <- as.data.frame(ts_set)
  Z_list <- lapply(ts_set, function(z) {
    zz <- trafo(as.numeric(z), lag = future, mode = mode)
    zz[is.finite(zz)]
  })
  L <- min(vapply(Z_list, length, integer(1)))
  Z <- do.call(cbind, lapply(Z_list, function(z) tail(z, L)))
  colnames(Z) <- colnames(ts_set)

  rolling_corr <- function(Z, window, metric) {
    w <- min(as.integer(window), nrow(Z))
    Z2 <- tail(Z, w)
    M <- if (metric == "pearson") {
      cor(Z2, use = "pairwise.complete.obs")
    } else {
      cor(Z2, method = metric, use = "pairwise.complete.obs")
    }
    R <- rank_to_rho(M, metric)
    diag(R) <- 1
    R
  }

  if (corr_adapt == "static") {
    M <- if (dep_metric == "pearson") cor(Z, use = "pairwise.complete.obs") else cor(Z, method = dep_metric, use = "pairwise.complete.obs")
    R <- rank_to_rho(M, dep_metric)
    diag(R) <- 1
  } else if (corr_adapt == "rolling") {
    R <- rolling_corr(Z, roll_window, dep_metric)
  } else {
    raw_stress <- rowMeans(abs(Z), na.rm = TRUE)
    filt <- rep(1 / stress_smooth, stress_smooth)
    s <- as.numeric(stats::filter(raw_stress, filt, sides = 1, method = "convolution"))
    ok <- is.finite(s)
    Z_ok <- Z[ok, , drop = FALSE]
    s_ok <- s[ok]
    q_calm <- quantile(s_ok, probs = calm_q, names = FALSE, type = 8)
    q_stress <- quantile(s_ok, probs = stress_q, names = FALSE, type = 8)
    calm_rows <- which(s_ok <= q_calm)
    stress_rows <- which(s_ok >= q_stress)
    if (length(calm_rows) < 6 || length(stress_rows) < 6) {
      R <- rolling_corr(Z_ok, min(roll_window, nrow(Z_ok)), dep_metric)
    } else {
      Mc <- cor(Z_ok[calm_rows, , drop = FALSE], method = dep_metric, use = "pairwise.complete.obs")
      Ms <- cor(Z_ok[stress_rows, , drop = FALSE], method = dep_metric, use = "pairwise.complete.obs")
      Rc <- rank_to_rho(Mc, dep_metric)
      Rs <- rank_to_rho(Ms, dep_metric)
      diag(Rc) <- 1
      diag(Rs) <- 1
      s_last <- tail(s_ok, 1)
      s_mid <- (q_calm + q_stress) / 2
      w <- 1 / (1 + exp(-stress_blend_k * (s_last - s_mid)))
      R <- (1 - w) * Rc + w * Rs
      diag(R) <- 1
    }
  }

  R <- make_corr_pd(shrink_corr(R, shrink_alpha))
  colnames(R) <- rownames(R) <- colnames(ts_set)
  R
}

fit_wired_transformed <- function(ts_set, future, cfg, seed = 1) {
  ts_set <- as.data.frame(ts_set)
  marg <- vector("list", ncol(ts_set))
  names(marg) <- colnames(ts_set)
  for (j in seq_along(marg)) {
    marg[[j]] <- probabilistic_mixer(
      ts = as.numeric(ts_set[[j]]),
      future = future,
      n_testing = cfg$n_testing,
      n_crps_mc = cfg$n_crps_mc,
      seed = seed + 100L * j + 11L * future,
      q_grid_size = cfg$q_grid_size,
      level_mode = NULL
    )
  }
  R <- estimate_R(ts_set, future = future, mode = "multiplicative", corr_adapt = "regime")
  list(marginals = marg, R = R)
}

mix_from_pfs <- function(pfs, weights, q_eps = 1e-4, q_grid_size = 120) {
  w <- weights / sum(weights)
  names(w) <- names(pfs)
  pfun <- function(x) Reduce(`+`, Map(function(pf, wi) wi * pf$pfun(x), pfs, w))
  rfun <- function(n) {
    comps <- sample(names(w), n, replace = TRUE, prob = w)
    out <- numeric(n)
    for (nm in names(w)) {
      idx <- which(comps == nm)
      if (length(idx)) out[idx] <- pfs[[nm]]$rfun(length(idx))
    }
    out
  }
  lo <- min(vapply(pfs, function(pf) pf$qfun(q_eps), numeric(1)), na.rm = TRUE)
  hi <- max(vapply(pfs, function(pf) pf$qfun(1 - q_eps), numeric(1)), na.rm = TRUE)
  grid_x <- seq(lo, hi, length.out = q_grid_size)
  grid_p <- pmin(pmax(pfun(grid_x), 0), 1)
  grid_p <- cummax(grid_p)
  keep <- c(TRUE, diff(grid_p) > 0)
  inv_cdf <- approxfun(grid_p[keep], grid_x[keep], rule = 2)
  list(rfun = rfun, pfun = pfun, qfun = function(p) inv_cdf(pmin(pmax(p, 0), 1)), weights = w)
}

equal_weight_mixer <- function(ts, future, cfg, seed = 1) {
  pfs <- list(
    nv = naive_predictor(ts, future, seed = seed, level_mode = NULL),
    ar = arima_predictor(ts, future, seed = seed, level_mode = NULL),
    eg = ewma_gaussian_predictor(ts, future, level_mode = NULL),
    hb = historical_bootstrap_predictor(ts, future, seed = seed, level_mode = NULL),
    dr = drift_resid_bootstrap_predictor(ts, future, seed = seed, level_mode = NULL),
    vs = vol_scaled_naive_predictor(ts, future, level_mode = NULL),
    rm = robust_median_mad_predictor(ts, future, level_mode = NULL),
    sq = shrunk_quantile_predictor(ts, future, seed = seed, level_mode = NULL)
  )
  mix_from_pfs(pfs, rep(1, length(pfs)), q_grid_size = cfg$q_grid_size)
}

fit_marginals <- function(ts_set, future, cfg, kind, seed = 1) {
  ts_set <- as.data.frame(ts_set)
  marg <- vector("list", ncol(ts_set))
  names(marg) <- colnames(ts_set)
  for (j in seq_along(marg)) {
    ts <- as.numeric(ts_set[[j]])
    sj <- seed + 100L * j + 17L * future
    marg[[j]] <- switch(
      kind,
      equal = equal_weight_mixer(ts, future, cfg, seed = sj),
      arima = arima_predictor(ts, future, seed = sj, level_mode = NULL),
      bootstrap = historical_bootstrap_predictor(ts, future, seed = sj, level_mode = NULL),
      stop("Unknown marginal kind: ", kind)
    )
  }
  marg
}

draw_joint <- function(marginals, R = NULL, n = 512, seed = 1,
                       copula = c("t", "gaussian", "independent"), t_df = 5,
                       u_eps = 1e-6) {
  copula <- match.arg(copula)
  p <- length(marginals)
  set.seed(seed)
  if (copula == "independent") {
    U <- matrix(runif(n * p), n, p)
  } else if (copula == "gaussian") {
    Z <- MASS::mvrnorm(n = n, mu = rep(0, p), Sigma = R)
    if (n == 1) Z <- matrix(Z, nrow = 1)
    U <- pnorm(Z)
  } else {
    Z <- MASS::mvrnorm(n = n, mu = rep(0, p), Sigma = R)
    if (n == 1) Z <- matrix(Z, nrow = 1)
    g <- rchisq(n, df = t_df) / t_df
    U <- pt(Z / sqrt(g), df = t_df)
  }
  U <- pmin(pmax(U, u_eps), 1 - u_eps)
  X <- matrix(NA_real_, n, p)
  colnames(X) <- names(marginals)
  for (j in seq_len(p)) X[, j] <- marginals[[j]]$qfun(U[, j])
  X
}

score_variant <- function(draws, truth) {
  cw <- coverage_width(draws, truth)
  data.frame(
    crps = mean(marginal_crps_scores(draws, truth), na.rm = TRUE),
    energy = mean(energy_scores(draws, truth), na.rm = TRUE),
    variogram = mean(variogram_scores(draws, truth), na.rm = TRUE),
    coverage80 = cw$coverage,
    width80 = cw$width
  )
}

run_one_case <- function(rep_id, dgp, horizon, seed, cfg) {
  message(sprintf("rep %02d | %-20s | h=%d", rep_id, dgp, horizon))
  panel <- simulate_panel(dgp, n_train = cfg$n_train, seed = seed, p = cfg$p)
  truth <- simulate_future_growth(dgp, panel$state, cfg$n_train, horizon, n_eval = cfg$n_eval, seed = seed + 9000L + horizon, p = cfg$p)
  ts_set <- panel$level

  fit <- fit_wired_transformed(ts_set, future = horizon, cfg = cfg, seed = seed)
  R_static <- estimate_R(ts_set, future = horizon, mode = "multiplicative", corr_adapt = "static")
  R_rolling <- estimate_R(ts_set, future = horizon, mode = "multiplicative", corr_adapt = "rolling")

  equal_marg <- fit_marginals(ts_set, horizon, cfg, "equal", seed + 3000L)
  arima_marg <- fit_marginals(ts_set, horizon, cfg, "arima", seed + 4000L)
  boot_marg <- fit_marginals(ts_set, horizon, cfg, "bootstrap", seed + 5000L)

  variants <- list(
    "WIRED-full" = draw_joint(fit$marginals, fit$R, n = cfg$n_draw, seed = seed + 10L, copula = "t", t_df = 5),
    "No tail copula" = draw_joint(fit$marginals, fit$R, n = cfg$n_draw, seed = seed + 11L, copula = "gaussian"),
    "Static dependence" = draw_joint(fit$marginals, R_static, n = cfg$n_draw, seed = seed + 12L, copula = "t", t_df = 5),
    "Rolling dependence" = draw_joint(fit$marginals, R_rolling, n = cfg$n_draw, seed = seed + 13L, copula = "t", t_df = 5),
    "Independent marginals" = draw_joint(fit$marginals, n = cfg$n_draw, seed = seed + 14L, copula = "independent"),
    "Equal weights" = draw_joint(equal_marg, fit$R, n = cfg$n_draw, seed = seed + 15L, copula = "t", t_df = 5),
    "ARIMA independent" = draw_joint(arima_marg, n = cfg$n_draw, seed = seed + 16L, copula = "independent"),
    "Bootstrap independent" = draw_joint(boot_marg, n = cfg$n_draw, seed = seed + 17L, copula = "independent"),
    "Gaussian copula bootstrap" = draw_joint(boot_marg, R_static, n = cfg$n_draw, seed = seed + 18L, copula = "gaussian")
  )

  scores <- do.call(rbind, lapply(names(variants), function(nm) {
    out <- score_variant(variants[[nm]], truth)
    out$variant <- nm
    out
  }))
  scores$replicate <- rep_id
  scores$dgp <- dgp
  scores$horizon <- horizon
  scores <- scores[, c("replicate", "dgp", "horizon", "variant", "crps", "energy", "variogram", "coverage80", "width80")]

  weights <- do.call(rbind, lapply(seq_along(fit$marginals), function(j) {
    data.frame(
      replicate = rep_id,
      dgp = dgp,
      horizon = horizon,
      series = names(fit$marginals)[[j]],
      component = names(fit$marginals[[j]]$weights),
      weight = as.numeric(fit$marginals[[j]]$weights)
    )
  }))

  list(scores = scores, weights = weights)
}

score_forecast_case <- function(ts_set, truth, horizon, seed, cfg) {
  fit <- fit_wired_transformed(ts_set, future = horizon, cfg = cfg, seed = seed)
  R_static <- estimate_R(ts_set, future = horizon, mode = "multiplicative", corr_adapt = "static")
  R_rolling <- estimate_R(ts_set, future = horizon, mode = "multiplicative", corr_adapt = "rolling")
  equal_marg <- fit_marginals(ts_set, horizon, cfg, "equal", seed + 3000L)
  arima_marg <- fit_marginals(ts_set, horizon, cfg, "arima", seed + 4000L)
  boot_marg <- fit_marginals(ts_set, horizon, cfg, "bootstrap", seed + 5000L)

  variants <- list(
    "WIRED-full" = draw_joint(fit$marginals, fit$R, n = cfg$n_draw, seed = seed + 10L, copula = "t", t_df = 5),
    "No tail copula" = draw_joint(fit$marginals, fit$R, n = cfg$n_draw, seed = seed + 11L, copula = "gaussian"),
    "Static dependence" = draw_joint(fit$marginals, R_static, n = cfg$n_draw, seed = seed + 12L, copula = "t", t_df = 5),
    "Rolling dependence" = draw_joint(fit$marginals, R_rolling, n = cfg$n_draw, seed = seed + 13L, copula = "t", t_df = 5),
    "Independent marginals" = draw_joint(fit$marginals, n = cfg$n_draw, seed = seed + 14L, copula = "independent"),
    "Equal weights" = draw_joint(equal_marg, fit$R, n = cfg$n_draw, seed = seed + 15L, copula = "t", t_df = 5),
    "ARIMA independent" = draw_joint(arima_marg, n = cfg$n_draw, seed = seed + 16L, copula = "independent"),
    "Bootstrap independent" = draw_joint(boot_marg, n = cfg$n_draw, seed = seed + 17L, copula = "independent"),
    "Gaussian copula bootstrap" = draw_joint(boot_marg, R_static, n = cfg$n_draw, seed = seed + 18L, copula = "gaussian")
  )

  do.call(rbind, lapply(names(variants), function(nm) {
    out <- score_variant(variants[[nm]], truth)
    out$variant <- nm
    out
  }))
}

run_real_data_benchmark <- function(cfg) {
  data("EuStockMarkets", package = "datasets")
  levels <- as.data.frame(EuStockMarkets)
  max_h <- max(cfg$real_horizons)
  min_origin <- max(900L, ceiling(0.55 * nrow(levels)))
  max_origin <- nrow(levels) - max_h
  origins <- unique(round(seq(min_origin, max_origin, length.out = cfg$real_origins)))
  out <- list()
  k <- 0L
  for (origin_idx in origins) {
    ts_set <- levels[seq_len(origin_idx), , drop = FALSE]
    for (h in cfg$real_horizons) {
      message(sprintf("real EuStockMarkets | origin=%d | h=%d", origin_idx, h))
      truth <- matrix(as.numeric(levels[origin_idx + h, ] / levels[origin_idx, ] - 1), nrow = 1)
      colnames(truth) <- colnames(levels)
      scores <- score_forecast_case(ts_set, truth, horizon = h, seed = 700000L + origin_idx + h, cfg = cfg)
      scores$dataset <- "EuStockMarkets"
      scores$origin <- origin_idx
      scores$horizon <- h
      k <- k + 1L
      out[[k]] <- scores[, c("dataset", "origin", "horizon", "variant", "crps", "energy", "variogram", "coverage80", "width80")]
    }
  }
  real_scores <- do.call(rbind, out)
  real_scores$variant <- factor(real_scores$variant, levels = variant_order)
  real_scores <- real_scores[order(real_scores$origin, real_scores$horizon, real_scores$variant), ]
  real_scores
}

summarise_scores <- function(score_df, by = "variant") {
  f <- as.formula(paste("cbind(crps, energy, variogram, coverage80, width80) ~", paste(by, collapse = "+")))
  avg <- aggregate(f, score_df, mean)
  sdev <- aggregate(f, score_df, sd)
  names(sdev)[-(seq_along(by))] <- paste0(names(sdev)[-(seq_along(by))], "_sd")
  merge(avg, sdev, by = by)
}

paired_deltas <- function(score_df) {
  metrics <- c("crps", "energy", "variogram")
  keys <- c("replicate", "dgp", "horizon")
  full <- score_df[score_df$variant == "WIRED-full", c(keys, metrics)]
  names(full)[-(seq_along(keys))] <- paste0(metrics, "_full")
  merged <- merge(score_df, full, by = keys)
  merged <- merged[merged$variant != "WIRED-full", ]
  for (m in metrics) merged[[paste0(m, "_delta")]] <- merged[[m]] - merged[[paste0(m, "_full")]]
  merged
}

summarise_deltas <- function(delta_df, by = "variant") {
  metrics <- c("crps_delta", "energy_delta", "variogram_delta")
  out <- do.call(rbind, lapply(split(delta_df, delta_df[by], drop = TRUE), function(dd) {
    data.frame(
      variant = unique(dd$variant)[[1]],
      crps_delta = mean(dd$crps_delta),
      crps_delta_se = sd(dd$crps_delta) / sqrt(nrow(dd)),
      energy_delta = mean(dd$energy_delta),
      energy_delta_se = sd(dd$energy_delta) / sqrt(nrow(dd)),
      variogram_delta = mean(dd$variogram_delta),
      variogram_delta_se = sd(dd$variogram_delta) / sqrt(nrow(dd))
    )
  }))
  rownames(out) <- NULL
  out[match(setdiff(variant_order, "WIRED-full"), out$variant), ]
}

format_pm <- function(mu, sd, digits = 4) {
  sprintf(paste0("%.", digits, "f $\\pm$ %.", digits, "f"), mu, sd)
}

format_delta <- function(mu, se, digits = 4) {
  sprintf(paste0("%+.", digits, "f $\\pm$ %.", digits, "f"), mu, 1.96 * se)
}

write_overall_table <- function(agg, path) {
  agg <- agg[match(variant_order, agg$variant), ]
  best <- list(crps = which.min(agg$crps), energy = which.min(agg$energy), variogram = which.min(agg$variogram))
  lines <- c(
    "\\begin{tabular}{lccccc}",
    "\\toprule",
    "Variant & CRPS $\\downarrow$ & Energy $\\downarrow$ & Variogram $\\downarrow$ & 80\\% cov. & 80\\% width \\\\",
    "\\midrule"
  )
  for (i in seq_len(nrow(agg))) {
    row <- agg[i, ]
    vals <- c(
      format_pm(row$crps, row$crps_sd, 5),
      format_pm(row$energy, row$energy_sd, 5),
      format_pm(row$variogram, row$variogram_sd, 5),
      format_pm(row$coverage80, row$coverage80_sd, 3),
      format_pm(row$width80, row$width80_sd, 4)
    )
    if (i == best$crps) vals[[1]] <- paste0("\\textbf{", vals[[1]], "}")
    if (i == best$energy) vals[[2]] <- paste0("\\textbf{", vals[[2]], "}")
    if (i == best$variogram) vals[[3]] <- paste0("\\textbf{", vals[[3]], "}")
    lines <- c(lines, paste(row$variant, paste(vals, collapse = " & "), sep = " & ") |> paste0(" \\\\"))
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

write_delta_table <- function(delta_summary, path) {
  lines <- c(
    "\\begin{tabular}{lccc}",
    "\\toprule",
    "Variant & $\\Delta$ CRPS & $\\Delta$ Energy & $\\Delta$ Variogram \\\\",
    "\\midrule"
  )
  for (i in seq_len(nrow(delta_summary))) {
    row <- delta_summary[i, ]
    vals <- c(
      format_delta(row$crps_delta, row$crps_delta_se, 5),
      format_delta(row$energy_delta, row$energy_delta_se, 5),
      format_delta(row$variogram_delta, row$variogram_delta_se, 5)
    )
    lines <- c(lines, paste(row$variant, paste(vals, collapse = " & "), sep = " & ") |> paste0(" \\\\"))
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

write_dgp_table <- function(score_df, path) {
  dgp_scores <- aggregate(cbind(crps, energy, variogram) ~ dgp + variant, score_df, mean)
  dgp_levels <- unique(score_df$dgp)
  lines <- c(
    "\\begin{tabular}{llccc}",
    "\\toprule",
    "DGP & Variant & CRPS & Energy & Variogram \\\\",
    "\\midrule"
  )
  for (dgp in dgp_levels) {
    dd <- dgp_scores[dgp_scores$dgp == dgp & dgp_scores$variant %in% c("WIRED-full", "Independent marginals", "ARIMA independent", "Gaussian copula bootstrap"), ]
    dd <- dd[match(c("WIRED-full", "Independent marginals", "ARIMA independent", "Gaussian copula bootstrap"), dd$variant), ]
    for (i in seq_len(nrow(dd))) {
      label <- if (i == 1) gsub("_", "\\\\_", dgp) else ""
      lines <- c(lines, sprintf("%s & %s & %.5f & %.5f & %.5f \\\\", label, dd$variant[i], dd$crps[i], dd$energy[i], dd$variogram[i]))
    }
    lines <- c(lines, "\\addlinespace")
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

write_config_table <- function(cfg, path) {
  horizons <- paste(cfg$horizons, collapse = ", ")
  dgps <- paste(gsub("_", "\\\\_", cfg$dgps), collapse = "; ")
  lines <- c(
    "\\begin{tabular}{ll}",
    "\\toprule",
    "Setting & Value \\\\",
    "\\midrule",
    sprintf("Mode & %s \\\\", cfg$mode),
    sprintf("Synthetic DGPs & %s \\\\", dgps),
    sprintf("Replicates per DGP-horizon & %d \\\\", cfg$n_reps),
    sprintf("Horizons & %s \\\\", horizons),
    sprintf("Real-data origins/horizons & %d origins; %s \\\\", cfg$real_origins, paste(cfg$real_horizons, collapse = ", ")),
    sprintf("Training length & %d \\\\", cfg$n_train),
    sprintf("Series dimension & %d \\\\", cfg$p),
    sprintf("Evaluation draws & %d \\\\", cfg$n_eval),
    sprintf("Forecast draws & %d \\\\", cfg$n_draw),
    sprintf("Expanding-window CRPS points & %d \\\\", cfg$n_testing),
    sprintf("CRPS Monte Carlo draws & %d \\\\", cfg$n_crps_mc),
    sprintf("Mixture quantile grid & %d \\\\", cfg$q_grid_size),
    "\\bottomrule",
    "\\end{tabular}"
  )
  writeLines(lines, path)
}

write_real_table <- function(real_agg, path) {
  real_agg <- real_agg[match(variant_order, real_agg$variant), ]
  best <- list(crps = which.min(real_agg$crps), energy = which.min(real_agg$energy), variogram = which.min(real_agg$variogram))
  lines <- c(
    "\\begin{tabular}{lccccc}",
    "\\toprule",
    "Variant & CRPS $\\downarrow$ & Energy $\\downarrow$ & Variogram $\\downarrow$ & 80\\% cov. & 80\\% width \\\\",
    "\\midrule"
  )
  for (i in seq_len(nrow(real_agg))) {
    row <- real_agg[i, ]
    vals <- c(
      format_pm(row$crps, row$crps_sd, 5),
      format_pm(row$energy, row$energy_sd, 5),
      format_pm(row$variogram, row$variogram_sd, 5),
      format_pm(row$coverage80, row$coverage80_sd, 3),
      format_pm(row$width80, row$width80_sd, 4)
    )
    if (i == best$crps) vals[[1]] <- paste0("\\textbf{", vals[[1]], "}")
    if (i == best$energy) vals[[2]] <- paste0("\\textbf{", vals[[2]], "}")
    if (i == best$variogram) vals[[3]] <- paste0("\\textbf{", vals[[3]], "}")
    lines <- c(lines, paste(row$variant, paste(vals, collapse = " & "), sep = " & ") |> paste0(" \\\\"))
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

plot_score_ablation <- function(agg, path) {
  agg <- agg[match(variant_order, agg$variant), ]
  rel <- rbind(
    CRPS = agg$crps / agg$crps[agg$variant == "WIRED-full"],
    Energy = agg$energy / agg$energy[agg$variant == "WIRED-full"],
    Variogram = agg$variogram / agg$variogram[agg$variant == "WIRED-full"]
  )
  pdf(path, width = 8.0, height = 4.4, useDingbats = FALSE)
  par(mar = c(7.2, 4.2, 1.2, 0.8), las = 1)
  barplot(
    rel,
    beside = TRUE,
    col = c("#2F6B4F", "#5B7FB9", "#C0604D"),
    names.arg = variant_labels,
    ylab = "Score relative to WIRED-full",
    ylim = c(0, max(rel, na.rm = TRUE) * 1.18),
    cex.names = 0.72
  )
  abline(h = 1, lty = 2, col = "gray35")
  legend("topleft", legend = rownames(rel), fill = c("#2F6B4F", "#5B7FB9", "#C0604D"), bty = "n", horiz = TRUE, cex = 0.85)
  dev.off()
}

plot_dgp_variogram <- function(score_df, path) {
  dgp_scores <- aggregate(variogram ~ dgp + variant, score_df, mean)
  keep <- c("WIRED-full", "Independent marginals", "ARIMA independent", "Gaussian copula bootstrap")
  dgp_scores <- dgp_scores[dgp_scores$variant %in% keep, ]
  mat <- sapply(keep, function(v) {
    vals <- dgp_scores$variogram[dgp_scores$variant == v]
    vals / vals[1] # temporary shape fallback, overwritten below
  })
  dgps <- unique(score_df$dgp)
  mat <- matrix(NA_real_, nrow = length(keep), ncol = length(dgps), dimnames = list(keep, dgps))
  for (d in dgps) {
    base <- dgp_scores$variogram[dgp_scores$dgp == d & dgp_scores$variant == "WIRED-full"]
    for (v in keep) mat[v, d] <- dgp_scores$variogram[dgp_scores$dgp == d & dgp_scores$variant == v] / base
  }
  pdf(path, width = 8.0, height = 4.2, useDingbats = FALSE)
  par(mar = c(7.5, 4.2, 1.2, 0.8), las = 1)
  barplot(
    mat,
    beside = TRUE,
    col = c("#2F6B4F", "#C0604D", "#5B7FB9", "#7A6AA8"),
    names.arg = gsub("_", "\n", dgps),
    ylab = "Variogram score relative to WIRED-full",
    ylim = c(0, max(mat, na.rm = TRUE) * 1.18),
    cex.names = 0.72
  )
  abline(h = 1, lty = 2, col = "gray35")
  legend("topleft", legend = c("Full", "Ind.", "ARIMA", "Boot. copula"), fill = c("#2F6B4F", "#C0604D", "#5B7FB9", "#7A6AA8"), bty = "n", horiz = TRUE, cex = 0.78)
  dev.off()
}

plot_component_weights <- function(weight_df, path) {
  weight_mean <- aggregate(weight ~ component, weight_df, mean)
  weight_mean$label <- component_labels[weight_mean$component]
  weight_mean <- weight_mean[match(component_names, weight_mean$component), ]
  write.csv(weight_mean, file.path(out_dir, "component_weight_summary.csv"), row.names = FALSE)
  pdf(path, width = 7.2, height = 3.6, useDingbats = FALSE)
  par(mar = c(7.6, 4.2, 1.2, 0.8), las = 1)
  bp <- barplot(
    weight_mean$weight,
    names.arg = weight_mean$label,
    col = "#4C7A72",
    ylim = c(0, max(weight_mean$weight) * 1.25),
    ylab = "Average adaptive weight",
    cex.names = 0.78
  )
  text(bp, weight_mean$weight, labels = sprintf("%.2f", weight_mean$weight), pos = 3, cex = 0.7)
  dev.off()
}

write_macros <- function(cfg, agg, delta_summary, path) {
  full <- agg[agg$variant == "WIRED-full", ]
  ind_delta <- delta_summary[delta_summary$variant == "Independent marginals", ]
  equal_delta <- delta_summary[delta_summary$variant == "Equal weights", ]
  gauss_delta <- delta_summary[delta_summary$variant == "Gaussian copula bootstrap", ]
  macros <- c(
    sprintf("\\newcommand{\\BenchMode}{%s}", cfg$mode),
    sprintf("\\newcommand{\\NumReplicates}{%d}", cfg$n_reps),
    sprintf("\\newcommand{\\NumDGPs}{%d}", length(cfg$dgps)),
    sprintf("\\newcommand{\\NumHorizons}{%d}", length(cfg$horizons)),
    sprintf("\\newcommand{\\NumEvalDraws}{%d}", cfg$n_eval),
    sprintf("\\newcommand{\\NumForecastDraws}{%d}", cfg$n_draw),
    sprintf("\\newcommand{\\TrainLength}{%d}", cfg$n_train),
    sprintf("\\newcommand{\\FullCrps}{%.5f}", full$crps),
    sprintf("\\newcommand{\\FullEnergy}{%.5f}", full$energy),
    sprintf("\\newcommand{\\FullVariogram}{%.5f}", full$variogram),
    sprintf("\\newcommand{\\IndependentVariogramDelta}{%.5f}", ind_delta$variogram_delta),
    sprintf("\\newcommand{\\EqualCrpsDelta}{%.5f}", equal_delta$crps_delta),
    sprintf("\\newcommand{\\GaussianBootstrapVariogramDelta}{%.5f}", gauss_delta$variogram_delta)
  )
  writeLines(macros, path)
}

run_benchmark <- function() {
  cfg <- make_config()
  configure_fast_defaults(cfg)
  set.seed(1001)
  seeds <- 100000L + seq_len(cfg$n_reps)
  runs <- list()
  k <- 0L
  for (dgp in cfg$dgps) {
    for (h in cfg$horizons) {
      for (i in seq_along(seeds)) {
        k <- k + 1L
        runs[[k]] <- run_one_case(i, dgp, h, seeds[[i]] + 1000L * match(dgp, cfg$dgps) + 100L * h, cfg)
      }
    }
  }

  score_df <- do.call(rbind, lapply(runs, `[[`, "scores"))
  weight_df <- do.call(rbind, lapply(runs, `[[`, "weights"))
  score_df$variant <- factor(score_df$variant, levels = variant_order)
  score_df <- score_df[order(score_df$dgp, score_df$horizon, score_df$replicate, score_df$variant), ]

  write.csv(score_df, file.path(out_dir, "experiment_scores.csv"), row.names = FALSE)
  write.csv(weight_df, file.path(out_dir, "component_weights.csv"), row.names = FALSE)

  agg <- summarise_scores(score_df, by = "variant")
  agg <- agg[match(variant_order, agg$variant), ]
  write.csv(agg, file.path(out_dir, "experiment_summary.csv"), row.names = FALSE)

  by_dgp <- summarise_scores(score_df, by = c("dgp", "variant"))
  write.csv(by_dgp, file.path(out_dir, "experiment_summary_by_dgp.csv"), row.names = FALSE)
  by_horizon <- summarise_scores(score_df, by = c("horizon", "variant"))
  write.csv(by_horizon, file.path(out_dir, "experiment_summary_by_horizon.csv"), row.names = FALSE)

  deltas <- paired_deltas(score_df)
  write.csv(deltas, file.path(out_dir, "paired_score_deltas.csv"), row.names = FALSE)
  delta_summary <- summarise_deltas(deltas)
  write.csv(delta_summary, file.path(out_dir, "paired_delta_summary.csv"), row.names = FALSE)

  write_overall_table(agg, file.path(repo_root, "paper", "arxiv", "table_metrics.tex"))
  write_delta_table(delta_summary, file.path(repo_root, "paper", "arxiv", "table_deltas.tex"))
  write_dgp_table(score_df, file.path(repo_root, "paper", "arxiv", "table_by_dgp.tex"))
  write_config_table(cfg, file.path(repo_root, "paper", "arxiv", "table_experiment_config.tex"))

  plot_score_ablation(agg, file.path(fig_dir, "score_ablation.pdf"))
  plot_dgp_variogram(score_df, file.path(fig_dir, "score_by_dgp.pdf"))
  plot_component_weights(weight_df, file.path(fig_dir, "component_weights.pdf"))

  if (!identical(Sys.getenv("WIRED_SKIP_REAL_DATA"), "1")) {
    real_scores <- run_real_data_benchmark(cfg)
    write.csv(real_scores, file.path(out_dir, "real_data_scores.csv"), row.names = FALSE)
    real_agg <- summarise_scores(real_scores, by = "variant")
    real_agg <- real_agg[match(variant_order, real_agg$variant), ]
    write.csv(real_agg, file.path(out_dir, "real_data_summary.csv"), row.names = FALSE)
    write_real_table(real_agg, file.path(repo_root, "paper", "arxiv", "table_real_data.tex"))
  }

  write_macros(cfg, agg, delta_summary, file.path(repo_root, "paper", "arxiv", "experiment_macros.tex"))

  message("benchmark complete: ", cfg$mode)
}

if (!identical(Sys.getenv("WIRED_EXPERIMENT_SOURCE_ONLY"), "1")) {
  run_benchmark()
}


==> anc/paper/results/component_weight_summary.csv <==
"component","weight","label"
"nv",0.114977053699852,"PERT"
"ar",0.122795358876944,"ARIMA"
"eg",0.1249940631533,"EWMA"
"hb",0.131923936631089,"Hist."
"dr",0.126301852407626,"Drift"
"vs",0.11950500550909,"Vol."
"rm",0.133517739948304,"Robust"
"sq",0.125984989773795,"Quantile"


==> anc/paper/results/component_weights.csv <==
"replicate","dgp","horizon","series","component","weight"
1,"regime_heavy_tail",1,"S1","nv",0.0160757192043807
1,"regime_heavy_tail",1,"S1","ar",0.136651635228385
1,"regime_heavy_tail",1,"S1","eg",0.0604150721652548
1,"regime_heavy_tail",1,"S1","hb",0.139886897578994
1,"regime_heavy_tail",1,"S1","dr",0.245502537546078
1,"regime_heavy_tail",1,"S1","vs",0.0275732591433256
1,"regime_heavy_tail",1,"S1","rm",0.144906582359978
1,"regime_heavy_tail",1,"S1","sq",0.228988296773603
1,"regime_heavy_tail",1,"S2","nv",0.0164242489526438
1,"regime_heavy_tail",1,"S2","ar",0.0563456248244806
1,"regime_heavy_tail",1,"S2","eg",0.105478616134387
1,"regime_heavy_tail",1,"S2","hb",0.0404879816101688
1,"regime_heavy_tail",1,"S2","dr",0.200071404307518
1,"regime_heavy_tail",1,"S2","vs",0.394653983194992
1,"regime_heavy_tail",1,"S2","rm",0.0521744961038671
1,"regime_heavy_tail",1,"S2","sq",0.134363644871944
1,"regime_heavy_tail",1,"S3","nv",0.00992896185406161
1,"regime_heavy_tail",1,"S3","ar",0.0876285686317164
1,"regime_heavy_tail",1,"S3","eg",0.0847974472457554
1,"regime_heavy_tail",1,"S3","hb",0.1489751884096
1,"regime_heavy_tail",1,"S3","dr",0.189362521630014
1,"regime_heavy_tail",1,"S3","vs",0.0760641999898883
1,"regime_heavy_tail",1,"S3","rm",0.16224589364028
1,"regime_heavy_tail",1,"S3","sq",0.240997218598684
1,"regime_heavy_tail",1,"S4","nv",0.0120219621296492
1,"regime_heavy_tail",1,"S4","ar",0.0773126373222433
1,"regime_heavy_tail",1,"S4","eg",0.150456320503824
1,"regime_heavy_tail",1,"S4","hb",0.155642228041083
1,"regime_heavy_tail",1,"S4","dr",0.154860173914255
1,"regime_heavy_tail",1,"S4","vs",0.0387656220066399
1,"regime_heavy_tail",1,"S4","rm",0.194398150106195
1,"regime_heavy_tail",1,"S4","sq",0.21654290597611
2,"regime_heavy_tail",1,"S1","nv",0.00920595213850916
2,"regime_heavy_tail",1,"S1","ar",0.116813008730553
2,"regime_heavy_tail",1,"S1","eg",0.158325470575208
2,"regime_heavy_tail",1,"S1","hb",0.144027333918732
2,"regime_heavy_tail",1,"S1","dr",0.205201876673636
2,"regime_heavy_tail",1,"S1","vs",0.0706590963474299
2,"regime_heavy_tail",1,"S1","rm",0.136999342532111
2,"regime_heavy_tail",1,"S1","sq",0.158767919083822
2,"regime_heavy_tail",1,"S2","nv",0.0152962484811069
2,"regime_heavy_tail",1,"S2","ar",0.0661392651951651
2,"regime_heavy_tail",1,"S2","eg",0.226184664999485
2,"regime_heavy_tail",1,"S2","hb",0.0563577791387096
2,"regime_heavy_tail",1,"S2","dr",0.110831601944418
2,"regime_heavy_tail",1,"S2","vs",0.378032771272484
2,"regime_heavy_tail",1,"S2","rm",0.0411730901789218
2,"regime_heavy_tail",1,"S2","sq",0.10598457878971
2,"regime_heavy_tail",1,"S3","nv",0.00947272745334135
2,"regime_heavy_tail",1,"S3","ar",0.0609027614662829
2,"regime_heavy_tail",1,"S3","eg",0.159145215127462
2,"regime_heavy_tail",1,"S3","hb",0.125722330464058
2,"regime_heavy_tail",1,"S3","dr",0.133452267891764
2,"regime_heavy_tail",1,"S3","vs",0.173248468353268
2,"regime_heavy_tail",1,"S3","rm",0.18090664475222
2,"regime_heavy_tail",1,"S3","sq",0.157149584491603
2,"regime_heavy_tail",1,"S4","nv",0.00935778264650051
2,"regime_heavy_tail",1,"S4","ar",0.0844338622382673
2,"regime_heavy_tail",1,"S4","eg",0.076656139538044
2,"regime_heavy_tail",1,"S4","hb",0.165546423476044
2,"regime_heavy_tail",1,"S4","dr",0.163892352134704
2,"regime_heavy_tail",1,"S4","vs",0.193748143730994
2,"regime_heavy_tail",1,"S4","rm",0.153129516934387
2,"regime_heavy_tail",1,"S4","sq",0.153235779301059
3,"regime_heavy_tail",1,"S1","nv",0.0103365828117805
3,"regime_heavy_tail",1,"S1","ar",0.0887548501918552
3,"regime_heavy_tail",1,"S1","eg",0.242596973199957
3,"regime_heavy_tail",1,"S1","hb",0.15854584014251
3,"regime_heavy_tail",1,"S1","dr",0.0553965124016199
3,"regime_heavy_tail",1,"S1","vs",0.183141170169975
3,"regime_heavy_tail",1,"S1","rm",0.119303828241581
3,"regime_heavy_tail",1,"S1","sq",0.141924242840721
3,"regime_heavy_tail",1,"S2","nv",0.0088051088795555
3,"regime_heavy_tail",1,"S2","ar",0.0933760849509246
3,"regime_heavy_tail",1,"S2","eg",0.168535128208761
3,"regime_heavy_tail",1,"S2","hb",0.151589005406069
3,"regime_heavy_tail",1,"S2","dr",0.103905066962542
3,"regime_heavy_tail",1,"S2","vs",0.182754924685838
3,"regime_heavy_tail",1,"S2","rm",0.152458198381327
3,"regime_heavy_tail",1,"S2","sq",0.138576482524984
3,"regime_heavy_tail",1,"S3","nv",0.00877608121678084
3,"regime_heavy_tail",1,"S3","ar",0.0964196978609614
3,"regime_heavy_tail",1,"S3","eg",0.15406714274937
3,"regime_heavy_tail",1,"S3","hb",0.162674882874749
3,"regime_heavy_tail",1,"S3","dr",0.172110302341429
3,"regime_heavy_tail",1,"S3","vs",0.0996900134476274
3,"regime_heavy_tail",1,"S3","rm",0.151764947702881
3,"regime_heavy_tail",1,"S3","sq",0.154496931806201
3,"regime_heavy_tail",1,"S4","nv",0.0106515782977047
3,"regime_heavy_tail",1,"S4","ar",0.139629002640779
3,"regime_heavy_tail",1,"S4","eg",0.209789949615012
3,"regime_heavy_tail",1,"S4","hb",0.119408315704983
3,"regime_heavy_tail",1,"S4","dr",0.230827562360011
3,"regime_heavy_tail",1,"S4","vs",0.0523759547092768
3,"regime_heavy_tail",1,"S4","rm",0.0841126541822953
3,"regime_heavy_tail",1,"S4","sq",0.153204982489939
4,"regime_heavy_tail",1,"S1","nv",0.117224476203112
4,"regime_heavy_tail",1,"S1","ar",0.109142514890274
4,"regime_heavy_tail",1,"S1","eg",0.0201562004412677
4,"regime_heavy_tail",1,"S1","hb",0.04051857636702
4,"regime_heavy_tail",1,"S1","dr",0.0609736390457225
4,"regime_heavy_tail",1,"S1","vs",0.559771194475726
4,"regime_heavy_tail",1,"S1","rm",0.0484087095001982
4,"regime_heavy_tail",1,"S1","sq",0.0438046890766791
4,"regime_heavy_tail",1,"S2","nv",0.018588209849576
4,"regime_heavy_tail",1,"S2","ar",0.0756489612510355
4,"regime_heavy_tail",1,"S2","eg",0.0654901757586026
4,"regime_heavy_tail",1,"S2","hb",0.206631114956881
4,"regime_heavy_tail",1,"S2","dr",0.20320996821966
4,"regime_heavy_tail",1,"S2","vs",0.0243911387352975
4,"regime_heavy_tail",1,"S2","rm",0.205641999265575
4,"regime_heavy_tail",1,"S2","sq",0.200398431963372
4,"regime_heavy_tail",1,"S3","nv",0.0234160963756566
4,"regime_heavy_tail",1,"S3","ar",0.136707708271385
4,"regime_heavy_tail",1,"S3","eg",0.107403287899034
4,"regime_heavy_tail",1,"S3","hb",0.207610064320303
4,"regime_heavy_tail",1,"S3","dr",0.224945276744799
4,"regime_heavy_tail",1,"S3","vs",0.0162073364888862
4,"regime_heavy_tail",1,"S3","rm",0.102604841779325
4,"regime_heavy_tail",1,"S3","sq",0.181105388120612
4,"regime_heavy_tail",1,"S4","nv",0.00918746374363385
4,"regime_heavy_tail",1,"S4","ar",0.0700583781652047
4,"regime_heavy_tail",1,"S4","eg",0.121325880208654
4,"regime_heavy_tail",1,"S4","hb",0.199932651690004
4,"regime_heavy_tail",1,"S4","dr",0.152207136704696
4,"regime_heavy_tail",1,"S4","vs",0.134855275996145
4,"regime_heavy_tail",1,"S4","rm",0.159211557092659
4,"regime_heavy_tail",1,"S4","sq",0.153221656399002
5,"regime_heavy_tail",1,"S1","nv",0.691671595686639
5,"regime_heavy_tail",1,"S1","ar",0.0544370512470517
5,"regime_heavy_tail",1,"S1","eg",0.0458822412448425
5,"regime_heavy_tail",1,"S1","hb",0.0363092231277581
5,"regime_heavy_tail",1,"S1","dr",0.0330756113286839
5,"regime_heavy_tail",1,"S1","vs",0.0518292479983787
5,"regime_heavy_tail",1,"S1","rm",0.0519477080794877
5,"regime_heavy_tail",1,"S1","sq",0.0348473212871586
5,"regime_heavy_tail",1,"S2","nv",0.541253573813548
5,"regime_heavy_tail",1,"S2","ar",0.0920805726431215
5,"regime_heavy_tail",1,"S2","eg",0.0418039631175728
5,"regime_heavy_tail",1,"S2","hb",0.0393270702945789
5,"regime_heavy_tail",1,"S2","dr",0.0360284411461463
5,"regime_heavy_tail",1,"S2","vs",0.17643134673403
5,"regime_heavy_tail",1,"S2","rm",0.038117568791777
5,"regime_heavy_tail",1,"S2","sq",0.0349574634592258
5,"regime_heavy_tail",1,"S3","nv",0.632082460530749
5,"regime_heavy_tail",1,"S3","ar",0.0674709486803291
5,"regime_heavy_tail",1,"S3","eg",0.0441573013580496
5,"regime_heavy_tail",1,"S3","hb",0.0350214982525266
5,"regime_heavy_tail",1,"S3","dr",0.0277670956037364
5,"regime_heavy_tail",1,"S3","vs",0.0812326362567702
5,"regime_heavy_tail",1,"S3","rm",0.0798049757375337
5,"regime_heavy_tail",1,"S3","sq",0.0324630835803051
5,"regime_heavy_tail",1,"S4","nv",0.632068594660849
5,"regime_heavy_tail",1,"S4","ar",0.0812372330457617
5,"regime_heavy_tail",1,"S4","eg",0.0275748825902217
5,"regime_heavy_tail",1,"S4","hb",0.0418291251779119
5,"regime_heavy_tail",1,"S4","dr",0.0349771122726259
5,"regime_heavy_tail",1,"S4","vs",0.0875967308005049
5,"regime_heavy_tail",1,"S4","rm",0.0593215547536631
5,"regime_heavy_tail",1,"S4","sq",0.0353947666984615
6,"regime_heavy_tail",1,"S1","nv",0.0220349034810549
6,"regime_heavy_tail",1,"S1","ar",0.0812503828370877
6,"regime_heavy_tail",1,"S1","eg",0.104688397462442
6,"regime_heavy_tail",1,"S1","hb",0.199751991160478
6,"regime_heavy_tail",1,"S1","dr",0.18333489916712
6,"regime_heavy_tail",1,"S1","vs",0.0177440440663015
6,"regime_heavy_tail",1,"S1","rm",0.178305481131164
6,"regime_heavy_tail",1,"S1","sq",0.212889900694352
6,"regime_heavy_tail",1,"S2","nv",0.0114693015251878
6,"regime_heavy_tail",1,"S2","ar",0.056606388447552
6,"regime_heavy_tail",1,"S2","eg",0.0604420443781034
6,"regime_heavy_tail",1,"S2","hb",0.231036563269088
6,"regime_heavy_tail",1,"S2","dr",0.126742907484457
6,"regime_heavy_tail",1,"S2","vs",0.112378038810384
6,"regime_heavy_tail",1,"S2","rm",0.259520205499573
6,"regime_heavy_tail",1,"S2","sq",0.141804550585656
6,"regime_heavy_tail",1,"S3","nv",0.0107714961200036
6,"regime_heavy_tail",1,"S3","ar",0.0529573566022095
6,"regime_heavy_tail",1,"S3","eg",0.133881271304814
6,"regime_heavy_tail",1,"S3","hb",0.189018325288521
6,"regime_heavy_tail",1,"S3","dr",0.177002199218975
6,"regime_heavy_tail",1,"S3","vs",0.0708588344760177
6,"regime_heavy_tail",1,"S3","rm",0.182061349858348
6,"regime_heavy_tail",1,"S3","sq",0.183449167131112
6,"regime_heavy_tail",1,"S4","nv",0.0103477008197417
6,"regime_heavy_tail",1,"S4","ar",0.0493905513176991
6,"regime_heavy_tail",1,"S4","eg",0.112691430429271
6,"regime_heavy_tail",1,"S4","hb",0.137199447240159
6,"regime_heavy_tail",1,"S4","dr",0.135513787205266
6,"regime_heavy_tail",1,"S4","vs",0.142471261555215
6,"regime_heavy_tail",1,"S4","rm",0.215395567967905
6,"regime_heavy_tail",1,"S4","sq",0.196990253464743
7,"regime_heavy_tail",1,"S1","nv",0.0108243275045632
7,"regime_heavy_tail",1,"S1","ar",0.0604194081079549
7,"regime_heavy_tail",1,"S1","eg",0.150158871426455
7,"regime_heavy_tail",1,"S1","hb",0.268611771250733
7,"regime_heavy_tail",1,"S1","dr",0.0914364668244912
7,"regime_heavy_tail",1,"S1","vs",0.0739614683177488
7,"regime_heavy_tail",1,"S1","rm",0.200329842988037
7,"regime_heavy_tail",1,"S1","sq",0.144257843580017
7,"regime_heavy_tail",1,"S2","nv",0.0490110386543625
7,"regime_heavy_tail",1,"S2","ar",0.160103179409969
7,"regime_heavy_tail",1,"S2","eg",0.120010387788175
7,"regime_heavy_tail",1,"S2","hb",0.14665472550633
7,"regime_heavy_tail",1,"S2","dr",0.18763898881708
7,"regime_heavy_tail",1,"S2","vs",0.0101584572896087
7,"regime_heavy_tail",1,"S2","rm",0.163743426440574
7,"regime_heavy_tail",1,"S2","sq",0.162679796093902
7,"regime_heavy_tail",1,"S3","nv",0.0352695704690259
7,"regime_heavy_tail",1,"S3","ar",0.186866059396065
7,"regime_heavy_tail",1,"S3","eg",0.176954385385731
7,"regime_heavy_tail",1,"S3","hb",0.108941514399133
7,"regime_heavy_tail",1,"S3","dr",0.279076057848964
7,"regime_heavy_tail",1,"S3","vs",0.0143041378004034
7,"regime_heavy_tail",1,"S3","rm",0.0562094716767829
7,"regime_heavy_tail",1,"S3","sq",0.142378803023894
7,"regime_heavy_tail",1,"S4","nv",0.0182070969981972
7,"regime_heavy_tail",1,"S4","ar",0.0785254262278749
7,"regime_heavy_tail",1,"S4","eg",0.138760589161286
7,"regime_heavy_tail",1,"S4","hb",0.154022342761333
7,"regime_heavy_tail",1,"S4","dr",0.20505223156541
7,"regime_heavy_tail",1,"S4","vs",0.052844057049027
7,"regime_heavy_tail",1,"S4","rm",0.0280298192505363
7,"regime_heavy_tail",1,"S4","sq",0.324558436986335
8,"regime_heavy_tail",1,"S1","nv",0.0805993997850682
8,"regime_heavy_tail",1,"S1","ar",0.141945294069533
8,"regime_heavy_tail",1,"S1","eg",0.0852054417761921
8,"regime_heavy_tail",1,"S1","hb",0.0351458577272468
8,"regime_heavy_tail",1,"S1","dr",0.0290218371378709
8,"regime_heavy_tail",1,"S1","vs",0.554241283345727
8,"regime_heavy_tail",1,"S1","rm",0.0432634182171403
8,"regime_heavy_tail",1,"S1","sq",0.0305774679412212
8,"regime_heavy_tail",1,"S2","nv",0.0600412348850122
8,"regime_heavy_tail",1,"S2","ar",0.0962237827582228
8,"regime_heavy_tail",1,"S2","eg",0.154254530535252
8,"regime_heavy_tail",1,"S2","hb",0.0375854027717299
8,"regime_heavy_tail",1,"S2","dr",0.027019070284848
8,"regime_heavy_tail",1,"S2","vs",0.548298375806414
8,"regime_heavy_tail",1,"S2","rm",0.0381860459978448
8,"regime_heavy_tail",1,"S2","sq",0.0383915569606758
8,"regime_heavy_tail",1,"S3","nv",0.0398130757337462
8,"regime_heavy_tail",1,"S3","ar",0.0932787417154887
8,"regime_heavy_tail",1,"S3","eg",0.120414360345376
8,"regime_heavy_tail",1,"S3","hb",0.180763573339022
8,"regime_heavy_tail",1,"S3","dr",0.174424995685331
8,"regime_heavy_tail",1,"S3","vs",0.0115333235997632
8,"regime_heavy_tail",1,"S3","rm",0.194776167545747
8,"regime_heavy_tail",1,"S3","sq",0.184995762035526
8,"regime_heavy_tail",1,"S4","nv",0.0125159163967652
8,"regime_heavy_tail",1,"S4","ar",0.116201513762217
8,"regime_heavy_tail",1,"S4","eg",0.110118272543085
8,"regime_heavy_tail",1,"S4","hb",0.176377508397125
8,"regime_heavy_tail",1,"S4","dr",0.177685697881304
8,"regime_heavy_tail",1,"S4","vs",0.0327146791513964
8,"regime_heavy_tail",1,"S4","rm",0.192353110623475
8,"regime_heavy_tail",1,"S4","sq",0.182033301244632
9,"regime_heavy_tail",1,"S1","nv",0.00872392403752243
9,"regime_heavy_tail",1,"S1","ar",0.0912136088518695
9,"regime_heavy_tail",1,"S1","eg",0.123124811354139
9,"regime_heavy_tail",1,"S1","hb",0.16183875350549
9,"regime_heavy_tail",1,"S1","dr",0.175753546740221
9,"regime_heavy_tail",1,"S1","vs",0.160680058471736
9,"regime_heavy_tail",1,"S1","rm",0.129302239672977
9,"regime_heavy_tail",1,"S1","sq",0.149363057366046
9,"regime_heavy_tail",1,"S2","nv",0.00908957656779908
9,"regime_heavy_tail",1,"S2","ar",0.0721552292655036
9,"regime_heavy_tail",1,"S2","eg",0.121913976110465
9,"regime_heavy_tail",1,"S2","hb",0.171072411606762
9,"regime_heavy_tail",1,"S2","dr",0.173099287257711
9,"regime_heavy_tail",1,"S2","vs",0.13399204216977
9,"regime_heavy_tail",1,"S2","rm",0.155963336341628
9,"regime_heavy_tail",1,"S2","sq",0.162714140680362
9,"regime_heavy_tail",1,"S3","nv",0.0127012317752313
9,"regime_heavy_tail",1,"S3","ar",0.17776561051983
9,"regime_heavy_tail",1,"S3","eg",0.108684472823049
9,"regime_heavy_tail",1,"S3","hb",0.142029057762545
9,"regime_heavy_tail",1,"S3","dr",0.162399615076924
9,"regime_heavy_tail",1,"S3","vs",0.0312160883220882
9,"regime_heavy_tail",1,"S3","rm",0.186910633897212
9,"regime_heavy_tail",1,"S3","sq",0.17829328982312
9,"regime_heavy_tail",1,"S4","nv",0.00904192146727027
9,"regime_heavy_tail",1,"S4","ar",0.0749381780539667
9,"regime_heavy_tail",1,"S4","eg",0.158040652859631
9,"regime_heavy_tail",1,"S4","hb",0.157383482362109
9,"regime_heavy_tail",1,"S4","dr",0.155891688024245
9,"regime_heavy_tail",1,"S4","vs",0.181848850732564
9,"regime_heavy_tail",1,"S4","rm",0.113624288419004
9,"regime_heavy_tail",1,"S4","sq",0.14923093808121
10,"regime_heavy_tail",1,"S1","nv",0.00899875301158982
10,"regime_heavy_tail",1,"S1","ar",0.0767714674204103
10,"regime_heavy_tail",1,"S1","eg",0.117101459882705
10,"regime_heavy_tail",1,"S1","hb",0.154843576728699
10,"regime_heavy_tail",1,"S1","dr",0.155322371728027
10,"regime_heavy_tail",1,"S1","vs",0.138980371404401
10,"regime_heavy_tail",1,"S1","rm",0.186598176120377
10,"regime_heavy_tail",1,"S1","sq",0.16138382370379
10,"regime_heavy_tail",1,"S2","nv",0.0102685336390642
10,"regime_heavy_tail",1,"S2","ar",0.0790200699771401
10,"regime_heavy_tail",1,"S2","eg",0.100933758990512
10,"regime_heavy_tail",1,"S2","hb",0.154207848398563
10,"regime_heavy_tail",1,"S2","dr",0.0977826666386452
10,"regime_heavy_tail",1,"S2","vs",0.361699643420217
10,"regime_heavy_tail",1,"S2","rm",0.0902970943946622
10,"regime_heavy_tail",1,"S2","sq",0.105790384541197
10,"regime_heavy_tail",1,"S3","nv",0.0112837940921575
10,"regime_heavy_tail",1,"S3","ar",0.0455437460473409
10,"regime_heavy_tail",1,"S3","eg",0.100142392893556
10,"regime_heavy_tail",1,"S3","hb",0.128669084321317
10,"regime_heavy_tail",1,"S3","dr",0.110855922855464
10,"regime_heavy_tail",1,"S3","vs",0.323970900466877
10,"regime_heavy_tail",1,"S3","rm",0.155432949486118
10,"regime_heavy_tail",1,"S3","sq",0.12410120983717
10,"regime_heavy_tail",1,"S4","nv",0.011308029042452
10,"regime_heavy_tail",1,"S4","ar",0.118025034281392
10,"regime_heavy_tail",1,"S4","eg",0.0750912372996606
10,"regime_heavy_tail",1,"S4","hb",0.154606432204956
10,"regime_heavy_tail",1,"S4","dr",0.195174779623464
10,"regime_heavy_tail",1,"S4","vs",0.221137051444537
10,"regime_heavy_tail",1,"S4","rm",0.0465952561125229
10,"regime_heavy_tail",1,"S4","sq",0.178062179991016
11,"regime_heavy_tail",1,"S1","nv",0.0107512752032365
11,"regime_heavy_tail",1,"S1","ar",0.0690762043033115
11,"regime_heavy_tail",1,"S1","eg",0.216908781386428
11,"regime_heavy_tail",1,"S1","hb",0.115533394706744
11,"regime_heavy_tail",1,"S1","dr",0.0975102690873531
11,"regime_heavy_tail",1,"S1","vs",0.294157204436034
11,"regime_heavy_tail",1,"S1","rm",0.0704473413906159
11,"regime_heavy_tail",1,"S1","sq",0.125615529486277
11,"regime_heavy_tail",1,"S2","nv",0.00938379602490641
11,"regime_heavy_tail",1,"S2","ar",0.0805107080767915
11,"regime_heavy_tail",1,"S2","eg",0.158931451373574
11,"regime_heavy_tail",1,"S2","hb",0.155645249608673
11,"regime_heavy_tail",1,"S2","dr",0.146428053686996
11,"regime_heavy_tail",1,"S2","vs",0.0799651609362706
11,"regime_heavy_tail",1,"S2","rm",0.20411479005513
11,"regime_heavy_tail",1,"S2","sq",0.16502079023766
11,"regime_heavy_tail",1,"S3","nv",0.13345194231633
11,"regime_heavy_tail",1,"S3","ar",0.0382610320895371
11,"regime_heavy_tail",1,"S3","eg",0.359669956424295
11,"regime_heavy_tail",1,"S3","hb",0.0386694999696322
11,"regime_heavy_tail",1,"S3","dr",0.034273216107251
11,"regime_heavy_tail",1,"S3","vs",0.304176011689551
11,"regime_heavy_tail",1,"S3","rm",0.0590689550537364
11,"regime_heavy_tail",1,"S3","sq",0.0324293863496669
11,"regime_heavy_tail",1,"S4","nv",0.00980394023463838
11,"regime_heavy_tail",1,"S4","ar",0.0964776569034925
11,"regime_heavy_tail",1,"S4","eg",0.154754853336786
11,"regime_heavy_tail",1,"S4","hb",0.169125029539214
11,"regime_heavy_tail",1,"S4","dr",0.172548198132691
11,"regime_heavy_tail",1,"S4","vs",0.0580657478689643
11,"regime_heavy_tail",1,"S4","rm",0.162998237829595
11,"regime_heavy_tail",1,"S4","sq",0.17622633615462
12,"regime_heavy_tail",1,"S1","nv",0.00913264805882378
12,"regime_heavy_tail",1,"S1","ar",0.0813718668787276
12,"regime_heavy_tail",1,"S1","eg",0.161157843741915
12,"regime_heavy_tail",1,"S1","hb",0.150801721970802
12,"regime_heavy_tail",1,"S1","dr",0.151509806064818
12,"regime_heavy_tail",1,"S1","vs",0.0914190973594905
12,"regime_heavy_tail",1,"S1","rm",0.189292944768525
12,"regime_heavy_tail",1,"S1","sq",0.165314071156898
12,"regime_heavy_tail",1,"S2","nv",0.00897037892293054
12,"regime_heavy_tail",1,"S2","ar",0.0781101139907834
12,"regime_heavy_tail",1,"S2","eg",0.178140321684891
12,"regime_heavy_tail",1,"S2","hb",0.140714828986247
12,"regime_heavy_tail",1,"S2","dr",0.132762258467639
12,"regime_heavy_tail",1,"S2","vs",0.18161224036633
12,"regime_heavy_tail",1,"S2","rm",0.123415682972659
12,"regime_heavy_tail",1,"S2","sq",0.15627417460852
12,"regime_heavy_tail",1,"S3","nv",0.010136313955736
12,"regime_heavy_tail",1,"S3","ar",0.106814280357033
12,"regime_heavy_tail",1,"S3","eg",0.168123906233335
12,"regime_heavy_tail",1,"S3","hb",0.172951099060299
12,"regime_heavy_tail",1,"S3","dr",0.175866017285458
12,"regime_heavy_tail",1,"S3","vs",0.0508285376779865
12,"regime_heavy_tail",1,"S3","rm",0.141289903206467
12,"regime_heavy_tail",1,"S3","sq",0.173989942223685
12,"regime_heavy_tail",1,"S4","nv",0.0139000179907449
12,"regime_heavy_tail",1,"S4","ar",0.0991799733939679
12,"regime_heavy_tail",1,"S4","eg",0.0332156905172752
12,"regime_heavy_tail",1,"S4","hb",0.164691103260628
12,"regime_heavy_tail",1,"S4","dr",0.208291327571631
12,"regime_heavy_tail",1,"S4","vs",0.294344612251094
12,"regime_heavy_tail",1,"S4","rm",0.0810971527904497
12,"regime_heavy_tail",1,"S4","sq",0.10528012222421
13,"regime_heavy_tail",1,"S1","nv",0.374421367397059
13,"regime_heavy_tail",1,"S1","ar",0.0784342478837987
13,"regime_heavy_tail",1,"S1","eg",0.0309227855202724
13,"regime_heavy_tail",1,"S1","hb",0.140343571309718
13,"regime_heavy_tail",1,"S1","dr",0.0296323789035243
13,"regime_heavy_tail",1,"S1","vs",0.25227724069999
13,"regime_heavy_tail",1,"S1","rm",0.0652833155171508
13,"regime_heavy_tail",1,"S1","sq",0.0286850927684867
13,"regime_heavy_tail",1,"S2","nv",0.150399495232605
13,"regime_heavy_tail",1,"S2","ar",0.335855580039815
13,"regime_heavy_tail",1,"S2","eg",0.157949172378268
13,"regime_heavy_tail",1,"S2","hb",0.124818817157894
13,"regime_heavy_tail",1,"S2","dr",0.0221006508659018
13,"regime_heavy_tail",1,"S2","vs",0.0287733072928234
13,"regime_heavy_tail",1,"S2","rm",0.148182242723016
13,"regime_heavy_tail",1,"S2","sq",0.0319207343096752
13,"regime_heavy_tail",1,"S3","nv",0.1163871533208
13,"regime_heavy_tail",1,"S3","ar",0.492972758075977
13,"regime_heavy_tail",1,"S3","eg",0.110236760535499
13,"regime_heavy_tail",1,"S3","hb",0.0846632260072307
13,"regime_heavy_tail",1,"S3","dr",0.0205631252575368
13,"regime_heavy_tail",1,"S3","vs",0.0651368423944809
13,"regime_heavy_tail",1,"S3","rm",0.0870493912114828
13,"regime_heavy_tail",1,"S3","sq",0.0229907431969923
13,"regime_heavy_tail",1,"S4","nv",0.016458810705896
13,"regime_heavy_tail",1,"S4","ar",0.105006302458959
13,"regime_heavy_tail",1,"S4","eg",0.0548499604854044
13,"regime_heavy_tail",1,"S4","hb",0.17694452542453
13,"regime_heavy_tail",1,"S4","dr",0.199959461944655
13,"regime_heavy_tail",1,"S4","vs",0.0285441519102283
13,"regime_heavy_tail",1,"S4","rm",0.245372730927276
13,"regime_heavy_tail",1,"S4","sq",0.172864056143052
14,"regime_heavy_tail",1,"S1","nv",0.415639864907863
14,"regime_heavy_tail",1,"S1","ar",0.0562684843856837
14,"regime_heavy_tail",1,"S1","eg",0.0968152389224622
14,"regime_heavy_tail",1,"S1","hb",0.0352910828577674
14,"regime_heavy_tail",1,"S1","dr",0.0433737705005948
14,"regime_heavy_tail",1,"S1","vs",0.284652679883544
14,"regime_heavy_tail",1,"S1","rm",0.0313713073016139
14,"regime_heavy_tail",1,"S1","sq",0.0365875712404709
14,"regime_heavy_tail",1,"S2","nv",0.259879790898836
14,"regime_heavy_tail",1,"S2","ar",0.203358993498569
14,"regime_heavy_tail",1,"S2","eg",0.0732502228411269
14,"regime_heavy_tail",1,"S2","hb",0.10684215569757
14,"regime_heavy_tail",1,"S2","dr",0.142557347195662
14,"regime_heavy_tail",1,"S2","vs",0.00986249395611739
14,"regime_heavy_tail",1,"S2","rm",0.11314803955379
14,"regime_heavy_tail",1,"S2","sq",0.0911009563583284
14,"regime_heavy_tail",1,"S3","nv",0.200877869961862
14,"regime_heavy_tail",1,"S3","ar",0.068002205015343
14,"regime_heavy_tail",1,"S3","eg",0.072735856399544
14,"regime_heavy_tail",1,"S3","hb",0.0383277289178158
14,"regime_heavy_tail",1,"S3","dr",0.0355029740910257
14,"regime_heavy_tail",1,"S3","vs",0.516045030263655
14,"regime_heavy_tail",1,"S3","rm",0.0389055477205343
14,"regime_heavy_tail",1,"S3","sq",0.0296027876302207
14,"regime_heavy_tail",1,"S4","nv",0.0429310181795063
14,"regime_heavy_tail",1,"S4","ar",0.267910044434465
14,"regime_heavy_tail",1,"S4","eg",0.100457346890912
14,"regime_heavy_tail",1,"S4","hb",0.158526466911342
14,"regime_heavy_tail",1,"S4","dr",0.15039821279428
14,"regime_heavy_tail",1,"S4","vs",0.011218843923192
14,"regime_heavy_tail",1,"S4","rm",0.118178812078079
14,"regime_heavy_tail",1,"S4","sq",0.150379254788224
15,"regime_heavy_tail",1,"S1","nv",0.0126159381811034
15,"regime_heavy_tail",1,"S1","ar",0.0920228313123528
15,"regime_heavy_tail",1,"S1","eg",0.0515771880637862
15,"regime_heavy_tail",1,"S1","hb",0.208949865216494
15,"regime_heavy_tail",1,"S1","dr",0.153083649673288
15,"regime_heavy_tail",1,"S1","vs",0.0512620647130122
15,"regime_heavy_tail",1,"S1","rm",0.221993622672121
15,"regime_heavy_tail",1,"S1","sq",0.208494840167842
15,"regime_heavy_tail",1,"S2","nv",0.0111668640535786
15,"regime_heavy_tail",1,"S2","ar",0.122715335563071
15,"regime_heavy_tail",1,"S2","eg",0.0534819490757119
15,"regime_heavy_tail",1,"S2","hb",0.22992411565102
15,"regime_heavy_tail",1,"S2","dr",0.100817612159258
15,"regime_heavy_tail",1,"S2","vs",0.0733324866357647
15,"regime_heavy_tail",1,"S2","rm",0.183964569842782
15,"regime_heavy_tail",1,"S2","sq",0.224597067018814
15,"regime_heavy_tail",1,"S3","nv",0.0112328301025494
15,"regime_heavy_tail",1,"S3","ar",0.0759849118928095
15,"regime_heavy_tail",1,"S3","eg",0.0638218253732395
15,"regime_heavy_tail",1,"S3","hb",0.167325899883923
15,"regime_heavy_tail",1,"S3","dr",0.197879256052584
15,"regime_heavy_tail",1,"S3","vs",0.0657063050566101
15,"regime_heavy_tail",1,"S3","rm",0.22693083964923
15,"regime_heavy_tail",1,"S3","sq",0.191118131989054
15,"regime_heavy_tail",1,"S4","nv",0.0170664257112004
15,"regime_heavy_tail",1,"S4","ar",0.141108244215691
15,"regime_heavy_tail",1,"S4","eg",0.188919095138218
15,"regime_heavy_tail",1,"S4","hb",0.165863681577281
15,"regime_heavy_tail",1,"S4","dr",0.211808209147545
15,"regime_heavy_tail",1,"S4","vs",0.0352337377328195
15,"regime_heavy_tail",1,"S4","rm",0.0361954509503962
15,"regime_heavy_tail",1,"S4","sq",0.203805155526849
16,"regime_heavy_tail",1,"S1","nv",0.227337708091351
16,"regime_heavy_tail",1,"S1","ar",0.304222605236262
16,"regime_heavy_tail",1,"S1","eg",0.15636612735719
16,"regime_heavy_tail",1,"S1","hb",0.0645361956890549
16,"regime_heavy_tail",1,"S1","dr",0.0827612381306649
16,"regime_heavy_tail",1,"S1","vs",0.0134733387229338
16,"regime_heavy_tail",1,"S1","rm",0.109665508418942
16,"regime_heavy_tail",1,"S1","sq",0.0416372783536023
16,"regime_heavy_tail",1,"S2","nv",0.048293572344624
16,"regime_heavy_tail",1,"S2","ar",0.181775556417062
16,"regime_heavy_tail",1,"S2","eg",0.265823325902968
16,"regime_heavy_tail",1,"S2","hb",0.114254365504639
16,"regime_heavy_tail",1,"S2","dr",0.140673851331378
16,"regime_heavy_tail",1,"S2","vs",0.0106989995432163
16,"regime_heavy_tail",1,"S2","rm",0.112287060604301
16,"regime_heavy_tail",1,"S2","sq",0.126193268351812
16,"regime_heavy_tail",1,"S3","nv",0.070234742271957
16,"regime_heavy_tail",1,"S3","ar",0.13195359023824
16,"regime_heavy_tail",1,"S3","eg",0.0319135163403998
16,"regime_heavy_tail",1,"S3","hb",0.216462654355474
16,"regime_heavy_tail",1,"S3","dr",0.17398285145847
16,"regime_heavy_tail",1,"S3","vs",0.0137207985543417
16,"regime_heavy_tail",1,"S3","rm",0.167980509644209
16,"regime_heavy_tail",1,"S3","sq",0.193751337136908
16,"regime_heavy_tail",1,"S4","nv",0.0350481378528965
16,"regime_heavy_tail",1,"S4","ar",0.118692171275536
16,"regime_heavy_tail",1,"S4","eg",0.0202366958913299
16,"regime_heavy_tail",1,"S4","hb",0.238886025487693
16,"regime_heavy_tail",1,"S4","dr",0.243065770224224
16,"regime_heavy_tail",1,"S4","vs",0.0315234565720994
16,"regime_heavy_tail",1,"S4","rm",0.0956378003618682
16,"regime_heavy_tail",1,"S4","sq",0.216909942334353
17,"regime_heavy_tail",1,"S1","nv",0.185820725179414
17,"regime_heavy_tail",1,"S1","ar",0.367380694482657
17,"regime_heavy_tail",1,"S1","eg",0.0365520651609579
17,"regime_heavy_tail",1,"S1","hb",0.0731339650058929
17,"regime_heavy_tail",1,"S1","dr",0.0328266972075169
17,"regime_heavy_tail",1,"S1","vs",0.148636436236727
17,"regime_heavy_tail",1,"S1","rm",0.135536994801969
17,"regime_heavy_tail",1,"S1","sq",0.0201124219248649
17,"regime_heavy_tail",1,"S2","nv",0.0394619437277824
17,"regime_heavy_tail",1,"S2","ar",0.182137230058852
17,"regime_heavy_tail",1,"S2","eg",0.16030465040657
17,"regime_heavy_tail",1,"S2","hb",0.17592913879649
17,"regime_heavy_tail",1,"S2","dr",0.144625957666301
17,"regime_heavy_tail",1,"S2","vs",0.0110618689029226
17,"regime_heavy_tail",1,"S2","rm",0.158236538512378
17,"regime_heavy_tail",1,"S2","sq",0.128242671928704
17,"regime_heavy_tail",1,"S3","nv",0.272118066999858
17,"regime_heavy_tail",1,"S3","ar",0.085309334677364
17,"regime_heavy_tail",1,"S3","eg",0.0659389795764554
17,"regime_heavy_tail",1,"S3","hb",0.0513008549247921
17,"regime_heavy_tail",1,"S3","dr",0.0331079379828566
17,"regime_heavy_tail",1,"S3","vs",0.4238825258396
17,"regime_heavy_tail",1,"S3","rm",0.0431761763003952
17,"regime_heavy_tail",1,"S3","sq",0.0251661236986789
17,"regime_heavy_tail",1,"S4","nv",0.247526602711779
17,"regime_heavy_tail",1,"S4","ar",0.232948264862
17,"regime_heavy_tail",1,"S4","eg",0.116152353893103
17,"regime_heavy_tail",1,"S4","hb",0.119728631306801
17,"regime_heavy_tail",1,"S4","dr",0.0665509499392614
17,"regime_heavy_tail",1,"S4","vs",0.01301519746161
17,"regime_heavy_tail",1,"S4","rm",0.165628550349194
17,"regime_heavy_tail",1,"S4","sq",0.038449449476252
18,"regime_heavy_tail",1,"S1","nv",0.0129127800928668
18,"regime_heavy_tail",1,"S1","ar",0.072877131170078
18,"regime_heavy_tail",1,"S1","eg",0.160825522656538
18,"regime_heavy_tail",1,"S1","hb",0.172485384570703
18,"regime_heavy_tail",1,"S1","dr",0.167209468252416
18,"regime_heavy_tail",1,"S1","vs",0.0342180516603976
18,"regime_heavy_tail",1,"S1","rm",0.194227828107315
18,"regime_heavy_tail",1,"S1","sq",0.185243833489686
18,"regime_heavy_tail",1,"S2","nv",0.0139148268364495
18,"regime_heavy_tail",1,"S2","ar",0.0663787956366867
18,"regime_heavy_tail",1,"S2","eg",0.160663841539272
18,"regime_heavy_tail",1,"S2","hb",0.173374085997357
18,"regime_heavy_tail",1,"S2","dr",0.151654860769854
18,"regime_heavy_tail",1,"S2","vs",0.0317724822818337
18,"regime_heavy_tail",1,"S2","rm",0.230884199982061
18,"regime_heavy_tail",1,"S2","sq",0.171356906956486
18,"regime_heavy_tail",1,"S3","nv",0.0125358230447003
18,"regime_heavy_tail",1,"S3","ar",0.0828225721748748
18,"regime_heavy_tail",1,"S3","eg",0.199791108621668
18,"regime_heavy_tail",1,"S3","hb",0.124105527094398
18,"regime_heavy_tail",1,"S3","dr",0.156049992309711
18,"regime_heavy_tail",1,"S3","vs",0.0352292482098977
18,"regime_heavy_tail",1,"S3","rm",0.198953593281897
18,"regime_heavy_tail",1,"S3","sq",0.190512135262852
18,"regime_heavy_tail",1,"S4","nv",0.0263111600647376
18,"regime_heavy_tail",1,"S4","ar",0.0468763324527591
18,"regime_heavy_tail",1,"S4","eg",0.0946968379663665
18,"regime_heavy_tail",1,"S4","hb",0.129635357988249
18,"regime_heavy_tail",1,"S4","dr",0.0415216304037567
18,"regime_heavy_tail",1,"S4","vs",0.321702859078662
18,"regime_heavy_tail",1,"S4","rm",0.310049272730763
18,"regime_heavy_tail",1,"S4","sq",0.0292065493147063
19,"regime_heavy_tail",1,"S1","nv",0.0485770886205213
19,"regime_heavy_tail",1,"S1","ar",0.131410377530378
19,"regime_heavy_tail",1,"S1","eg",0.118760015355846
19,"regime_heavy_tail",1,"S1","hb",0.174771776196145
19,"regime_heavy_tail",1,"S1","dr",0.176411263232042
19,"regime_heavy_tail",1,"S1","vs",0.0102371519396048
19,"regime_heavy_tail",1,"S1","rm",0.175982967554799
19,"regime_heavy_tail",1,"S1","sq",0.163849359570665
19,"regime_heavy_tail",1,"S2","nv",0.040977387975635
19,"regime_heavy_tail",1,"S2","ar",0.151797777627326
19,"regime_heavy_tail",1,"S2","eg",0.125019145171906
19,"regime_heavy_tail",1,"S2","hb",0.171536475912484
19,"regime_heavy_tail",1,"S2","dr",0.167376034228818
19,"regime_heavy_tail",1,"S2","vs",0.0108655450888016
19,"regime_heavy_tail",1,"S2","rm",0.170798166051227
19,"regime_heavy_tail",1,"S2","sq",0.161629467943802
19,"regime_heavy_tail",1,"S3","nv",0.0503630856111749
19,"regime_heavy_tail",1,"S3","ar",0.213660662468522
19,"regime_heavy_tail",1,"S3","eg",0.124846556086719
19,"regime_heavy_tail",1,"S3","hb",0.157433731184473
19,"regime_heavy_tail",1,"S3","dr",0.1310592699207
19,"regime_heavy_tail",1,"S3","vs",0.0101636020989433
19,"regime_heavy_tail",1,"S3","rm",0.176060298078474
19,"regime_heavy_tail",1,"S3","sq",0.136412794550994
19,"regime_heavy_tail",1,"S4","nv",0.030904442121798
19,"regime_heavy_tail",1,"S4","ar",0.138512996779609
19,"regime_heavy_tail",1,"S4","eg",0.140127825254736
19,"regime_heavy_tail",1,"S4","hb",0.163512345348485
19,"regime_heavy_tail",1,"S4","dr",0.156766738095509
19,"regime_heavy_tail",1,"S4","vs",0.0125956235439197
19,"regime_heavy_tail",1,"S4","rm",0.206802509232268
19,"regime_heavy_tail",1,"S4","sq",0.150777519623675
20,"regime_heavy_tail",1,"S1","nv",0.00985261817209482
20,"regime_heavy_tail",1,"S1","ar",0.0598599891658766
20,"regime_heavy_tail",1,"S1","eg",0.160635244469345
20,"regime_heavy_tail",1,"S1","hb",0.134580912955028
20,"regime_heavy_tail",1,"S1","dr",0.156477330831524
20,"regime_heavy_tail",1,"S1","vs",0.126897422247919
20,"regime_heavy_tail",1,"S1","rm",0.246797035515795
20,"regime_heavy_tail",1,"S1","sq",0.104899446642419
20,"regime_heavy_tail",1,"S2","nv",0.0102920123715717
20,"regime_heavy_tail",1,"S2","ar",0.0679798493851246
20,"regime_heavy_tail",1,"S2","eg",0.109034379068058
20,"regime_heavy_tail",1,"S2","hb",0.161951019848351
20,"regime_heavy_tail",1,"S2","dr",0.160823377039004
20,"regime_heavy_tail",1,"S2","vs",0.0718227370135625
20,"regime_heavy_tail",1,"S2","rm",0.272509532832183
20,"regime_heavy_tail",1,"S2","sq",0.145587092442145
20,"regime_heavy_tail",1,"S3","nv",0.0139382535083198
20,"regime_heavy_tail",1,"S3","ar",0.0615438945417241
20,"regime_heavy_tail",1,"S3","eg",0.0553195301008763
20,"regime_heavy_tail",1,"S3","hb",0.12332889297499
20,"regime_heavy_tail",1,"S3","dr",0.0810602456179769
20,"regime_heavy_tail",1,"S3","vs",0.392372300172721
20,"regime_heavy_tail",1,"S3","rm",0.212639028864641
20,"regime_heavy_tail",1,"S3","sq",0.0597978542187505
20,"regime_heavy_tail",1,"S4","nv",0.0104116973575801
20,"regime_heavy_tail",1,"S4","ar",0.079939200610592
20,"regime_heavy_tail",1,"S4","eg",0.0659613962670797
20,"regime_heavy_tail",1,"S4","hb",0.165631739662816
20,"regime_heavy_tail",1,"S4","dr",0.171278890734921
20,"regime_heavy_tail",1,"S4","vs",0.0843624247444843
20,"regime_heavy_tail",1,"S4","rm",0.231607087756984
20,"regime_heavy_tail",1,"S4","sq",0.190807562865543
21,"regime_heavy_tail",1,"S1","nv",0.0107144513940073
21,"regime_heavy_tail",1,"S1","ar",0.0715668372584759
21,"regime_heavy_tail",1,"S1","eg",0.131255220213705
21,"regime_heavy_tail",1,"S1","hb",0.154980001791054
21,"regime_heavy_tail",1,"S1","dr",0.274137420828071
21,"regime_heavy_tail",1,"S1","vs",0.124895359266288
21,"regime_heavy_tail",1,"S1","rm",0.0576664050934147
21,"regime_heavy_tail",1,"S1","sq",0.174784304154984
21,"regime_heavy_tail",1,"S2","nv",0.0162275504376652
21,"regime_heavy_tail",1,"S2","ar",0.125376718117968
21,"regime_heavy_tail",1,"S2","eg",0.105348924083615
21,"regime_heavy_tail",1,"S2","hb",0.170347487198318
21,"regime_heavy_tail",1,"S2","dr",0.202058824469773
21,"regime_heavy_tail",1,"S2","vs",0.0224635660455616
21,"regime_heavy_tail",1,"S2","rm",0.16985673791336
21,"regime_heavy_tail",1,"S2","sq",0.188320191733739
21,"regime_heavy_tail",1,"S3","nv",0.00942897391612212
21,"regime_heavy_tail",1,"S3","ar",0.0651215760447253
21,"regime_heavy_tail",1,"S3","eg",0.144630311206938
21,"regime_heavy_tail",1,"S3","hb",0.124404505747079
21,"regime_heavy_tail",1,"S3","dr",0.119872668973981
21,"regime_heavy_tail",1,"S3","vs",0.207693369299792
21,"regime_heavy_tail",1,"S3","rm",0.176878984261526
21,"regime_heavy_tail",1,"S3","sq",0.151969610549836
21,"regime_heavy_tail",1,"S4","nv",0.011235100308699
21,"regime_heavy_tail",1,"S4","ar",0.0815566637082001
21,"regime_heavy_tail",1,"S4","eg",0.176747312775253
21,"regime_heavy_tail",1,"S4","hb",0.159972507343463
21,"regime_heavy_tail",1,"S4","dr",0.144293260933828
21,"regime_heavy_tail",1,"S4","vs",0.0440525687676352
21,"regime_heavy_tail",1,"S4","rm",0.226870876654149
21,"regime_heavy_tail",1,"S4","sq",0.155271709508773
22,"regime_heavy_tail",1,"S1","nv",0.01631305794863
22,"regime_heavy_tail",1,"S1","ar",0.0349788656507246
22,"regime_heavy_tail",1,"S1","eg",0.393580822110155
22,"regime_heavy_tail",1,"S1","hb",0.135917578201425
22,"regime_heavy_tail",1,"S1","dr",0.0683762725359145
22,"regime_heavy_tail",1,"S1","vs",0.178204702947163
22,"regime_heavy_tail",1,"S1","rm",0.0536633692590451
22,"regime_heavy_tail",1,"S1","sq",0.118965331346942
22,"regime_heavy_tail",1,"S2","nv",0.0139274467874239
22,"regime_heavy_tail",1,"S2","ar",0.0460309155513336
22,"regime_heavy_tail",1,"S2","eg",0.173190595896466
22,"regime_heavy_tail",1,"S2","hb",0.187354761775601
22,"regime_heavy_tail",1,"S2","dr",0.189571874459424
22,"regime_heavy_tail",1,"S2","vs",0.0432542266933694
22,"regime_heavy_tail",1,"S2","rm",0.102899595251297
22,"regime_heavy_tail",1,"S2","sq",0.243770583585085
22,"regime_heavy_tail",1,"S3","nv",0.0557762809078915
22,"regime_heavy_tail",1,"S3","ar",0.29492083607345
22,"regime_heavy_tail",1,"S3","eg",0.115289462863539
22,"regime_heavy_tail",1,"S3","hb",0.140353805943819
22,"regime_heavy_tail",1,"S3","dr",0.154307934816092
22,"regime_heavy_tail",1,"S3","vs",0.0103468840650234
22,"regime_heavy_tail",1,"S3","rm",0.129108490945713
22,"regime_heavy_tail",1,"S3","sq",0.0998963043844723
22,"regime_heavy_tail",1,"S4","nv",0.0434731726613432
22,"regime_heavy_tail",1,"S4","ar",0.143769458230146
22,"regime_heavy_tail",1,"S4","eg",0.0849057505567456
22,"regime_heavy_tail",1,"S4","hb",0.194760416936778
22,"regime_heavy_tail",1,"S4","dr",0.142222269992801
22,"regime_heavy_tail",1,"S4","vs",0.0112206454114947
22,"regime_heavy_tail",1,"S4","rm",0.209693747327589
22,"regime_heavy_tail",1,"S4","sq",0.169954538883102
23,"regime_heavy_tail",1,"S1","nv",0.0116054944851986
23,"regime_heavy_tail",1,"S1","ar",0.115502424840428
23,"regime_heavy_tail",1,"S1","eg",0.0574685402045659
23,"regime_heavy_tail",1,"S1","hb",0.193956479818628
23,"regime_heavy_tail",1,"S1","dr",0.183802656331771
23,"regime_heavy_tail",1,"S1","vs",0.0525447076961488
23,"regime_heavy_tail",1,"S1","rm",0.199787104123371
23,"regime_heavy_tail",1,"S1","sq",0.185332592499888
23,"regime_heavy_tail",1,"S2","nv",0.0134091574561532
23,"regime_heavy_tail",1,"S2","ar",0.111740054781564
23,"regime_heavy_tail",1,"S2","eg",0.0658636317262967
23,"regime_heavy_tail",1,"S2","hb",0.196767242755766
23,"regime_heavy_tail",1,"S2","dr",0.195507983937113
23,"regime_heavy_tail",1,"S2","vs",0.0350528116115222
23,"regime_heavy_tail",1,"S2","rm",0.187706137445096
23,"regime_heavy_tail",1,"S2","sq",0.193952980286489
23,"regime_heavy_tail",1,"S3","nv",0.0111489380895694
23,"regime_heavy_tail",1,"S3","ar",0.151038680356102
23,"regime_heavy_tail",1,"S3","eg",0.118983333569619
23,"regime_heavy_tail",1,"S3","hb",0.163270808160172
23,"regime_heavy_tail",1,"S3","dr",0.167267790678577
23,"regime_heavy_tail",1,"S3","vs",0.0390824250637346
23,"regime_heavy_tail",1,"S3","rm",0.168865915821567
23,"regime_heavy_tail",1,"S3","sq",0.180342108260658
23,"regime_heavy_tail",1,"S4","nv",0.0113378161691289
23,"regime_heavy_tail",1,"S4","ar",0.189565492143185
23,"regime_heavy_tail",1,"S4","eg",0.105012226150789
23,"regime_heavy_tail",1,"S4","hb",0.23206355531726
23,"regime_heavy_tail",1,"S4","dr",0.133546189060739
23,"regime_heavy_tail",1,"S4","vs",0.0406040890036746
23,"regime_heavy_tail",1,"S4","rm",0.159942004961883
23,"regime_heavy_tail",1,"S4","sq",0.12792862719334
24,"regime_heavy_tail",1,"S1","nv",0.0115485383350979
24,"regime_heavy_tail",1,"S1","ar",0.0989347819825566
24,"regime_heavy_tail",1,"S1","eg",0.131289623123615
24,"regime_heavy_tail",1,"S1","hb",0.203114127612321
24,"regime_heavy_tail",1,"S1","dr",0.170121238216724
24,"regime_heavy_tail",1,"S1","vs",0.0385958964020185
24,"regime_heavy_tail",1,"S1","rm",0.159904373377333
24,"regime_heavy_tail",1,"S1","sq",0.186491420950333
24,"regime_heavy_tail",1,"S2","nv",0.00954178724339325
24,"regime_heavy_tail",1,"S2","ar",0.0869756806016544
24,"regime_heavy_tail",1,"S2","eg",0.180385217659013
24,"regime_heavy_tail",1,"S2","hb",0.153647142551413
24,"regime_heavy_tail",1,"S2","dr",0.116086566949966
24,"regime_heavy_tail",1,"S2","vs",0.237384869177302
24,"regime_heavy_tail",1,"S2","rm",0.0769539631521033
24,"regime_heavy_tail",1,"S2","sq",0.139024772665155
24,"regime_heavy_tail",1,"S3","nv",0.0103683603016223
24,"regime_heavy_tail",1,"S3","ar",0.0820289759912869
24,"regime_heavy_tail",1,"S3","eg",0.147933426946193
24,"regime_heavy_tail",1,"S3","hb",0.17707715177418
24,"regime_heavy_tail",1,"S3","dr",0.17060771541586
24,"regime_heavy_tail",1,"S3","vs",0.0532846159740077
24,"regime_heavy_tail",1,"S3","rm",0.167734652692542
24,"regime_heavy_tail",1,"S3","sq",0.190965100904308
24,"regime_heavy_tail",1,"S4","nv",0.183880346052148
24,"regime_heavy_tail",1,"S4","ar",0.0498648101861805
24,"regime_heavy_tail",1,"S4","eg",0.0941855454325213
24,"regime_heavy_tail",1,"S4","hb",0.0331176492992544
24,"regime_heavy_tail",1,"S4","dr",0.0449612327766807
24,"regime_heavy_tail",1,"S4","vs",0.499197672953636
24,"regime_heavy_tail",1,"S4","rm",0.0723266492645512
24,"regime_heavy_tail",1,"S4","sq",0.0224660940350271
25,"regime_heavy_tail",1,"S1","nv",0.00995456957038504
25,"regime_heavy_tail",1,"S1","ar",0.0726892195958411
25,"regime_heavy_tail",1,"S1","eg",0.0827824819806699
25,"regime_heavy_tail",1,"S1","hb",0.178445889780352
25,"regime_heavy_tail",1,"S1","dr",0.195596795201306
25,"regime_heavy_tail",1,"S1","vs",0.0892389129794864
25,"regime_heavy_tail",1,"S1","rm",0.187973481085701
25,"regime_heavy_tail",1,"S1","sq",0.183318649806258
25,"regime_heavy_tail",1,"S2","nv",0.0101567493960185
25,"regime_heavy_tail",1,"S2","ar",0.0997485529884412
25,"regime_heavy_tail",1,"S2","eg",0.0626120941983143
25,"regime_heavy_tail",1,"S2","hb",0.195461536436868
25,"regime_heavy_tail",1,"S2","dr",0.138314280938797
25,"regime_heavy_tail",1,"S2","vs",0.087552722564925
25,"regime_heavy_tail",1,"S2","rm",0.219921122420276
25,"regime_heavy_tail",1,"S2","sq",0.186232941056359
25,"regime_heavy_tail",1,"S3","nv",0.00920302774015975
25,"regime_heavy_tail",1,"S3","ar",0.0805154089974267
25,"regime_heavy_tail",1,"S3","eg",0.0904394805176277
25,"regime_heavy_tail",1,"S3","hb",0.16688013403646
25,"regime_heavy_tail",1,"S3","dr",0.167948831555683
25,"regime_heavy_tail",1,"S3","vs",0.131728229729874
25,"regime_heavy_tail",1,"S3","rm",0.191360164411256
25,"regime_heavy_tail",1,"S3","sq",0.161924723011512
25,"regime_heavy_tail",1,"S4","nv",0.00931827573299005
25,"regime_heavy_tail",1,"S4","ar",0.096062559671395
25,"regime_heavy_tail",1,"S4","eg",0.0865666159498921
25,"regime_heavy_tail",1,"S4","hb",0.178871162163568
25,"regime_heavy_tail",1,"S4","dr",0.241862130401953
25,"regime_heavy_tail",1,"S4","vs",0.104261717853603
25,"regime_heavy_tail",1,"S4","rm",0.139603052474489
25,"regime_heavy_tail",1,"S4","sq",0.14345448575211
26,"regime_heavy_tail",1,"S1","nv",0.0104425855345925
26,"regime_heavy_tail",1,"S1","ar",0.0932067302222935
26,"regime_heavy_tail",1,"S1","eg",0.0862168853898102
26,"regime_heavy_tail",1,"S1","hb",0.196475760398977
26,"regime_heavy_tail",1,"S1","dr",0.20033832292726
26,"regime_heavy_tail",1,"S1","vs",0.057845750624772
26,"regime_heavy_tail",1,"S1","rm",0.182220003738002
26,"regime_heavy_tail",1,"S1","sq",0.173253961164292
26,"regime_heavy_tail",1,"S2","nv",0.0118338698517696
26,"regime_heavy_tail",1,"S2","ar",0.0961901795629904
26,"regime_heavy_tail",1,"S2","eg",0.138507949488456
26,"regime_heavy_tail",1,"S2","hb",0.189745932353785
26,"regime_heavy_tail",1,"S2","dr",0.186292208496009
26,"regime_heavy_tail",1,"S2","vs",0.0366976636869396
26,"regime_heavy_tail",1,"S2","rm",0.162803415558894
26,"regime_heavy_tail",1,"S2","sq",0.177928781001156
26,"regime_heavy_tail",1,"S3","nv",0.0132566338835412
26,"regime_heavy_tail",1,"S3","ar",0.0879001595473537
26,"regime_heavy_tail",1,"S3","eg",0.0851209227380201
26,"regime_heavy_tail",1,"S3","hb",0.216197975979479
26,"regime_heavy_tail",1,"S3","dr",0.215529484810671
26,"regime_heavy_tail",1,"S3","vs",0.034294794018654
26,"regime_heavy_tail",1,"S3","rm",0.167811008157976
26,"regime_heavy_tail",1,"S3","sq",0.179889020864306
26,"regime_heavy_tail",1,"S4","nv",0.0164458429620961
26,"regime_heavy_tail",1,"S4","ar",0.0684660986822355
26,"regime_heavy_tail",1,"S4","eg",0.153747502600425
26,"regime_heavy_tail",1,"S4","hb",0.215982656260127
26,"regime_heavy_tail",1,"S4","dr",0.168410199662344
26,"regime_heavy_tail",1,"S4","vs",0.0247596578154057
26,"regime_heavy_tail",1,"S4","rm",0.14310652165957
26,"regime_heavy_tail",1,"S4","sq",0.209081520357797
27,"regime_heavy_tail",1,"S1","nv",0.00915568316190212
27,"regime_heavy_tail",1,"S1","ar",0.0736206676891858
27,"regime_heavy_tail",1,"S1","eg",0.115387754914338
27,"regime_heavy_tail",1,"S1","hb",0.168549188159176
27,"regime_heavy_tail",1,"S1","dr",0.165710274135803
27,"regime_heavy_tail",1,"S1","vs",0.120637901605992
27,"regime_heavy_tail",1,"S1","rm",0.189454373268597
27,"regime_heavy_tail",1,"S1","sq",0.157484157065006
27,"regime_heavy_tail",1,"S2","nv",0.011033959526984
27,"regime_heavy_tail",1,"S2","ar",0.0396654766931871
27,"regime_heavy_tail",1,"S2","eg",0.159416441126758
27,"regime_heavy_tail",1,"S2","hb",0.167236575436439
27,"regime_heavy_tail",1,"S2","dr",0.166072301004067
27,"regime_heavy_tail",1,"S2","vs",0.126705196321381
27,"regime_heavy_tail",1,"S2","rm",0.182905775320967
27,"regime_heavy_tail",1,"S2","sq",0.146964274570217
27,"regime_heavy_tail",1,"S3","nv",0.0485165242807082
27,"regime_heavy_tail",1,"S3","ar",0.103530347359543
27,"regime_heavy_tail",1,"S3","eg",0.160130846601506
27,"regime_heavy_tail",1,"S3","hb",0.124248441268093
27,"regime_heavy_tail",1,"S3","dr",0.208209220608714
27,"regime_heavy_tail",1,"S3","vs",0.010520601775628
27,"regime_heavy_tail",1,"S3","rm",0.141081456625209
27,"regime_heavy_tail",1,"S3","sq",0.203762561480599
27,"regime_heavy_tail",1,"S4","nv",0.0134670495891075
27,"regime_heavy_tail",1,"S4","ar",0.103361697566794
27,"regime_heavy_tail",1,"S4","eg",0.131022265631209
27,"regime_heavy_tail",1,"S4","hb",0.206565157674418
27,"regime_heavy_tail",1,"S4","dr",0.216643809260801
27,"regime_heavy_tail",1,"S4","vs",0.0317758931431509
27,"regime_heavy_tail",1,"S4","rm",0.0909506064773823
27,"regime_heavy_tail",1,"S4","sq",0.206213520657137
28,"regime_heavy_tail",1,"S1","nv",0.0628412182492769
28,"regime_heavy_tail",1,"S1","ar",0.560190699214615
28,"regime_heavy_tail",1,"S1","eg",0.0686540624640607
28,"regime_heavy_tail",1,"S1","hb",0.0998933022314609
28,"regime_heavy_tail",1,"S1","dr",0.0616641318788471
28,"regime_heavy_tail",1,"S1","vs",0.0151986004362318
28,"regime_heavy_tail",1,"S1","rm",0.0462340764636505
28,"regime_heavy_tail",1,"S1","sq",0.0853239090618574
28,"regime_heavy_tail",1,"S2","nv",0.372490215657463
28,"regime_heavy_tail",1,"S2","ar",0.165204334237888
28,"regime_heavy_tail",1,"S2","eg",0.105121871414676
28,"regime_heavy_tail",1,"S2","hb",0.10764110175514
28,"regime_heavy_tail",1,"S2","dr",0.107199563617936
28,"regime_heavy_tail",1,"S2","vs",0.0113911520586329
28,"regime_heavy_tail",1,"S2","rm",0.0559795137951843
28,"regime_heavy_tail",1,"S2","sq",0.0749722474630792
28,"regime_heavy_tail",1,"S3","nv",0.494625220423665
28,"regime_heavy_tail",1,"S3","ar",0.138172460423918
28,"regime_heavy_tail",1,"S3","eg",0.0311863672113015
28,"regime_heavy_tail",1,"S3","hb",0.0839984370804286
28,"regime_heavy_tail",1,"S3","dr",0.0876086396237634
28,"regime_heavy_tail",1,"S3","vs",0.0178215867844281
28,"regime_heavy_tail",1,"S3","rm",0.0956163332539556
28,"regime_heavy_tail",1,"S3","sq",0.050970955198539
28,"regime_heavy_tail",1,"S4","nv",0.117778031459571
28,"regime_heavy_tail",1,"S4","ar",0.21110191678716
28,"regime_heavy_tail",1,"S4","eg",0.216956581692973
28,"regime_heavy_tail",1,"S4","hb",0.0914574864844689
28,"regime_heavy_tail",1,"S4","dr",0.133445579845201
28,"regime_heavy_tail",1,"S4","vs",0.009200486590621
28,"regime_heavy_tail",1,"S4","rm",0.12317107899984
28,"regime_heavy_tail",1,"S4","sq",0.0968888381401641
29,"regime_heavy_tail",1,"S1","nv",0.0154865838676073
29,"regime_heavy_tail",1,"S1","ar",0.0557746742992142
29,"regime_heavy_tail",1,"S1","eg",0.0313923389623516
29,"regime_heavy_tail",1,"S1","hb",0.213375191664264
29,"regime_heavy_tail",1,"S1","dr",0.0987378942757535
29,"regime_heavy_tail",1,"S1","vs",0.157967616965504
29,"regime_heavy_tail",1,"S1","rm",0.208879887479211
29,"regime_heavy_tail",1,"S1","sq",0.218385812486094
29,"regime_heavy_tail",1,"S2","nv",0.0314939602072247
29,"regime_heavy_tail",1,"S2","ar",0.134531027054251
29,"regime_heavy_tail",1,"S2","eg",0.0348676203311893
29,"regime_heavy_tail",1,"S2","hb",0.189232568577692
29,"regime_heavy_tail",1,"S2","dr",0.203702592608756
29,"regime_heavy_tail",1,"S2","vs",0.0188841791892006
29,"regime_heavy_tail",1,"S2","rm",0.214366236169442
29,"regime_heavy_tail",1,"S2","sq",0.172921815862244
29,"regime_heavy_tail",1,"S3","nv",0.0253845940570036
29,"regime_heavy_tail",1,"S3","ar",0.083748047875936
29,"regime_heavy_tail",1,"S3","eg",0.0382379938921583
29,"regime_heavy_tail",1,"S3","hb",0.186366542682523
29,"regime_heavy_tail",1,"S3","dr",0.249314524125345
29,"regime_heavy_tail",1,"S3","vs",0.0229881761028544
29,"regime_heavy_tail",1,"S3","rm",0.165891438824345
29,"regime_heavy_tail",1,"S3","sq",0.228068682439835
29,"regime_heavy_tail",1,"S4","nv",0.0111620493336608
29,"regime_heavy_tail",1,"S4","ar",0.0691735478556241
29,"regime_heavy_tail",1,"S4","eg",0.101894458415214
29,"regime_heavy_tail",1,"S4","hb",0.0586288376991585
29,"regime_heavy_tail",1,"S4","dr",0.122155584694537
29,"regime_heavy_tail",1,"S4","vs",0.351639101643641
29,"regime_heavy_tail",1,"S4","rm",0.140354685596696
29,"regime_heavy_tail",1,"S4","sq",0.144991734761469
30,"regime_heavy_tail",1,"S1","nv",0.0122218266854583
30,"regime_heavy_tail",1,"S1","ar",0.111942957219925
30,"regime_heavy_tail",1,"S1","eg",0.155090931114199
30,"regime_heavy_tail",1,"S1","hb",0.198337274649144
30,"regime_heavy_tail",1,"S1","dr",0.0528205199825703
30,"regime_heavy_tail",1,"S1","vs",0.205065054916241
30,"regime_heavy_tail",1,"S1","rm",0.214063466854143
30,"regime_heavy_tail",1,"S1","sq",0.0504579685783197
30,"regime_heavy_tail",1,"S2","nv",0.0350242431341784
30,"regime_heavy_tail",1,"S2","ar",0.125908854730884
30,"regime_heavy_tail",1,"S2","eg",0.150445579222809
30,"regime_heavy_tail",1,"S2","hb",0.166010460087345
30,"regime_heavy_tail",1,"S2","dr",0.165190613911893
30,"regime_heavy_tail",1,"S2","vs",0.0117189659166986
30,"regime_heavy_tail",1,"S2","rm",0.176903558177938
30,"regime_heavy_tail",1,"S2","sq",0.168797724818254
30,"regime_heavy_tail",1,"S3","nv",0.0412611298249707
30,"regime_heavy_tail",1,"S3","ar",0.0836262684043461
30,"regime_heavy_tail",1,"S3","eg",0.174728118872599
30,"regime_heavy_tail",1,"S3","hb",0.188345372567753
30,"regime_heavy_tail",1,"S3","dr",0.173752723475086
30,"regime_heavy_tail",1,"S3","vs",0.011399164248759
30,"regime_heavy_tail",1,"S3","rm",0.167711329414062
30,"regime_heavy_tail",1,"S3","sq",0.159175893192424
30,"regime_heavy_tail",1,"S4","nv",0.0293266836056404
30,"regime_heavy_tail",1,"S4","ar",0.167482037796635
30,"regime_heavy_tail",1,"S4","eg",0.160997276695997
30,"regime_heavy_tail",1,"S4","hb",0.155945606570309
30,"regime_heavy_tail",1,"S4","dr",0.161362185100108
30,"regime_heavy_tail",1,"S4","vs",0.0128575643611521
30,"regime_heavy_tail",1,"S4","rm",0.160882951122211
30,"regime_heavy_tail",1,"S4","sq",0.151145694747946
1,"regime_heavy_tail",3,"S1","nv",0.171082233051394
1,"regime_heavy_tail",3,"S1","ar",0.0395370999020261
1,"regime_heavy_tail",3,"S1","eg",0.058111245422488
1,"regime_heavy_tail",3,"S1","hb",0.0312746443102075
1,"regime_heavy_tail",3,"S1","dr",0.0419984188638254
1,"regime_heavy_tail",3,"S1","vs",0.572286910049284
1,"regime_heavy_tail",3,"S1","rm",0.0474508867146607
1,"regime_heavy_tail",3,"S1","sq",0.038258561686114
1,"regime_heavy_tail",3,"S2","nv",0.15097046132943
1,"regime_heavy_tail",3,"S2","ar",0.045156568341807
1,"regime_heavy_tail",3,"S2","eg",0.058393699412107
1,"regime_heavy_tail",3,"S2","hb",0.0322459877494169
1,"regime_heavy_tail",3,"S2","dr",0.0419173712025427
1,"regime_heavy_tail",3,"S2","vs",0.595080443680123
1,"regime_heavy_tail",3,"S2","rm",0.0363373241178624
1,"regime_heavy_tail",3,"S2","sq",0.0398981441667102
1,"regime_heavy_tail",3,"S3","nv",0.0748775214074459
1,"regime_heavy_tail",3,"S3","ar",0.121021191433558
1,"regime_heavy_tail",3,"S3","eg",0.186433254939151
1,"regime_heavy_tail",3,"S3","hb",0.0214236686559587
1,"regime_heavy_tail",3,"S3","dr",0.112818030306632
1,"regime_heavy_tail",3,"S3","vs",0.386341333886784
1,"regime_heavy_tail",3,"S3","rm",0.0209688342126967
1,"regime_heavy_tail",3,"S3","sq",0.0761161651577732
1,"regime_heavy_tail",3,"S4","nv",0.162382191749737
1,"regime_heavy_tail",3,"S4","ar",0.0419914269194844
1,"regime_heavy_tail",3,"S4","eg",0.0605105325031319
1,"regime_heavy_tail",3,"S4","hb",0.0339718870565743
1,"regime_heavy_tail",3,"S4","dr",0.0411581952401454
1,"regime_heavy_tail",3,"S4","vs",0.581910344728006
1,"regime_heavy_tail",3,"S4","rm",0.0346808625617
1,"regime_heavy_tail",3,"S4","sq",0.043394559241221
2,"regime_heavy_tail",3,"S1","nv",0.194660394393218
2,"regime_heavy_tail",3,"S1","ar",0.0266106550149605
2,"regime_heavy_tail",3,"S1","eg",0.386069471072023
2,"regime_heavy_tail",3,"S1","hb",0.0235024123601709
2,"regime_heavy_tail",3,"S1","dr",0.186197625141497
2,"regime_heavy_tail",3,"S1","vs",0.0736749995064626
2,"regime_heavy_tail",3,"S1","rm",0.0580764510084472
2,"regime_heavy_tail",3,"S1","sq",0.0512079915032211
2,"regime_heavy_tail",3,"S2","nv",0.125197021195835
2,"regime_heavy_tail",3,"S2","ar",0.051034727124822
2,"regime_heavy_tail",3,"S2","eg",0.261956272639611
2,"regime_heavy_tail",3,"S2","hb",0.0288989163897017
2,"regime_heavy_tail",3,"S2","dr",0.247925308063841
2,"regime_heavy_tail",3,"S2","vs",0.0177094358758045
2,"regime_heavy_tail",3,"S2","rm",0.0880014803242844
2,"regime_heavy_tail",3,"S2","sq",0.1792768383861
2,"regime_heavy_tail",3,"S3","nv",0.0211520610042065
2,"regime_heavy_tail",3,"S3","ar",0.0385882861182605
2,"regime_heavy_tail",3,"S3","eg",0.0639403742550357
2,"regime_heavy_tail",3,"S3","hb",0.145408737576605
2,"regime_heavy_tail",3,"S3","dr",0.148329274886528
2,"regime_heavy_tail",3,"S3","vs",0.0313431597837288
2,"regime_heavy_tail",3,"S3","rm",0.264695532869354
2,"regime_heavy_tail",3,"S3","sq",0.286542573506282
2,"regime_heavy_tail",3,"S4","nv",0.206708126615864
2,"regime_heavy_tail",3,"S4","ar",0.058154830631306
2,"regime_heavy_tail",3,"S4","eg",0.0742439666145094
2,"regime_heavy_tail",3,"S4","hb",0.0864793807570992
2,"regime_heavy_tail",3,"S4","dr",0.040435500338474
2,"regime_heavy_tail",3,"S4","vs",0.450505276523174
2,"regime_heavy_tail",3,"S4","rm",0.0670254148689871
2,"regime_heavy_tail",3,"S4","sq",0.0164475036505863
3,"regime_heavy_tail",3,"S1","nv",0.0493477804729286
3,"regime_heavy_tail",3,"S1","ar",0.0353825952767434
3,"regime_heavy_tail",3,"S1","eg",0.181879048304747
3,"regime_heavy_tail",3,"S1","hb",0.16319026697667
3,"regime_heavy_tail",3,"S1","dr",0.249941369674343
3,"regime_heavy_tail",3,"S1","vs",0.0145798194766366
3,"regime_heavy_tail",3,"S1","rm",0.147751921014122
3,"regime_heavy_tail",3,"S1","sq",0.157927198803809
3,"regime_heavy_tail",3,"S2","nv",0.0098679658495153
3,"regime_heavy_tail",3,"S2","ar",0.0530747839969317
3,"regime_heavy_tail",3,"S2","eg",0.122229439143566
3,"regime_heavy_tail",3,"S2","hb",0.175861720607784
3,"regime_heavy_tail",3,"S2","dr",0.170047088770783
3,"regime_heavy_tail",3,"S2","vs",0.142418191603755
3,"regime_heavy_tail",3,"S2","rm",0.155955704668347
3,"regime_heavy_tail",3,"S2","sq",0.170545105359317
3,"regime_heavy_tail",3,"S3","nv",0.0836100868936105
3,"regime_heavy_tail",3,"S3","ar",0.0779420816180987
3,"regime_heavy_tail",3,"S3","eg",0.158409754394644
3,"regime_heavy_tail",3,"S3","hb",0.213102234555575
3,"regime_heavy_tail",3,"S3","dr",0.108954811770336
3,"regime_heavy_tail",3,"S3","vs",0.00955463729761617
3,"regime_heavy_tail",3,"S3","rm",0.180078362789259
3,"regime_heavy_tail",3,"S3","sq",0.16834803068086
3,"regime_heavy_tail",3,"S4","nv",0.0176872617172104
3,"regime_heavy_tail",3,"S4","ar",0.110449594322864
3,"regime_heavy_tail",3,"S4","eg",0.133637527571039
3,"regime_heavy_tail",3,"S4","hb",0.188208421264668
3,"regime_heavy_tail",3,"S4","dr",0.164300967683221
3,"regime_heavy_tail",3,"S4","vs",0.0202110526972335
3,"regime_heavy_tail",3,"S4","rm",0.15054224799825
3,"regime_heavy_tail",3,"S4","sq",0.214962926745516
4,"regime_heavy_tail",3,"S1","nv",0.00930057978913511
4,"regime_heavy_tail",3,"S1","ar",0.21573731245644
4,"regime_heavy_tail",3,"S1","eg",0.10062947731779
4,"regime_heavy_tail",3,"S1","hb",0.117545754985698
4,"regime_heavy_tail",3,"S1","dr",0.125521340726605
4,"regime_heavy_tail",3,"S1","vs",0.162410300590086
4,"regime_heavy_tail",3,"S1","rm",0.189937781648727
4,"regime_heavy_tail",3,"S1","sq",0.0789174524855184
4,"regime_heavy_tail",3,"S2","nv",0.0144045587078972
4,"regime_heavy_tail",3,"S2","ar",0.282728422780404
4,"regime_heavy_tail",3,"S2","eg",0.155115523735158
4,"regime_heavy_tail",3,"S2","hb",0.0544635924182167
4,"regime_heavy_tail",3,"S2","dr",0.0669568228432112
4,"regime_heavy_tail",3,"S2","vs",0.278420390716394
4,"regime_heavy_tail",3,"S2","rm",0.100944432785735
4,"regime_heavy_tail",3,"S2","sq",0.0469662560129831
4,"regime_heavy_tail",3,"S3","nv",0.0104332963328292
4,"regime_heavy_tail",3,"S3","ar",0.183030818294458
4,"regime_heavy_tail",3,"S3","eg",0.12102816327766
4,"regime_heavy_tail",3,"S3","hb",0.0569785016276896
4,"regime_heavy_tail",3,"S3","dr",0.101889539166136
4,"regime_heavy_tail",3,"S3","vs",0.29540448354912
4,"regime_heavy_tail",3,"S3","rm",0.107278240426828
4,"regime_heavy_tail",3,"S3","sq",0.123956957325278
4,"regime_heavy_tail",3,"S4","nv",0.0523675336227112
4,"regime_heavy_tail",3,"S4","ar",0.0299193958094101
4,"regime_heavy_tail",3,"S4","eg",0.176256707296776
4,"regime_heavy_tail",3,"S4","hb",0.0173866866202065
4,"regime_heavy_tail",3,"S4","dr",0.104287828355223
4,"regime_heavy_tail",3,"S4","vs",0.395218776690987
4,"regime_heavy_tail",3,"S4","rm",0.0883930900891353
4,"regime_heavy_tail",3,"S4","sq",0.136169981515551
5,"regime_heavy_tail",3,"S1","nv",0.0263972702733426
5,"regime_heavy_tail",3,"S1","ar",0.0575584158593853
5,"regime_heavy_tail",3,"S1","eg",0.0569707666206542
5,"regime_heavy_tail",3,"S1","hb",0.23155265745784
5,"regime_heavy_tail",3,"S1","dr",0.219896692770111
5,"regime_heavy_tail",3,"S1","vs",0.0205570329346035
5,"regime_heavy_tail",3,"S1","rm",0.132903572057848
5,"regime_heavy_tail",3,"S1","sq",0.254163592026216
5,"regime_heavy_tail",3,"S2","nv",0.0167258737635773
5,"regime_heavy_tail",3,"S2","ar",0.0637107485255451
5,"regime_heavy_tail",3,"S2","eg",0.0320753299311622
5,"regime_heavy_tail",3,"S2","hb",0.17781712400374
5,"regime_heavy_tail",3,"S2","dr",0.395082686277011
5,"regime_heavy_tail",3,"S2","vs",0.0710044020409183
5,"regime_heavy_tail",3,"S2","rm",0.0848550499857647
5,"regime_heavy_tail",3,"S2","sq",0.158728785472281
5,"regime_heavy_tail",3,"S3","nv",0.0282587047881832
5,"regime_heavy_tail",3,"S3","ar",0.0660044097461824
5,"regime_heavy_tail",3,"S3","eg",0.0234153663806614
5,"regime_heavy_tail",3,"S3","hb",0.0657065177916415
5,"regime_heavy_tail",3,"S3","dr",0.268266064933916
5,"regime_heavy_tail",3,"S3","vs",0.0474610173617
5,"regime_heavy_tail",3,"S3","rm",0.123203980374952
5,"regime_heavy_tail",3,"S3","sq",0.377683938622764
5,"regime_heavy_tail",3,"S4","nv",0.0294256024109681
5,"regime_heavy_tail",3,"S4","ar",0.044245690503459
5,"regime_heavy_tail",3,"S4","eg",0.206832170104674
5,"regime_heavy_tail",3,"S4","hb",0.127611738013956
5,"regime_heavy_tail",3,"S4","dr",0.219046227179055
5,"regime_heavy_tail",3,"S4","vs",0.0198246711784157
5,"regime_heavy_tail",3,"S4","rm",0.0704498839661125
5,"regime_heavy_tail",3,"S4","sq",0.282564016643359
6,"regime_heavy_tail",3,"S1","nv",0.0320321704558764
6,"regime_heavy_tail",3,"S1","ar",0.221285187886211
6,"regime_heavy_tail",3,"S1","eg",0.200154421536445
6,"regime_heavy_tail",3,"S1","hb",0.146966927476211
6,"regime_heavy_tail",3,"S1","dr",0.116444164291692
6,"regime_heavy_tail",3,"S1","vs",0.0128712974719331
6,"regime_heavy_tail",3,"S1","rm",0.167146530805876
6,"regime_heavy_tail",3,"S1","sq",0.103099300075756
6,"regime_heavy_tail",3,"S2","nv",0.0418984950859947
6,"regime_heavy_tail",3,"S2","ar",0.264641754125751
6,"regime_heavy_tail",3,"S2","eg",0.081970975357595
6,"regime_heavy_tail",3,"S2","hb",0.14908070530607
6,"regime_heavy_tail",3,"S2","dr",0.144909402968357
6,"regime_heavy_tail",3,"S2","vs",0.0124243701807687
6,"regime_heavy_tail",3,"S2","rm",0.223870219504907
6,"regime_heavy_tail",3,"S2","sq",0.0812040774705568
6,"regime_heavy_tail",3,"S3","nv",0.0342701695359602
6,"regime_heavy_tail",3,"S3","ar",0.191324838260324
6,"regime_heavy_tail",3,"S3","eg",0.155131905675536
6,"regime_heavy_tail",3,"S3","hb",0.145658238899566
6,"regime_heavy_tail",3,"S3","dr",0.128172669555184
6,"regime_heavy_tail",3,"S3","vs",0.011944621422689
6,"regime_heavy_tail",3,"S3","rm",0.19455900576914
6,"regime_heavy_tail",3,"S3","sq",0.1389385508816
6,"regime_heavy_tail",3,"S4","nv",0.36126807013342
6,"regime_heavy_tail",3,"S4","ar",0.222708140348297
6,"regime_heavy_tail",3,"S4","eg",0.0262111127308224
6,"regime_heavy_tail",3,"S4","hb",0.124203540892956
6,"regime_heavy_tail",3,"S4","dr",0.0733473454894945
6,"regime_heavy_tail",3,"S4","vs",0.0262306107500223
6,"regime_heavy_tail",3,"S4","rm",0.132319660186103
6,"regime_heavy_tail",3,"S4","sq",0.0337115194688862
7,"regime_heavy_tail",3,"S1","nv",0.0444036791901123
7,"regime_heavy_tail",3,"S1","ar",0.0297059937609861
7,"regime_heavy_tail",3,"S1","eg",0.0177663617907667
7,"regime_heavy_tail",3,"S1","hb",0.293903010949887
7,"regime_heavy_tail",3,"S1","dr",0.171682683463708
7,"regime_heavy_tail",3,"S1","vs",0.150110205342902
7,"regime_heavy_tail",3,"S1","rm",0.188248463952708
7,"regime_heavy_tail",3,"S1","sq",0.10417960154893
7,"regime_heavy_tail",3,"S2","nv",0.0244651345431208
7,"regime_heavy_tail",3,"S2","ar",0.0430257360441009
7,"regime_heavy_tail",3,"S2","eg",0.0306320174564786
7,"regime_heavy_tail",3,"S2","hb",0.186993810444118
7,"regime_heavy_tail",3,"S2","dr",0.19085373501864
7,"regime_heavy_tail",3,"S2","vs",0.0421336156510234
7,"regime_heavy_tail",3,"S2","rm",0.330117828995917
7,"regime_heavy_tail",3,"S2","sq",0.151778121846601
7,"regime_heavy_tail",3,"S3","nv",0.0206262376741051
7,"regime_heavy_tail",3,"S3","ar",0.0544437155103933
7,"regime_heavy_tail",3,"S3","eg",0.0714377674320552
7,"regime_heavy_tail",3,"S3","hb",0.224749472964108
7,"regime_heavy_tail",3,"S3","dr",0.205283524780943
7,"regime_heavy_tail",3,"S3","vs",0.0240869122812066
7,"regime_heavy_tail",3,"S3","rm",0.217548832316493
7,"regime_heavy_tail",3,"S3","sq",0.181823537040696
7,"regime_heavy_tail",3,"S4","nv",0.0143753517053411
7,"regime_heavy_tail",3,"S4","ar",0.078500833908028
7,"regime_heavy_tail",3,"S4","eg",0.224993775919174
7,"regime_heavy_tail",3,"S4","hb",0.177158843439555
7,"regime_heavy_tail",3,"S4","dr",0.1110949202518
7,"regime_heavy_tail",3,"S4","vs",0.02908429964363
7,"regime_heavy_tail",3,"S4","rm",0.192483370534455
7,"regime_heavy_tail",3,"S4","sq",0.172308604598017
8,"regime_heavy_tail",3,"S1","nv",0.0158496609722404
8,"regime_heavy_tail",3,"S1","ar",0.0440950438672583
8,"regime_heavy_tail",3,"S1","eg",0.0391852750546972
8,"regime_heavy_tail",3,"S1","hb",0.15870782228573
8,"regime_heavy_tail",3,"S1","dr",0.219093711137094
8,"regime_heavy_tail",3,"S1","vs",0.077116253269663
8,"regime_heavy_tail",3,"S1","rm",0.189982045173959
8,"regime_heavy_tail",3,"S1","sq",0.255970188239358
8,"regime_heavy_tail",3,"S2","nv",0.0114928803187674
8,"regime_heavy_tail",3,"S2","ar",0.049527994316192
8,"regime_heavy_tail",3,"S2","eg",0.0614291793955358
8,"regime_heavy_tail",3,"S2","hb",0.158554751874203
8,"regime_heavy_tail",3,"S2","dr",0.183609311514699
8,"regime_heavy_tail",3,"S2","vs",0.136485205084561
8,"regime_heavy_tail",3,"S2","rm",0.206585008519989
8,"regime_heavy_tail",3,"S2","sq",0.192315668976054
8,"regime_heavy_tail",3,"S3","nv",0.0213761770614615
8,"regime_heavy_tail",3,"S3","ar",0.0442154348512694
8,"regime_heavy_tail",3,"S3","eg",0.046053938804582
8,"regime_heavy_tail",3,"S3","hb",0.151687153123421
8,"regime_heavy_tail",3,"S3","dr",0.0577128371523084
8,"regime_heavy_tail",3,"S3","vs",0.438577943962215
8,"regime_heavy_tail",3,"S3","rm",0.197192026621631
8,"regime_heavy_tail",3,"S3","sq",0.0431844884231118
8,"regime_heavy_tail",3,"S4","nv",0.125336791806599
8,"regime_heavy_tail",3,"S4","ar",0.0299781175910988
8,"regime_heavy_tail",3,"S4","eg",0.0315577589818382
8,"regime_heavy_tail",3,"S4","hb",0.110626177168743
8,"regime_heavy_tail",3,"S4","dr",0.0318944360240631
8,"regime_heavy_tail",3,"S4","vs",0.464831647522854
8,"regime_heavy_tail",3,"S4","rm",0.163787762726426
8,"regime_heavy_tail",3,"S4","sq",0.0419873081783776
9,"regime_heavy_tail",3,"S1","nv",0.48324731751882
9,"regime_heavy_tail",3,"S1","ar",0.0983856418062752
9,"regime_heavy_tail",3,"S1","eg",0.0898155870156039
9,"regime_heavy_tail",3,"S1","hb",0.136326938985692
9,"regime_heavy_tail",3,"S1","dr",0.0167776460118067
9,"regime_heavy_tail",3,"S1","vs",0.0383666022438883
9,"regime_heavy_tail",3,"S1","rm",0.0419432432866851
9,"regime_heavy_tail",3,"S1","sq",0.0951370231312292
9,"regime_heavy_tail",3,"S2","nv",0.276558079160996
9,"regime_heavy_tail",3,"S2","ar",0.323115817525696
9,"regime_heavy_tail",3,"S2","eg",0.0352072014254039
9,"regime_heavy_tail",3,"S2","hb",0.135563726573328
9,"regime_heavy_tail",3,"S2","dr",0.0242088176571203
9,"regime_heavy_tail",3,"S2","vs",0.0454389433933917
9,"regime_heavy_tail",3,"S2","rm",0.123699790975468
9,"regime_heavy_tail",3,"S2","sq",0.0362076232885948
9,"regime_heavy_tail",3,"S3","nv",0.0277155985240873
9,"regime_heavy_tail",3,"S3","ar",0.119894896934008
9,"regime_heavy_tail",3,"S3","eg",0.02271635216902
9,"regime_heavy_tail",3,"S3","hb",0.252834547197235
9,"regime_heavy_tail",3,"S3","dr",0.0555304432916211
9,"regime_heavy_tail",3,"S3","vs",0.0621137328326069
9,"regime_heavy_tail",3,"S3","rm",0.395520238216386
9,"regime_heavy_tail",3,"S3","sq",0.0636741908350358
9,"regime_heavy_tail",3,"S4","nv",0.235906885619061
9,"regime_heavy_tail",3,"S4","ar",0.0692078016753687
9,"regime_heavy_tail",3,"S4","eg",0.168503825788429
9,"regime_heavy_tail",3,"S4","hb",0.0590934348105574
9,"regime_heavy_tail",3,"S4","dr",0.0307688155150899
9,"regime_heavy_tail",3,"S4","vs",0.366147965594362
9,"regime_heavy_tail",3,"S4","rm",0.0218030202230323
9,"regime_heavy_tail",3,"S4","sq",0.0485682507740997
10,"regime_heavy_tail",3,"S1","nv",0.0400659851404061
10,"regime_heavy_tail",3,"S1","ar",0.118097726245769
10,"regime_heavy_tail",3,"S1","eg",0.148278925906166
10,"regime_heavy_tail",3,"S1","hb",0.152380427732362
10,"regime_heavy_tail",3,"S1","dr",0.180698463242758
10,"regime_heavy_tail",3,"S1","vs",0.0110497089943311
10,"regime_heavy_tail",3,"S1","rm",0.16794891626243
10,"regime_heavy_tail",3,"S1","sq",0.181479846475778
10,"regime_heavy_tail",3,"S2","nv",0.0242956847492697
10,"regime_heavy_tail",3,"S2","ar",0.0995195225852716
10,"regime_heavy_tail",3,"S2","eg",0.138671154098036
10,"regime_heavy_tail",3,"S2","hb",0.0738034950833469
10,"regime_heavy_tail",3,"S2","dr",0.21826311058539
10,"regime_heavy_tail",3,"S2","vs",0.0823141421749577
10,"regime_heavy_tail",3,"S2","rm",0.0186609071585317
10,"regime_heavy_tail",3,"S2","sq",0.344471983565196
10,"regime_heavy_tail",3,"S3","nv",0.0390540497583882
10,"regime_heavy_tail",3,"S3","ar",0.0644816657505472
10,"regime_heavy_tail",3,"S3","eg",0.0332613657344408
10,"regime_heavy_tail",3,"S3","hb",0.230567580042099
10,"regime_heavy_tail",3,"S3","dr",0.0324147892122452
10,"regime_heavy_tail",3,"S3","vs",0.0708210843094606
10,"regime_heavy_tail",3,"S3","rm",0.489689280283504
10,"regime_heavy_tail",3,"S3","sq",0.0397101849093147
10,"regime_heavy_tail",3,"S4","nv",0.0264843197582732
10,"regime_heavy_tail",3,"S4","ar",0.109829487551969
10,"regime_heavy_tail",3,"S4","eg",0.0381228660440395
10,"regime_heavy_tail",3,"S4","hb",0.162661009121804
10,"regime_heavy_tail",3,"S4","dr",0.022033441116793
10,"regime_heavy_tail",3,"S4","vs",0.239583962478531
10,"regime_heavy_tail",3,"S4","rm",0.10268469552826
10,"regime_heavy_tail",3,"S4","sq",0.29860021840033
11,"regime_heavy_tail",3,"S1","nv",0.26091668681938
11,"regime_heavy_tail",3,"S1","ar",0.158073536717819
11,"regime_heavy_tail",3,"S1","eg",0.0172154502409786
11,"regime_heavy_tail",3,"S1","hb",0.057959034032975
11,"regime_heavy_tail",3,"S1","dr",0.0446443814665174
11,"regime_heavy_tail",3,"S1","vs",0.245477528965008
11,"regime_heavy_tail",3,"S1","rm",0.176317311939833
11,"regime_heavy_tail",3,"S1","sq",0.03939606981749
11,"regime_heavy_tail",3,"S2","nv",0.291307585463008
11,"regime_heavy_tail",3,"S2","ar",0.205939232594074
11,"regime_heavy_tail",3,"S2","eg",0.156799746738418
11,"regime_heavy_tail",3,"S2","hb",0.0554756016676733
11,"regime_heavy_tail",3,"S2","dr",0.0390474663009073
11,"regime_heavy_tail",3,"S2","vs",0.0139181885351458
11,"regime_heavy_tail",3,"S2","rm",0.142278667074
11,"regime_heavy_tail",3,"S2","sq",0.0952335116267728
11,"regime_heavy_tail",3,"S3","nv",0.0123241376779422
11,"regime_heavy_tail",3,"S3","ar",0.254197070323252
11,"regime_heavy_tail",3,"S3","eg",0.0527095685565031
11,"regime_heavy_tail",3,"S3","hb",0.226814960795462
11,"regime_heavy_tail",3,"S3","dr",0.109100665802253
11,"regime_heavy_tail",3,"S3","vs",0.151790431938283
11,"regime_heavy_tail",3,"S3","rm",0.0514481330408617
11,"regime_heavy_tail",3,"S3","sq",0.141615031865443
11,"regime_heavy_tail",3,"S4","nv",0.0463246708449005
11,"regime_heavy_tail",3,"S4","ar",0.132115933425252
11,"regime_heavy_tail",3,"S4","eg",0.141773642066269
11,"regime_heavy_tail",3,"S4","hb",0.162195849502049
11,"regime_heavy_tail",3,"S4","dr",0.176209139235513
11,"regime_heavy_tail",3,"S4","vs",0.0103185361205317
11,"regime_heavy_tail",3,"S4","rm",0.156158365216417
11,"regime_heavy_tail",3,"S4","sq",0.174903863589068
12,"regime_heavy_tail",3,"S1","nv",0.367349874459021
12,"regime_heavy_tail",3,"S1","ar",0.0528602657472133
12,"regime_heavy_tail",3,"S1","eg",0.0522675036917269
12,"regime_heavy_tail",3,"S1","hb",0.0242470288795657
12,"regime_heavy_tail",3,"S1","dr",0.0267936640082056
12,"regime_heavy_tail",3,"S1","vs",0.225232637140109
12,"regime_heavy_tail",3,"S1","rm",0.176763862549592
12,"regime_heavy_tail",3,"S1","sq",0.0744851635245677
12,"regime_heavy_tail",3,"S2","nv",0.28613668877366
12,"regime_heavy_tail",3,"S2","ar",0.232310480229266
12,"regime_heavy_tail",3,"S2","eg",0.0358584825540717
12,"regime_heavy_tail",3,"S2","hb",0.152373538867721
12,"regime_heavy_tail",3,"S2","dr",0.145182770366717
12,"regime_heavy_tail",3,"S2","vs",0.021078489786281
12,"regime_heavy_tail",3,"S2","rm",0.0286803047225551
12,"regime_heavy_tail",3,"S2","sq",0.0983792446997281
12,"regime_heavy_tail",3,"S3","nv",0.406913387341789
12,"regime_heavy_tail",3,"S3","ar",0.0604922235977876
12,"regime_heavy_tail",3,"S3","eg",0.0303976038641047
12,"regime_heavy_tail",3,"S3","hb",0.0445898915514754
12,"regime_heavy_tail",3,"S3","dr",0.0344786258605383
12,"regime_heavy_tail",3,"S3","vs",0.320305177872248
12,"regime_heavy_tail",3,"S3","rm",0.0546830008894761
12,"regime_heavy_tail",3,"S3","sq",0.0481400890225807
12,"regime_heavy_tail",3,"S4","nv",0.186149822361651
12,"regime_heavy_tail",3,"S4","ar",0.0575927924077459
12,"regime_heavy_tail",3,"S4","eg",0.0505079620667769
12,"regime_heavy_tail",3,"S4","hb",0.0407192018589455
12,"regime_heavy_tail",3,"S4","dr",0.0281937615695413
12,"regime_heavy_tail",3,"S4","vs",0.536060150773686
12,"regime_heavy_tail",3,"S4","rm",0.0693350287465592
12,"regime_heavy_tail",3,"S4","sq",0.0314412802150944
13,"regime_heavy_tail",3,"S1","nv",0.013977464592084
13,"regime_heavy_tail",3,"S1","ar",0.13155122163429
13,"regime_heavy_tail",3,"S1","eg",0.0448470626295517
13,"regime_heavy_tail",3,"S1","hb",0.189487103357705
13,"regime_heavy_tail",3,"S1","dr",0.187318577371864
13,"regime_heavy_tail",3,"S1","vs",0.0433696415225509
13,"regime_heavy_tail",3,"S1","rm",0.267201850931705
13,"regime_heavy_tail",3,"S1","sq",0.12224707796025
13,"regime_heavy_tail",3,"S2","nv",0.123594782226334
13,"regime_heavy_tail",3,"S2","ar",0.0817422147369385
13,"regime_heavy_tail",3,"S2","eg",0.148209431859417
13,"regime_heavy_tail",3,"S2","hb",0.168453013580426
13,"regime_heavy_tail",3,"S2","dr",0.245652553869283
13,"regime_heavy_tail",3,"S2","vs",0.0102595823726888
13,"regime_heavy_tail",3,"S2","rm",0.0586474498803137
13,"regime_heavy_tail",3,"S2","sq",0.163440971474599
13,"regime_heavy_tail",3,"S3","nv",0.484689475871131
13,"regime_heavy_tail",3,"S3","ar",0.114513649104983
13,"regime_heavy_tail",3,"S3","eg",0.0783321690117665
13,"regime_heavy_tail",3,"S3","hb",0.0576744331311131
13,"regime_heavy_tail",3,"S3","dr",0.0369219586177875
13,"regime_heavy_tail",3,"S3","vs",0.168321508705804
13,"regime_heavy_tail",3,"S3","rm",0.0203960946421553
13,"regime_heavy_tail",3,"S3","sq",0.0391507109152599
13,"regime_heavy_tail",3,"S4","nv",0.016073854983872
13,"regime_heavy_tail",3,"S4","ar",0.05201682481447
13,"regime_heavy_tail",3,"S4","eg",0.170903791031851
13,"regime_heavy_tail",3,"S4","hb",0.0408694968108712
13,"regime_heavy_tail",3,"S4","dr",0.0726771565616934
13,"regime_heavy_tail",3,"S4","vs",0.399886824415726
13,"regime_heavy_tail",3,"S4","rm",0.174914723577535
13,"regime_heavy_tail",3,"S4","sq",0.0726573278039822
14,"regime_heavy_tail",3,"S1","nv",0.0333777569065818
14,"regime_heavy_tail",3,"S1","ar",0.184389266896653
14,"regime_heavy_tail",3,"S1","eg",0.132233285628257
14,"regime_heavy_tail",3,"S1","hb",0.19445855953941
14,"regime_heavy_tail",3,"S1","dr",0.182631539968555
14,"regime_heavy_tail",3,"S1","vs",0.0126035648296406
14,"regime_heavy_tail",3,"S1","rm",0.169856237470338
14,"regime_heavy_tail",3,"S1","sq",0.0904497887605645
14,"regime_heavy_tail",3,"S2","nv",0.0443907464809039
14,"regime_heavy_tail",3,"S2","ar",0.163853508739996
14,"regime_heavy_tail",3,"S2","eg",0.179297131518964
14,"regime_heavy_tail",3,"S2","hb",0.145973408046858
14,"regime_heavy_tail",3,"S2","dr",0.185903460219668
14,"regime_heavy_tail",3,"S2","vs",0.0105517513397371
14,"regime_heavy_tail",3,"S2","rm",0.14613794712321
14,"regime_heavy_tail",3,"S2","sq",0.123892046530664
14,"regime_heavy_tail",3,"S3","nv",0.0186603448554538
14,"regime_heavy_tail",3,"S3","ar",0.0868526351320134
14,"regime_heavy_tail",3,"S3","eg",0.0408777106886701
14,"regime_heavy_tail",3,"S3","hb",0.187797810133578
14,"regime_heavy_tail",3,"S3","dr",0.21922614168682
14,"regime_heavy_tail",3,"S3","vs",0.0306372624884669
14,"regime_heavy_tail",3,"S3","rm",0.237522037194545
14,"regime_heavy_tail",3,"S3","sq",0.178426057820452
14,"regime_heavy_tail",3,"S4","nv",0.0803693690865383
14,"regime_heavy_tail",3,"S4","ar",0.0524166061445598
14,"regime_heavy_tail",3,"S4","eg",0.012058149538955
14,"regime_heavy_tail",3,"S4","hb",0.0916506288053306
14,"regime_heavy_tail",3,"S4","dr",0.140310455114565
14,"regime_heavy_tail",3,"S4","vs",0.0779587035338001
14,"regime_heavy_tail",3,"S4","rm",0.187717846711771
14,"regime_heavy_tail",3,"S4","sq",0.357518241064481
15,"regime_heavy_tail",3,"S1","nv",0.0717423585080465
15,"regime_heavy_tail",3,"S1","ar",0.0506594243443826
15,"regime_heavy_tail",3,"S1","eg",0.0257460870409976
15,"regime_heavy_tail",3,"S1","hb",0.312211834188516
15,"regime_heavy_tail",3,"S1","dr",0.215821639031745
15,"regime_heavy_tail",3,"S1","vs",0.0230773949247723
15,"regime_heavy_tail",3,"S1","rm",0.0711924729055519
15,"regime_heavy_tail",3,"S1","sq",0.229548789055988
15,"regime_heavy_tail",3,"S2","nv",0.0602430354259328
15,"regime_heavy_tail",3,"S2","ar",0.132301812167498
15,"regime_heavy_tail",3,"S2","eg",0.108694364275521
15,"regime_heavy_tail",3,"S2","hb",0.172212984410424
15,"regime_heavy_tail",3,"S2","dr",0.185722719299829
15,"regime_heavy_tail",3,"S2","vs",0.00962181507929355
15,"regime_heavy_tail",3,"S2","rm",0.172544882024673
15,"regime_heavy_tail",3,"S2","sq",0.158658387316828
15,"regime_heavy_tail",3,"S3","nv",0.0391050708417239
15,"regime_heavy_tail",3,"S3","ar",0.122994133941186
15,"regime_heavy_tail",3,"S3","eg",0.084354608818221
15,"regime_heavy_tail",3,"S3","hb",0.219103787444217
15,"regime_heavy_tail",3,"S3","dr",0.180328913562235
15,"regime_heavy_tail",3,"S3","vs",0.011869027852115
15,"regime_heavy_tail",3,"S3","rm",0.18743125457738
15,"regime_heavy_tail",3,"S3","sq",0.154813202962923
15,"regime_heavy_tail",3,"S4","nv",0.0870009693344747
15,"regime_heavy_tail",3,"S4","ar",0.0914373639344721
15,"regime_heavy_tail",3,"S4","eg",0.06474217074396
15,"regime_heavy_tail",3,"S4","hb",0.0769434320479507
15,"regime_heavy_tail",3,"S4","dr",0.337489107120741
15,"regime_heavy_tail",3,"S4","vs",0.0112263145132889
15,"regime_heavy_tail",3,"S4","rm",0.203144770065654
15,"regime_heavy_tail",3,"S4","sq",0.128015872239459
16,"regime_heavy_tail",3,"S1","nv",0.00866075394352917
16,"regime_heavy_tail",3,"S1","ar",0.0925077201589529
16,"regime_heavy_tail",3,"S1","eg",0.137599142658642
16,"regime_heavy_tail",3,"S1","hb",0.174822208564749
16,"regime_heavy_tail",3,"S1","dr",0.138781379176751
16,"regime_heavy_tail",3,"S1","vs",0.138555561387124
16,"regime_heavy_tail",3,"S1","rm",0.144646377248505
16,"regime_heavy_tail",3,"S1","sq",0.164426856861746
16,"regime_heavy_tail",3,"S2","nv",0.00909377925971866
16,"regime_heavy_tail",3,"S2","ar",0.0746398257948286
16,"regime_heavy_tail",3,"S2","eg",0.106450010915147
16,"regime_heavy_tail",3,"S2","hb",0.169812006330224
16,"regime_heavy_tail",3,"S2","dr",0.162742423349584
16,"regime_heavy_tail",3,"S2","vs",0.149193052424247
16,"regime_heavy_tail",3,"S2","rm",0.159338344946432
16,"regime_heavy_tail",3,"S2","sq",0.168730556979818
16,"regime_heavy_tail",3,"S3","nv",0.0100075581104346
16,"regime_heavy_tail",3,"S3","ar",0.0529156710804174
16,"regime_heavy_tail",3,"S3","eg",0.119167884800115
16,"regime_heavy_tail",3,"S3","hb",0.171438341029379
16,"regime_heavy_tail",3,"S3","dr",0.209586033192129
16,"regime_heavy_tail",3,"S3","vs",0.124906987528098
16,"regime_heavy_tail",3,"S3","rm",0.154374720626345
16,"regime_heavy_tail",3,"S3","sq",0.157602803633082
16,"regime_heavy_tail",3,"S4","nv",0.00986813515537142
16,"regime_heavy_tail",3,"S4","ar",0.0643525153019424
16,"regime_heavy_tail",3,"S4","eg",0.118375282777552
16,"regime_heavy_tail",3,"S4","hb",0.191582686364571
16,"regime_heavy_tail",3,"S4","dr",0.194220297788904
16,"regime_heavy_tail",3,"S4","vs",0.090013249650681
16,"regime_heavy_tail",3,"S4","rm",0.129656018833127
16,"regime_heavy_tail",3,"S4","sq",0.20193181412785
17,"regime_heavy_tail",3,"S1","nv",0.0144006479500004
17,"regime_heavy_tail",3,"S1","ar",0.0497215585656844
17,"regime_heavy_tail",3,"S1","eg",0.101762915559723
17,"regime_heavy_tail",3,"S1","hb",0.171408736072793
17,"regime_heavy_tail",3,"S1","dr",0.0940898094615847
17,"regime_heavy_tail",3,"S1","vs",0.0424478159851933
17,"regime_heavy_tail",3,"S1","rm",0.234183796208274
17,"regime_heavy_tail",3,"S1","sq",0.291984720196747
17,"regime_heavy_tail",3,"S2","nv",0.0111486648189473
17,"regime_heavy_tail",3,"S2","ar",0.0698240231371061
17,"regime_heavy_tail",3,"S2","eg",0.169164882797231
17,"regime_heavy_tail",3,"S2","hb",0.231639154292379
17,"regime_heavy_tail",3,"S2","dr",0.0531481003254503
17,"regime_heavy_tail",3,"S2","vs",0.105278783051828
17,"regime_heavy_tail",3,"S2","rm",0.144278731110756
17,"regime_heavy_tail",3,"S2","sq",0.215517660466302
17,"regime_heavy_tail",3,"S3","nv",0.0197621880715498
17,"regime_heavy_tail",3,"S3","ar",0.0305101084243917
17,"regime_heavy_tail",3,"S3","eg",0.23223878178051
17,"regime_heavy_tail",3,"S3","hb",0.230971820310203
17,"regime_heavy_tail",3,"S3","dr",0.0507006015107769
17,"regime_heavy_tail",3,"S3","vs",0.15720906941005
17,"regime_heavy_tail",3,"S3","rm",0.0532567071694881
17,"regime_heavy_tail",3,"S3","sq",0.22535072332303
17,"regime_heavy_tail",3,"S4","nv",0.140603417912973
17,"regime_heavy_tail",3,"S4","ar",0.0833065812076205
17,"regime_heavy_tail",3,"S4","eg",0.0933723819642358
17,"regime_heavy_tail",3,"S4","hb",0.218343561026574
17,"regime_heavy_tail",3,"S4","dr",0.0509786831413102
17,"regime_heavy_tail",3,"S4","vs",0.334352452189669
17,"regime_heavy_tail",3,"S4","rm",0.0664825314361919
17,"regime_heavy_tail",3,"S4","sq",0.0125603911214249
18,"regime_heavy_tail",3,"S1","nv",0.0146377380049442
18,"regime_heavy_tail",3,"S1","ar",0.061632869438495
18,"regime_heavy_tail",3,"S1","eg",0.0411071504448747
18,"regime_heavy_tail",3,"S1","hb",0.344913654275344
18,"regime_heavy_tail",3,"S1","dr",0.0604795252936003
18,"regime_heavy_tail",3,"S1","vs",0.150116926728621
18,"regime_heavy_tail",3,"S1","rm",0.189514133625677
18,"regime_heavy_tail",3,"S1","sq",0.137598002188445
18,"regime_heavy_tail",3,"S2","nv",0.0156815485960921
18,"regime_heavy_tail",3,"S2","ar",0.0653655892858121
18,"regime_heavy_tail",3,"S2","eg",0.0629040687368363
18,"regime_heavy_tail",3,"S2","hb",0.283810137055312
18,"regime_heavy_tail",3,"S2","dr",0.0808919143765995
18,"regime_heavy_tail",3,"S2","vs",0.0395832244516108
18,"regime_heavy_tail",3,"S2","rm",0.316692672429022
18,"regime_heavy_tail",3,"S2","sq",0.135070845068716
18,"regime_heavy_tail",3,"S3","nv",0.0286031079819851
18,"regime_heavy_tail",3,"S3","ar",0.210833495149555
18,"regime_heavy_tail",3,"S3","eg",0.0697259505983894
18,"regime_heavy_tail",3,"S3","hb",0.24315015251097
18,"regime_heavy_tail",3,"S3","dr",0.0565351501122939
18,"regime_heavy_tail",3,"S3","vs",0.0194756986486914
18,"regime_heavy_tail",3,"S3","rm",0.289956874523689
18,"regime_heavy_tail",3,"S3","sq",0.0817195704744262
18,"regime_heavy_tail",3,"S4","nv",0.0441607900112145
18,"regime_heavy_tail",3,"S4","ar",0.102706194511177
18,"regime_heavy_tail",3,"S4","eg",0.0432931616782907
18,"regime_heavy_tail",3,"S4","hb",0.277941573609375
18,"regime_heavy_tail",3,"S4","dr",0.0436320537606233
18,"regime_heavy_tail",3,"S4","vs",0.0200345000101317
18,"regime_heavy_tail",3,"S4","rm",0.366013144655933
18,"regime_heavy_tail",3,"S4","sq",0.102218581763254
19,"regime_heavy_tail",3,"S1","nv",0.0474592623275932
19,"regime_heavy_tail",3,"S1","ar",0.0236349288753031
19,"regime_heavy_tail",3,"S1","eg",0.0218258897933412
19,"regime_heavy_tail",3,"S1","hb",0.180189122426999
19,"regime_heavy_tail",3,"S1","dr",0.224843639390177
19,"regime_heavy_tail",3,"S1","vs",0.152796618815968
19,"regime_heavy_tail",3,"S1","rm",0.268288971639011
19,"regime_heavy_tail",3,"S1","sq",0.0809615667316072
19,"regime_heavy_tail",3,"S2","nv",0.0675974359718555
19,"regime_heavy_tail",3,"S2","ar",0.0651734395652193
19,"regime_heavy_tail",3,"S2","eg",0.0321106933891345
19,"regime_heavy_tail",3,"S2","hb",0.149359639260166
19,"regime_heavy_tail",3,"S2","dr",0.229003770220083
19,"regime_heavy_tail",3,"S2","vs",0.0159510700906262
19,"regime_heavy_tail",3,"S2","rm",0.290874398930196
19,"regime_heavy_tail",3,"S2","sq",0.149929552572719
19,"regime_heavy_tail",3,"S3","nv",0.0236115061619313
19,"regime_heavy_tail",3,"S3","ar",0.110403070961858
19,"regime_heavy_tail",3,"S3","eg",0.0304974734298423
19,"regime_heavy_tail",3,"S3","hb",0.20724842699163
19,"regime_heavy_tail",3,"S3","dr",0.219329823983209
19,"regime_heavy_tail",3,"S3","vs",0.0290672192026144
19,"regime_heavy_tail",3,"S3","rm",0.269154596262091
19,"regime_heavy_tail",3,"S3","sq",0.110687883006823
19,"regime_heavy_tail",3,"S4","nv",0.0507346633360466
19,"regime_heavy_tail",3,"S4","ar",0.0698375742541387
19,"regime_heavy_tail",3,"S4","eg",0.0460181552398643
19,"regime_heavy_tail",3,"S4","hb",0.0683552172123676
19,"regime_heavy_tail",3,"S4","dr",0.041788380665892
19,"regime_heavy_tail",3,"S4","vs",0.653321023150309
19,"regime_heavy_tail",3,"S4","rm",0.0482299312070519
19,"regime_heavy_tail",3,"S4","sq",0.02171505493433
20,"regime_heavy_tail",3,"S1","nv",0.0108694664263249
20,"regime_heavy_tail",3,"S1","ar",0.0431061044825173
20,"regime_heavy_tail",3,"S1","eg",0.155596967201832
20,"regime_heavy_tail",3,"S1","hb",0.123750584966187
20,"regime_heavy_tail",3,"S1","dr",0.115281918076617
20,"regime_heavy_tail",3,"S1","vs",0.172598038456714
20,"regime_heavy_tail",3,"S1","rm",0.159088558689026
20,"regime_heavy_tail",3,"S1","sq",0.219708361700783
20,"regime_heavy_tail",3,"S2","nv",0.0107510133018373
20,"regime_heavy_tail",3,"S2","ar",0.0506010715400787
20,"regime_heavy_tail",3,"S2","eg",0.243585228884008
20,"regime_heavy_tail",3,"S2","hb",0.1010845647324
20,"regime_heavy_tail",3,"S2","dr",0.103514397441914
20,"regime_heavy_tail",3,"S2","vs",0.206848235316963
20,"regime_heavy_tail",3,"S2","rm",0.117968650496242
20,"regime_heavy_tail",3,"S2","sq",0.165646838286557
20,"regime_heavy_tail",3,"S3","nv",0.0109084494775494
20,"regime_heavy_tail",3,"S3","ar",0.076635905038539
20,"regime_heavy_tail",3,"S3","eg",0.139998857014637
20,"regime_heavy_tail",3,"S3","hb",0.147083588349765
20,"regime_heavy_tail",3,"S3","dr",0.214395279614518
20,"regime_heavy_tail",3,"S3","vs",0.0562469227497546
20,"regime_heavy_tail",3,"S3","rm",0.0967312409669943
20,"regime_heavy_tail",3,"S3","sq",0.257999756788242
20,"regime_heavy_tail",3,"S4","nv",0.0128496041490496
20,"regime_heavy_tail",3,"S4","ar",0.0506857727898327
20,"regime_heavy_tail",3,"S4","eg",0.0659654597894525
20,"regime_heavy_tail",3,"S4","hb",0.14970661677175
20,"regime_heavy_tail",3,"S4","dr",0.104154014522071
20,"regime_heavy_tail",3,"S4","vs",0.0697480990866215
20,"regime_heavy_tail",3,"S4","rm",0.173409389253011
20,"regime_heavy_tail",3,"S4","sq",0.373481043638212
21,"regime_heavy_tail",3,"S1","nv",0.0160626715711289
21,"regime_heavy_tail",3,"S1","ar",0.0489878636955673
21,"regime_heavy_tail",3,"S1","eg",0.091181476192623
21,"regime_heavy_tail",3,"S1","hb",0.181933385545715
21,"regime_heavy_tail",3,"S1","dr",0.184851605971618
21,"regime_heavy_tail",3,"S1","vs",0.0328416184506631
21,"regime_heavy_tail",3,"S1","rm",0.218198676706971
21,"regime_heavy_tail",3,"S1","sq",0.225942701865713
21,"regime_heavy_tail",3,"S2","nv",0.0137673341024513
21,"regime_heavy_tail",3,"S2","ar",0.0405021708876306
21,"regime_heavy_tail",3,"S2","eg",0.0907547606798854
21,"regime_heavy_tail",3,"S2","hb",0.171357824044564
21,"regime_heavy_tail",3,"S2","dr",0.207139934197278
21,"regime_heavy_tail",3,"S2","vs",0.0540726376964634
21,"regime_heavy_tail",3,"S2","rm",0.169302429269671
21,"regime_heavy_tail",3,"S2","sq",0.253102909122055
21,"regime_heavy_tail",3,"S3","nv",0.0149187259824279
21,"regime_heavy_tail",3,"S3","ar",0.040486417358163
21,"regime_heavy_tail",3,"S3","eg",0.0944300282241422
21,"regime_heavy_tail",3,"S3","hb",0.213540888003163
21,"regime_heavy_tail",3,"S3","dr",0.209199774289458
21,"regime_heavy_tail",3,"S3","vs",0.0436026123230944
21,"regime_heavy_tail",3,"S3","rm",0.193410694338981
21,"regime_heavy_tail",3,"S3","sq",0.190410859480571
21,"regime_heavy_tail",3,"S4","nv",0.0124558949204477
21,"regime_heavy_tail",3,"S4","ar",0.0880708607165748
21,"regime_heavy_tail",3,"S4","eg",0.145292721787704
21,"regime_heavy_tail",3,"S4","hb",0.152218188767611
21,"regime_heavy_tail",3,"S4","dr",0.179343134157649
21,"regime_heavy_tail",3,"S4","vs",0.0344414156565229
21,"regime_heavy_tail",3,"S4","rm",0.164409190901413
21,"regime_heavy_tail",3,"S4","sq",0.223768593092077
22,"regime_heavy_tail",3,"S1","nv",0.0100266915817202
22,"regime_heavy_tail",3,"S1","ar",0.129207201268135
22,"regime_heavy_tail",3,"S1","eg",0.102819709487977
22,"regime_heavy_tail",3,"S1","hb",0.182361436609062
22,"regime_heavy_tail",3,"S1","dr",0.173050120470574
22,"regime_heavy_tail",3,"S1","vs",0.0539211740204576
22,"regime_heavy_tail",3,"S1","rm",0.169483896188863
22,"regime_heavy_tail",3,"S1","sq",0.17912977037321
22,"regime_heavy_tail",3,"S2","nv",0.0125077084732028
22,"regime_heavy_tail",3,"S2","ar",0.0959081131508965
22,"regime_heavy_tail",3,"S2","eg",0.0791949301610951
22,"regime_heavy_tail",3,"S2","hb",0.152351947952605
22,"regime_heavy_tail",3,"S2","dr",0.156886372484194
22,"regime_heavy_tail",3,"S2","vs",0.0389181463077986
22,"regime_heavy_tail",3,"S2","rm",0.261782095031884
22,"regime_heavy_tail",3,"S2","sq",0.202450686438325
22,"regime_heavy_tail",3,"S3","nv",0.0105702952221899
22,"regime_heavy_tail",3,"S3","ar",0.059752100648749
22,"regime_heavy_tail",3,"S3","eg",0.193302348640721
22,"regime_heavy_tail",3,"S3","hb",0.115429720606249
22,"regime_heavy_tail",3,"S3","dr",0.13186353924056
22,"regime_heavy_tail",3,"S3","vs",0.185572735524096
22,"regime_heavy_tail",3,"S3","rm",0.0721847937787436
22,"regime_heavy_tail",3,"S3","sq",0.231324466338692
22,"regime_heavy_tail",3,"S4","nv",0.028127730948429
22,"regime_heavy_tail",3,"S4","ar",0.145042560887809
22,"regime_heavy_tail",3,"S4","eg",0.359428199937905
22,"regime_heavy_tail",3,"S4","hb",0.155772279688711
22,"regime_heavy_tail",3,"S4","dr",0.0991400265449097
22,"regime_heavy_tail",3,"S4","vs",0.016002855951269
22,"regime_heavy_tail",3,"S4","rm",0.0668485296381001
22,"regime_heavy_tail",3,"S4","sq",0.129637816402867
23,"regime_heavy_tail",3,"S1","nv",0.0734767266590732
23,"regime_heavy_tail",3,"S1","ar",0.104247782689213
23,"regime_heavy_tail",3,"S1","eg",0.136331931847402
23,"regime_heavy_tail",3,"S1","hb",0.0241162908176773
23,"regime_heavy_tail",3,"S1","dr",0.0200224798946995
23,"regime_heavy_tail",3,"S1","vs",0.487367919526069
23,"regime_heavy_tail",3,"S1","rm",0.0703036624337111
23,"regime_heavy_tail",3,"S1","sq",0.0841332061321541
23,"regime_heavy_tail",3,"S2","nv",0.0135605130497523
23,"regime_heavy_tail",3,"S2","ar",0.0785034229082257
23,"regime_heavy_tail",3,"S2","eg",0.130257300203481
23,"regime_heavy_tail",3,"S2","hb",0.178265011833462
23,"regime_heavy_tail",3,"S2","dr",0.179657837476311
23,"regime_heavy_tail",3,"S2","vs",0.0310183244556461
23,"regime_heavy_tail",3,"S2","rm",0.20568943354251
23,"regime_heavy_tail",3,"S2","sq",0.183048156530612
23,"regime_heavy_tail",3,"S3","nv",0.0167008081138082
23,"regime_heavy_tail",3,"S3","ar",0.0960935714582377
23,"regime_heavy_tail",3,"S3","eg",0.127515428303444
23,"regime_heavy_tail",3,"S3","hb",0.188175652337038
23,"regime_heavy_tail",3,"S3","dr",0.178301943076106
23,"regime_heavy_tail",3,"S3","vs",0.0220845802298929
23,"regime_heavy_tail",3,"S3","rm",0.208617932167015
23,"regime_heavy_tail",3,"S3","sq",0.162510084314458
23,"regime_heavy_tail",3,"S4","nv",0.0148221734847685
23,"regime_heavy_tail",3,"S4","ar",0.154084510910397
23,"regime_heavy_tail",3,"S4","eg",0.0985492404229526
23,"regime_heavy_tail",3,"S4","hb",0.290823048602019
23,"regime_heavy_tail",3,"S4","dr",0.222865931472291
23,"regime_heavy_tail",3,"S4","vs",0.0305926951947128
23,"regime_heavy_tail",3,"S4","rm",0.113603850819892
23,"regime_heavy_tail",3,"S4","sq",0.0746585490929665
24,"regime_heavy_tail",3,"S1","nv",0.40671115249462
24,"regime_heavy_tail",3,"S1","ar",0.121066412313211
24,"regime_heavy_tail",3,"S1","eg",0.0266417465680324
24,"regime_heavy_tail",3,"S1","hb",0.0257708099546565
24,"regime_heavy_tail",3,"S1","dr",0.0436145209548206
24,"regime_heavy_tail",3,"S1","vs",0.230966189799027
24,"regime_heavy_tail",3,"S1","rm",0.0927647228026502
24,"regime_heavy_tail",3,"S1","sq",0.0524644451129817
24,"regime_heavy_tail",3,"S2","nv",0.469254604640116
24,"regime_heavy_tail",3,"S2","ar",0.14187235920206
24,"regime_heavy_tail",3,"S2","eg",0.126911835283226
24,"regime_heavy_tail",3,"S2","hb",0.0280368960337264
24,"regime_heavy_tail",3,"S2","dr",0.0450576230600942
24,"regime_heavy_tail",3,"S2","vs",0.105837957788184
24,"regime_heavy_tail",3,"S2","rm",0.0212545244341532
24,"regime_heavy_tail",3,"S2","sq",0.0617741995584403
24,"regime_heavy_tail",3,"S3","nv",0.332871685219179
24,"regime_heavy_tail",3,"S3","ar",0.0855697067146344
24,"regime_heavy_tail",3,"S3","eg",0.0413939784851269
24,"regime_heavy_tail",3,"S3","hb",0.0434846568162366
24,"regime_heavy_tail",3,"S3","dr",0.0381715001183868
24,"regime_heavy_tail",3,"S3","vs",0.38338698394047
24,"regime_heavy_tail",3,"S3","rm",0.0336467639479972
24,"regime_heavy_tail",3,"S3","sq",0.0414747247579695
24,"regime_heavy_tail",3,"S4","nv",0.0713867907696706
24,"regime_heavy_tail",3,"S4","ar",0.112188622563148
24,"regime_heavy_tail",3,"S4","eg",0.0269080670053209
24,"regime_heavy_tail",3,"S4","hb",0.0856244814461022
24,"regime_heavy_tail",3,"S4","dr",0.038923195883268
24,"regime_heavy_tail",3,"S4","vs",0.0305629186026784
24,"regime_heavy_tail",3,"S4","rm",0.591403836032111
24,"regime_heavy_tail",3,"S4","sq",0.0430020876977005
25,"regime_heavy_tail",3,"S1","nv",0.0435756034679729
25,"regime_heavy_tail",3,"S1","ar",0.150216634823362
25,"regime_heavy_tail",3,"S1","eg",0.0191712400976578
25,"regime_heavy_tail",3,"S1","hb",0.215734262114009
25,"regime_heavy_tail",3,"S1","dr",0.0298234517835321
25,"regime_heavy_tail",3,"S1","vs",0.106413704933741
25,"regime_heavy_tail",3,"S1","rm",0.34923765903812
25,"regime_heavy_tail",3,"S1","sq",0.085827443741605
25,"regime_heavy_tail",3,"S2","nv",0.140327956948923
25,"regime_heavy_tail",3,"S2","ar",0.264002482685553
25,"regime_heavy_tail",3,"S2","eg",0.05659743662402
25,"regime_heavy_tail",3,"S2","hb",0.0941015466449431
25,"regime_heavy_tail",3,"S2","dr",0.0134788265422935
25,"regime_heavy_tail",3,"S2","vs",0.271674080467847
25,"regime_heavy_tail",3,"S2","rm",0.11660609235033
25,"regime_heavy_tail",3,"S2","sq",0.0432115777360901
25,"regime_heavy_tail",3,"S3","nv",0.0783385007603769
25,"regime_heavy_tail",3,"S3","ar",0.212533708961679
25,"regime_heavy_tail",3,"S3","eg",0.0241292783033139
25,"regime_heavy_tail",3,"S3","hb",0.224819474499131
25,"regime_heavy_tail",3,"S3","dr",0.025402801373104
25,"regime_heavy_tail",3,"S3","vs",0.0531326755976509
25,"regime_heavy_tail",3,"S3","rm",0.324233806302378
25,"regime_heavy_tail",3,"S3","sq",0.0574097542023668
25,"regime_heavy_tail",3,"S4","nv",0.137587232621671
25,"regime_heavy_tail",3,"S4","ar",0.222858106933108
25,"regime_heavy_tail",3,"S4","eg",0.0238786895332591
25,"regime_heavy_tail",3,"S4","hb",0.248401639893123
25,"regime_heavy_tail",3,"S4","dr",0.227029409597658
25,"regime_heavy_tail",3,"S4","vs",0.0327991693442663
25,"regime_heavy_tail",3,"S4","rm",0.0790377685774298
25,"regime_heavy_tail",3,"S4","sq",0.0284079834994842
26,"regime_heavy_tail",3,"S1","nv",0.0307046634048012
26,"regime_heavy_tail",3,"S1","ar",0.0615485255685539
26,"regime_heavy_tail",3,"S1","eg",0.0205755317461145
26,"regime_heavy_tail",3,"S1","hb",0.0479085713042205
26,"regime_heavy_tail",3,"S1","dr",0.205405703648525
26,"regime_heavy_tail",3,"S1","vs",0.136785737680577
26,"regime_heavy_tail",3,"S1","rm",0.0794896982421054
26,"regime_heavy_tail",3,"S1","sq",0.417581568405102
26,"regime_heavy_tail",3,"S2","nv",0.0170159964564371
26,"regime_heavy_tail",3,"S2","ar",0.0575966254153643
26,"regime_heavy_tail",3,"S2","eg",0.0463152027956982
26,"regime_heavy_tail",3,"S2","hb",0.0440775182004012
26,"regime_heavy_tail",3,"S2","dr",0.133155424361288
26,"regime_heavy_tail",3,"S2","vs",0.520189725271391
26,"regime_heavy_tail",3,"S2","rm",0.0732913764846546
26,"regime_heavy_tail",3,"S2","sq",0.108358131014765
26,"regime_heavy_tail",3,"S3","nv",0.310505583138418
26,"regime_heavy_tail",3,"S3","ar",0.126517372016826
26,"regime_heavy_tail",3,"S3","eg",0.141525716832743
26,"regime_heavy_tail",3,"S3","hb",0.0380982592084415
26,"regime_heavy_tail",3,"S3","dr",0.0976229459024911
26,"regime_heavy_tail",3,"S3","vs",0.217200754178114
26,"regime_heavy_tail",3,"S3","rm",0.0143478598446594
26,"regime_heavy_tail",3,"S3","sq",0.0541815088783085
26,"regime_heavy_tail",3,"S4","nv",0.0262865749669169
26,"regime_heavy_tail",3,"S4","ar",0.157695618302973
26,"regime_heavy_tail",3,"S4","eg",0.138738070010801
26,"regime_heavy_tail",3,"S4","hb",0.165294158439138
26,"regime_heavy_tail",3,"S4","dr",0.159024551041385
26,"regime_heavy_tail",3,"S4","vs",0.0139969373942329
26,"regime_heavy_tail",3,"S4","rm",0.205841312560839
26,"regime_heavy_tail",3,"S4","sq",0.133122777283714
27,"regime_heavy_tail",3,"S1","nv",0.0108828505458272
27,"regime_heavy_tail",3,"S1","ar",0.0556549928491051
27,"regime_heavy_tail",3,"S1","eg",0.097365326457052
27,"regime_heavy_tail",3,"S1","hb",0.170831930824699
27,"regime_heavy_tail",3,"S1","dr",0.132498058458804
27,"regime_heavy_tail",3,"S1","vs",0.0774482690104625
27,"regime_heavy_tail",3,"S1","rm",0.235640895565833
27,"regime_heavy_tail",3,"S1","sq",0.219677676288217
27,"regime_heavy_tail",3,"S2","nv",0.0124382707565559
27,"regime_heavy_tail",3,"S2","ar",0.0411146136750207
27,"regime_heavy_tail",3,"S2","eg",0.0988938141920625
27,"regime_heavy_tail",3,"S2","hb",0.152194331646675
27,"regime_heavy_tail",3,"S2","dr",0.112727875415321
27,"regime_heavy_tail",3,"S2","vs",0.0790054576318957
27,"regime_heavy_tail",3,"S2","rm",0.260382125026247
27,"regime_heavy_tail",3,"S2","sq",0.243243511656222
27,"regime_heavy_tail",3,"S3","nv",0.0128741801701624
27,"regime_heavy_tail",3,"S3","ar",0.0634138004712806
27,"regime_heavy_tail",3,"S3","eg",0.049926038911811
27,"regime_heavy_tail",3,"S3","hb",0.182676077348895
27,"regime_heavy_tail",3,"S3","dr",0.188380832976834
27,"regime_heavy_tail",3,"S3","vs",0.0642374051054652
27,"regime_heavy_tail",3,"S3","rm",0.195364082259606
27,"regime_heavy_tail",3,"S3","sq",0.243127582755946
27,"regime_heavy_tail",3,"S4","nv",0.0284614510687941
27,"regime_heavy_tail",3,"S4","ar",0.231469602159754
27,"regime_heavy_tail",3,"S4","eg",0.111387622384616
27,"regime_heavy_tail",3,"S4","hb",0.356713011490804
27,"regime_heavy_tail",3,"S4","dr",0.0321721334231931
27,"regime_heavy_tail",3,"S4","vs",0.0248727248208831
27,"regime_heavy_tail",3,"S4","rm",0.135194548316514
27,"regime_heavy_tail",3,"S4","sq",0.0797289063354411
28,"regime_heavy_tail",3,"S1","nv",0.137263147527654
28,"regime_heavy_tail",3,"S1","ar",0.12296419033959
28,"regime_heavy_tail",3,"S1","eg",0.321180529712374
28,"regime_heavy_tail",3,"S1","hb",0.0882608209861167
28,"regime_heavy_tail",3,"S1","dr",0.0830534784756678
28,"regime_heavy_tail",3,"S1","vs",0.0102448557735684
28,"regime_heavy_tail",3,"S1","rm",0.162073748018214
28,"regime_heavy_tail",3,"S1","sq",0.0749592291668142
28,"regime_heavy_tail",3,"S2","nv",0.249688910577335
28,"regime_heavy_tail",3,"S2","ar",0.125504841926358
28,"regime_heavy_tail",3,"S2","eg",0.249151471560507
28,"regime_heavy_tail",3,"S2","hb",0.0449219700862686
28,"regime_heavy_tail",3,"S2","dr",0.0256035179353561
28,"regime_heavy_tail",3,"S2","vs",0.234383770321402
28,"regime_heavy_tail",3,"S2","rm",0.0415862888208918
28,"regime_heavy_tail",3,"S2","sq",0.0291592287718819
28,"regime_heavy_tail",3,"S3","nv",0.019268321336443
28,"regime_heavy_tail",3,"S3","ar",0.0223857241194376
28,"regime_heavy_tail",3,"S3","eg",0.183935050050921
28,"regime_heavy_tail",3,"S3","hb",0.13975205991412
28,"regime_heavy_tail",3,"S3","dr",0.322513800761488
28,"regime_heavy_tail",3,"S3","vs",0.0634294536698419
28,"regime_heavy_tail",3,"S3","rm",0.142522934980715
28,"regime_heavy_tail",3,"S3","sq",0.106192655167033
28,"regime_heavy_tail",3,"S4","nv",0.129686045515152
28,"regime_heavy_tail",3,"S4","ar",0.230685725059944
28,"regime_heavy_tail",3,"S4","eg",0.0106135786721386
28,"regime_heavy_tail",3,"S4","hb",0.142833245237157
28,"regime_heavy_tail",3,"S4","dr",0.0570757427880695
28,"regime_heavy_tail",3,"S4","vs",0.243938711176873
28,"regime_heavy_tail",3,"S4","rm",0.0905751535959697
28,"regime_heavy_tail",3,"S4","sq",0.0945917979546971
29,"regime_heavy_tail",3,"S1","nv",0.0251795500737681
29,"regime_heavy_tail",3,"S1","ar",0.111171254259184
29,"regime_heavy_tail",3,"S1","eg",0.0303056385463611
29,"regime_heavy_tail",3,"S1","hb",0.115668235194261
29,"regime_heavy_tail",3,"S1","dr",0.271025843614122
29,"regime_heavy_tail",3,"S1","vs",0.0284508947616526
29,"regime_heavy_tail",3,"S1","rm",0.104454673119623
29,"regime_heavy_tail",3,"S1","sq",0.313743910431029
29,"regime_heavy_tail",3,"S2","nv",0.0140309420509839
29,"regime_heavy_tail",3,"S2","ar",0.144378657253935
29,"regime_heavy_tail",3,"S2","eg",0.148204297634564
29,"regime_heavy_tail",3,"S2","hb",0.0662713608110011
29,"regime_heavy_tail",3,"S2","dr",0.101765846387166
29,"regime_heavy_tail",3,"S2","vs",0.0339903392765088
29,"regime_heavy_tail",3,"S2","rm",0.237895713314539
29,"regime_heavy_tail",3,"S2","sq",0.253462843271302
29,"regime_heavy_tail",3,"S3","nv",0.0133193373626825
29,"regime_heavy_tail",3,"S3","ar",0.073025249486411
29,"regime_heavy_tail",3,"S3","eg",0.0499997741457877
29,"regime_heavy_tail",3,"S3","hb",0.154471407780456
29,"regime_heavy_tail",3,"S3","dr",0.133691747646935
29,"regime_heavy_tail",3,"S3","vs",0.0540752842999406
29,"regime_heavy_tail",3,"S3","rm",0.36573673255645
29,"regime_heavy_tail",3,"S3","sq",0.155680466721338
29,"regime_heavy_tail",3,"S4","nv",0.032625098374509
29,"regime_heavy_tail",3,"S4","ar",0.0451112424907904
29,"regime_heavy_tail",3,"S4","eg",0.129447832929319
29,"regime_heavy_tail",3,"S4","hb",0.182574197814218
29,"regime_heavy_tail",3,"S4","dr",0.190101262520229
29,"regime_heavy_tail",3,"S4","vs",0.0168084139853596
29,"regime_heavy_tail",3,"S4","rm",0.0988605353753176
29,"regime_heavy_tail",3,"S4","sq",0.304471416510257
30,"regime_heavy_tail",3,"S1","nv",0.0522962565292324
30,"regime_heavy_tail",3,"S1","ar",0.340695346687246
30,"regime_heavy_tail",3,"S1","eg",0.0494575142498361
30,"regime_heavy_tail",3,"S1","hb",0.143286671041583
30,"regime_heavy_tail",3,"S1","dr",0.0531957668970343
30,"regime_heavy_tail",3,"S1","vs",0.042600855747238
30,"regime_heavy_tail",3,"S1","rm",0.297984329706222
30,"regime_heavy_tail",3,"S1","sq",0.020483259141608
30,"regime_heavy_tail",3,"S2","nv",0.138966695610249
30,"regime_heavy_tail",3,"S2","ar",0.419029909250577
30,"regime_heavy_tail",3,"S2","eg",0.0826170753703424
30,"regime_heavy_tail",3,"S2","hb",0.127950468336982
30,"regime_heavy_tail",3,"S2","dr",0.0238384614519176
30,"regime_heavy_tail",3,"S2","vs",0.143462325312389
30,"regime_heavy_tail",3,"S2","rm",0.0401889815161582
30,"regime_heavy_tail",3,"S2","sq",0.0239460831513848
30,"regime_heavy_tail",3,"S3","nv",0.173136529708515
30,"regime_heavy_tail",3,"S3","ar",0.34594332514513
30,"regime_heavy_tail",3,"S3","eg",0.063573509525662
30,"regime_heavy_tail",3,"S3","hb",0.07264125392536
30,"regime_heavy_tail",3,"S3","dr",0.104323395035181
30,"regime_heavy_tail",3,"S3","vs",0.154667997415616
30,"regime_heavy_tail",3,"S3","rm",0.0742388752023357
30,"regime_heavy_tail",3,"S3","sq",0.0114751140422009
30,"regime_heavy_tail",3,"S4","nv",0.0881339503094931
30,"regime_heavy_tail",3,"S4","ar",0.310479020518312
30,"regime_heavy_tail",3,"S4","eg",0.0133691449125083
30,"regime_heavy_tail",3,"S4","hb",0.166901906691487
30,"regime_heavy_tail",3,"S4","dr",0.101959764295672
30,"regime_heavy_tail",3,"S4","vs",0.107665821881799
30,"regime_heavy_tail",3,"S4","rm",0.177375771462079
30,"regime_heavy_tail",3,"S4","sq",0.0341146199286489
1,"regime_heavy_tail",6,"S1","nv",0.085636110964834
1,"regime_heavy_tail",6,"S1","ar",0.0198148126264159
1,"regime_heavy_tail",6,"S1","eg",0.0506886670039239
1,"regime_heavy_tail",6,"S1","hb",0.106704446117051
1,"regime_heavy_tail",6,"S1","dr",0.290863791860934
1,"regime_heavy_tail",6,"S1","vs",0.0493401312468267
1,"regime_heavy_tail",6,"S1","rm",0.0369907961664536
1,"regime_heavy_tail",6,"S1","sq",0.359961244013561
1,"regime_heavy_tail",6,"S2","nv",0.333168894985731
1,"regime_heavy_tail",6,"S2","ar",0.034181533133562
1,"regime_heavy_tail",6,"S2","eg",0.0447452577755338
1,"regime_heavy_tail",6,"S2","hb",0.029741606528401
1,"regime_heavy_tail",6,"S2","dr",0.152578145113316
1,"regime_heavy_tail",6,"S2","vs",0.252718730635839
1,"regime_heavy_tail",6,"S2","rm",0.0293796793936759
1,"regime_heavy_tail",6,"S2","sq",0.123486152433941
1,"regime_heavy_tail",6,"S3","nv",0.185033557975743
1,"regime_heavy_tail",6,"S3","ar",0.0411234575475528
1,"regime_heavy_tail",6,"S3","eg",0.0371180689215835
1,"regime_heavy_tail",6,"S3","hb",0.0236387328087681
1,"regime_heavy_tail",6,"S3","dr",0.101273142404989
1,"regime_heavy_tail",6,"S3","vs",0.498658558810431
1,"regime_heavy_tail",6,"S3","rm",0.0702619612556124
1,"regime_heavy_tail",6,"S3","sq",0.0428925202753195
1,"regime_heavy_tail",6,"S4","nv",0.0343241191513211
1,"regime_heavy_tail",6,"S4","ar",0.172284024197501
1,"regime_heavy_tail",6,"S4","eg",0.164560127710978
1,"regime_heavy_tail",6,"S4","hb",0.141362627578654
1,"regime_heavy_tail",6,"S4","dr",0.2444237868811
1,"regime_heavy_tail",6,"S4","vs",0.0156583976165679
1,"regime_heavy_tail",6,"S4","rm",0.0438545382676546
1,"regime_heavy_tail",6,"S4","sq",0.183532378596223
2,"regime_heavy_tail",6,"S1","nv",0.0384384729231219
2,"regime_heavy_tail",6,"S1","ar",0.0402548451423563
2,"regime_heavy_tail",6,"S1","eg",0.0589183819777075
2,"regime_heavy_tail",6,"S1","hb",0.201828872197056
2,"regime_heavy_tail",6,"S1","dr",0.2667920440868
2,"regime_heavy_tail",6,"S1","vs",0.025813961049059
2,"regime_heavy_tail",6,"S1","rm",0.323907143257458
2,"regime_heavy_tail",6,"S1","sq",0.0440462793664411
2,"regime_heavy_tail",6,"S2","nv",0.0216468779571586
2,"regime_heavy_tail",6,"S2","ar",0.0503240008528429
2,"regime_heavy_tail",6,"S2","eg",0.0502365583468198
2,"regime_heavy_tail",6,"S2","hb",0.175666459871254
2,"regime_heavy_tail",6,"S2","dr",0.13395179195017
2,"regime_heavy_tail",6,"S2","vs",0.0499147363779494
2,"regime_heavy_tail",6,"S2","rm",0.480316830117355
2,"regime_heavy_tail",6,"S2","sq",0.0379427445264496
2,"regime_heavy_tail",6,"S3","nv",0.0364987986014896
2,"regime_heavy_tail",6,"S3","ar",0.0990347519045072
2,"regime_heavy_tail",6,"S3","eg",0.206774379657749
2,"regime_heavy_tail",6,"S3","hb",0.184311111707077
2,"regime_heavy_tail",6,"S3","dr",0.161721805674176
2,"regime_heavy_tail",6,"S3","vs",0.011935610577513
2,"regime_heavy_tail",6,"S3","rm",0.17795935108439
2,"regime_heavy_tail",6,"S3","sq",0.121764190793099
2,"regime_heavy_tail",6,"S4","nv",0.0350844622578833
2,"regime_heavy_tail",6,"S4","ar",0.148451590172688
2,"regime_heavy_tail",6,"S4","eg",0.172601840355512
2,"regime_heavy_tail",6,"S4","hb",0.185184083129821
2,"regime_heavy_tail",6,"S4","dr",0.172441268205043
2,"regime_heavy_tail",6,"S4","vs",0.0117564127043873
2,"regime_heavy_tail",6,"S4","rm",0.15199651818088
2,"regime_heavy_tail",6,"S4","sq",0.122483824993786
3,"regime_heavy_tail",6,"S1","nv",0.516770306341622
3,"regime_heavy_tail",6,"S1","ar",0.158607567570638
3,"regime_heavy_tail",6,"S1","eg",0.0401837062702193
3,"regime_heavy_tail",6,"S1","hb",0.0377113588634378
3,"regime_heavy_tail",6,"S1","dr",0.0540734067714363
3,"regime_heavy_tail",6,"S1","vs",0.120523476294242
3,"regime_heavy_tail",6,"S1","rm",0.0236760372039226
3,"regime_heavy_tail",6,"S1","sq",0.0484541406844819
3,"regime_heavy_tail",6,"S2","nv",0.392305873726741
3,"regime_heavy_tail",6,"S2","ar",0.109425371098621
3,"regime_heavy_tail",6,"S2","eg",0.105800574332737
3,"regime_heavy_tail",6,"S2","hb",0.073487410747385
3,"regime_heavy_tail",6,"S2","dr",0.0243374563285778
3,"regime_heavy_tail",6,"S2","vs",0.217990435195259
3,"regime_heavy_tail",6,"S2","rm",0.0552329069967035
3,"regime_heavy_tail",6,"S2","sq",0.0214199715739758
3,"regime_heavy_tail",6,"S3","nv",0.336536449729196
3,"regime_heavy_tail",6,"S3","ar",0.0891122393036375
3,"regime_heavy_tail",6,"S3","eg",0.0714926007318953
3,"regime_heavy_tail",6,"S3","hb",0.0571149658937917
3,"regime_heavy_tail",6,"S3","dr",0.0244785113642692
3,"regime_heavy_tail",6,"S3","vs",0.310795197893613
3,"regime_heavy_tail",6,"S3","rm",0.0874134046375338
3,"regime_heavy_tail",6,"S3","sq",0.0230566304460639
3,"regime_heavy_tail",6,"S4","nv",0.0321361923666717
3,"regime_heavy_tail",6,"S4","ar",0.118641444621797
3,"regime_heavy_tail",6,"S4","eg",0.251773712685939
3,"regime_heavy_tail",6,"S4","hb",0.151601249891121
3,"regime_heavy_tail",6,"S4","dr",0.171680714833076
3,"regime_heavy_tail",6,"S4","vs",0.0126712526589293
3,"regime_heavy_tail",6,"S4","rm",0.130894260683989
3,"regime_heavy_tail",6,"S4","sq",0.130601172258477
4,"regime_heavy_tail",6,"S1","nv",0.0675170420900286
4,"regime_heavy_tail",6,"S1","ar",0.293597975044357
4,"regime_heavy_tail",6,"S1","eg",0.221005792947824
4,"regime_heavy_tail",6,"S1","hb",0.177062145349654
4,"regime_heavy_tail",6,"S1","dr",0.0690563703421246
4,"regime_heavy_tail",6,"S1","vs",0.0135702206549879
4,"regime_heavy_tail",6,"S1","rm",0.115250578285232
4,"regime_heavy_tail",6,"S1","sq",0.0429398752857921
4,"regime_heavy_tail",6,"S2","nv",0.036009693382228
4,"regime_heavy_tail",6,"S2","ar",0.0314284805768682
4,"regime_heavy_tail",6,"S2","eg",0.0295134160196074
4,"regime_heavy_tail",6,"S2","hb",0.115191333725401
4,"regime_heavy_tail",6,"S2","dr",0.0423675127546599
4,"regime_heavy_tail",6,"S2","vs",0.0606437440716673
4,"regime_heavy_tail",6,"S2","rm",0.12183312729218
4,"regime_heavy_tail",6,"S2","sq",0.563012692177388
4,"regime_heavy_tail",6,"S3","nv",0.0378228342979446
4,"regime_heavy_tail",6,"S3","ar",0.184059585278806
4,"regime_heavy_tail",6,"S3","eg",0.0636734622179031
4,"regime_heavy_tail",6,"S3","hb",0.275571193059701
4,"regime_heavy_tail",6,"S3","dr",0.0638622054771294
4,"regime_heavy_tail",6,"S3","vs",0.0146902607156634
4,"regime_heavy_tail",6,"S3","rm",0.186035496631017
4,"regime_heavy_tail",6,"S3","sq",0.174284962321835
4,"regime_heavy_tail",6,"S4","nv",0.0653707614802301
4,"regime_heavy_tail",6,"S4","ar",0.245731242730425
4,"regime_heavy_tail",6,"S4","eg",0.0578071808543005
4,"regime_heavy_tail",6,"S4","hb",0.213731512886656
4,"regime_heavy_tail",6,"S4","dr",0.163421231714133
4,"regime_heavy_tail",6,"S4","vs",0.0111397876744654
4,"regime_heavy_tail",6,"S4","rm",0.143623537600452
4,"regime_heavy_tail",6,"S4","sq",0.0991747450593381
5,"regime_heavy_tail",6,"S1","nv",0.0249136160600399
5,"regime_heavy_tail",6,"S1","ar",0.197441303812539
5,"regime_heavy_tail",6,"S1","eg",0.133832234530505
5,"regime_heavy_tail",6,"S1","hb",0.178297704163968
5,"regime_heavy_tail",6,"S1","dr",0.127018933235497
5,"regime_heavy_tail",6,"S1","vs",0.0146247495845669
5,"regime_heavy_tail",6,"S1","rm",0.176957145325923
5,"regime_heavy_tail",6,"S1","sq",0.146914313286962
5,"regime_heavy_tail",6,"S2","nv",0.0227773387061323
5,"regime_heavy_tail",6,"S2","ar",0.147775579022589
5,"regime_heavy_tail",6,"S2","eg",0.170050718323602
5,"regime_heavy_tail",6,"S2","hb",0.215464414032617
5,"regime_heavy_tail",6,"S2","dr",0.118306764752223
5,"regime_heavy_tail",6,"S2","vs",0.0163271276308531
5,"regime_heavy_tail",6,"S2","rm",0.207615415389993
5,"regime_heavy_tail",6,"S2","sq",0.101682642141991
5,"regime_heavy_tail",6,"S3","nv",0.0266130968770392
5,"regime_heavy_tail",6,"S3","ar",0.257487394462268
5,"regime_heavy_tail",6,"S3","eg",0.116781877151392
5,"regime_heavy_tail",6,"S3","hb",0.166712755756743
5,"regime_heavy_tail",6,"S3","dr",0.141173346123803
5,"regime_heavy_tail",6,"S3","vs",0.0143495047470758
5,"regime_heavy_tail",6,"S3","rm",0.157176796286499
5,"regime_heavy_tail",6,"S3","sq",0.119705228595181
5,"regime_heavy_tail",6,"S4","nv",0.0334690889439224
5,"regime_heavy_tail",6,"S4","ar",0.167837683779025
5,"regime_heavy_tail",6,"S4","eg",0.159372291209259
5,"regime_heavy_tail",6,"S4","hb",0.133766426628986
5,"regime_heavy_tail",6,"S4","dr",0.18341632032816
5,"regime_heavy_tail",6,"S4","vs",0.0119995804096188
5,"regime_heavy_tail",6,"S4","rm",0.140166097362887
5,"regime_heavy_tail",6,"S4","sq",0.169972511338141
6,"regime_heavy_tail",6,"S1","nv",0.145173128865823
6,"regime_heavy_tail",6,"S1","ar",0.0266876182221474
6,"regime_heavy_tail",6,"S1","eg",0.197564095153368
6,"regime_heavy_tail",6,"S1","hb",0.149640271144163
6,"regime_heavy_tail",6,"S1","dr",0.0365575062842011
6,"regime_heavy_tail",6,"S1","vs",0.365130103641342
6,"regime_heavy_tail",6,"S1","rm",0.0515894008692886
6,"regime_heavy_tail",6,"S1","sq",0.0276578758196662
6,"regime_heavy_tail",6,"S2","nv",0.0260862656020891
6,"regime_heavy_tail",6,"S2","ar",0.334649941690407
6,"regime_heavy_tail",6,"S2","eg",0.0727264229555065
6,"regime_heavy_tail",6,"S2","hb",0.205630755394876
6,"regime_heavy_tail",6,"S2","dr",0.235701563778805
6,"regime_heavy_tail",6,"S2","vs",0.0296542446886875
6,"regime_heavy_tail",6,"S2","rm",0.0569844321748987
6,"regime_heavy_tail",6,"S2","sq",0.0385663737147303
6,"regime_heavy_tail",6,"S3","nv",0.0833913327712989
6,"regime_heavy_tail",6,"S3","ar",0.0730109096740271
6,"regime_heavy_tail",6,"S3","eg",0.209946118328478
6,"regime_heavy_tail",6,"S3","hb",0.196422144648071
6,"regime_heavy_tail",6,"S3","dr",0.0139813564641574
6,"regime_heavy_tail",6,"S3","vs",0.201587806262433
6,"regime_heavy_tail",6,"S3","rm",0.187946970841957
6,"regime_heavy_tail",6,"S3","sq",0.0337133610095776
6,"regime_heavy_tail",6,"S4","nv",0.0568272266499242
6,"regime_heavy_tail",6,"S4","ar",0.249002483423872
6,"regime_heavy_tail",6,"S4","eg",0.0337714360987233
6,"regime_heavy_tail",6,"S4","hb",0.0203847176565281
6,"regime_heavy_tail",6,"S4","dr",0.0721668518744795
6,"regime_heavy_tail",6,"S4","vs",0.436971076076177
6,"regime_heavy_tail",6,"S4","rm",0.070502561588807
6,"regime_heavy_tail",6,"S4","sq",0.0603736466314886
7,"regime_heavy_tail",6,"S1","nv",0.0321121250041495
7,"regime_heavy_tail",6,"S1","ar",0.106082179920756
7,"regime_heavy_tail",6,"S1","eg",0.0617565982569002
7,"regime_heavy_tail",6,"S1","hb",0.229230800614343
7,"regime_heavy_tail",6,"S1","dr",0.201899110197956
7,"regime_heavy_tail",6,"S1","vs",0.0271485972256244
7,"regime_heavy_tail",6,"S1","rm",0.312946040942086
7,"regime_heavy_tail",6,"S1","sq",0.0288245478381852
7,"regime_heavy_tail",6,"S2","nv",0.112649394689223
7,"regime_heavy_tail",6,"S2","ar",0.089699165012786
7,"regime_heavy_tail",6,"S2","eg",0.0860264180607536
7,"regime_heavy_tail",6,"S2","hb",0.195433036873156
7,"regime_heavy_tail",6,"S2","dr",0.0876025148637118
7,"regime_heavy_tail",6,"S2","vs",0.0142565396907071
7,"regime_heavy_tail",6,"S2","rm",0.379524395623239
7,"regime_heavy_tail",6,"S2","sq",0.0348085351864226
7,"regime_heavy_tail",6,"S3","nv",0.0800716323000275
7,"regime_heavy_tail",6,"S3","ar",0.10336931027203
7,"regime_heavy_tail",6,"S3","eg",0.0292179369744162
7,"regime_heavy_tail",6,"S3","hb",0.187952386958402
7,"regime_heavy_tail",6,"S3","dr",0.186991407136972
7,"regime_heavy_tail",6,"S3","vs",0.0143793893043021
7,"regime_heavy_tail",6,"S3","rm",0.182244023418754
7,"regime_heavy_tail",6,"S3","sq",0.215773913635097
7,"regime_heavy_tail",6,"S4","nv",0.4441661857746
7,"regime_heavy_tail",6,"S4","ar",0.111760975152738
7,"regime_heavy_tail",6,"S4","eg",0.0333309470513874
7,"regime_heavy_tail",6,"S4","hb",0.0788186300151648
7,"regime_heavy_tail",6,"S4","dr",0.0322392568198629
7,"regime_heavy_tail",6,"S4","vs",0.190387365925385
7,"regime_heavy_tail",6,"S4","rm",0.0225866170118809
7,"regime_heavy_tail",6,"S4","sq",0.0867100222489808
8,"regime_heavy_tail",6,"S1","nv",0.0388292252026059
8,"regime_heavy_tail",6,"S1","ar",0.0321011202944704
8,"regime_heavy_tail",6,"S1","eg",0.0401498428647261
8,"regime_heavy_tail",6,"S1","hb",0.272903747243079
8,"regime_heavy_tail",6,"S1","dr",0.0326522467942615
8,"regime_heavy_tail",6,"S1","vs",0.297852218112695
8,"regime_heavy_tail",6,"S1","rm",0.224181510389492
8,"regime_heavy_tail",6,"S1","sq",0.0613300890986708
8,"regime_heavy_tail",6,"S2","nv",0.0443571477109616
8,"regime_heavy_tail",6,"S2","ar",0.0585356632119165
8,"regime_heavy_tail",6,"S2","eg",0.26268989506567
8,"regime_heavy_tail",6,"S2","hb",0.382194343232425
8,"regime_heavy_tail",6,"S2","dr",0.0436601271676732
8,"regime_heavy_tail",6,"S2","vs",0.0177508503480203
8,"regime_heavy_tail",6,"S2","rm",0.0934761219563785
8,"regime_heavy_tail",6,"S2","sq",0.0973358513069551
8,"regime_heavy_tail",6,"S3","nv",0.0262392735097577
8,"regime_heavy_tail",6,"S3","ar",0.0372389582372913
8,"regime_heavy_tail",6,"S3","eg",0.077963483323452
8,"regime_heavy_tail",6,"S3","hb",0.137954279295408
8,"regime_heavy_tail",6,"S3","dr",0.117678942754871
8,"regime_heavy_tail",6,"S3","vs",0.0234607225635266
8,"regime_heavy_tail",6,"S3","rm",0.15679119439464
8,"regime_heavy_tail",6,"S3","sq",0.422673145921053
8,"regime_heavy_tail",6,"S4","nv",0.170424278810781
8,"regime_heavy_tail",6,"S4","ar",0.156649353759101
8,"regime_heavy_tail",6,"S4","eg",0.149356736304529
8,"regime_heavy_tail",6,"S4","hb",0.211329412967409
8,"regime_heavy_tail",6,"S4","dr",0.0252878568593347
8,"regime_heavy_tail",6,"S4","vs",0.0903984336424068
8,"regime_heavy_tail",6,"S4","rm",0.181515463530243
8,"regime_heavy_tail",6,"S4","sq",0.0150384641261951
9,"regime_heavy_tail",6,"S1","nv",0.0117450131041717
9,"regime_heavy_tail",6,"S1","ar",0.101255363725768
9,"regime_heavy_tail",6,"S1","eg",0.273682583102911
9,"regime_heavy_tail",6,"S1","hb",0.0711310701750882
9,"regime_heavy_tail",6,"S1","dr",0.250938305216285
9,"regime_heavy_tail",6,"S1","vs",0.0637600212827516
9,"regime_heavy_tail",6,"S1","rm",0.0699387267881824
9,"regime_heavy_tail",6,"S1","sq",0.157548916604841
9,"regime_heavy_tail",6,"S2","nv",0.0175464854730307
9,"regime_heavy_tail",6,"S2","ar",0.477307694780243
9,"regime_heavy_tail",6,"S2","eg",0.048612542227368
9,"regime_heavy_tail",6,"S2","hb",0.0983787241456872
9,"regime_heavy_tail",6,"S2","dr",0.189376874071002
9,"regime_heavy_tail",6,"S2","vs",0.0439171300999745
9,"regime_heavy_tail",6,"S2","rm",0.0623045856097443
9,"regime_heavy_tail",6,"S2","sq",0.0625559635929508
9,"regime_heavy_tail",6,"S3","nv",0.227430814725605
9,"regime_heavy_tail",6,"S3","ar",0.0599977685958289
9,"regime_heavy_tail",6,"S3","eg",0.115756027572437
9,"regime_heavy_tail",6,"S3","hb",0.0293163604497151
9,"regime_heavy_tail",6,"S3","dr",0.0472907474676068
9,"regime_heavy_tail",6,"S3","vs",0.440288008403826
9,"regime_heavy_tail",6,"S3","rm",0.0550366422932663
9,"regime_heavy_tail",6,"S3","sq",0.0248836304917145
9,"regime_heavy_tail",6,"S4","nv",0.115855648057025
9,"regime_heavy_tail",6,"S4","ar",0.064397951696087
9,"regime_heavy_tail",6,"S4","eg",0.152569319727829
9,"regime_heavy_tail",6,"S4","hb",0.118557273142407
9,"regime_heavy_tail",6,"S4","dr",0.137797013578571
9,"regime_heavy_tail",6,"S4","vs",0.00960142610573718
9,"regime_heavy_tail",6,"S4","rm",0.156436713489373
9,"regime_heavy_tail",6,"S4","sq",0.24478465420297
10,"regime_heavy_tail",6,"S1","nv",0.537527667972319
10,"regime_heavy_tail",6,"S1","ar",0.0924924281759489
10,"regime_heavy_tail",6,"S1","eg",0.0628517789693586
10,"regime_heavy_tail",6,"S1","hb",0.0326821491067881
10,"regime_heavy_tail",6,"S1","dr",0.0350358199218471
10,"regime_heavy_tail",6,"S1","vs",0.168456715840198
10,"regime_heavy_tail",6,"S1","rm",0.0335039589515156
10,"regime_heavy_tail",6,"S1","sq",0.0374494810620243
10,"regime_heavy_tail",6,"S2","nv",0.457103311192391
10,"regime_heavy_tail",6,"S2","ar",0.0530997481833016
10,"regime_heavy_tail",6,"S2","eg",0.112238135372489
10,"regime_heavy_tail",6,"S2","hb",0.0345199115055474
10,"regime_heavy_tail",6,"S2","dr",0.0435874155035132
10,"regime_heavy_tail",6,"S2","vs",0.2293176720994
10,"regime_heavy_tail",6,"S2","rm",0.0422200159721829
10,"regime_heavy_tail",6,"S2","sq",0.0279137901711749
10,"regime_heavy_tail",6,"S3","nv",0.309051609996592
10,"regime_heavy_tail",6,"S3","ar",0.131173168605157
10,"regime_heavy_tail",6,"S3","eg",0.0714897712328535
10,"regime_heavy_tail",6,"S3","hb",0.0585953119629063
10,"regime_heavy_tail",6,"S3","dr",0.0263325260442682
10,"regime_heavy_tail",6,"S3","vs",0.225681179510613
10,"regime_heavy_tail",6,"S3","rm",0.158781566618254
10,"regime_heavy_tail",6,"S3","sq",0.0188948660293565
10,"regime_heavy_tail",6,"S4","nv",0.147134724254666
10,"regime_heavy_tail",6,"S4","ar",0.0439021737688935
10,"regime_heavy_tail",6,"S4","eg",0.0553516749231386
10,"regime_heavy_tail",6,"S4","hb",0.0249499182169385
10,"regime_heavy_tail",6,"S4","dr",0.0471369173147673
10,"regime_heavy_tail",6,"S4","vs",0.574901975344489
10,"regime_heavy_tail",6,"S4","rm",0.0340436242185305
10,"regime_heavy_tail",6,"S4","sq",0.0725789919585775
11,"regime_heavy_tail",6,"S1","nv",0.152118278634436
11,"regime_heavy_tail",6,"S1","ar",0.0989078271045389
11,"regime_heavy_tail",6,"S1","eg",0.0535494799002539
11,"regime_heavy_tail",6,"S1","hb",0.285592354409151
11,"regime_heavy_tail",6,"S1","dr",0.0111385519167553
11,"regime_heavy_tail",6,"S1","vs",0.10301181036585
11,"regime_heavy_tail",6,"S1","rm",0.211013280929642
11,"regime_heavy_tail",6,"S1","sq",0.0846684167393739
11,"regime_heavy_tail",6,"S2","nv",0.104097488879412
11,"regime_heavy_tail",6,"S2","ar",0.0383146174840548
11,"regime_heavy_tail",6,"S2","eg",0.0506360709432088
11,"regime_heavy_tail",6,"S2","hb",0.342670476174722
11,"regime_heavy_tail",6,"S2","dr",0.0172740344638574
11,"regime_heavy_tail",6,"S2","vs",0.0935043207079427
11,"regime_heavy_tail",6,"S2","rm",0.288949775249775
11,"regime_heavy_tail",6,"S2","sq",0.0645532160970273
11,"regime_heavy_tail",6,"S3","nv",0.0463201078045964
11,"regime_heavy_tail",6,"S3","ar",0.121191216289161
11,"regime_heavy_tail",6,"S3","eg",0.091235685327231
11,"regime_heavy_tail",6,"S3","hb",0.20426596218997
11,"regime_heavy_tail",6,"S3","dr",0.104604242720732
11,"regime_heavy_tail",6,"S3","vs",0.0273582969493273
11,"regime_heavy_tail",6,"S3","rm",0.385232314596248
11,"regime_heavy_tail",6,"S3","sq",0.0197921741227337
11,"regime_heavy_tail",6,"S4","nv",0.0635644686020025
11,"regime_heavy_tail",6,"S4","ar",0.145120101368277
11,"regime_heavy_tail",6,"S4","eg",0.135989064853522
11,"regime_heavy_tail",6,"S4","hb",0.253430036517948
11,"regime_heavy_tail",6,"S4","dr",0.11309254388815
11,"regime_heavy_tail",6,"S4","vs",0.0106755605564604
11,"regime_heavy_tail",6,"S4","rm",0.211373384278424
11,"regime_heavy_tail",6,"S4","sq",0.0667548399352174
12,"regime_heavy_tail",6,"S1","nv",0.0694047242326208
12,"regime_heavy_tail",6,"S1","ar",0.113757887062913
12,"regime_heavy_tail",6,"S1","eg",0.0902244750445512
12,"regime_heavy_tail",6,"S1","hb",0.133526825479977
12,"regime_heavy_tail",6,"S1","dr",0.304909361065413
12,"regime_heavy_tail",6,"S1","vs",0.00998822748951773
12,"regime_heavy_tail",6,"S1","rm",0.117440810193573
12,"regime_heavy_tail",6,"S1","sq",0.160747689431434
12,"regime_heavy_tail",6,"S2","nv",0.0920907886310439
12,"regime_heavy_tail",6,"S2","ar",0.094286973908988
12,"regime_heavy_tail",6,"S2","eg",0.169523971255759
12,"regime_heavy_tail",6,"S2","hb",0.301980299686008
12,"regime_heavy_tail",6,"S2","dr",0.0104849061172786
12,"regime_heavy_tail",6,"S2","vs",0.126623355201174
12,"regime_heavy_tail",6,"S2","rm",0.145223066715406
12,"regime_heavy_tail",6,"S2","sq",0.0597866384843427
12,"regime_heavy_tail",6,"S3","nv",0.0446217247041233
12,"regime_heavy_tail",6,"S3","ar",0.0312562439198265
12,"regime_heavy_tail",6,"S3","eg",0.242437404110764
12,"regime_heavy_tail",6,"S3","hb",0.28561240095097
12,"regime_heavy_tail",6,"S3","dr",0.062956504387242
12,"regime_heavy_tail",6,"S3","vs",0.0283196283157999
12,"regime_heavy_tail",6,"S3","rm",0.261873598432606
12,"regime_heavy_tail",6,"S3","sq",0.0429224951786686
12,"regime_heavy_tail",6,"S4","nv",0.200898266263303
12,"regime_heavy_tail",6,"S4","ar",0.0371722036677829
12,"regime_heavy_tail",6,"S4","eg",0.0170937469074254
12,"regime_heavy_tail",6,"S4","hb",0.0606814864905501
12,"regime_heavy_tail",6,"S4","dr",0.0813758770362937
12,"regime_heavy_tail",6,"S4","vs",0.0667569661490056
12,"regime_heavy_tail",6,"S4","rm",0.074514913431626
12,"regime_heavy_tail",6,"S4","sq",0.461506540054013
13,"regime_heavy_tail",6,"S1","nv",0.228191853395256
13,"regime_heavy_tail",6,"S1","ar",0.13389659391228
13,"regime_heavy_tail",6,"S1","eg",0.0355717043968907
13,"regime_heavy_tail",6,"S1","hb",0.0579765807584657
13,"regime_heavy_tail",6,"S1","dr",0.0926413344283112
13,"regime_heavy_tail",6,"S1","vs",0.0144506514437824
13,"regime_heavy_tail",6,"S1","rm",0.214807217497573
13,"regime_heavy_tail",6,"S1","sq",0.222464064167441
13,"regime_heavy_tail",6,"S2","nv",0.113044251624146
13,"regime_heavy_tail",6,"S2","ar",0.0389695689102707
13,"regime_heavy_tail",6,"S2","eg",0.525678974461775
13,"regime_heavy_tail",6,"S2","hb",0.0409692718968221
13,"regime_heavy_tail",6,"S2","dr",0.0246747012433286
13,"regime_heavy_tail",6,"S2","vs",0.0731198383565874
13,"regime_heavy_tail",6,"S2","rm",0.0357214430520702
13,"regime_heavy_tail",6,"S2","sq",0.147821950455
13,"regime_heavy_tail",6,"S3","nv",0.124836109316549
13,"regime_heavy_tail",6,"S3","ar",0.0578861710500971
13,"regime_heavy_tail",6,"S3","eg",0.0988697666715375
13,"regime_heavy_tail",6,"S3","hb",0.0302548901687284
13,"regime_heavy_tail",6,"S3","dr",0.048850872915948
13,"regime_heavy_tail",6,"S3","vs",0.0619999821260606
13,"regime_heavy_tail",6,"S3","rm",0.0216033319424615
13,"regime_heavy_tail",6,"S3","sq",0.555698875808618
13,"regime_heavy_tail",6,"S4","nv",0.0370623432032986
13,"regime_heavy_tail",6,"S4","ar",0.173287130439021
13,"regime_heavy_tail",6,"S4","eg",0.20747114462648
13,"regime_heavy_tail",6,"S4","hb",0.0400561155849419
13,"regime_heavy_tail",6,"S4","dr",0.236278241182982
13,"regime_heavy_tail",6,"S4","vs",0.0159463614634851
13,"regime_heavy_tail",6,"S4","rm",0.17586732600512
13,"regime_heavy_tail",6,"S4","sq",0.114031337494672
14,"regime_heavy_tail",6,"S1","nv",0.0212026618322643
14,"regime_heavy_tail",6,"S1","ar",0.185972513977835
14,"regime_heavy_tail",6,"S1","eg",0.137228628739038
14,"regime_heavy_tail",6,"S1","hb",0.0542810115519254
14,"regime_heavy_tail",6,"S1","dr",0.269750238800333
14,"regime_heavy_tail",6,"S1","vs",0.0227943433049565
14,"regime_heavy_tail",6,"S1","rm",0.0816220337573614
14,"regime_heavy_tail",6,"S1","sq",0.227148568036287
14,"regime_heavy_tail",6,"S2","nv",0.0287343100358405
14,"regime_heavy_tail",6,"S2","ar",0.0896268456038701
14,"regime_heavy_tail",6,"S2","eg",0.18615545898557
14,"regime_heavy_tail",6,"S2","hb",0.140770969223748
14,"regime_heavy_tail",6,"S2","dr",0.224441973013662
14,"regime_heavy_tail",6,"S2","vs",0.0145900793329437
14,"regime_heavy_tail",6,"S2","rm",0.0928214613549968
14,"regime_heavy_tail",6,"S2","sq",0.222858902449369
14,"regime_heavy_tail",6,"S3","nv",0.0253181098196667
14,"regime_heavy_tail",6,"S3","ar",0.152367300763881
14,"regime_heavy_tail",6,"S3","eg",0.144752095905788
14,"regime_heavy_tail",6,"S3","hb",0.101067555994867
14,"regime_heavy_tail",6,"S3","dr",0.262060457903204
14,"regime_heavy_tail",6,"S3","vs",0.014974003314694
14,"regime_heavy_tail",6,"S3","rm",0.146661817783674
14,"regime_heavy_tail",6,"S3","sq",0.152798658514225
14,"regime_heavy_tail",6,"S4","nv",0.287713968752833
14,"regime_heavy_tail",6,"S4","ar",0.0732694172783325
14,"regime_heavy_tail",6,"S4","eg",0.0428070842343704
14,"regime_heavy_tail",6,"S4","hb",0.0870018253444562
14,"regime_heavy_tail",6,"S4","dr",0.0372483152637605
14,"regime_heavy_tail",6,"S4","vs",0.402120107070953
14,"regime_heavy_tail",6,"S4","rm",0.0460122528120675
14,"regime_heavy_tail",6,"S4","sq",0.0238270292432269
15,"regime_heavy_tail",6,"S1","nv",0.0120785700155754
15,"regime_heavy_tail",6,"S1","ar",0.0985208005425033
15,"regime_heavy_tail",6,"S1","eg",0.10195488919818
15,"regime_heavy_tail",6,"S1","hb",0.158361487698922
15,"regime_heavy_tail",6,"S1","dr",0.164638987952244
15,"regime_heavy_tail",6,"S1","vs",0.0382502057523672
15,"regime_heavy_tail",6,"S1","rm",0.142938915942728
15,"regime_heavy_tail",6,"S1","sq",0.283256142897479
15,"regime_heavy_tail",6,"S2","nv",0.0181458093332329
15,"regime_heavy_tail",6,"S2","ar",0.0709599463048282
15,"regime_heavy_tail",6,"S2","eg",0.114215827971953
15,"regime_heavy_tail",6,"S2","hb",0.15498457197813
15,"regime_heavy_tail",6,"S2","dr",0.150283266968663
15,"regime_heavy_tail",6,"S2","vs",0.0224465895686616
15,"regime_heavy_tail",6,"S2","rm",0.202089271978407
15,"regime_heavy_tail",6,"S2","sq",0.266874715896124
15,"regime_heavy_tail",6,"S3","nv",0.0312069945350078
15,"regime_heavy_tail",6,"S3","ar",0.152705674639288
15,"regime_heavy_tail",6,"S3","eg",0.133102098278956
15,"regime_heavy_tail",6,"S3","hb",0.164467986844735
15,"regime_heavy_tail",6,"S3","dr",0.144672562674889
15,"regime_heavy_tail",6,"S3","vs",0.0124865974804617
15,"regime_heavy_tail",6,"S3","rm",0.182170011537538
15,"regime_heavy_tail",6,"S3","sq",0.179188074009125
15,"regime_heavy_tail",6,"S4","nv",0.0659150271289583
15,"regime_heavy_tail",6,"S4","ar",0.0288654206309819
15,"regime_heavy_tail",6,"S4","eg",0.258151985348365
15,"regime_heavy_tail",6,"S4","hb",0.0693915653319104
15,"regime_heavy_tail",6,"S4","dr",0.0287657012319073
15,"regime_heavy_tail",6,"S4","vs",0.0331021487658323
15,"regime_heavy_tail",6,"S4","rm",0.372167983071067
15,"regime_heavy_tail",6,"S4","sq",0.143640168490977
16,"regime_heavy_tail",6,"S1","nv",0.220252004663661
16,"regime_heavy_tail",6,"S1","ar",0.0315472615406718
16,"regime_heavy_tail",6,"S1","eg",0.0365541497433641
16,"regime_heavy_tail",6,"S1","hb",0.0293049939781413
16,"regime_heavy_tail",6,"S1","dr",0.335176717531982
16,"regime_heavy_tail",6,"S1","vs",0.143275428399388
16,"regime_heavy_tail",6,"S1","rm",0.0376150130372252
16,"regime_heavy_tail",6,"S1","sq",0.166274431105568
16,"regime_heavy_tail",6,"S2","nv",0.0516529711296295
16,"regime_heavy_tail",6,"S2","ar",0.0737457675473424
16,"regime_heavy_tail",6,"S2","eg",0.392626751381547
16,"regime_heavy_tail",6,"S2","hb",0.173194890910315
16,"regime_heavy_tail",6,"S2","dr",0.190839167898609
16,"regime_heavy_tail",6,"S2","vs",0.0679119360220404
16,"regime_heavy_tail",6,"S2","rm",0.0198124266773885
16,"regime_heavy_tail",6,"S2","sq",0.0302160884331283
16,"regime_heavy_tail",6,"S3","nv",0.0318681368115038
16,"regime_heavy_tail",6,"S3","ar",0.376882446200016
16,"regime_heavy_tail",6,"S3","eg",0.136049775298548
16,"regime_heavy_tail",6,"S3","hb",0.136363576265193
16,"regime_heavy_tail",6,"S3","dr",0.0177579267831762
16,"regime_heavy_tail",6,"S3","vs",0.104138811252343
16,"regime_heavy_tail",6,"S3","rm",0.155524553072046
16,"regime_heavy_tail",6,"S3","sq",0.0414147743171733
16,"regime_heavy_tail",6,"S4","nv",0.245435007497488
16,"regime_heavy_tail",6,"S4","ar",0.0637475587619599
16,"regime_heavy_tail",6,"S4","eg",0.0372633576110287
16,"regime_heavy_tail",6,"S4","hb",0.0716516049921321
16,"regime_heavy_tail",6,"S4","dr",0.029083594763127
16,"regime_heavy_tail",6,"S4","vs",0.447418144169168
16,"regime_heavy_tail",6,"S4","rm",0.0776891176384358
16,"regime_heavy_tail",6,"S4","sq",0.0277116145666603
17,"regime_heavy_tail",6,"S1","nv",0.0511559049134309
17,"regime_heavy_tail",6,"S1","ar",0.0593866914057702
17,"regime_heavy_tail",6,"S1","eg",0.0557139469775238
17,"regime_heavy_tail",6,"S1","hb",0.195119373991092
17,"regime_heavy_tail",6,"S1","dr",0.273139141446897
17,"regime_heavy_tail",6,"S1","vs",0.0141310353774817
17,"regime_heavy_tail",6,"S1","rm",0.244262995611741
17,"regime_heavy_tail",6,"S1","sq",0.107090910276064
17,"regime_heavy_tail",6,"S2","nv",0.0675341070934633
17,"regime_heavy_tail",6,"S2","ar",0.0588334477248847
17,"regime_heavy_tail",6,"S2","eg",0.102146869376237
17,"regime_heavy_tail",6,"S2","hb",0.241000226643378
17,"regime_heavy_tail",6,"S2","dr",0.167101705284065
17,"regime_heavy_tail",6,"S2","vs",0.0123301510330818
17,"regime_heavy_tail",6,"S2","rm",0.284653834743966
17,"regime_heavy_tail",6,"S2","sq",0.0663996581009251
17,"regime_heavy_tail",6,"S3","nv",0.0109795126198403
17,"regime_heavy_tail",6,"S3","ar",0.0720469964681781
17,"regime_heavy_tail",6,"S3","eg",0.104831243341602
17,"regime_heavy_tail",6,"S3","hb",0.093288834662405
17,"regime_heavy_tail",6,"S3","dr",0.309635950958137
17,"regime_heavy_tail",6,"S3","vs",0.213704878745939
17,"regime_heavy_tail",6,"S3","rm",0.0662077152624549
17,"regime_heavy_tail",6,"S3","sq",0.129304867941444
17,"regime_heavy_tail",6,"S4","nv",0.0662676956037739
17,"regime_heavy_tail",6,"S4","ar",0.116373493748827
17,"regime_heavy_tail",6,"S4","eg",0.130794025590001
17,"regime_heavy_tail",6,"S4","hb",0.165245309423271
17,"regime_heavy_tail",6,"S4","dr",0.143614133441492
17,"regime_heavy_tail",6,"S4","vs",0.00977539843782399
17,"regime_heavy_tail",6,"S4","rm",0.268119256113958
17,"regime_heavy_tail",6,"S4","sq",0.099810687640853
18,"regime_heavy_tail",6,"S1","nv",0.0273040224744397
18,"regime_heavy_tail",6,"S1","ar",0.312719814739775
18,"regime_heavy_tail",6,"S1","eg",0.046699809167152
18,"regime_heavy_tail",6,"S1","hb",0.283928875535447
18,"regime_heavy_tail",6,"S1","dr",0.0670877940087557
18,"regime_heavy_tail",6,"S1","vs",0.0384253788780503
18,"regime_heavy_tail",6,"S1","rm",0.190578970892102
18,"regime_heavy_tail",6,"S1","sq",0.0332553343042782
18,"regime_heavy_tail",6,"S2","nv",0.0181446335490033
18,"regime_heavy_tail",6,"S2","ar",0.171354108744837
18,"regime_heavy_tail",6,"S2","eg",0.122085760974103
18,"regime_heavy_tail",6,"S2","hb",0.14205263025634
18,"regime_heavy_tail",6,"S2","dr",0.160190564592177
18,"regime_heavy_tail",6,"S2","vs",0.0193819491384223
18,"regime_heavy_tail",6,"S2","rm",0.218516439341484
18,"regime_heavy_tail",6,"S2","sq",0.148273913403633
18,"regime_heavy_tail",6,"S3","nv",0.0149145629469946
18,"regime_heavy_tail",6,"S3","ar",0.162150853381742
18,"regime_heavy_tail",6,"S3","eg",0.251633117933528
18,"regime_heavy_tail",6,"S3","hb",0.122176521232489
18,"regime_heavy_tail",6,"S3","dr",0.0878950615571578
18,"regime_heavy_tail",6,"S3","vs",0.0274422678993446
18,"regime_heavy_tail",6,"S3","rm",0.221691674240482
18,"regime_heavy_tail",6,"S3","sq",0.112095940808261
18,"regime_heavy_tail",6,"S4","nv",0.129939466766506
18,"regime_heavy_tail",6,"S4","ar",0.0440386048301102
18,"regime_heavy_tail",6,"S4","eg",0.0334599087892496
18,"regime_heavy_tail",6,"S4","hb",0.0677769894610453
18,"regime_heavy_tail",6,"S4","dr",0.0458193530695118
18,"regime_heavy_tail",6,"S4","vs",0.555421918077354
18,"regime_heavy_tail",6,"S4","rm",0.100796170124489
18,"regime_heavy_tail",6,"S4","sq",0.0227475888817341
19,"regime_heavy_tail",6,"S1","nv",0.0510984071385163
19,"regime_heavy_tail",6,"S1","ar",0.0431265359147946
19,"regime_heavy_tail",6,"S1","eg",0.0988338032696351
19,"regime_heavy_tail",6,"S1","hb",0.247979352755655
19,"regime_heavy_tail",6,"S1","dr",0.129903681318363
19,"regime_heavy_tail",6,"S1","vs",0.0136084912588869
19,"regime_heavy_tail",6,"S1","rm",0.208660781109749
19,"regime_heavy_tail",6,"S1","sq",0.206788947234401
19,"regime_heavy_tail",6,"S2","nv",0.0257909134936255
19,"regime_heavy_tail",6,"S2","ar",0.0308058896787655
19,"regime_heavy_tail",6,"S2","eg",0.0341122200792827
19,"regime_heavy_tail",6,"S2","hb",0.218034155329497
19,"regime_heavy_tail",6,"S2","dr",0.178282477251281
19,"regime_heavy_tail",6,"S2","vs",0.0503742866660102
19,"regime_heavy_tail",6,"S2","rm",0.207035181705258
19,"regime_heavy_tail",6,"S2","sq",0.255564875796281
19,"regime_heavy_tail",6,"S3","nv",0.0553257231711258
19,"regime_heavy_tail",6,"S3","ar",0.0465143275006464
19,"regime_heavy_tail",6,"S3","eg",0.049866434770073
19,"regime_heavy_tail",6,"S3","hb",0.185405463711465
19,"regime_heavy_tail",6,"S3","dr",0.174052172420079
19,"regime_heavy_tail",6,"S3","vs",0.0152367663972484
19,"regime_heavy_tail",6,"S3","rm",0.255579164250143
19,"regime_heavy_tail",6,"S3","sq",0.21801994777922
19,"regime_heavy_tail",6,"S4","nv",0.0231893368288805
19,"regime_heavy_tail",6,"S4","ar",0.11856487979904
19,"regime_heavy_tail",6,"S4","eg",0.146704041067732
19,"regime_heavy_tail",6,"S4","hb",0.179298625327147
19,"regime_heavy_tail",6,"S4","dr",0.115462119713662
19,"regime_heavy_tail",6,"S4","vs",0.0159567977512223
19,"regime_heavy_tail",6,"S4","rm",0.255845296170293
19,"regime_heavy_tail",6,"S4","sq",0.144978903342024
20,"regime_heavy_tail",6,"S1","nv",0.115394103292286
20,"regime_heavy_tail",6,"S1","ar",0.16733721475072
20,"regime_heavy_tail",6,"S1","eg",0.0385787444205598
20,"regime_heavy_tail",6,"S1","hb",0.22905590183513
20,"regime_heavy_tail",6,"S1","dr",0.0226180613144765
20,"regime_heavy_tail",6,"S1","vs",0.251620768920692
20,"regime_heavy_tail",6,"S1","rm",0.151276802745571
20,"regime_heavy_tail",6,"S1","sq",0.0241184027205655
20,"regime_heavy_tail",6,"S2","nv",0.245750271656696
20,"regime_heavy_tail",6,"S2","ar",0.0884828564236901
20,"regime_heavy_tail",6,"S2","eg",0.086472523280014
20,"regime_heavy_tail",6,"S2","hb",0.103424596052032
20,"regime_heavy_tail",6,"S2","dr",0.0154540621121307
20,"regime_heavy_tail",6,"S2","vs",0.344456141087152
20,"regime_heavy_tail",6,"S2","rm",0.0841821641994998
20,"regime_heavy_tail",6,"S2","sq",0.0317773851887855
20,"regime_heavy_tail",6,"S3","nv",0.410145525087571
20,"regime_heavy_tail",6,"S3","ar",0.0488614393962385
20,"regime_heavy_tail",6,"S3","eg",0.0730085565385442
20,"regime_heavy_tail",6,"S3","hb",0.059231055181683
20,"regime_heavy_tail",6,"S3","dr",0.0227301690550014
20,"regime_heavy_tail",6,"S3","vs",0.296037791456355
20,"regime_heavy_tail",6,"S3","rm",0.0503673857811852
20,"regime_heavy_tail",6,"S3","sq",0.0396180775034219
20,"regime_heavy_tail",6,"S4","nv",0.0507143533809282
20,"regime_heavy_tail",6,"S4","ar",0.101453462777784
20,"regime_heavy_tail",6,"S4","eg",0.121515794841665
20,"regime_heavy_tail",6,"S4","hb",0.159665825067634
20,"regime_heavy_tail",6,"S4","dr",0.234035843265626
20,"regime_heavy_tail",6,"S4","vs",0.0104794230101349
20,"regime_heavy_tail",6,"S4","rm",0.194241174002428
20,"regime_heavy_tail",6,"S4","sq",0.1278941236538
21,"regime_heavy_tail",6,"S1","nv",0.0358713304559529
21,"regime_heavy_tail",6,"S1","ar",0.149785220974092
21,"regime_heavy_tail",6,"S1","eg",0.155455286208903
21,"regime_heavy_tail",6,"S1","hb",0.161798400100281
21,"regime_heavy_tail",6,"S1","dr",0.163650800635699
21,"regime_heavy_tail",6,"S1","vs",0.011489704634918
21,"regime_heavy_tail",6,"S1","rm",0.150915498433431
21,"regime_heavy_tail",6,"S1","sq",0.171033758556723
21,"regime_heavy_tail",6,"S2","nv",0.03279181136564
21,"regime_heavy_tail",6,"S2","ar",0.173389770175258
21,"regime_heavy_tail",6,"S2","eg",0.134581257017653
21,"regime_heavy_tail",6,"S2","hb",0.16985324584217
21,"regime_heavy_tail",6,"S2","dr",0.145100884341097
21,"regime_heavy_tail",6,"S2","vs",0.0121071432910923
21,"regime_heavy_tail",6,"S2","rm",0.16227976825374
21,"regime_heavy_tail",6,"S2","sq",0.169896119713349
21,"regime_heavy_tail",6,"S3","nv",0.291310097836717
21,"regime_heavy_tail",6,"S3","ar",0.0631414538656349
21,"regime_heavy_tail",6,"S3","eg",0.11628377684935
21,"regime_heavy_tail",6,"S3","hb",0.212443516553618
21,"regime_heavy_tail",6,"S3","dr",0.123288795022277
21,"regime_heavy_tail",6,"S3","vs",0.0303917073376118
21,"regime_heavy_tail",6,"S3","rm",0.147963102193679
21,"regime_heavy_tail",6,"S3","sq",0.0151775503411121
21,"regime_heavy_tail",6,"S4","nv",0.0336540524669079
21,"regime_heavy_tail",6,"S4","ar",0.069494916567572
21,"regime_heavy_tail",6,"S4","eg",0.214812907114692
21,"regime_heavy_tail",6,"S4","hb",0.174213869338228
21,"regime_heavy_tail",6,"S4","dr",0.188663458142582
21,"regime_heavy_tail",6,"S4","vs",0.0134332285148807
21,"regime_heavy_tail",6,"S4","rm",0.119514886234361
21,"regime_heavy_tail",6,"S4","sq",0.186212681620776
22,"regime_heavy_tail",6,"S1","nv",0.0535693077665542
22,"regime_heavy_tail",6,"S1","ar",0.138643156974784
22,"regime_heavy_tail",6,"S1","eg",0.143690802808248
22,"regime_heavy_tail",6,"S1","hb",0.14641676789213
22,"regime_heavy_tail",6,"S1","dr",0.191152325388942
22,"regime_heavy_tail",6,"S1","vs",0.00990041342281349
22,"regime_heavy_tail",6,"S1","rm",0.124647291243021
22,"regime_heavy_tail",6,"S1","sq",0.191979934503507
22,"regime_heavy_tail",6,"S2","nv",0.0577819250617603
22,"regime_heavy_tail",6,"S2","ar",0.134211747722354
22,"regime_heavy_tail",6,"S2","eg",0.133504403247143
22,"regime_heavy_tail",6,"S2","hb",0.151225294324573
22,"regime_heavy_tail",6,"S2","dr",0.220344616835715
22,"regime_heavy_tail",6,"S2","vs",0.00974242481687846
22,"regime_heavy_tail",6,"S2","rm",0.122643513598056
22,"regime_heavy_tail",6,"S2","sq",0.17054607439352
22,"regime_heavy_tail",6,"S3","nv",0.0384381013272166
22,"regime_heavy_tail",6,"S3","ar",0.168795398677616
22,"regime_heavy_tail",6,"S3","eg",0.134764181339103
22,"regime_heavy_tail",6,"S3","hb",0.152027575583302
22,"regime_heavy_tail",6,"S3","dr",0.165032865946418
22,"regime_heavy_tail",6,"S3","vs",0.0111435294352995
22,"regime_heavy_tail",6,"S3","rm",0.157491960002546
22,"regime_heavy_tail",6,"S3","sq",0.172306387688499
22,"regime_heavy_tail",6,"S4","nv",0.180535182434699
22,"regime_heavy_tail",6,"S4","ar",0.0756472422198928
22,"regime_heavy_tail",6,"S4","eg",0.26182151075643
22,"regime_heavy_tail",6,"S4","hb",0.14221874295967
22,"regime_heavy_tail",6,"S4","dr",0.134702537890911
22,"regime_heavy_tail",6,"S4","vs",0.0133176084756343
22,"regime_heavy_tail",6,"S4","rm",0.158679951394758
22,"regime_heavy_tail",6,"S4","sq",0.0330772238680053
23,"regime_heavy_tail",6,"S1","nv",0.209163947355669
23,"regime_heavy_tail",6,"S1","ar",0.114422481415712
23,"regime_heavy_tail",6,"S1","eg",0.0826358734603225
23,"regime_heavy_tail",6,"S1","hb",0.111706882958086
23,"regime_heavy_tail",6,"S1","dr",0.0225287920739473
23,"regime_heavy_tail",6,"S1","vs",0.223016657285488
23,"regime_heavy_tail",6,"S1","rm",0.218832994188197
23,"regime_heavy_tail",6,"S1","sq",0.0176923712625778
23,"regime_heavy_tail",6,"S2","nv",0.317597629088123
23,"regime_heavy_tail",6,"S2","ar",0.10641677092762
23,"regime_heavy_tail",6,"S2","eg",0.156480124165508
23,"regime_heavy_tail",6,"S2","hb",0.166927984086572
23,"regime_heavy_tail",6,"S2","dr",0.0195607664593394
23,"regime_heavy_tail",6,"S2","vs",0.0212853872816406
23,"regime_heavy_tail",6,"S2","rm",0.143196510266039
23,"regime_heavy_tail",6,"S2","sq",0.0685348277251583
23,"regime_heavy_tail",6,"S3","nv",0.13150700328432
23,"regime_heavy_tail",6,"S3","ar",0.063997527557753
23,"regime_heavy_tail",6,"S3","eg",0.0441057846467069
23,"regime_heavy_tail",6,"S3","hb",0.270868347674038
23,"regime_heavy_tail",6,"S3","dr",0.0493870945817744
23,"regime_heavy_tail",6,"S3","vs",0.0189242661715478
23,"regime_heavy_tail",6,"S3","rm",0.370244715702877
23,"regime_heavy_tail",6,"S3","sq",0.0509652603809826
23,"regime_heavy_tail",6,"S4","nv",0.0825444618790979
23,"regime_heavy_tail",6,"S4","ar",0.193577581948014
23,"regime_heavy_tail",6,"S4","eg",0.258032891596519
23,"regime_heavy_tail",6,"S4","hb",0.0923175514963174
23,"regime_heavy_tail",6,"S4","dr",0.152461208806742
23,"regime_heavy_tail",6,"S4","vs",0.0104589773698975
23,"regime_heavy_tail",6,"S4","rm",0.148795378978285
23,"regime_heavy_tail",6,"S4","sq",0.0618119479251276
24,"regime_heavy_tail",6,"S1","nv",0.330936331459429
24,"regime_heavy_tail",6,"S1","ar",0.0573422684092203
24,"regime_heavy_tail",6,"S1","eg",0.0798281166554266
24,"regime_heavy_tail",6,"S1","hb",0.02290079962224
24,"regime_heavy_tail",6,"S1","dr",0.0476669783065027
24,"regime_heavy_tail",6,"S1","vs",0.358073804148368
24,"regime_heavy_tail",6,"S1","rm",0.0330382696860285
24,"regime_heavy_tail",6,"S1","sq",0.0702134317127849
24,"regime_heavy_tail",6,"S2","nv",0.411527123165726
24,"regime_heavy_tail",6,"S2","ar",0.130699954988413
24,"regime_heavy_tail",6,"S2","eg",0.147285127931251
24,"regime_heavy_tail",6,"S2","hb",0.0335507091499799
24,"regime_heavy_tail",6,"S2","dr",0.0208653775073823
24,"regime_heavy_tail",6,"S2","vs",0.143784546473964
24,"regime_heavy_tail",6,"S2","rm",0.0796624289989501
24,"regime_heavy_tail",6,"S2","sq",0.0326247317843337
24,"regime_heavy_tail",6,"S3","nv",0.131946077841904
24,"regime_heavy_tail",6,"S3","ar",0.115454892191531
24,"regime_heavy_tail",6,"S3","eg",0.179639742571828
24,"regime_heavy_tail",6,"S3","hb",0.0501443506248584
24,"regime_heavy_tail",6,"S3","dr",0.0191202262390774
24,"regime_heavy_tail",6,"S3","vs",0.314447887111337
24,"regime_heavy_tail",6,"S3","rm",0.164354901993039
24,"regime_heavy_tail",6,"S3","sq",0.0248919214264252
24,"regime_heavy_tail",6,"S4","nv",0.276914460548371
24,"regime_heavy_tail",6,"S4","ar",0.23550095708246
24,"regime_heavy_tail",6,"S4","eg",0.0784346219075883
24,"regime_heavy_tail",6,"S4","hb",0.136021474502516
24,"regime_heavy_tail",6,"S4","dr",0.0370912813959304
24,"regime_heavy_tail",6,"S4","vs",0.0922470510915499
24,"regime_heavy_tail",6,"S4","rm",0.130632704996728
24,"regime_heavy_tail",6,"S4","sq",0.0131574484748567
25,"regime_heavy_tail",6,"S1","nv",0.0769268810421251
25,"regime_heavy_tail",6,"S1","ar",0.0878380572071589
25,"regime_heavy_tail",6,"S1","eg",0.0290736665036451
25,"regime_heavy_tail",6,"S1","hb",0.250035598477911
25,"regime_heavy_tail",6,"S1","dr",0.0503866922871357
25,"regime_heavy_tail",6,"S1","vs",0.0489773876722488
25,"regime_heavy_tail",6,"S1","rm",0.432011445942759
25,"regime_heavy_tail",6,"S1","sq",0.0247502708670162
25,"regime_heavy_tail",6,"S2","nv",0.011737504100534
25,"regime_heavy_tail",6,"S2","ar",0.0759851506245391
25,"regime_heavy_tail",6,"S2","eg",0.108685984137199
25,"regime_heavy_tail",6,"S2","hb",0.211797822173001
25,"regime_heavy_tail",6,"S2","dr",0.187379040216468
25,"regime_heavy_tail",6,"S2","vs",0.0438447647081062
25,"regime_heavy_tail",6,"S2","rm",0.222906790869436
25,"regime_heavy_tail",6,"S2","sq",0.137662943170717
25,"regime_heavy_tail",6,"S3","nv",0.0363803803134664
25,"regime_heavy_tail",6,"S3","ar",0.0566663824290633
25,"regime_heavy_tail",6,"S3","eg",0.0369141842423275
25,"regime_heavy_tail",6,"S3","hb",0.213118516092581
25,"regime_heavy_tail",6,"S3","dr",0.223205651036912
25,"regime_heavy_tail",6,"S3","vs",0.0227826643396503
25,"regime_heavy_tail",6,"S3","rm",0.0737194944241138
25,"regime_heavy_tail",6,"S3","sq",0.337212727121885
25,"regime_heavy_tail",6,"S4","nv",0.0288789353498024
25,"regime_heavy_tail",6,"S4","ar",0.0905900931397036
25,"regime_heavy_tail",6,"S4","eg",0.145193542535619
25,"regime_heavy_tail",6,"S4","hb",0.222983249110079
25,"regime_heavy_tail",6,"S4","dr",0.217651920520134
25,"regime_heavy_tail",6,"S4","vs",0.0139409339883102
25,"regime_heavy_tail",6,"S4","rm",0.150517796093857
25,"regime_heavy_tail",6,"S4","sq",0.130243529262495
26,"regime_heavy_tail",6,"S1","nv",0.0316539714911664
26,"regime_heavy_tail",6,"S1","ar",0.137183568564763
26,"regime_heavy_tail",6,"S1","eg",0.14753777747347
26,"regime_heavy_tail",6,"S1","hb",0.158511824710017
26,"regime_heavy_tail",6,"S1","dr",0.164249495403349
26,"regime_heavy_tail",6,"S1","vs",0.0123555057258398
26,"regime_heavy_tail",6,"S1","rm",0.159969202979777
26,"regime_heavy_tail",6,"S1","sq",0.188538653651618
26,"regime_heavy_tail",6,"S2","nv",0.119356351509494
26,"regime_heavy_tail",6,"S2","ar",0.146958724270276
26,"regime_heavy_tail",6,"S2","eg",0.167195680549803
26,"regime_heavy_tail",6,"S2","hb",0.106119544965896
26,"regime_heavy_tail",6,"S2","dr",0.169702041326923
26,"regime_heavy_tail",6,"S2","vs",0.00861275218928346
26,"regime_heavy_tail",6,"S2","rm",0.121197722074564
26,"regime_heavy_tail",6,"S2","sq",0.16085718311376
26,"regime_heavy_tail",6,"S3","nv",0.0278032371711705
26,"regime_heavy_tail",6,"S3","ar",0.0444576229362182
26,"regime_heavy_tail",6,"S3","eg",0.111520889193871
26,"regime_heavy_tail",6,"S3","hb",0.156463679499012
26,"regime_heavy_tail",6,"S3","dr",0.163807893558067
26,"regime_heavy_tail",6,"S3","vs",0.0186160871468038
26,"regime_heavy_tail",6,"S3","rm",0.138673573119348
26,"regime_heavy_tail",6,"S3","sq",0.33865701737551
26,"regime_heavy_tail",6,"S4","nv",0.0439998414755057
26,"regime_heavy_tail",6,"S4","ar",0.148538532796985
26,"regime_heavy_tail",6,"S4","eg",0.168075155730848
26,"regime_heavy_tail",6,"S4","hb",0.139898631554828
26,"regime_heavy_tail",6,"S4","dr",0.163418298960461
26,"regime_heavy_tail",6,"S4","vs",0.0106459431118322
26,"regime_heavy_tail",6,"S4","rm",0.12040885230177
26,"regime_heavy_tail",6,"S4","sq",0.205014744067769
27,"regime_heavy_tail",6,"S1","nv",0.351601706618516
27,"regime_heavy_tail",6,"S1","ar",0.0666170092383775
27,"regime_heavy_tail",6,"S1","eg",0.0669268483751184
27,"regime_heavy_tail",6,"S1","hb",0.0346016712054679
27,"regime_heavy_tail",6,"S1","dr",0.0392270621538665
27,"regime_heavy_tail",6,"S1","vs",0.0504315371870444
27,"regime_heavy_tail",6,"S1","rm",0.362044804121509
27,"regime_heavy_tail",6,"S1","sq",0.0285493611001006
27,"regime_heavy_tail",6,"S2","nv",0.316455577795184
27,"regime_heavy_tail",6,"S2","ar",0.117311906649572
27,"regime_heavy_tail",6,"S2","eg",0.108491437542681
27,"regime_heavy_tail",6,"S2","hb",0.0767513060256793
27,"regime_heavy_tail",6,"S2","dr",0.0295632116077053
27,"regime_heavy_tail",6,"S2","vs",0.167193689243427
27,"regime_heavy_tail",6,"S2","rm",0.169466035405273
27,"regime_heavy_tail",6,"S2","sq",0.0147668357304792
27,"regime_heavy_tail",6,"S3","nv",0.0545369097065912
27,"regime_heavy_tail",6,"S3","ar",0.0558325991657301
27,"regime_heavy_tail",6,"S3","eg",0.0184516389630176
27,"regime_heavy_tail",6,"S3","hb",0.248818619029143
27,"regime_heavy_tail",6,"S3","dr",0.224332907813799
27,"regime_heavy_tail",6,"S3","vs",0.0335214398299535
27,"regime_heavy_tail",6,"S3","rm",0.0969901461193015
27,"regime_heavy_tail",6,"S3","sq",0.267515739372464
27,"regime_heavy_tail",6,"S4","nv",0.178979952526636
27,"regime_heavy_tail",6,"S4","ar",0.147174530093979
27,"regime_heavy_tail",6,"S4","eg",0.08081395304909
27,"regime_heavy_tail",6,"S4","hb",0.0364449383697349
27,"regime_heavy_tail",6,"S4","dr",0.361629027225349
27,"regime_heavy_tail",6,"S4","vs",0.0910308554885777
27,"regime_heavy_tail",6,"S4","rm",0.0137343214140933
27,"regime_heavy_tail",6,"S4","sq",0.0901924218325402
28,"regime_heavy_tail",6,"S1","nv",0.0156884925670547
28,"regime_heavy_tail",6,"S1","ar",0.294071344132379
28,"regime_heavy_tail",6,"S1","eg",0.130446588501796
28,"regime_heavy_tail",6,"S1","hb",0.187984593906926
28,"regime_heavy_tail",6,"S1","dr",0.0797499913310831
28,"regime_heavy_tail",6,"S1","vs",0.0259568184158633
28,"regime_heavy_tail",6,"S1","rm",0.134705263342645
28,"regime_heavy_tail",6,"S1","sq",0.131396907802255
28,"regime_heavy_tail",6,"S2","nv",0.03045887706283
28,"regime_heavy_tail",6,"S2","ar",0.0839244355246955
28,"regime_heavy_tail",6,"S2","eg",0.0173499234453895
28,"regime_heavy_tail",6,"S2","hb",0.195221704439816
28,"regime_heavy_tail",6,"S2","dr",0.202362293513985
28,"regime_heavy_tail",6,"S2","vs",0.0483767891786043
28,"regime_heavy_tail",6,"S2","rm",0.161180517508485
28,"regime_heavy_tail",6,"S2","sq",0.261125459326194
28,"regime_heavy_tail",6,"S3","nv",0.0223071800021448
28,"regime_heavy_tail",6,"S3","ar",0.0572370952632848
28,"regime_heavy_tail",6,"S3","eg",0.0452397763690712
28,"regime_heavy_tail",6,"S3","hb",0.335296535487724
28,"regime_heavy_tail",6,"S3","dr",0.0877162490419783
28,"regime_heavy_tail",6,"S3","vs",0.0298615852316435
28,"regime_heavy_tail",6,"S3","rm",0.281702816569548
28,"regime_heavy_tail",6,"S3","sq",0.140638762034606
28,"regime_heavy_tail",6,"S4","nv",0.105337215239229
28,"regime_heavy_tail",6,"S4","ar",0.131952366691353
28,"regime_heavy_tail",6,"S4","eg",0.201929307566577
28,"regime_heavy_tail",6,"S4","hb",0.268292699038377
28,"regime_heavy_tail",6,"S4","dr",0.104901771116729
28,"regime_heavy_tail",6,"S4","vs",0.010025575076717
28,"regime_heavy_tail",6,"S4","rm",0.065153114836278
28,"regime_heavy_tail",6,"S4","sq",0.112407950434741
29,"regime_heavy_tail",6,"S1","nv",0.0196271078173079
29,"regime_heavy_tail",6,"S1","ar",0.0445994873055109
29,"regime_heavy_tail",6,"S1","eg",0.319270941695511
29,"regime_heavy_tail",6,"S1","hb",0.193242530914693
29,"regime_heavy_tail",6,"S1","dr",0.0313900330358593
29,"regime_heavy_tail",6,"S1","vs",0.196052444145822
29,"regime_heavy_tail",6,"S1","rm",0.13460000931066
29,"regime_heavy_tail",6,"S1","sq",0.0612174457746362
29,"regime_heavy_tail",6,"S2","nv",0.018212441149824
29,"regime_heavy_tail",6,"S2","ar",0.0559855053045306
29,"regime_heavy_tail",6,"S2","eg",0.069770407623804
29,"regime_heavy_tail",6,"S2","hb",0.124172755750285
29,"regime_heavy_tail",6,"S2","dr",0.128203244612113
29,"regime_heavy_tail",6,"S2","vs",0.028667130406894
29,"regime_heavy_tail",6,"S2","rm",0.394940178177655
29,"regime_heavy_tail",6,"S2","sq",0.180048336974895
29,"regime_heavy_tail",6,"S3","nv",0.104962904420578
29,"regime_heavy_tail",6,"S3","ar",0.0491084424217338
29,"regime_heavy_tail",6,"S3","eg",0.0650700204298881
29,"regime_heavy_tail",6,"S3","hb",0.17150828793609
29,"regime_heavy_tail",6,"S3","dr",0.0120136506177933
29,"regime_heavy_tail",6,"S3","vs",0.15079112689978
29,"regime_heavy_tail",6,"S3","rm",0.333551344610918
29,"regime_heavy_tail",6,"S3","sq",0.112994222663219
29,"regime_heavy_tail",6,"S4","nv",0.297602443441129
29,"regime_heavy_tail",6,"S4","ar",0.107213181454537
29,"regime_heavy_tail",6,"S4","eg",0.172913892059477
29,"regime_heavy_tail",6,"S4","hb",0.241761997417798
29,"regime_heavy_tail",6,"S4","dr",0.028156663178756
29,"regime_heavy_tail",6,"S4","vs",0.0578976442105164
29,"regime_heavy_tail",6,"S4","rm",0.0764012629069026
29,"regime_heavy_tail",6,"S4","sq",0.0180529153308842
30,"regime_heavy_tail",6,"S1","nv",0.0188500038620139
30,"regime_heavy_tail",6,"S1","ar",0.0630150075936477
30,"regime_heavy_tail",6,"S1","eg",0.0365055628925296
30,"regime_heavy_tail",6,"S1","hb",0.212683881701854
30,"regime_heavy_tail",6,"S1","dr",0.227480908085099
30,"regime_heavy_tail",6,"S1","vs",0.0384083631520228
30,"regime_heavy_tail",6,"S1","rm",0.20417461401342
30,"regime_heavy_tail",6,"S1","sq",0.198881658699413
30,"regime_heavy_tail",6,"S2","nv",0.0270765438902516
30,"regime_heavy_tail",6,"S2","ar",0.0507178399467233
30,"regime_heavy_tail",6,"S2","eg",0.0307329859687378
30,"regime_heavy_tail",6,"S2","hb",0.211201805999656
30,"regime_heavy_tail",6,"S2","dr",0.208420689410493
30,"regime_heavy_tail",6,"S2","vs",0.0333032955182888
30,"regime_heavy_tail",6,"S2","rm",0.325085193822401
30,"regime_heavy_tail",6,"S2","sq",0.113461645443449
30,"regime_heavy_tail",6,"S3","nv",0.022632699802748
30,"regime_heavy_tail",6,"S3","ar",0.0934629613130038
30,"regime_heavy_tail",6,"S3","eg",0.0211615040535467
30,"regime_heavy_tail",6,"S3","hb",0.18020228424664
30,"regime_heavy_tail",6,"S3","dr",0.182993549834126
30,"regime_heavy_tail",6,"S3","vs",0.0508034440205351
30,"regime_heavy_tail",6,"S3","rm",0.289720206938026
30,"regime_heavy_tail",6,"S3","sq",0.159023349791375
30,"regime_heavy_tail",6,"S4","nv",0.0422257184812876
30,"regime_heavy_tail",6,"S4","ar",0.0646934166982864
30,"regime_heavy_tail",6,"S4","eg",0.0568679956877559
30,"regime_heavy_tail",6,"S4","hb",0.359928038782526
30,"regime_heavy_tail",6,"S4","dr",0.133051599438149
30,"regime_heavy_tail",6,"S4","vs",0.0155957042537385
30,"regime_heavy_tail",6,"S4","rm",0.244640059730529
30,"regime_heavy_tail",6,"S4","sq",0.0829974669277269
1,"static_gaussian",1,"S1","nv",0.0518947093185441
1,"static_gaussian",1,"S1","ar",0.151997156473461
1,"static_gaussian",1,"S1","eg",0.146611655762314
1,"static_gaussian",1,"S1","hb",0.121958247398607
1,"static_gaussian",1,"S1","dr",0.107732773704364
1,"static_gaussian",1,"S1","vs",0.0103121523269987
1,"static_gaussian",1,"S1","rm",0.258647674951241
1,"static_gaussian",1,"S1","sq",0.150845630064471
1,"static_gaussian",1,"S2","nv",0.0290761034404142
1,"static_gaussian",1,"S2","ar",0.0499682856851891
1,"static_gaussian",1,"S2","eg",0.304363249719709
1,"static_gaussian",1,"S2","hb",0.0581875067065409
1,"static_gaussian",1,"S2","dr",0.183520254775593
1,"static_gaussian",1,"S2","vs",0.0198201232042957
1,"static_gaussian",1,"S2","rm",0.178440363860318
1,"static_gaussian",1,"S2","sq",0.17662411260794
1,"static_gaussian",1,"S3","nv",0.22834948317555
1,"static_gaussian",1,"S3","ar",0.0306699346697167
1,"static_gaussian",1,"S3","eg",0.131163679181686
1,"static_gaussian",1,"S3","hb",0.0313772929656912
1,"static_gaussian",1,"S3","dr",0.102622106166432
1,"static_gaussian",1,"S3","vs",0.141664308181271
1,"static_gaussian",1,"S3","rm",0.0220922197525694
1,"static_gaussian",1,"S3","sq",0.312060975907083
1,"static_gaussian",1,"S4","nv",0.0784410539345282
1,"static_gaussian",1,"S4","ar",0.0104097428588329
1,"static_gaussian",1,"S4","eg",0.152452287862038
1,"static_gaussian",1,"S4","hb",0.173217492440391
1,"static_gaussian",1,"S4","dr",0.0810292365237324
1,"static_gaussian",1,"S4","vs",0.306281983548069
1,"static_gaussian",1,"S4","rm",0.121253962126988
1,"static_gaussian",1,"S4","sq",0.0769142407054202
2,"static_gaussian",1,"S1","nv",0.041120269726439
2,"static_gaussian",1,"S1","ar",0.149760230194262
2,"static_gaussian",1,"S1","eg",0.12476210789914
2,"static_gaussian",1,"S1","hb",0.171788195680601
2,"static_gaussian",1,"S1","dr",0.172870233084731
2,"static_gaussian",1,"S1","vs",0.0108653863163796
2,"static_gaussian",1,"S1","rm",0.152504820832047
2,"static_gaussian",1,"S1","sq",0.176328756266399
2,"static_gaussian",1,"S2","nv",0.0545454920888035
2,"static_gaussian",1,"S2","ar",0.123948128361866
2,"static_gaussian",1,"S2","eg",0.121311181348894
2,"static_gaussian",1,"S2","hb",0.176908358104505
2,"static_gaussian",1,"S2","dr",0.17576892211768
2,"static_gaussian",1,"S2","vs",0.00994175043251491
2,"static_gaussian",1,"S2","rm",0.132836850378756
2,"static_gaussian",1,"S2","sq",0.204739317166981
2,"static_gaussian",1,"S3","nv",0.0237276426605966
2,"static_gaussian",1,"S3","ar",0.167872909517022
2,"static_gaussian",1,"S3","eg",0.166061963110091
2,"static_gaussian",1,"S3","hb",0.163683548517007
2,"static_gaussian",1,"S3","dr",0.161082659803222
2,"static_gaussian",1,"S3","vs",0.0148975481579459
2,"static_gaussian",1,"S3","rm",0.149601681424499
2,"static_gaussian",1,"S3","sq",0.153072046809618
2,"static_gaussian",1,"S4","nv",0.0279171977901528
2,"static_gaussian",1,"S4","ar",0.102780313606702
2,"static_gaussian",1,"S4","eg",0.271585814469799
2,"static_gaussian",1,"S4","hb",0.156094183657739
2,"static_gaussian",1,"S4","dr",0.161326610748367
2,"static_gaussian",1,"S4","vs",0.0143453689049273
2,"static_gaussian",1,"S4","rm",0.10164047155792
2,"static_gaussian",1,"S4","sq",0.164310039264393
3,"static_gaussian",1,"S1","nv",0.0323955545460717
3,"static_gaussian",1,"S1","ar",0.156353481630722
3,"static_gaussian",1,"S1","eg",0.110763463442923
3,"static_gaussian",1,"S1","hb",0.142563096811709
3,"static_gaussian",1,"S1","dr",0.155856190192598
3,"static_gaussian",1,"S1","vs",0.0124939128398267
3,"static_gaussian",1,"S1","rm",0.161910647452848
3,"static_gaussian",1,"S1","sq",0.227663653083302
3,"static_gaussian",1,"S2","nv",0.0356148910694707
3,"static_gaussian",1,"S2","ar",0.101888477103527
3,"static_gaussian",1,"S2","eg",0.0125450088982192
3,"static_gaussian",1,"S2","hb",0.140592767854284
3,"static_gaussian",1,"S2","dr",0.144784735926074
3,"static_gaussian",1,"S2","vs",0.0987258314333258
3,"static_gaussian",1,"S2","rm",0.200433255258695
3,"static_gaussian",1,"S2","sq",0.265415032456405
3,"static_gaussian",1,"S3","nv",0.0383971986127814
3,"static_gaussian",1,"S3","ar",0.16331623730293
3,"static_gaussian",1,"S3","eg",0.133000153937075
3,"static_gaussian",1,"S3","hb",0.159353299386554
3,"static_gaussian",1,"S3","dr",0.1595672735032
3,"static_gaussian",1,"S3","vs",0.0111468735004994
3,"static_gaussian",1,"S3","rm",0.169918799727078
3,"static_gaussian",1,"S3","sq",0.165300164029882
3,"static_gaussian",1,"S4","nv",0.207221090770157
3,"static_gaussian",1,"S4","ar",0.0581350136531262
3,"static_gaussian",1,"S4","eg",0.0621012435128329
3,"static_gaussian",1,"S4","hb",0.0901083198466075
3,"static_gaussian",1,"S4","dr",0.0812616852020728
3,"static_gaussian",1,"S4","vs",0.42904742067342
3,"static_gaussian",1,"S4","rm",0.0141897817846613
3,"static_gaussian",1,"S4","sq",0.0579354445571228
4,"static_gaussian",1,"S1","nv",0.102463518407212
4,"static_gaussian",1,"S1","ar",0.104542926922574
4,"static_gaussian",1,"S1","eg",0.400232839643942
4,"static_gaussian",1,"S1","hb",0.114492926455804
4,"static_gaussian",1,"S1","dr",0.134247428618989
4,"static_gaussian",1,"S1","vs",0.0113607748423366
4,"static_gaussian",1,"S1","rm",0.0566215752425669
4,"static_gaussian",1,"S1","sq",0.0760380098665748
4,"static_gaussian",1,"S2","nv",0.114157332694475
4,"static_gaussian",1,"S2","ar",0.133592274126051
4,"static_gaussian",1,"S2","eg",0.0108719407546681
4,"static_gaussian",1,"S2","hb",0.281131104759064
4,"static_gaussian",1,"S2","dr",0.203244381918608
4,"static_gaussian",1,"S2","vs",0.056159288690815
4,"static_gaussian",1,"S2","rm",0.0755805364094438
4,"static_gaussian",1,"S2","sq",0.125263140646875
4,"static_gaussian",1,"S3","nv",0.0465734329452424
4,"static_gaussian",1,"S3","ar",0.217456861223107
4,"static_gaussian",1,"S3","eg",0.0595447846019435
4,"static_gaussian",1,"S3","hb",0.221399914672635
4,"static_gaussian",1,"S3","dr",0.18569660631717
4,"static_gaussian",1,"S3","vs",0.0133168455487529
4,"static_gaussian",1,"S3","rm",0.0673897377279867
4,"static_gaussian",1,"S3","sq",0.188621816963162
4,"static_gaussian",1,"S4","nv",0.027301144283221
4,"static_gaussian",1,"S4","ar",0.251876860262186
4,"static_gaussian",1,"S4","eg",0.068660871207841
4,"static_gaussian",1,"S4","hb",0.244162934406314
4,"static_gaussian",1,"S4","dr",0.167470560104183
4,"static_gaussian",1,"S4","vs",0.0166966640267547
4,"static_gaussian",1,"S4","rm",0.0806339530979842
4,"static_gaussian",1,"S4","sq",0.143197012611515
5,"static_gaussian",1,"S1","nv",0.050466960454263
5,"static_gaussian",1,"S1","ar",0.202171636344405
5,"static_gaussian",1,"S1","eg",0.202988275417175
5,"static_gaussian",1,"S1","hb",0.169930526371904
5,"static_gaussian",1,"S1","dr",0.121564153216525
5,"static_gaussian",1,"S1","vs",0.0103174269409531
5,"static_gaussian",1,"S1","rm",0.113507359750342
5,"static_gaussian",1,"S1","sq",0.129053661504433
5,"static_gaussian",1,"S2","nv",0.112899621267117
5,"static_gaussian",1,"S2","ar",0.106996663617455
5,"static_gaussian",1,"S2","eg",0.0496819265235888
5,"static_gaussian",1,"S2","hb",0.125144032175345
5,"static_gaussian",1,"S2","dr",0.0248246977676184
5,"static_gaussian",1,"S2","vs",0.42800903019587
5,"static_gaussian",1,"S2","rm",0.132566474816529
5,"static_gaussian",1,"S2","sq",0.0198775536364775
5,"static_gaussian",1,"S3","nv",0.316923027612945
5,"static_gaussian",1,"S3","ar",0.0446857825698898
5,"static_gaussian",1,"S3","eg",0.0864337356523874
5,"static_gaussian",1,"S3","hb",0.124985960015404
5,"static_gaussian",1,"S3","dr",0.074573150018093
5,"static_gaussian",1,"S3","vs",0.300735775106002
5,"static_gaussian",1,"S3","rm",0.0320149433041815
5,"static_gaussian",1,"S3","sq",0.0196476257210974
5,"static_gaussian",1,"S4","nv",0.0331104017689728
5,"static_gaussian",1,"S4","ar",0.174258539184018
5,"static_gaussian",1,"S4","eg",0.103628993145269
5,"static_gaussian",1,"S4","hb",0.184387773425883
5,"static_gaussian",1,"S4","dr",0.16627970124769
5,"static_gaussian",1,"S4","vs",0.012316473443678
5,"static_gaussian",1,"S4","rm",0.175007972128153
5,"static_gaussian",1,"S4","sq",0.151010145656336
6,"static_gaussian",1,"S1","nv",0.0298973958074893
6,"static_gaussian",1,"S1","ar",0.0373454452399686
6,"static_gaussian",1,"S1","eg",0.263320544601985
6,"static_gaussian",1,"S1","hb",0.0842402493906461
6,"static_gaussian",1,"S1","dr",0.0654351531219929
6,"static_gaussian",1,"S1","vs",0.186832615196678
6,"static_gaussian",1,"S1","rm",0.308970774172719
6,"static_gaussian",1,"S1","sq",0.0239578224685216
6,"static_gaussian",1,"S2","nv",0.012873803835127
6,"static_gaussian",1,"S2","ar",0.159181334245637
6,"static_gaussian",1,"S2","eg",0.0667555852261718
6,"static_gaussian",1,"S2","hb",0.105831215426529
6,"static_gaussian",1,"S2","dr",0.169177415262313
6,"static_gaussian",1,"S2","vs",0.0440730726814007
6,"static_gaussian",1,"S2","rm",0.0879379725194618
6,"static_gaussian",1,"S2","sq",0.35416960080336
6,"static_gaussian",1,"S3","nv",0.0510265775191458
6,"static_gaussian",1,"S3","ar",0.169428662268419
6,"static_gaussian",1,"S3","eg",0.159982546861197
6,"static_gaussian",1,"S3","hb",0.171213567772095
6,"static_gaussian",1,"S3","dr",0.160374422976407
6,"static_gaussian",1,"S3","vs",0.00995453706576889
6,"static_gaussian",1,"S3","rm",0.127529714145537
6,"static_gaussian",1,"S3","sq",0.150489971391431
6,"static_gaussian",1,"S4","nv",0.0202421414563881
6,"static_gaussian",1,"S4","ar",0.0647795377397276
6,"static_gaussian",1,"S4","eg",0.251662867222671
6,"static_gaussian",1,"S4","hb",0.103043760670208
6,"static_gaussian",1,"S4","dr",0.0911690344832754
6,"static_gaussian",1,"S4","vs",0.331089854060051
6,"static_gaussian",1,"S4","rm",0.0230153663592826
6,"static_gaussian",1,"S4","sq",0.114997438008396
7,"static_gaussian",1,"S1","nv",0.0682111198685667
7,"static_gaussian",1,"S1","ar",0.0711249493347744
7,"static_gaussian",1,"S1","eg",0.0959219983339702
7,"static_gaussian",1,"S1","hb",0.113919535041344
7,"static_gaussian",1,"S1","dr",0.182268523652537
7,"static_gaussian",1,"S1","vs",0.0106850116795528
7,"static_gaussian",1,"S1","rm",0.152495392350508
7,"static_gaussian",1,"S1","sq",0.305373469738747
7,"static_gaussian",1,"S2","nv",0.0445096035339162
7,"static_gaussian",1,"S2","ar",0.137480487954734
7,"static_gaussian",1,"S2","eg",0.0287542994488813
7,"static_gaussian",1,"S2","hb",0.209595790045758
7,"static_gaussian",1,"S2","dr",0.200181508699019
7,"static_gaussian",1,"S2","vs",0.0174999987791531
7,"static_gaussian",1,"S2","rm",0.205374938863033
7,"static_gaussian",1,"S2","sq",0.156603372675506
7,"static_gaussian",1,"S3","nv",0.0350068402878754
7,"static_gaussian",1,"S3","ar",0.0684484609942091
7,"static_gaussian",1,"S3","eg",0.152661003464165
7,"static_gaussian",1,"S3","hb",0.0885828128145158
7,"static_gaussian",1,"S3","dr",0.16420928283582
7,"static_gaussian",1,"S3","vs",0.0140444187722301
7,"static_gaussian",1,"S3","rm",0.342594325826217
7,"static_gaussian",1,"S3","sq",0.134452855004968
7,"static_gaussian",1,"S4","nv",0.300064410683605
7,"static_gaussian",1,"S4","ar",0.0472158163099458
7,"static_gaussian",1,"S4","eg",0.177695172093304
7,"static_gaussian",1,"S4","hb",0.0147964234062813
7,"static_gaussian",1,"S4","dr",0.0450641951276538
7,"static_gaussian",1,"S4","vs",0.236424085731668
7,"static_gaussian",1,"S4","rm",0.0824086450857842
7,"static_gaussian",1,"S4","sq",0.0963312515617574
8,"static_gaussian",1,"S1","nv",0.0850064575520275
8,"static_gaussian",1,"S1","ar",0.175357719609369
8,"static_gaussian",1,"S1","eg",0.0718746502193509
8,"static_gaussian",1,"S1","hb",0.375489515742429
8,"static_gaussian",1,"S1","dr",0.108140020210233
8,"static_gaussian",1,"S1","vs",0.0117069441154506
8,"static_gaussian",1,"S1","rm",0.0567796821523793
8,"static_gaussian",1,"S1","sq",0.11564501039876
8,"static_gaussian",1,"S2","nv",0.21616078611136
8,"static_gaussian",1,"S2","ar",0.221704349666257
8,"static_gaussian",1,"S2","eg",0.0151741709689308
8,"static_gaussian",1,"S2","hb",0.20579010826315
8,"static_gaussian",1,"S2","dr",0.0920415063557513
8,"static_gaussian",1,"S2","vs",0.162845798725211
8,"static_gaussian",1,"S2","rm",0.0348026686459893
8,"static_gaussian",1,"S2","sq",0.0514806112633513
8,"static_gaussian",1,"S3","nv",0.185317529870824
8,"static_gaussian",1,"S3","ar",0.163301340577289
8,"static_gaussian",1,"S3","eg",0.0103531390415885
8,"static_gaussian",1,"S3","hb",0.181722140999245
8,"static_gaussian",1,"S3","dr",0.0925286524548656
8,"static_gaussian",1,"S3","vs",0.192175182506264
8,"static_gaussian",1,"S3","rm",0.122635871737376
8,"static_gaussian",1,"S3","sq",0.0519661428125482
8,"static_gaussian",1,"S4","nv",0.0592523116759067
8,"static_gaussian",1,"S4","ar",0.142139616487064
8,"static_gaussian",1,"S4","eg",0.102611296379287
8,"static_gaussian",1,"S4","hb",0.166934161677925
8,"static_gaussian",1,"S4","dr",0.161221427690227
8,"static_gaussian",1,"S4","vs",0.0097027913416706
8,"static_gaussian",1,"S4","rm",0.166814613380696
8,"static_gaussian",1,"S4","sq",0.191323781367223
9,"static_gaussian",1,"S1","nv",0.27078651217639
9,"static_gaussian",1,"S1","ar",0.0257512957466141
9,"static_gaussian",1,"S1","eg",0.0209210893540761
9,"static_gaussian",1,"S1","hb",0.119444985627485
9,"static_gaussian",1,"S1","dr",0.129783062206849
9,"static_gaussian",1,"S1","vs",0.240585005980806
9,"static_gaussian",1,"S1","rm",0.0403891402281614
9,"static_gaussian",1,"S1","sq",0.152338908679618
9,"static_gaussian",1,"S2","nv",0.0442452591810314
9,"static_gaussian",1,"S2","ar",0.234720243326726
9,"static_gaussian",1,"S2","eg",0.118220400662878
9,"static_gaussian",1,"S2","hb",0.173071640277133
9,"static_gaussian",1,"S2","dr",0.154840630325714
9,"static_gaussian",1,"S2","vs",0.0108104008850117
9,"static_gaussian",1,"S2","rm",0.119592247840836
9,"static_gaussian",1,"S2","sq",0.14449917750067
9,"static_gaussian",1,"S3","nv",0.092390005376345
9,"static_gaussian",1,"S3","ar",0.142266444300608
9,"static_gaussian",1,"S3","eg",0.011794745474723
9,"static_gaussian",1,"S3","hb",0.09929422501404
9,"static_gaussian",1,"S3","dr",0.0600519568676162
9,"static_gaussian",1,"S3","vs",0.071580539451857
9,"static_gaussian",1,"S3","rm",0.0896656054228783
9,"static_gaussian",1,"S3","sq",0.432956478091932
9,"static_gaussian",1,"S4","nv",0.0398984676928371
9,"static_gaussian",1,"S4","ar",0.0888752462482895
9,"static_gaussian",1,"S4","eg",0.227319369057723
9,"static_gaussian",1,"S4","hb",0.114419659547765
9,"static_gaussian",1,"S4","dr",0.0966929500103949
9,"static_gaussian",1,"S4","vs",0.0123253980049856
9,"static_gaussian",1,"S4","rm",0.26446936991336
9,"static_gaussian",1,"S4","sq",0.155999539524644
10,"static_gaussian",1,"S1","nv",0.0425855426107943
10,"static_gaussian",1,"S1","ar",0.182237814077176
10,"static_gaussian",1,"S1","eg",0.118233044461017
10,"static_gaussian",1,"S1","hb",0.171304192361794
10,"static_gaussian",1,"S1","dr",0.13491606558678
10,"static_gaussian",1,"S1","vs",0.0108518477930861
10,"static_gaussian",1,"S1","rm",0.201392073305613
10,"static_gaussian",1,"S1","sq",0.138479419803739
10,"static_gaussian",1,"S2","nv",0.013170395061256
10,"static_gaussian",1,"S2","ar",0.127828919307805
10,"static_gaussian",1,"S2","eg",0.226986556196094
10,"static_gaussian",1,"S2","hb",0.175772444543
10,"static_gaussian",1,"S2","dr",0.180537914691215
10,"static_gaussian",1,"S2","vs",0.0326739332302702
10,"static_gaussian",1,"S2","rm",0.163562043914537
10,"static_gaussian",1,"S2","sq",0.0794677930558219
10,"static_gaussian",1,"S3","nv",0.0248303870636886
10,"static_gaussian",1,"S3","ar",0.209667197252765
10,"static_gaussian",1,"S3","eg",0.0836133479333714
10,"static_gaussian",1,"S3","hb",0.170443792393778
10,"static_gaussian",1,"S3","dr",0.205534381896653
10,"static_gaussian",1,"S3","vs",0.0158133601713581
10,"static_gaussian",1,"S3","rm",0.113266872007019
10,"static_gaussian",1,"S3","sq",0.176830661281367
10,"static_gaussian",1,"S4","nv",0.0309495850526388
10,"static_gaussian",1,"S4","ar",0.213545079047056
10,"static_gaussian",1,"S4","eg",0.0740144707076379
10,"static_gaussian",1,"S4","hb",0.199739498488734
10,"static_gaussian",1,"S4","dr",0.227465393417746
10,"static_gaussian",1,"S4","vs",0.0149869745122345
10,"static_gaussian",1,"S4","rm",0.0774332898970976
10,"static_gaussian",1,"S4","sq",0.161865708876854
11,"static_gaussian",1,"S1","nv",0.394475748327617
11,"static_gaussian",1,"S1","ar",0.048052235090224
11,"static_gaussian",1,"S1","eg",0.0815635368993083
11,"static_gaussian",1,"S1","hb",0.0421653485134832
11,"static_gaussian",1,"S1","dr",0.0799391255622556
11,"static_gaussian",1,"S1","vs",0.183830406984988
11,"static_gaussian",1,"S1","rm",0.0156005749671163
11,"static_gaussian",1,"S1","sq",0.154373023655008
11,"static_gaussian",1,"S2","nv",0.021087757037795
11,"static_gaussian",1,"S2","ar",0.172466031859131
11,"static_gaussian",1,"S2","eg",0.0810392402530623
11,"static_gaussian",1,"S2","hb",0.228104989555561
11,"static_gaussian",1,"S2","dr",0.204261194517429
11,"static_gaussian",1,"S2","vs",0.0374656356141904
11,"static_gaussian",1,"S2","rm",0.0286729889926285
11,"static_gaussian",1,"S2","sq",0.226902162170202
11,"static_gaussian",1,"S3","nv",0.313171723056883
11,"static_gaussian",1,"S3","ar",0.124701781462976
11,"static_gaussian",1,"S3","eg",0.0251854239297104
11,"static_gaussian",1,"S3","hb",0.100731268195562
11,"static_gaussian",1,"S3","dr",0.0484694164817745
11,"static_gaussian",1,"S3","vs",0.309290763899908
11,"static_gaussian",1,"S3","rm",0.0255222453913758
11,"static_gaussian",1,"S3","sq",0.0529273775818108
11,"static_gaussian",1,"S4","nv",0.267421780992717
11,"static_gaussian",1,"S4","ar",0.104366213774073
11,"static_gaussian",1,"S4","eg",0.0172718908730461
11,"static_gaussian",1,"S4","hb",0.243271784947168
11,"static_gaussian",1,"S4","dr",0.104086117564105
11,"static_gaussian",1,"S4","vs",0.157316481814029
11,"static_gaussian",1,"S4","rm",0.0240719177802936
11,"static_gaussian",1,"S4","sq",0.0821938122545684
12,"static_gaussian",1,"S1","nv",0.0882637388670454
12,"static_gaussian",1,"S1","ar",0.0322967743050109
12,"static_gaussian",1,"S1","eg",0.0783961944610164
12,"static_gaussian",1,"S1","hb",0.0377546506290537
12,"static_gaussian",1,"S1","dr",0.0477655751679295
12,"static_gaussian",1,"S1","vs",0.642653980453588
12,"static_gaussian",1,"S1","rm",0.0309609783999953
12,"static_gaussian",1,"S1","sq",0.0419081077163605
12,"static_gaussian",1,"S2","nv",0.0287152817377197
12,"static_gaussian",1,"S2","ar",0.221876112099078
12,"static_gaussian",1,"S2","eg",0.113004138259811
12,"static_gaussian",1,"S2","hb",0.134714152151003
12,"static_gaussian",1,"S2","dr",0.159369922549622
12,"static_gaussian",1,"S2","vs",0.0134845664648266
12,"static_gaussian",1,"S2","rm",0.140238399893032
12,"static_gaussian",1,"S2","sq",0.188597426844908
12,"static_gaussian",1,"S3","nv",0.166520495803814
12,"static_gaussian",1,"S3","ar",0.0926163625714362
12,"static_gaussian",1,"S3","eg",0.0106995734703385
12,"static_gaussian",1,"S3","hb",0.240321401722117
12,"static_gaussian",1,"S3","dr",0.144687486722732
12,"static_gaussian",1,"S3","vs",0.079320095499974
12,"static_gaussian",1,"S3","rm",0.207549086311385
12,"static_gaussian",1,"S3","sq",0.058285497898203
12,"static_gaussian",1,"S4","nv",0.138827969971266
12,"static_gaussian",1,"S4","ar",0.102492901356553
12,"static_gaussian",1,"S4","eg",0.309293543706916
12,"static_gaussian",1,"S4","hb",0.0464572973198125
12,"static_gaussian",1,"S4","dr",0.118054786282398
12,"static_gaussian",1,"S4","vs",0.0748284714730267
12,"static_gaussian",1,"S4","rm",0.0118716467239131
12,"static_gaussian",1,"S4","sq",0.198173383166115
13,"static_gaussian",1,"S1","nv",0.0593750166244278
13,"static_gaussian",1,"S1","ar",0.0474310900989923
13,"static_gaussian",1,"S1","eg",0.146596578262096
13,"static_gaussian",1,"S1","hb",0.048092002925922
13,"static_gaussian",1,"S1","dr",0.0618635468491738
13,"static_gaussian",1,"S1","vs",0.54245692888803
13,"static_gaussian",1,"S1","rm",0.0173795840750635
13,"static_gaussian",1,"S1","sq",0.0768052522762945
13,"static_gaussian",1,"S2","nv",0.05319328927523
13,"static_gaussian",1,"S2","ar",0.184505681499668
13,"static_gaussian",1,"S2","eg",0.143185580776005
13,"static_gaussian",1,"S2","hb",0.189242663627499
13,"static_gaussian",1,"S2","dr",0.135131352786637
13,"static_gaussian",1,"S2","vs",0.00987367384219529
13,"static_gaussian",1,"S2","rm",0.135741472148619
13,"static_gaussian",1,"S2","sq",0.149126286044147
13,"static_gaussian",1,"S3","nv",0.0521469664499319
13,"static_gaussian",1,"S3","ar",0.129837947487058
13,"static_gaussian",1,"S3","eg",0.146275927181405
13,"static_gaussian",1,"S3","hb",0.173561388746814
13,"static_gaussian",1,"S3","dr",0.175418092684462
13,"static_gaussian",1,"S3","vs",0.00992003522893396
13,"static_gaussian",1,"S3","rm",0.175969848345377
13,"static_gaussian",1,"S3","sq",0.136869793876019
13,"static_gaussian",1,"S4","nv",0.0782549324546351
13,"static_gaussian",1,"S4","ar",0.212874298996495
13,"static_gaussian",1,"S4","eg",0.112577317894117
13,"static_gaussian",1,"S4","hb",0.200492698923251
13,"static_gaussian",1,"S4","dr",0.201235170588961
13,"static_gaussian",1,"S4","vs",0.0139040526724008
13,"static_gaussian",1,"S4","rm",0.0307465395879849
13,"static_gaussian",1,"S4","sq",0.149914988882155
14,"static_gaussian",1,"S1","nv",0.0248280826768506
14,"static_gaussian",1,"S1","ar",0.142337455844503
14,"static_gaussian",1,"S1","eg",0.215841468601952
14,"static_gaussian",1,"S1","hb",0.17165999719571
14,"static_gaussian",1,"S1","dr",0.153010010664591
14,"static_gaussian",1,"S1","vs",0.0146418396508837
14,"static_gaussian",1,"S1","rm",0.131392261481649
14,"static_gaussian",1,"S1","sq",0.14628888388386
14,"static_gaussian",1,"S2","nv",0.0157604560875377
14,"static_gaussian",1,"S2","ar",0.0774791895183273
14,"static_gaussian",1,"S2","eg",0.411448267566522
14,"static_gaussian",1,"S2","hb",0.159807535857825
14,"static_gaussian",1,"S2","dr",0.086370621636639
14,"static_gaussian",1,"S2","vs",0.0502219753411109
14,"static_gaussian",1,"S2","rm",0.159675799355715
14,"static_gaussian",1,"S2","sq",0.0392361546363224
14,"static_gaussian",1,"S3","nv",0.158250443237784
14,"static_gaussian",1,"S3","ar",0.1022842097615
14,"static_gaussian",1,"S3","eg",0.253254687434828
14,"static_gaussian",1,"S3","hb",0.236290884210428
14,"static_gaussian",1,"S3","dr",0.0984401019344226
14,"static_gaussian",1,"S3","vs",0.0107540107508892
14,"static_gaussian",1,"S3","rm",0.077128658525306
14,"static_gaussian",1,"S3","sq",0.063597004144842
14,"static_gaussian",1,"S4","nv",0.0706443875127367
14,"static_gaussian",1,"S4","ar",0.175199774067393
14,"static_gaussian",1,"S4","eg",0.225464867912919
14,"static_gaussian",1,"S4","hb",0.20189804328436
14,"static_gaussian",1,"S4","dr",0.153703613274217
14,"static_gaussian",1,"S4","vs",0.0112916393319013
14,"static_gaussian",1,"S4","rm",0.0492682322421837
14,"static_gaussian",1,"S4","sq",0.112529442374289
15,"static_gaussian",1,"S1","nv",0.232624434773482
15,"static_gaussian",1,"S1","ar",0.0364025508153903
15,"static_gaussian",1,"S1","eg",0.0438021965413524
15,"static_gaussian",1,"S1","hb",0.0447067358690553
15,"static_gaussian",1,"S1","dr",0.0316765377155638
15,"static_gaussian",1,"S1","vs",0.488584703320916
15,"static_gaussian",1,"S1","rm",0.0817284205933771
15,"static_gaussian",1,"S1","sq",0.0404744203708627
15,"static_gaussian",1,"S2","nv",0.042794073401372
15,"static_gaussian",1,"S2","ar",0.0919977426436537
15,"static_gaussian",1,"S2","eg",0.0175846980390686
15,"static_gaussian",1,"S2","hb",0.163748704470466
15,"static_gaussian",1,"S2","dr",0.221223810165111
15,"static_gaussian",1,"S2","vs",0.198454299241049
15,"static_gaussian",1,"S2","rm",0.0316710609465219
15,"static_gaussian",1,"S2","sq",0.232525611092758
15,"static_gaussian",1,"S3","nv",0.0590644838109124
15,"static_gaussian",1,"S3","ar",0.14453468519845
15,"static_gaussian",1,"S3","eg",0.0248031231135385
15,"static_gaussian",1,"S3","hb",0.119831364443049
15,"static_gaussian",1,"S3","dr",0.242439107981723
15,"static_gaussian",1,"S3","vs",0.0257874641349137
15,"static_gaussian",1,"S3","rm",0.0419464464455792
15,"static_gaussian",1,"S3","sq",0.341593324871834
15,"static_gaussian",1,"S4","nv",0.0338313090634856
15,"static_gaussian",1,"S4","ar",0.0696698958440044
15,"static_gaussian",1,"S4","eg",0.127375061461147
15,"static_gaussian",1,"S4","hb",0.203615469774924
15,"static_gaussian",1,"S4","dr",0.298566588667508
15,"static_gaussian",1,"S4","vs",0.0166683361245678
15,"static_gaussian",1,"S4","rm",0.0521412677457066
15,"static_gaussian",1,"S4","sq",0.198132071318656
16,"static_gaussian",1,"S1","nv",0.0297183005496405
16,"static_gaussian",1,"S1","ar",0.0440297501593733
16,"static_gaussian",1,"S1","eg",0.683059251920579
16,"static_gaussian",1,"S1","hb",0.0424631625340546
16,"static_gaussian",1,"S1","dr",0.0662354416084854
16,"static_gaussian",1,"S1","vs",0.0451511393973494
16,"static_gaussian",1,"S1","rm",0.0352838764623558
16,"static_gaussian",1,"S1","sq",0.0540590773681616
16,"static_gaussian",1,"S2","nv",0.12452151355103
16,"static_gaussian",1,"S2","ar",0.0983805756457846
16,"static_gaussian",1,"S2","eg",0.0368243326171772
16,"static_gaussian",1,"S2","hb",0.0997852968051138
16,"static_gaussian",1,"S2","dr",0.240232265672152
16,"static_gaussian",1,"S2","vs",0.0295472303094004
16,"static_gaussian",1,"S2","rm",0.0212984391196644
16,"static_gaussian",1,"S2","sq",0.349410346279677
16,"static_gaussian",1,"S3","nv",0.0633885197128585
16,"static_gaussian",1,"S3","ar",0.0664789382720399
16,"static_gaussian",1,"S3","eg",0.317742882646146
16,"static_gaussian",1,"S3","hb",0.161197350873665
16,"static_gaussian",1,"S3","dr",0.193444955599255
16,"static_gaussian",1,"S3","vs",0.011499629741923
16,"static_gaussian",1,"S3","rm",0.105320995718419
16,"static_gaussian",1,"S3","sq",0.0809267274356938
16,"static_gaussian",1,"S4","nv",0.180887298746523
16,"static_gaussian",1,"S4","ar",0.0614348848081012
16,"static_gaussian",1,"S4","eg",0.0553431797860393
16,"static_gaussian",1,"S4","hb",0.0612192720103244
16,"static_gaussian",1,"S4","dr",0.0486994813104511
16,"static_gaussian",1,"S4","vs",0.524554461606353
16,"static_gaussian",1,"S4","rm",0.0188853339460051
16,"static_gaussian",1,"S4","sq",0.048976087786203
17,"static_gaussian",1,"S1","nv",0.0666461780159898
17,"static_gaussian",1,"S1","ar",0.0382509894787355
17,"static_gaussian",1,"S1","eg",0.0817025780423552
17,"static_gaussian",1,"S1","hb",0.0243970505873388
17,"static_gaussian",1,"S1","dr",0.0300058389456264
17,"static_gaussian",1,"S1","vs",0.231504300192942
17,"static_gaussian",1,"S1","rm",0.442224946693203
17,"static_gaussian",1,"S1","sq",0.0852681180438091
17,"static_gaussian",1,"S2","nv",0.030331045058931
17,"static_gaussian",1,"S2","ar",0.189560312328663
17,"static_gaussian",1,"S2","eg",0.186441623067577
17,"static_gaussian",1,"S2","hb",0.156968256720915
17,"static_gaussian",1,"S2","dr",0.203051816455866
17,"static_gaussian",1,"S2","vs",0.0141245925754093
17,"static_gaussian",1,"S2","rm",0.0690947052278977
17,"static_gaussian",1,"S2","sq",0.150427648564741
17,"static_gaussian",1,"S3","nv",0.0405283378531368
17,"static_gaussian",1,"S3","ar",0.208050167345718
17,"static_gaussian",1,"S3","eg",0.0802798477690224
17,"static_gaussian",1,"S3","hb",0.186138097080573
17,"static_gaussian",1,"S3","dr",0.178894549042124
17,"static_gaussian",1,"S3","vs",0.0119405332398422
17,"static_gaussian",1,"S3","rm",0.105260485347649
17,"static_gaussian",1,"S3","sq",0.188907982321934
17,"static_gaussian",1,"S4","nv",0.294947960912443
17,"static_gaussian",1,"S4","ar",0.0264091920899595
17,"static_gaussian",1,"S4","eg",0.0305112396482758
17,"static_gaussian",1,"S4","hb",0.0482706098468517
17,"static_gaussian",1,"S4","dr",0.0445036711106847
17,"static_gaussian",1,"S4","vs",0.355034357174226
17,"static_gaussian",1,"S4","rm",0.135403887507936
17,"static_gaussian",1,"S4","sq",0.0649190817096234
18,"static_gaussian",1,"S1","nv",0.0423624233706908
18,"static_gaussian",1,"S1","ar",0.153368454636494
18,"static_gaussian",1,"S1","eg",0.141381951735346
18,"static_gaussian",1,"S1","hb",0.179935669057637
18,"static_gaussian",1,"S1","dr",0.185461427587882
18,"static_gaussian",1,"S1","vs",0.0107682938912622
18,"static_gaussian",1,"S1","rm",0.122476150502955
18,"static_gaussian",1,"S1","sq",0.164245629217733
18,"static_gaussian",1,"S2","nv",0.02216677726921
18,"static_gaussian",1,"S2","ar",0.0524347832291263
18,"static_gaussian",1,"S2","eg",0.28223164331982
18,"static_gaussian",1,"S2","hb",0.116913518447262
18,"static_gaussian",1,"S2","dr",0.156507439273376
18,"static_gaussian",1,"S2","vs",0.0205138941355004
18,"static_gaussian",1,"S2","rm",0.167377727118156
18,"static_gaussian",1,"S2","sq",0.18185421720755
18,"static_gaussian",1,"S3","nv",0.259251075986021
18,"static_gaussian",1,"S3","ar",0.0521754117386242
18,"static_gaussian",1,"S3","eg",0.078952004752288
18,"static_gaussian",1,"S3","hb",0.0466848426148784
18,"static_gaussian",1,"S3","dr",0.036092571693657
18,"static_gaussian",1,"S3","vs",0.458848014013447
18,"static_gaussian",1,"S3","rm",0.0306239860718512
18,"static_gaussian",1,"S3","sq",0.0373720931292332
18,"static_gaussian",1,"S4","nv",0.370400818641118
18,"static_gaussian",1,"S4","ar",0.0370897223835373
18,"static_gaussian",1,"S4","eg",0.0781967868813515
18,"static_gaussian",1,"S4","hb",0.0324501255917452
18,"static_gaussian",1,"S4","dr",0.0348481697565853
18,"static_gaussian",1,"S4","vs",0.343745287912081
18,"static_gaussian",1,"S4","rm",0.059605303813118
18,"static_gaussian",1,"S4","sq",0.043663785020464
19,"static_gaussian",1,"S1","nv",0.0702664927008863
19,"static_gaussian",1,"S1","ar",0.312206475043137
19,"static_gaussian",1,"S1","eg",0.0395310516186649
19,"static_gaussian",1,"S1","hb",0.0710866569109218
19,"static_gaussian",1,"S1","dr",0.104801934905862
19,"static_gaussian",1,"S1","vs",0.0172047460030637
19,"static_gaussian",1,"S1","rm",0.331593898549725
19,"static_gaussian",1,"S1","sq",0.0533087442677394
19,"static_gaussian",1,"S2","nv",0.0697863343990684
19,"static_gaussian",1,"S2","ar",0.17138168500408
19,"static_gaussian",1,"S2","eg",0.0894078219650727
19,"static_gaussian",1,"S2","hb",0.194862063834397
19,"static_gaussian",1,"S2","dr",0.200276705439918
19,"static_gaussian",1,"S2","vs",0.00964834488856255
19,"static_gaussian",1,"S2","rm",0.112577121281559
19,"static_gaussian",1,"S2","sq",0.152059923187343
19,"static_gaussian",1,"S3","nv",0.1546228224848
19,"static_gaussian",1,"S3","ar",0.0402009913252729
19,"static_gaussian",1,"S3","eg",0.231858162098193
19,"static_gaussian",1,"S3","hb",0.0429914417754914
19,"static_gaussian",1,"S3","dr",0.0548672319034079
19,"static_gaussian",1,"S3","vs",0.385266274017488
19,"static_gaussian",1,"S3","rm",0.019829726420934
19,"static_gaussian",1,"S3","sq",0.0703633499744126
19,"static_gaussian",1,"S4","nv",0.344496223230645
19,"static_gaussian",1,"S4","ar",0.182833039046552
19,"static_gaussian",1,"S4","eg",0.0611683508395466
19,"static_gaussian",1,"S4","hb",0.0482959616862658
19,"static_gaussian",1,"S4","dr",0.0576396703606431
19,"static_gaussian",1,"S4","vs",0.119662277209621
19,"static_gaussian",1,"S4","rm",0.171950118415297
19,"static_gaussian",1,"S4","sq",0.0139543592114293
20,"static_gaussian",1,"S1","nv",0.0725926040154746
20,"static_gaussian",1,"S1","ar",0.213801594016449
20,"static_gaussian",1,"S1","eg",0.0839419199197514
20,"static_gaussian",1,"S1","hb",0.177254856413727
20,"static_gaussian",1,"S1","dr",0.175935462139926
20,"static_gaussian",1,"S1","vs",0.00963237635486226
20,"static_gaussian",1,"S1","rm",0.118543156407724
20,"static_gaussian",1,"S1","sq",0.148298030732086
20,"static_gaussian",1,"S2","nv",0.0171395302736073
20,"static_gaussian",1,"S2","ar",0.107427524369039
20,"static_gaussian",1,"S2","eg",0.0889749042575356
20,"static_gaussian",1,"S2","hb",0.1298560013756
20,"static_gaussian",1,"S2","dr",0.1316582253252
20,"static_gaussian",1,"S2","vs",0.0231975253817578
20,"static_gaussian",1,"S2","rm",0.320306604108207
20,"static_gaussian",1,"S2","sq",0.181439684909052
20,"static_gaussian",1,"S3","nv",0.0298592583710065
20,"static_gaussian",1,"S3","ar",0.197810886746758
20,"static_gaussian",1,"S3","eg",0.0724025791544817
20,"static_gaussian",1,"S3","hb",0.240391423954042
20,"static_gaussian",1,"S3","dr",0.275657920373465
20,"static_gaussian",1,"S3","vs",0.0195664429272343
20,"static_gaussian",1,"S3","rm",0.0442706125507538
20,"static_gaussian",1,"S3","sq",0.120040875922259
20,"static_gaussian",1,"S4","nv",0.113021298599772
20,"static_gaussian",1,"S4","ar",0.0707146802826535
20,"static_gaussian",1,"S4","eg",0.121490203281669
20,"static_gaussian",1,"S4","hb",0.209322544649875
20,"static_gaussian",1,"S4","dr",0.132338495639936
20,"static_gaussian",1,"S4","vs",0.190778796004087
20,"static_gaussian",1,"S4","rm",0.00934826321541965
20,"static_gaussian",1,"S4","sq",0.152985718326588
21,"static_gaussian",1,"S1","nv",0.326659972646537
21,"static_gaussian",1,"S1","ar",0.0630772775422303
21,"static_gaussian",1,"S1","eg",0.19160911245611
21,"static_gaussian",1,"S1","hb",0.15071949258972
21,"static_gaussian",1,"S1","dr",0.128980142054175
21,"static_gaussian",1,"S1","vs",0.0564574805471851
21,"static_gaussian",1,"S1","rm",0.0122751785735734
21,"static_gaussian",1,"S1","sq",0.070221343590469
21,"static_gaussian",1,"S2","nv",0.0983901806923263
21,"static_gaussian",1,"S2","ar",0.0822060458973797
21,"static_gaussian",1,"S2","eg",0.0125992451540894
21,"static_gaussian",1,"S2","hb",0.109626763444599
21,"static_gaussian",1,"S2","dr",0.103335868432642
21,"static_gaussian",1,"S2","vs",0.0638492198740535
21,"static_gaussian",1,"S2","rm",0.475599931064452
21,"static_gaussian",1,"S2","sq",0.0543927454404579
21,"static_gaussian",1,"S3","nv",0.0296087419066716
21,"static_gaussian",1,"S3","ar",0.158014630435638
21,"static_gaussian",1,"S3","eg",0.133598845220254
21,"static_gaussian",1,"S3","hb",0.156821804533167
21,"static_gaussian",1,"S3","dr",0.164696705779511
21,"static_gaussian",1,"S3","vs",0.0128500807987831
21,"static_gaussian",1,"S3","rm",0.182380222019277
21,"static_gaussian",1,"S3","sq",0.162028969306698
21,"static_gaussian",1,"S4","nv",0.0297708971648938
21,"static_gaussian",1,"S4","ar",0.126806099715489
21,"static_gaussian",1,"S4","eg",0.305256913538229
21,"static_gaussian",1,"S4","hb",0.147962480283967
21,"static_gaussian",1,"S4","dr",0.130404082043868
21,"static_gaussian",1,"S4","vs",0.0135718344639436
21,"static_gaussian",1,"S4","rm",0.132101577199222
21,"static_gaussian",1,"S4","sq",0.114126115590388
22,"static_gaussian",1,"S1","nv",0.270275713562104
22,"static_gaussian",1,"S1","ar",0.0229278412920233
22,"static_gaussian",1,"S1","eg",0.105287086850186
22,"static_gaussian",1,"S1","hb",0.0505521527538151
22,"static_gaussian",1,"S1","dr",0.0547195335757286
22,"static_gaussian",1,"S1","vs",0.378395325880952
22,"static_gaussian",1,"S1","rm",0.0897863165281343
22,"static_gaussian",1,"S1","sq",0.028056029557057
22,"static_gaussian",1,"S2","nv",0.173918490418506
22,"static_gaussian",1,"S2","ar",0.291516628977436
22,"static_gaussian",1,"S2","eg",0.0739979486697993
22,"static_gaussian",1,"S2","hb",0.118062164565044
22,"static_gaussian",1,"S2","dr",0.141112699925365
22,"static_gaussian",1,"S2","vs",0.030207423022847
22,"static_gaussian",1,"S2","rm",0.014353609928409
22,"static_gaussian",1,"S2","sq",0.156831034492593
22,"static_gaussian",1,"S3","nv",0.0340289168983469
22,"static_gaussian",1,"S3","ar",0.170760594503045
22,"static_gaussian",1,"S3","eg",0.181848921756762
22,"static_gaussian",1,"S3","hb",0.164341705124989
22,"static_gaussian",1,"S3","dr",0.150484837189196
22,"static_gaussian",1,"S3","vs",0.0118739715931041
22,"static_gaussian",1,"S3","rm",0.13307132895409
22,"static_gaussian",1,"S3","sq",0.153589723980467
22,"static_gaussian",1,"S4","nv",0.0273969952460051
22,"static_gaussian",1,"S4","ar",0.0883327756572659
22,"static_gaussian",1,"S4","eg",0.120564202681035
22,"static_gaussian",1,"S4","hb",0.126507224473623
22,"static_gaussian",1,"S4","dr",0.12656405471411
22,"static_gaussian",1,"S4","vs",0.0149937584885036
22,"static_gaussian",1,"S4","rm",0.321106150872734
22,"static_gaussian",1,"S4","sq",0.174534837866723
23,"static_gaussian",1,"S1","nv",0.0557422903268077
23,"static_gaussian",1,"S1","ar",0.144290046924133
23,"static_gaussian",1,"S1","eg",0.0220074684247529
23,"static_gaussian",1,"S1","hb",0.505959925164437
23,"static_gaussian",1,"S1","dr",0.0563849467884384
23,"static_gaussian",1,"S1","vs",0.0982129002289732
23,"static_gaussian",1,"S1","rm",0.0916767436479323
23,"static_gaussian",1,"S1","sq",0.0257256784945247
23,"static_gaussian",1,"S2","nv",0.126959485852368
23,"static_gaussian",1,"S2","ar",0.0259818584422058
23,"static_gaussian",1,"S2","eg",0.143591367717594
23,"static_gaussian",1,"S2","hb",0.0263301508987181
23,"static_gaussian",1,"S2","dr",0.0408840719444978
23,"static_gaussian",1,"S2","vs",0.434149149760605
23,"static_gaussian",1,"S2","rm",0.152091240766976
23,"static_gaussian",1,"S2","sq",0.0500126746170346
23,"static_gaussian",1,"S3","nv",0.0317396832611014
23,"static_gaussian",1,"S3","ar",0.235154201114813
23,"static_gaussian",1,"S3","eg",0.213981317475553
23,"static_gaussian",1,"S3","hb",0.177989189794998
23,"static_gaussian",1,"S3","dr",0.0964513907872602
23,"static_gaussian",1,"S3","vs",0.0133352946338301
23,"static_gaussian",1,"S3","rm",0.111826442712677
23,"static_gaussian",1,"S3","sq",0.119522480219768
23,"static_gaussian",1,"S4","nv",0.0692736898701907
23,"static_gaussian",1,"S4","ar",0.088761540387468
23,"static_gaussian",1,"S4","eg",0.0447420055726518
23,"static_gaussian",1,"S4","hb",0.115724035063948
23,"static_gaussian",1,"S4","dr",0.0497348050297628
23,"static_gaussian",1,"S4","vs",0.015754167170815
23,"static_gaussian",1,"S4","rm",0.541341257254805
23,"static_gaussian",1,"S4","sq",0.0746684996503582
24,"static_gaussian",1,"S1","nv",0.0309554730508456
24,"static_gaussian",1,"S1","ar",0.119485364707733
24,"static_gaussian",1,"S1","eg",0.0135403129405598
24,"static_gaussian",1,"S1","hb",0.193342169290825
24,"static_gaussian",1,"S1","dr",0.111671105090378
24,"static_gaussian",1,"S1","vs",0.254799808662777
24,"static_gaussian",1,"S1","rm",0.0969793513270043
24,"static_gaussian",1,"S1","sq",0.179226414929878
24,"static_gaussian",1,"S2","nv",0.0332380833561035
24,"static_gaussian",1,"S2","ar",0.0655506427359586
24,"static_gaussian",1,"S2","eg",0.014383911790856
24,"static_gaussian",1,"S2","hb",0.255368475626449
24,"static_gaussian",1,"S2","dr",0.257452444170142
24,"static_gaussian",1,"S2","vs",0.123290538936956
24,"static_gaussian",1,"S2","rm",0.145391598823087
24,"static_gaussian",1,"S2","sq",0.105324304560447
24,"static_gaussian",1,"S3","nv",0.231258718480522
24,"static_gaussian",1,"S3","ar",0.0246044945856185
24,"static_gaussian",1,"S3","eg",0.0766554494525713
24,"static_gaussian",1,"S3","hb",0.0339081748032728
24,"static_gaussian",1,"S3","dr",0.0664929737774921
24,"static_gaussian",1,"S3","vs",0.458583358159173
24,"static_gaussian",1,"S3","rm",0.073209317129391
24,"static_gaussian",1,"S3","sq",0.0352875136119594
24,"static_gaussian",1,"S4","nv",0.226107980057408
24,"static_gaussian",1,"S4","ar",0.0717098999051177
24,"static_gaussian",1,"S4","eg",0.0194727074501335
24,"static_gaussian",1,"S4","hb",0.0682947819337086
24,"static_gaussian",1,"S4","dr",0.0763063188143404
24,"static_gaussian",1,"S4","vs",0.412096629629484
24,"static_gaussian",1,"S4","rm",0.0273190638656335
24,"static_gaussian",1,"S4","sq",0.0986926183441741
25,"static_gaussian",1,"S1","nv",0.310781607058498
25,"static_gaussian",1,"S1","ar",0.0434575042353775
25,"static_gaussian",1,"S1","eg",0.155970797955231
25,"static_gaussian",1,"S1","hb",0.0301788056477842
25,"static_gaussian",1,"S1","dr",0.0341473324533409
25,"static_gaussian",1,"S1","vs",0.333383265730937
25,"static_gaussian",1,"S1","rm",0.0424882627937452
25,"static_gaussian",1,"S1","sq",0.0495924241250863
25,"static_gaussian",1,"S2","nv",0.0335427342782088
25,"static_gaussian",1,"S2","ar",0.0805661524391035
25,"static_gaussian",1,"S2","eg",0.0313727512913241
25,"static_gaussian",1,"S2","hb",0.027692060210243
25,"static_gaussian",1,"S2","dr",0.136377810500456
25,"static_gaussian",1,"S2","vs",0.393428736139227
25,"static_gaussian",1,"S2","rm",0.0526844127329157
25,"static_gaussian",1,"S2","sq",0.244335342408521
25,"static_gaussian",1,"S3","nv",0.0154000086103312
25,"static_gaussian",1,"S3","ar",0.0562840806270736
25,"static_gaussian",1,"S3","eg",0.106176706502646
25,"static_gaussian",1,"S3","hb",0.1049578786712
25,"static_gaussian",1,"S3","dr",0.0369139395559042
25,"static_gaussian",1,"S3","vs",0.278931887561098
25,"static_gaussian",1,"S3","rm",0.314232256135977
25,"static_gaussian",1,"S3","sq",0.08710324233577
25,"static_gaussian",1,"S4","nv",0.0831508960260426
25,"static_gaussian",1,"S4","ar",0.137384561800495
25,"static_gaussian",1,"S4","eg",0.259934943558988
25,"static_gaussian",1,"S4","hb",0.15969967287154
25,"static_gaussian",1,"S4","dr",0.152651052723325
25,"static_gaussian",1,"S4","vs",0.0765695562998828
25,"static_gaussian",1,"S4","rm",0.00964271928522224
25,"static_gaussian",1,"S4","sq",0.120966597434504
26,"static_gaussian",1,"S1","nv",0.20255929136747
26,"static_gaussian",1,"S1","ar",0.110792726447445
26,"static_gaussian",1,"S1","eg",0.0141110576217831
26,"static_gaussian",1,"S1","hb",0.0937323803302965
26,"static_gaussian",1,"S1","dr",0.162060257980698
26,"static_gaussian",1,"S1","vs",0.236615640746379
26,"static_gaussian",1,"S1","rm",0.0285956486191761
26,"static_gaussian",1,"S1","sq",0.151532996886753
26,"static_gaussian",1,"S2","nv",0.168718546209005
26,"static_gaussian",1,"S2","ar",0.0765466819199518
26,"static_gaussian",1,"S2","eg",0.377791661216629
26,"static_gaussian",1,"S2","hb",0.0662147513295322
26,"static_gaussian",1,"S2","dr",0.0728722589155975
26,"static_gaussian",1,"S2","vs",0.160120196213146
26,"static_gaussian",1,"S2","rm",0.0122899955233539
26,"static_gaussian",1,"S2","sq",0.0654459086727845
26,"static_gaussian",1,"S3","nv",0.306049561631363
26,"static_gaussian",1,"S3","ar",0.0371349908932995
26,"static_gaussian",1,"S3","eg",0.0331570506101789
26,"static_gaussian",1,"S3","hb",0.0508279717657923
26,"static_gaussian",1,"S3","dr",0.0777420462183956
26,"static_gaussian",1,"S3","vs",0.406313770667545
26,"static_gaussian",1,"S3","rm",0.0308622112001306
26,"static_gaussian",1,"S3","sq",0.057912397013295
26,"static_gaussian",1,"S4","nv",0.0620754710589827
26,"static_gaussian",1,"S4","ar",0.182848303219863
26,"static_gaussian",1,"S4","eg",0.100692583433394
26,"static_gaussian",1,"S4","hb",0.155585068755084
26,"static_gaussian",1,"S4","dr",0.105966303217389
26,"static_gaussian",1,"S4","vs",0.0103252171016212
26,"static_gaussian",1,"S4","rm",0.285563382696782
26,"static_gaussian",1,"S4","sq",0.0969436705168834
27,"static_gaussian",1,"S1","nv",0.0480959904858158
27,"static_gaussian",1,"S1","ar",0.146498580533214
27,"static_gaussian",1,"S1","eg",0.200650190657921
27,"static_gaussian",1,"S1","hb",0.154680827248427
27,"static_gaussian",1,"S1","dr",0.133654956012505
27,"static_gaussian",1,"S1","vs",0.0102099401611662
27,"static_gaussian",1,"S1","rm",0.142129569012367
27,"static_gaussian",1,"S1","sq",0.164079945888584
27,"static_gaussian",1,"S2","nv",0.0535869603848183
27,"static_gaussian",1,"S2","ar",0.107066507673556
27,"static_gaussian",1,"S2","eg",0.246025061660821
27,"static_gaussian",1,"S2","hb",0.15707492154667
27,"static_gaussian",1,"S2","dr",0.135831262386546
27,"static_gaussian",1,"S2","vs",0.0101912260189033
27,"static_gaussian",1,"S2","rm",0.122159754457016
27,"static_gaussian",1,"S2","sq",0.16806430587167
27,"static_gaussian",1,"S3","nv",0.0144322255520447
27,"static_gaussian",1,"S3","ar",0.174474174766741
27,"static_gaussian",1,"S3","eg",0.053804870125292
27,"static_gaussian",1,"S3","hb",0.11896026617367
27,"static_gaussian",1,"S3","dr",0.0847663604442553
27,"static_gaussian",1,"S3","vs",0.0397205995349613
27,"static_gaussian",1,"S3","rm",0.366976485771526
27,"static_gaussian",1,"S3","sq",0.14686501763151
27,"static_gaussian",1,"S4","nv",0.0995532616016329
27,"static_gaussian",1,"S4","ar",0.0538049586033007
27,"static_gaussian",1,"S4","eg",0.210856201271744
27,"static_gaussian",1,"S4","hb",0.0224627059638682
27,"static_gaussian",1,"S4","dr",0.0326595110180916
27,"static_gaussian",1,"S4","vs",0.153777653508509
27,"static_gaussian",1,"S4","rm",0.388028872086092
27,"static_gaussian",1,"S4","sq",0.0388568359467617
28,"static_gaussian",1,"S1","nv",0.309470351256449
28,"static_gaussian",1,"S1","ar",0.0156986555341237
28,"static_gaussian",1,"S1","eg",0.176123589988657
28,"static_gaussian",1,"S1","hb",0.0504944307371935
28,"static_gaussian",1,"S1","dr",0.100485613955418
28,"static_gaussian",1,"S1","vs",0.210410009885556
28,"static_gaussian",1,"S1","rm",0.0348532921580305
28,"static_gaussian",1,"S1","sq",0.102464056484572
28,"static_gaussian",1,"S2","nv",0.0349699004447228
28,"static_gaussian",1,"S2","ar",0.177502317931678
28,"static_gaussian",1,"S2","eg",0.138895543564633
28,"static_gaussian",1,"S2","hb",0.158611440139635
28,"static_gaussian",1,"S2","dr",0.13964732283038
28,"static_gaussian",1,"S2","vs",0.0117218558699129
28,"static_gaussian",1,"S2","rm",0.186665719030076
28,"static_gaussian",1,"S2","sq",0.151985900188961
28,"static_gaussian",1,"S3","nv",0.0283731108500728
28,"static_gaussian",1,"S3","ar",0.177366863460139
28,"static_gaussian",1,"S3","eg",0.151282709975485
28,"static_gaussian",1,"S3","hb",0.174312236824794
28,"static_gaussian",1,"S3","dr",0.152837560625033
28,"static_gaussian",1,"S3","vs",0.0132485258085389
28,"static_gaussian",1,"S3","rm",0.174622561759007
28,"static_gaussian",1,"S3","sq",0.127956430696931
28,"static_gaussian",1,"S4","nv",0.0240081677709738
28,"static_gaussian",1,"S4","ar",0.172612356105536
28,"static_gaussian",1,"S4","eg",0.0959421556547462
28,"static_gaussian",1,"S4","hb",0.185065568612739
28,"static_gaussian",1,"S4","dr",0.182030978151689
28,"static_gaussian",1,"S4","vs",0.0154536408622653
28,"static_gaussian",1,"S4","rm",0.141471270968707
28,"static_gaussian",1,"S4","sq",0.183415861873344
29,"static_gaussian",1,"S1","nv",0.168649693712115
29,"static_gaussian",1,"S1","ar",0.0304817277017569
29,"static_gaussian",1,"S1","eg",0.0901181601211279
29,"static_gaussian",1,"S1","hb",0.0527310779390801
29,"static_gaussian",1,"S1","dr",0.108363880928166
29,"static_gaussian",1,"S1","vs",0.482171027298277
29,"static_gaussian",1,"S1","rm",0.0216766540050489
29,"static_gaussian",1,"S1","sq",0.0458077782944277
29,"static_gaussian",1,"S2","nv",0.0358932462900086
29,"static_gaussian",1,"S2","ar",0.153806227314699
29,"static_gaussian",1,"S2","eg",0.168990016567915
29,"static_gaussian",1,"S2","hb",0.16132525671055
29,"static_gaussian",1,"S2","dr",0.144327465694766
29,"static_gaussian",1,"S2","vs",0.011541848519529
29,"static_gaussian",1,"S2","rm",0.185358177955589
29,"static_gaussian",1,"S2","sq",0.138757760946944
29,"static_gaussian",1,"S3","nv",0.0531511925544912
29,"static_gaussian",1,"S3","ar",0.213202064055162
29,"static_gaussian",1,"S3","eg",0.169351238174429
29,"static_gaussian",1,"S3","hb",0.128995201736532
29,"static_gaussian",1,"S3","dr",0.152199218355987
29,"static_gaussian",1,"S3","vs",0.0103439344489863
29,"static_gaussian",1,"S3","rm",0.0886672232776402
29,"static_gaussian",1,"S3","sq",0.184089927396772
29,"static_gaussian",1,"S4","nv",0.0564223770864246
29,"static_gaussian",1,"S4","ar",0.187100849684985
29,"static_gaussian",1,"S4","eg",0.1070544577596
29,"static_gaussian",1,"S4","hb",0.156518285611143
29,"static_gaussian",1,"S4","dr",0.173216341231632
29,"static_gaussian",1,"S4","vs",0.00980416584658208
29,"static_gaussian",1,"S4","rm",0.14035005386656
29,"static_gaussian",1,"S4","sq",0.169533468913073
30,"static_gaussian",1,"S1","nv",0.0202598433647902
30,"static_gaussian",1,"S1","ar",0.0198078366411043
30,"static_gaussian",1,"S1","eg",0.301930030326307
30,"static_gaussian",1,"S1","hb",0.0733311397933396
30,"static_gaussian",1,"S1","dr",0.157096905417661
30,"static_gaussian",1,"S1","vs",0.118704453571821
30,"static_gaussian",1,"S1","rm",0.139165277701929
30,"static_gaussian",1,"S1","sq",0.169704513183048
30,"static_gaussian",1,"S2","nv",0.28011524665795
30,"static_gaussian",1,"S2","ar",0.113832757362444
30,"static_gaussian",1,"S2","eg",0.0171774712708677
30,"static_gaussian",1,"S2","hb",0.0472317967436963
30,"static_gaussian",1,"S2","dr",0.0589299770142414
30,"static_gaussian",1,"S2","vs",0.329100333101519
30,"static_gaussian",1,"S2","rm",0.113013602500721
30,"static_gaussian",1,"S2","sq",0.0405988153485606
30,"static_gaussian",1,"S3","nv",0.0533897493091805
30,"static_gaussian",1,"S3","ar",0.137254784654953
30,"static_gaussian",1,"S3","eg",0.179527185581746
30,"static_gaussian",1,"S3","hb",0.118496321444348
30,"static_gaussian",1,"S3","dr",0.152083370101232
30,"static_gaussian",1,"S3","vs",0.00990038860482241
30,"static_gaussian",1,"S3","rm",0.184543944093009
30,"static_gaussian",1,"S3","sq",0.164804256210709
30,"static_gaussian",1,"S4","nv",0.0472259759530615
30,"static_gaussian",1,"S4","ar",0.186208065556558
30,"static_gaussian",1,"S4","eg",0.0326406157695003
30,"static_gaussian",1,"S4","hb",0.195479184215804
30,"static_gaussian",1,"S4","dr",0.199835819122732
30,"static_gaussian",1,"S4","vs",0.0248917933466413
30,"static_gaussian",1,"S4","rm",0.0351115126634102
30,"static_gaussian",1,"S4","sq",0.278607033372292
1,"static_gaussian",3,"S1","nv",0.0524147668416026
1,"static_gaussian",3,"S1","ar",0.0622853918358444
1,"static_gaussian",3,"S1","eg",0.0308622703703003
1,"static_gaussian",3,"S1","hb",0.175146003026228
1,"static_gaussian",3,"S1","dr",0.0913766489165772
1,"static_gaussian",3,"S1","vs",0.407036680107335
1,"static_gaussian",3,"S1","rm",0.161962695471414
1,"static_gaussian",3,"S1","sq",0.0189155434306983
1,"static_gaussian",3,"S2","nv",0.0670090273713764
1,"static_gaussian",3,"S2","ar",0.0767991797667427
1,"static_gaussian",3,"S2","eg",0.101208896376561
1,"static_gaussian",3,"S2","hb",0.188999776362414
1,"static_gaussian",3,"S2","dr",0.248007996664401
1,"static_gaussian",3,"S2","vs",0.0140711822383482
1,"static_gaussian",3,"S2","rm",0.0391517658041694
1,"static_gaussian",3,"S2","sq",0.264752175415987
1,"static_gaussian",3,"S3","nv",0.0348687235394511
1,"static_gaussian",3,"S3","ar",0.17719522424284
1,"static_gaussian",3,"S3","eg",0.165444855121778
1,"static_gaussian",3,"S3","hb",0.186122134944396
1,"static_gaussian",3,"S3","dr",0.176282637001721
1,"static_gaussian",3,"S3","vs",0.0122251703187067
1,"static_gaussian",3,"S3","rm",0.089757985049157
1,"static_gaussian",3,"S3","sq",0.158103269781949
1,"static_gaussian",3,"S4","nv",0.136065842909583
1,"static_gaussian",3,"S4","ar",0.025454347792059
1,"static_gaussian",3,"S4","eg",0.169673737788513
1,"static_gaussian",3,"S4","hb",0.0365093855861017
1,"static_gaussian",3,"S4","dr",0.0390120498106505
1,"static_gaussian",3,"S4","vs",0.48943121824635
1,"static_gaussian",3,"S4","rm",0.0605599114047814
1,"static_gaussian",3,"S4","sq",0.0432935064619614
2,"static_gaussian",3,"S1","nv",0.0245752681017503
2,"static_gaussian",3,"S1","ar",0.189033176602613
2,"static_gaussian",3,"S1","eg",0.133673371019044
2,"static_gaussian",3,"S1","hb",0.185399643497644
2,"static_gaussian",3,"S1","dr",0.153606910294611
2,"static_gaussian",3,"S1","vs",0.0147839198433396
2,"static_gaussian",3,"S1","rm",0.123146478825555
2,"static_gaussian",3,"S1","sq",0.175781231815443
2,"static_gaussian",3,"S2","nv",0.430985032579039
2,"static_gaussian",3,"S2","ar",0.0331481257543069
2,"static_gaussian",3,"S2","eg",0.183004933594906
2,"static_gaussian",3,"S2","hb",0.0252834265164758
2,"static_gaussian",3,"S2","dr",0.0626985326125899
2,"static_gaussian",3,"S2","vs",0.164846814583902
2,"static_gaussian",3,"S2","rm",0.0334229771986816
2,"static_gaussian",3,"S2","sq",0.0666101571600986
2,"static_gaussian",3,"S3","nv",0.0420211588996813
2,"static_gaussian",3,"S3","ar",0.0446117236752815
2,"static_gaussian",3,"S3","eg",0.267623327191263
2,"static_gaussian",3,"S3","hb",0.077764460080006
2,"static_gaussian",3,"S3","dr",0.206219563332089
2,"static_gaussian",3,"S3","vs",0.016016305091386
2,"static_gaussian",3,"S3","rm",0.0930932016534369
2,"static_gaussian",3,"S3","sq",0.252650260076856
2,"static_gaussian",3,"S4","nv",0.0440024287751593
2,"static_gaussian",3,"S4","ar",0.173156058073299
2,"static_gaussian",3,"S4","eg",0.158638056799546
2,"static_gaussian",3,"S4","hb",0.158779132615233
2,"static_gaussian",3,"S4","dr",0.158547420144722
2,"static_gaussian",3,"S4","vs",0.0104717840228811
2,"static_gaussian",3,"S4","rm",0.146279796372738
2,"static_gaussian",3,"S4","sq",0.150125323196421
3,"static_gaussian",3,"S1","nv",0.128085178410765
3,"static_gaussian",3,"S1","ar",0.137764165526865
3,"static_gaussian",3,"S1","eg",0.0903215819963911
3,"static_gaussian",3,"S1","hb",0.0978896295097141
3,"static_gaussian",3,"S1","dr",0.0983097030130153
3,"static_gaussian",3,"S1","vs",0.0301113402294153
3,"static_gaussian",3,"S1","rm",0.402724737368652
3,"static_gaussian",3,"S1","sq",0.0147936639451823
3,"static_gaussian",3,"S2","nv",0.034012283844277
3,"static_gaussian",3,"S2","ar",0.176872924077892
3,"static_gaussian",3,"S2","eg",0.160635220771656
3,"static_gaussian",3,"S2","hb",0.172100234020938
3,"static_gaussian",3,"S2","dr",0.164168499571014
3,"static_gaussian",3,"S2","vs",0.011898879296666
3,"static_gaussian",3,"S2","rm",0.126042396875408
3,"static_gaussian",3,"S2","sq",0.154269561542149
3,"static_gaussian",3,"S3","nv",0.287806313264106
3,"static_gaussian",3,"S3","ar",0.0658456388877473
3,"static_gaussian",3,"S3","eg",0.0437251425334577
3,"static_gaussian",3,"S3","hb",0.0352885792417477
3,"static_gaussian",3,"S3","dr",0.0354764980064325
3,"static_gaussian",3,"S3","vs",0.442356205496003
3,"static_gaussian",3,"S3","rm",0.0516534052584388
3,"static_gaussian",3,"S3","sq",0.0378482173120664
3,"static_gaussian",3,"S4","nv",0.0854902907752591
3,"static_gaussian",3,"S4","ar",0.270237209314415
3,"static_gaussian",3,"S4","eg",0.0512957801142336
3,"static_gaussian",3,"S4","hb",0.197297366684471
3,"static_gaussian",3,"S4","dr",0.0898261123536796
3,"static_gaussian",3,"S4","vs",0.0114690584910457
3,"static_gaussian",3,"S4","rm",0.195857952564077
3,"static_gaussian",3,"S4","sq",0.0985262297028189
4,"static_gaussian",3,"S1","nv",0.0126720212783189
4,"static_gaussian",3,"S1","ar",0.122324102559381
4,"static_gaussian",3,"S1","eg",0.103542861888694
4,"static_gaussian",3,"S1","hb",0.104263776626411
4,"static_gaussian",3,"S1","dr",0.213395502276588
4,"static_gaussian",3,"S1","vs",0.0343319577657428
4,"static_gaussian",3,"S1","rm",0.202384977515447
4,"static_gaussian",3,"S1","sq",0.207084800089418
4,"static_gaussian",3,"S2","nv",0.0256291592026131
4,"static_gaussian",3,"S2","ar",0.157264315224024
4,"static_gaussian",3,"S2","eg",0.0377397823330826
4,"static_gaussian",3,"S2","hb",0.167572426540506
4,"static_gaussian",3,"S2","dr",0.299699549014216
4,"static_gaussian",3,"S2","vs",0.0736216887859202
4,"static_gaussian",3,"S2","rm",0.0239989199115396
4,"static_gaussian",3,"S2","sq",0.214474158988098
4,"static_gaussian",3,"S3","nv",0.416086664839962
4,"static_gaussian",3,"S3","ar",0.0486395662354242
4,"static_gaussian",3,"S3","eg",0.0200976282095546
4,"static_gaussian",3,"S3","hb",0.0783716713277175
4,"static_gaussian",3,"S3","dr",0.0884494398954822
4,"static_gaussian",3,"S3","vs",0.240703265146047
4,"static_gaussian",3,"S3","rm",0.0309831932672352
4,"static_gaussian",3,"S3","sq",0.0766685710785779
4,"static_gaussian",3,"S4","nv",0.0246370386451081
4,"static_gaussian",3,"S4","ar",0.257026522284249
4,"static_gaussian",3,"S4","eg",0.0656884440402496
4,"static_gaussian",3,"S4","hb",0.260194020020925
4,"static_gaussian",3,"S4","dr",0.113989578306992
4,"static_gaussian",3,"S4","vs",0.0183701934144102
4,"static_gaussian",3,"S4","rm",0.171945543004212
4,"static_gaussian",3,"S4","sq",0.0881486602838536
5,"static_gaussian",3,"S1","nv",0.200443103905484
5,"static_gaussian",3,"S1","ar",0.123743828936778
5,"static_gaussian",3,"S1","eg",0.294502061981808
5,"static_gaussian",3,"S1","hb",0.11737317071219
5,"static_gaussian",3,"S1","dr",0.0879270814663894
5,"static_gaussian",3,"S1","vs",0.0734011661168872
5,"static_gaussian",3,"S1","rm",0.0101948325969777
5,"static_gaussian",3,"S1","sq",0.0924147542834848
5,"static_gaussian",3,"S2","nv",0.0718082585313129
5,"static_gaussian",3,"S2","ar",0.0579428800832812
5,"static_gaussian",3,"S2","eg",0.0775436300327266
5,"static_gaussian",3,"S2","hb",0.116028839528907
5,"static_gaussian",3,"S2","dr",0.135835760405308
5,"static_gaussian",3,"S2","vs",0.0118048316192302
5,"static_gaussian",3,"S2","rm",0.415808078752694
5,"static_gaussian",3,"S2","sq",0.11322772104654
5,"static_gaussian",3,"S3","nv",0.0263430494319178
5,"static_gaussian",3,"S3","ar",0.170484656592806
5,"static_gaussian",3,"S3","eg",0.134770692632079
5,"static_gaussian",3,"S3","hb",0.17714313303805
5,"static_gaussian",3,"S3","dr",0.144508395786114
5,"static_gaussian",3,"S3","vs",0.0140595831573513
5,"static_gaussian",3,"S3","rm",0.204958030227942
5,"static_gaussian",3,"S3","sq",0.127732459133739
5,"static_gaussian",3,"S4","nv",0.40174347755043
5,"static_gaussian",3,"S4","ar",0.134168710430781
5,"static_gaussian",3,"S4","eg",0.0620859295554366
5,"static_gaussian",3,"S4","hb",0.0508521963564455
5,"static_gaussian",3,"S4","dr",0.048641229449625
5,"static_gaussian",3,"S4","vs",0.243617519306295
5,"static_gaussian",3,"S4","rm",0.0381593323154695
5,"static_gaussian",3,"S4","sq",0.0207316050355179
6,"static_gaussian",3,"S1","nv",0.0530494784718351
6,"static_gaussian",3,"S1","ar",0.13612689124755
6,"static_gaussian",3,"S1","eg",0.0805719495292942
6,"static_gaussian",3,"S1","hb",0.157369614782857
6,"static_gaussian",3,"S1","dr",0.188758609947601
6,"static_gaussian",3,"S1","vs",0.0105096975521209
6,"static_gaussian",3,"S1","rm",0.216428808866211
6,"static_gaussian",3,"S1","sq",0.157184949602531
6,"static_gaussian",3,"S2","nv",0.0403161709553948
6,"static_gaussian",3,"S2","ar",0.227019940757125
6,"static_gaussian",3,"S2","eg",0.155417470400247
6,"static_gaussian",3,"S2","hb",0.140989302309013
6,"static_gaussian",3,"S2","dr",0.165224976384596
6,"static_gaussian",3,"S2","vs",0.0111285344031921
6,"static_gaussian",3,"S2","rm",0.12009025183041
6,"static_gaussian",3,"S2","sq",0.139813352960022
6,"static_gaussian",3,"S3","nv",0.12381439098085
6,"static_gaussian",3,"S3","ar",0.205455723534385
6,"static_gaussian",3,"S3","eg",0.115566934820874
6,"static_gaussian",3,"S3","hb",0.190704712781791
6,"static_gaussian",3,"S3","dr",0.142724284558384
6,"static_gaussian",3,"S3","vs",0.00888398366606304
6,"static_gaussian",3,"S3","rm",0.113854847060913
6,"static_gaussian",3,"S3","sq",0.0989951225967405
6,"static_gaussian",3,"S4","nv",0.127658386230678
6,"static_gaussian",3,"S4","ar",0.145733829517542
6,"static_gaussian",3,"S4","eg",0.187808697795898
6,"static_gaussian",3,"S4","hb",0.154540427076409
6,"static_gaussian",3,"S4","dr",0.173444403766735
6,"static_gaussian",3,"S4","vs",0.00918154390129246
6,"static_gaussian",3,"S4","rm",0.0692830489249543
6,"static_gaussian",3,"S4","sq",0.132349662786491
7,"static_gaussian",3,"S1","nv",0.179980012859556
7,"static_gaussian",3,"S1","ar",0.0490890910529571
7,"static_gaussian",3,"S1","eg",0.0990179068543092
7,"static_gaussian",3,"S1","hb",0.035195636099379
7,"static_gaussian",3,"S1","dr",0.0469309531896809
7,"static_gaussian",3,"S1","vs",0.0789670157396649
7,"static_gaussian",3,"S1","rm",0.0206722758021686
7,"static_gaussian",3,"S1","sq",0.490147108402284
7,"static_gaussian",3,"S2","nv",0.0821278923479046
7,"static_gaussian",3,"S2","ar",0.0671443472604732
7,"static_gaussian",3,"S2","eg",0.103795812511983
7,"static_gaussian",3,"S2","hb",0.0227322662877159
7,"static_gaussian",3,"S2","dr",0.181368411577819
7,"static_gaussian",3,"S2","vs",0.0833798473711529
7,"static_gaussian",3,"S2","rm",0.0212699737813637
7,"static_gaussian",3,"S2","sq",0.438181448861588
7,"static_gaussian",3,"S3","nv",0.0380777220217196
7,"static_gaussian",3,"S3","ar",0.159508225341237
7,"static_gaussian",3,"S3","eg",0.142201614397969
7,"static_gaussian",3,"S3","hb",0.167194806844648
7,"static_gaussian",3,"S3","dr",0.185632228970059
7,"static_gaussian",3,"S3","vs",0.0114755649897938
7,"static_gaussian",3,"S3","rm",0.104886729047532
7,"static_gaussian",3,"S3","sq",0.191023108387041
7,"static_gaussian",3,"S4","nv",0.0170777285639596
7,"static_gaussian",3,"S4","ar",0.0361242793521605
7,"static_gaussian",3,"S4","eg",0.121720176666399
7,"static_gaussian",3,"S4","hb",0.0539412656548792
7,"static_gaussian",3,"S4","dr",0.0719797115929433
7,"static_gaussian",3,"S4","vs",0.538564817247106
7,"static_gaussian",3,"S4","rm",0.0692088981162302
7,"static_gaussian",3,"S4","sq",0.0913831228063216
8,"static_gaussian",3,"S1","nv",0.0709502893751877
8,"static_gaussian",3,"S1","ar",0.170266731886414
8,"static_gaussian",3,"S1","eg",0.143119246019145
8,"static_gaussian",3,"S1","hb",0.1428214715875
8,"static_gaussian",3,"S1","dr",0.161768193831826
8,"static_gaussian",3,"S1","vs",0.00904009433467936
8,"static_gaussian",3,"S1","rm",0.149549278018471
8,"static_gaussian",3,"S1","sq",0.152484694946776
8,"static_gaussian",3,"S2","nv",0.0403150780237179
8,"static_gaussian",3,"S2","ar",0.150615987112401
8,"static_gaussian",3,"S2","eg",0.139344865777387
8,"static_gaussian",3,"S2","hb",0.174656473754212
8,"static_gaussian",3,"S2","dr",0.170313612158586
8,"static_gaussian",3,"S2","vs",0.0109806405427999
8,"static_gaussian",3,"S2","rm",0.127980233446956
8,"static_gaussian",3,"S2","sq",0.18579310918394
8,"static_gaussian",3,"S3","nv",0.163622549149871
8,"static_gaussian",3,"S3","ar",0.0260658955564854
8,"static_gaussian",3,"S3","eg",0.0731397181706827
8,"static_gaussian",3,"S3","hb",0.0399158483263182
8,"static_gaussian",3,"S3","dr",0.0528443813760329
8,"static_gaussian",3,"S3","vs",0.543857336732985
8,"static_gaussian",3,"S3","rm",0.0300906652486312
8,"static_gaussian",3,"S3","sq",0.0704636054389935
8,"static_gaussian",3,"S4","nv",0.0142754427794791
8,"static_gaussian",3,"S4","ar",0.18139252283602
8,"static_gaussian",3,"S4","eg",0.170115147550732
8,"static_gaussian",3,"S4","hb",0.373397479271709
8,"static_gaussian",3,"S4","dr",0.0847096482273524
8,"static_gaussian",3,"S4","vs",0.0464361759594411
8,"static_gaussian",3,"S4","rm",0.0745822304508684
8,"static_gaussian",3,"S4","sq",0.0550913529243979
9,"static_gaussian",3,"S1","nv",0.0329878140548728
9,"static_gaussian",3,"S1","ar",0.204861991484086
9,"static_gaussian",3,"S1","eg",0.0644019739679609
9,"static_gaussian",3,"S1","hb",0.182486878685501
9,"static_gaussian",3,"S1","dr",0.176573837773288
9,"static_gaussian",3,"S1","vs",0.0136593269513336
9,"static_gaussian",3,"S1","rm",0.159147203968151
9,"static_gaussian",3,"S1","sq",0.165880973114806
9,"static_gaussian",3,"S2","nv",0.0332031877821485
9,"static_gaussian",3,"S2","ar",0.113776577828289
9,"static_gaussian",3,"S2","eg",0.502247621482807
9,"static_gaussian",3,"S2","hb",0.0856361363236117
9,"static_gaussian",3,"S2","dr",0.100215977798389
9,"static_gaussian",3,"S2","vs",0.0189938218335078
9,"static_gaussian",3,"S2","rm",0.10724236850733
9,"static_gaussian",3,"S2","sq",0.0386843084439165
9,"static_gaussian",3,"S3","nv",0.0392294139870476
9,"static_gaussian",3,"S3","ar",0.104549608099569
9,"static_gaussian",3,"S3","eg",0.343849933455623
9,"static_gaussian",3,"S3","hb",0.0557368514828635
9,"static_gaussian",3,"S3","dr",0.052783703483813
9,"static_gaussian",3,"S3","vs",0.0220913706836701
9,"static_gaussian",3,"S3","rm",0.334952747136539
9,"static_gaussian",3,"S3","sq",0.0468063716708743
9,"static_gaussian",3,"S4","nv",0.0347023304663531
9,"static_gaussian",3,"S4","ar",0.280278411960049
9,"static_gaussian",3,"S4","eg",0.122624529460423
9,"static_gaussian",3,"S4","hb",0.115697061074199
9,"static_gaussian",3,"S4","dr",0.193408244735294
9,"static_gaussian",3,"S4","vs",0.0136438136046796
9,"static_gaussian",3,"S4","rm",0.171837156399555
9,"static_gaussian",3,"S4","sq",0.0678084522994479
10,"static_gaussian",3,"S1","nv",0.128138238068167
10,"static_gaussian",3,"S1","ar",0.20515894597948
10,"static_gaussian",3,"S1","eg",0.184894792920025
10,"static_gaussian",3,"S1","hb",0.143108310107043
10,"static_gaussian",3,"S1","dr",0.0973493968516474
10,"static_gaussian",3,"S1","vs",0.00889099508491675
10,"static_gaussian",3,"S1","rm",0.104065444465032
10,"static_gaussian",3,"S1","sq",0.128393876523688
10,"static_gaussian",3,"S2","nv",0.0334187856739545
10,"static_gaussian",3,"S2","ar",0.149974987788735
10,"static_gaussian",3,"S2","eg",0.130075831682302
10,"static_gaussian",3,"S2","hb",0.164347171810394
10,"static_gaussian",3,"S2","dr",0.155457053964649
10,"static_gaussian",3,"S2","vs",0.0121866863055714
10,"static_gaussian",3,"S2","rm",0.12836186838997
10,"static_gaussian",3,"S2","sq",0.226177614384424
10,"static_gaussian",3,"S3","nv",0.463954080979603
10,"static_gaussian",3,"S3","ar",0.0512958808679636
10,"static_gaussian",3,"S3","eg",0.0244134097888416
10,"static_gaussian",3,"S3","hb",0.0926621901953218
10,"static_gaussian",3,"S3","dr",0.10200726882996
10,"static_gaussian",3,"S3","vs",0.179711200459
10,"static_gaussian",3,"S3","rm",0.0234047014582759
10,"static_gaussian",3,"S3","sq",0.0625512674210337
10,"static_gaussian",3,"S4","nv",0.573614953612644
10,"static_gaussian",3,"S4","ar",0.04601033730514
10,"static_gaussian",3,"S4","eg",0.0783392758980837
10,"static_gaussian",3,"S4","hb",0.027652405067191
10,"static_gaussian",3,"S4","dr",0.0451823209288688
10,"static_gaussian",3,"S4","vs",0.0251814304434302
10,"static_gaussian",3,"S4","rm",0.0946579072066647
10,"static_gaussian",3,"S4","sq",0.109361369537977
11,"static_gaussian",3,"S1","nv",0.0420414953325356
11,"static_gaussian",3,"S1","ar",0.0353714040367243
11,"static_gaussian",3,"S1","eg",0.147511632797994
11,"static_gaussian",3,"S1","hb",0.0300827053976942
11,"static_gaussian",3,"S1","dr",0.0285570658864022
11,"static_gaussian",3,"S1","vs",0.382621874831877
11,"static_gaussian",3,"S1","rm",0.173664155065427
11,"static_gaussian",3,"S1","sq",0.160149666651346
11,"static_gaussian",3,"S2","nv",0.174587093683563
11,"static_gaussian",3,"S2","ar",0.0419654748944486
11,"static_gaussian",3,"S2","eg",0.0439415226117457
11,"static_gaussian",3,"S2","hb",0.0372708554374475
11,"static_gaussian",3,"S2","dr",0.0371494618255992
11,"static_gaussian",3,"S2","vs",0.570147591850182
11,"static_gaussian",3,"S2","rm",0.0594785096922806
11,"static_gaussian",3,"S2","sq",0.0354594900047334
11,"static_gaussian",3,"S3","nv",0.161655438078009
11,"static_gaussian",3,"S3","ar",0.137603770481836
11,"static_gaussian",3,"S3","eg",0.0508914680446445
11,"static_gaussian",3,"S3","hb",0.158340263398483
11,"static_gaussian",3,"S3","dr",0.0308366911395868
11,"static_gaussian",3,"S3","vs",0.290733137824077
11,"static_gaussian",3,"S3","rm",0.154117303468331
11,"static_gaussian",3,"S3","sq",0.0158219275650336
11,"static_gaussian",3,"S4","nv",0.0391838963061808
11,"static_gaussian",3,"S4","ar",0.160650338356282
11,"static_gaussian",3,"S4","eg",0.139796572660086
11,"static_gaussian",3,"S4","hb",0.173037605549927
11,"static_gaussian",3,"S4","dr",0.157620380332305
11,"static_gaussian",3,"S4","vs",0.0110392407472508
11,"static_gaussian",3,"S4","rm",0.146051454934173
11,"static_gaussian",3,"S4","sq",0.172620511113794
12,"static_gaussian",3,"S1","nv",0.0291863174646753
12,"static_gaussian",3,"S1","ar",0.17046534927963
12,"static_gaussian",3,"S1","eg",0.112686495372831
12,"static_gaussian",3,"S1","hb",0.169548757643998
12,"static_gaussian",3,"S1","dr",0.141576228638232
12,"static_gaussian",3,"S1","vs",0.0137349706021983
12,"static_gaussian",3,"S1","rm",0.25865610274237
12,"static_gaussian",3,"S1","sq",0.104145778256064
12,"static_gaussian",3,"S2","nv",0.0285193236731307
12,"static_gaussian",3,"S2","ar",0.151381733795266
12,"static_gaussian",3,"S2","eg",0.134252739893817
12,"static_gaussian",3,"S2","hb",0.140447214388185
12,"static_gaussian",3,"S2","dr",0.189439361624893
12,"static_gaussian",3,"S2","vs",0.0133119413674772
12,"static_gaussian",3,"S2","rm",0.138994397850634
12,"static_gaussian",3,"S2","sq",0.203653287406597
12,"static_gaussian",3,"S3","nv",0.0772162710792647
12,"static_gaussian",3,"S3","ar",0.164691167226733
12,"static_gaussian",3,"S3","eg",0.110612974187178
12,"static_gaussian",3,"S3","hb",0.233462383329002
12,"static_gaussian",3,"S3","dr",0.119677603378392
12,"static_gaussian",3,"S3","vs",0.00922797756610533
12,"static_gaussian",3,"S3","rm",0.133612530974556
12,"static_gaussian",3,"S3","sq",0.15149909225877
12,"static_gaussian",3,"S4","nv",0.0520622812906043
12,"static_gaussian",3,"S4","ar",0.186273105683913
12,"static_gaussian",3,"S4","eg",0.0993857709723674
12,"static_gaussian",3,"S4","hb",0.207762631411504
12,"static_gaussian",3,"S4","dr",0.0913378149207875
12,"static_gaussian",3,"S4","vs",0.0106976546532731
12,"static_gaussian",3,"S4","rm",0.214243615254423
12,"static_gaussian",3,"S4","sq",0.138237125813128
13,"static_gaussian",3,"S1","nv",0.178337719893022
13,"static_gaussian",3,"S1","ar",0.0337390461752267
13,"static_gaussian",3,"S1","eg",0.120823497031899
13,"static_gaussian",3,"S1","hb",0.0305875439396466
13,"static_gaussian",3,"S1","dr",0.0304151595356161
13,"static_gaussian",3,"S1","vs",0.496053053345729
13,"static_gaussian",3,"S1","rm",0.057238413631923
13,"static_gaussian",3,"S1","sq",0.0528055664469376
13,"static_gaussian",3,"S2","nv",0.337713578751431
13,"static_gaussian",3,"S2","ar",0.0750348804067473
13,"static_gaussian",3,"S2","eg",0.0232123973322813
13,"static_gaussian",3,"S2","hb",0.0573200635630581
13,"static_gaussian",3,"S2","dr",0.0981559882089942
13,"static_gaussian",3,"S2","vs",0.278997016163594
13,"static_gaussian",3,"S2","rm",0.0225558470822745
13,"static_gaussian",3,"S2","sq",0.107010228491619
13,"static_gaussian",3,"S3","nv",0.0139252983353516
13,"static_gaussian",3,"S3","ar",0.0350169831371513
13,"static_gaussian",3,"S3","eg",0.0764877949988775
13,"static_gaussian",3,"S3","hb",0.129657712835128
13,"static_gaussian",3,"S3","dr",0.222695089820377
13,"static_gaussian",3,"S3","vs",0.0896571428653667
13,"static_gaussian",3,"S3","rm",0.114676049481551
13,"static_gaussian",3,"S3","sq",0.317883928526197
13,"static_gaussian",3,"S4","nv",0.227179339999149
13,"static_gaussian",3,"S4","ar",0.0368304405581152
13,"static_gaussian",3,"S4","eg",0.185473359792517
13,"static_gaussian",3,"S4","hb",0.036195261516979
13,"static_gaussian",3,"S4","dr",0.0666085726179339
13,"static_gaussian",3,"S4","vs",0.362119310807439
13,"static_gaussian",3,"S4","rm",0.0225357550859492
13,"static_gaussian",3,"S4","sq",0.0630579596219181
14,"static_gaussian",3,"S1","nv",0.364713652948534
14,"static_gaussian",3,"S1","ar",0.0830702456106076
14,"static_gaussian",3,"S1","eg",0.0132902330074627
14,"static_gaussian",3,"S1","hb",0.0532388488725263
14,"static_gaussian",3,"S1","dr",0.0575429871976193
14,"static_gaussian",3,"S1","vs",0.229620273090744
14,"static_gaussian",3,"S1","rm",0.0865722865875235
14,"static_gaussian",3,"S1","sq",0.111951472684982
14,"static_gaussian",3,"S2","nv",0.125883651091647
14,"static_gaussian",3,"S2","ar",0.026308827757285
14,"static_gaussian",3,"S2","eg",0.131173810448858
14,"static_gaussian",3,"S2","hb",0.0459531197696028
14,"static_gaussian",3,"S2","dr",0.0510928665306351
14,"static_gaussian",3,"S2","vs",0.545252335859601
14,"static_gaussian",3,"S2","rm",0.0401960677098208
14,"static_gaussian",3,"S2","sq",0.0341393208325506
14,"static_gaussian",3,"S3","nv",0.312047024770206
14,"static_gaussian",3,"S3","ar",0.119523029587405
14,"static_gaussian",3,"S3","eg",0.270145269244278
14,"static_gaussian",3,"S3","hb",0.0911930909488437
14,"static_gaussian",3,"S3","dr",0.0873123076888362
14,"static_gaussian",3,"S3","vs",0.0597472760199698
14,"static_gaussian",3,"S3","rm",0.0135880591038668
14,"static_gaussian",3,"S3","sq",0.0464439426365953
14,"static_gaussian",3,"S4","nv",0.394730208167891
14,"static_gaussian",3,"S4","ar",0.0549895851914617
14,"static_gaussian",3,"S4","eg",0.107286216533026
14,"static_gaussian",3,"S4","hb",0.0438512402434332
14,"static_gaussian",3,"S4","dr",0.0548928655744521
14,"static_gaussian",3,"S4","vs",0.282304164690673
14,"static_gaussian",3,"S4","rm",0.0221530890547431
14,"static_gaussian",3,"S4","sq",0.0397926305443202
15,"static_gaussian",3,"S1","nv",0.0543001348077995
15,"static_gaussian",3,"S1","ar",0.166244158534068
15,"static_gaussian",3,"S1","eg",0.198897500178047
15,"static_gaussian",3,"S1","hb",0.0991323270030972
15,"static_gaussian",3,"S1","dr",0.117499976459098
15,"static_gaussian",3,"S1","vs",0.0128826724569956
15,"static_gaussian",3,"S1","rm",0.0476466674035217
15,"static_gaussian",3,"S1","sq",0.303396563157373
15,"static_gaussian",3,"S2","nv",0.127887258380558
15,"static_gaussian",3,"S2","ar",0.0308365491280733
15,"static_gaussian",3,"S2","eg",0.231403748168301
15,"static_gaussian",3,"S2","hb",0.030398323709393
15,"static_gaussian",3,"S2","dr",0.03130062900247
15,"static_gaussian",3,"S2","vs",0.276579346362297
15,"static_gaussian",3,"S2","rm",0.0452714857572074
15,"static_gaussian",3,"S2","sq",0.226322659491701
15,"static_gaussian",3,"S3","nv",0.383904412851601
15,"static_gaussian",3,"S3","ar",0.0693287428494078
15,"static_gaussian",3,"S3","eg",0.069139458494679
15,"static_gaussian",3,"S3","hb",0.0429694954145984
15,"static_gaussian",3,"S3","dr",0.0328211722454653
15,"static_gaussian",3,"S3","vs",0.311692524133354
15,"static_gaussian",3,"S3","rm",0.0240867861765657
15,"static_gaussian",3,"S3","sq",0.0660574078343287
15,"static_gaussian",3,"S4","nv",0.0352735813161366
15,"static_gaussian",3,"S4","ar",0.159115351894434
15,"static_gaussian",3,"S4","eg",0.144437662788676
15,"static_gaussian",3,"S4","hb",0.188928875990153
15,"static_gaussian",3,"S4","dr",0.227420600230235
15,"static_gaussian",3,"S4","vs",0.0121851900905815
15,"static_gaussian",3,"S4","rm",0.0967456727036788
15,"static_gaussian",3,"S4","sq",0.135893064986106
16,"static_gaussian",3,"S1","nv",0.241428325541594
16,"static_gaussian",3,"S1","ar",0.0264355549678618
16,"static_gaussian",3,"S1","eg",0.0344390355826825
16,"static_gaussian",3,"S1","hb",0.0402625468629875
16,"static_gaussian",3,"S1","dr",0.128795163226219
16,"static_gaussian",3,"S1","vs",0.210692141914335
16,"static_gaussian",3,"S1","rm",0.0359905980380804
16,"static_gaussian",3,"S1","sq",0.281956633866241
16,"static_gaussian",3,"S2","nv",0.0337861644252044
16,"static_gaussian",3,"S2","ar",0.158480117956679
16,"static_gaussian",3,"S2","eg",0.0785287972455791
16,"static_gaussian",3,"S2","hb",0.0579983167653306
16,"static_gaussian",3,"S2","dr",0.208766809463693
16,"static_gaussian",3,"S2","vs",0.0166850034681317
16,"static_gaussian",3,"S2","rm",0.0781310789831189
16,"static_gaussian",3,"S2","sq",0.367623711692264
16,"static_gaussian",3,"S3","nv",0.453817897189862
16,"static_gaussian",3,"S3","ar",0.197066931181621
16,"static_gaussian",3,"S3","eg",0.0806426679827368
16,"static_gaussian",3,"S3","hb",0.0791589012047808
16,"static_gaussian",3,"S3","dr",0.0487002459085979
16,"static_gaussian",3,"S3","vs",0.0925894777436131
16,"static_gaussian",3,"S3","rm",0.0227557916588044
16,"static_gaussian",3,"S3","sq",0.0252680871299845
16,"static_gaussian",3,"S4","nv",0.484231629612603
16,"static_gaussian",3,"S4","ar",0.217804412534225
16,"static_gaussian",3,"S4","eg",0.0383610102802622
16,"static_gaussian",3,"S4","hb",0.0412608533819642
16,"static_gaussian",3,"S4","dr",0.0937317633866148
16,"static_gaussian",3,"S4","vs",0.0612098201166338
16,"static_gaussian",3,"S4","rm",0.0306202370037567
16,"static_gaussian",3,"S4","sq",0.0327802736839408
17,"static_gaussian",3,"S1","nv",0.0743203717766981
17,"static_gaussian",3,"S1","ar",0.0457493517225751
17,"static_gaussian",3,"S1","eg",0.0410005132727289
17,"static_gaussian",3,"S1","hb",0.131567573301902
17,"static_gaussian",3,"S1","dr",0.273752598941181
17,"static_gaussian",3,"S1","vs",0.0265018235026505
17,"static_gaussian",3,"S1","rm",0.0315892658237124
17,"static_gaussian",3,"S1","sq",0.375518501658552
17,"static_gaussian",3,"S2","nv",0.241047884963315
17,"static_gaussian",3,"S2","ar",0.0183661337018034
17,"static_gaussian",3,"S2","eg",0.0836499020818272
17,"static_gaussian",3,"S2","hb",0.0282795447286022
17,"static_gaussian",3,"S2","dr",0.0922542069279876
17,"static_gaussian",3,"S2","vs",0.0554710885481529
17,"static_gaussian",3,"S2","rm",0.158411564673158
17,"static_gaussian",3,"S2","sq",0.322519674375154
17,"static_gaussian",3,"S3","nv",0.0837454550077662
17,"static_gaussian",3,"S3","ar",0.106048017788009
17,"static_gaussian",3,"S3","eg",0.306612702644525
17,"static_gaussian",3,"S3","hb",0.155642137484861
17,"static_gaussian",3,"S3","dr",0.205002252600701
17,"static_gaussian",3,"S3","vs",0.0348654295069278
17,"static_gaussian",3,"S3","rm",0.0135419822712564
17,"static_gaussian",3,"S3","sq",0.0945420226959534
17,"static_gaussian",3,"S4","nv",0.0578929765635262
17,"static_gaussian",3,"S4","ar",0.0516951740149033
17,"static_gaussian",3,"S4","eg",0.0381025453897677
17,"static_gaussian",3,"S4","hb",0.0735192740490113
17,"static_gaussian",3,"S4","dr",0.048401015740551
17,"static_gaussian",3,"S4","vs",0.355248746959173
17,"static_gaussian",3,"S4","rm",0.351587762607628
17,"static_gaussian",3,"S4","sq",0.0235525046754396
18,"static_gaussian",3,"S1","nv",0.0297310508545625
18,"static_gaussian",3,"S1","ar",0.204158503880645
18,"static_gaussian",3,"S1","eg",0.167032059054116
18,"static_gaussian",3,"S1","hb",0.159452208593539
18,"static_gaussian",3,"S1","dr",0.146291303991431
18,"static_gaussian",3,"S1","vs",0.0128903471966764
18,"static_gaussian",3,"S1","rm",0.136795315676679
18,"static_gaussian",3,"S1","sq",0.143649210752351
18,"static_gaussian",3,"S2","nv",0.348265364134682
18,"static_gaussian",3,"S2","ar",0.0398697692296341
18,"static_gaussian",3,"S2","eg",0.163352307953741
18,"static_gaussian",3,"S2","hb",0.0821881966269755
18,"static_gaussian",3,"S2","dr",0.0432426785607305
18,"static_gaussian",3,"S2","vs",0.252186388150357
18,"static_gaussian",3,"S2","rm",0.0198103704460608
18,"static_gaussian",3,"S2","sq",0.0510849248978184
18,"static_gaussian",3,"S3","nv",0.0243177699915561
18,"static_gaussian",3,"S3","ar",0.14580061244145
18,"static_gaussian",3,"S3","eg",0.150267759509399
18,"static_gaussian",3,"S3","hb",0.160488659645477
18,"static_gaussian",3,"S3","dr",0.176873689107805
18,"static_gaussian",3,"S3","vs",0.0146635402303621
18,"static_gaussian",3,"S3","rm",0.151790637612569
18,"static_gaussian",3,"S3","sq",0.175797331461383
18,"static_gaussian",3,"S4","nv",0.130331992186906
18,"static_gaussian",3,"S4","ar",0.0499255407873903
18,"static_gaussian",3,"S4","eg",0.0268166726863515
18,"static_gaussian",3,"S4","hb",0.0625797682702862
18,"static_gaussian",3,"S4","dr",0.0535060728720624
18,"static_gaussian",3,"S4","vs",0.567554215500551
18,"static_gaussian",3,"S4","rm",0.0845564301483286
18,"static_gaussian",3,"S4","sq",0.0247293075481248
19,"static_gaussian",3,"S1","nv",0.0287791335761962
19,"static_gaussian",3,"S1","ar",0.0858747728457998
19,"static_gaussian",3,"S1","eg",0.184256445464724
19,"static_gaussian",3,"S1","hb",0.144913210060335
19,"static_gaussian",3,"S1","dr",0.146160205065997
19,"static_gaussian",3,"S1","vs",0.0144147078534227
19,"static_gaussian",3,"S1","rm",0.284239321083749
19,"static_gaussian",3,"S1","sq",0.111362204049776
19,"static_gaussian",3,"S2","nv",0.40109381090379
19,"static_gaussian",3,"S2","ar",0.229913924238063
19,"static_gaussian",3,"S2","eg",0.0152032150820448
19,"static_gaussian",3,"S2","hb",0.10771937441204
19,"static_gaussian",3,"S2","dr",0.0731438443698584
19,"static_gaussian",3,"S2","vs",0.0593953077052756
19,"static_gaussian",3,"S2","rm",0.045317896479421
19,"static_gaussian",3,"S2","sq",0.0682126268095074
19,"static_gaussian",3,"S3","nv",0.0998686390785998
19,"static_gaussian",3,"S3","ar",0.0304436997813364
19,"static_gaussian",3,"S3","eg",0.312610150284634
19,"static_gaussian",3,"S3","hb",0.0537236713623662
19,"static_gaussian",3,"S3","dr",0.0775857275150878
19,"static_gaussian",3,"S3","vs",0.361954597713311
19,"static_gaussian",3,"S3","rm",0.0349253433614825
19,"static_gaussian",3,"S3","sq",0.0288881709031825
19,"static_gaussian",3,"S4","nv",0.264352731369434
19,"static_gaussian",3,"S4","ar",0.0542664999414939
19,"static_gaussian",3,"S4","eg",0.168279168497434
19,"static_gaussian",3,"S4","hb",0.0627201326366901
19,"static_gaussian",3,"S4","dr",0.0926724532300737
19,"static_gaussian",3,"S4","vs",0.300520421013412
19,"static_gaussian",3,"S4","rm",0.0157947428891923
19,"static_gaussian",3,"S4","sq",0.0413938504222709
20,"static_gaussian",3,"S1","nv",0.0307073960193341
20,"static_gaussian",3,"S1","ar",0.184190325286336
20,"static_gaussian",3,"S1","eg",0.135930841092173
20,"static_gaussian",3,"S1","hb",0.168308513251901
20,"static_gaussian",3,"S1","dr",0.161267407177401
20,"static_gaussian",3,"S1","vs",0.0125787927751324
20,"static_gaussian",3,"S1","rm",0.145533950472864
20,"static_gaussian",3,"S1","sq",0.161482773924858
20,"static_gaussian",3,"S2","nv",0.0379291224525617
20,"static_gaussian",3,"S2","ar",0.0843298047055622
20,"static_gaussian",3,"S2","eg",0.322592792549106
20,"static_gaussian",3,"S2","hb",0.137883991836495
20,"static_gaussian",3,"S2","dr",0.110898843596656
20,"static_gaussian",3,"S2","vs",0.0125270043918727
20,"static_gaussian",3,"S2","rm",0.124198457713663
20,"static_gaussian",3,"S2","sq",0.169639982754083
20,"static_gaussian",3,"S3","nv",0.32139176592456
20,"static_gaussian",3,"S3","ar",0.084347417555393
20,"static_gaussian",3,"S3","eg",0.123548698601378
20,"static_gaussian",3,"S3","hb",0.151746304453148
20,"static_gaussian",3,"S3","dr",0.0306682665664248
20,"static_gaussian",3,"S3","vs",0.234709593262419
20,"static_gaussian",3,"S3","rm",0.0285699771514461
20,"static_gaussian",3,"S3","sq",0.025017976485231
20,"static_gaussian",3,"S4","nv",0.0343831000501866
20,"static_gaussian",3,"S4","ar",0.145747069143149
20,"static_gaussian",3,"S4","eg",0.110654501711734
20,"static_gaussian",3,"S4","hb",0.250878487408628
20,"static_gaussian",3,"S4","dr",0.127072160353598
20,"static_gaussian",3,"S4","vs",0.0123255519253442
20,"static_gaussian",3,"S4","rm",0.18766189526785
20,"static_gaussian",3,"S4","sq",0.13127723413951
21,"static_gaussian",3,"S1","nv",0.0426966773466369
21,"static_gaussian",3,"S1","ar",0.174893063648723
21,"static_gaussian",3,"S1","eg",0.294142999073014
21,"static_gaussian",3,"S1","hb",0.136125925585165
21,"static_gaussian",3,"S1","dr",0.125502180016711
21,"static_gaussian",3,"S1","vs",0.0120455359775244
21,"static_gaussian",3,"S1","rm",0.0710118359101101
21,"static_gaussian",3,"S1","sq",0.143581782442116
21,"static_gaussian",3,"S2","nv",0.0468780259652628
21,"static_gaussian",3,"S2","ar",0.259328782838356
21,"static_gaussian",3,"S2","eg",0.0512030877390929
21,"static_gaussian",3,"S2","hb",0.235729702822753
21,"static_gaussian",3,"S2","dr",0.0422400530941735
21,"static_gaussian",3,"S2","vs",0.0448605766249569
21,"static_gaussian",3,"S2","rm",0.296343215672288
21,"static_gaussian",3,"S2","sq",0.0234165552431162
21,"static_gaussian",3,"S3","nv",0.157921697425644
21,"static_gaussian",3,"S3","ar",0.0417431466503888
21,"static_gaussian",3,"S3","eg",0.0258807271189045
21,"static_gaussian",3,"S3","hb",0.0666620956368474
21,"static_gaussian",3,"S3","dr",0.0626954679715429
21,"static_gaussian",3,"S3","vs",0.565182694276506
21,"static_gaussian",3,"S3","rm",0.0337817362450913
21,"static_gaussian",3,"S3","sq",0.0461324346750743
21,"static_gaussian",3,"S4","nv",0.0326480661135788
21,"static_gaussian",3,"S4","ar",0.103763674129986
21,"static_gaussian",3,"S4","eg",0.150490526715424
21,"static_gaussian",3,"S4","hb",0.091145272169523
21,"static_gaussian",3,"S4","dr",0.199913957633386
21,"static_gaussian",3,"S4","vs",0.0135004362681687
21,"static_gaussian",3,"S4","rm",0.116753585968788
21,"static_gaussian",3,"S4","sq",0.291784481001146
22,"static_gaussian",3,"S1","nv",0.262043893871905
22,"static_gaussian",3,"S1","ar",0.0251500381623498
22,"static_gaussian",3,"S1","eg",0.0471771176007977
22,"static_gaussian",3,"S1","hb",0.0352944988494402
22,"static_gaussian",3,"S1","dr",0.0477135531156396
22,"static_gaussian",3,"S1","vs",0.443362939298534
22,"static_gaussian",3,"S1","rm",0.0833053558171912
22,"static_gaussian",3,"S1","sq",0.0559526032841426
22,"static_gaussian",3,"S2","nv",0.311326784650186
22,"static_gaussian",3,"S2","ar",0.0289721671207849
22,"static_gaussian",3,"S2","eg",0.0871530667564465
22,"static_gaussian",3,"S2","hb",0.0270313009727966
22,"static_gaussian",3,"S2","dr",0.0519957686685646
22,"static_gaussian",3,"S2","vs",0.378935340992189
22,"static_gaussian",3,"S2","rm",0.0454979184520429
22,"static_gaussian",3,"S2","sq",0.069087652386989
22,"static_gaussian",3,"S3","nv",0.228714343687173
22,"static_gaussian",3,"S3","ar",0.0128027950929206
22,"static_gaussian",3,"S3","eg",0.150909730521602
22,"static_gaussian",3,"S3","hb",0.0757871978406226
22,"static_gaussian",3,"S3","dr",0.229244791522595
22,"static_gaussian",3,"S3","vs",0.109926870293742
22,"static_gaussian",3,"S3","rm",0.0365025924876909
22,"static_gaussian",3,"S3","sq",0.156111678553654
22,"static_gaussian",3,"S4","nv",0.391390920809755
22,"static_gaussian",3,"S4","ar",0.0112508538966874
22,"static_gaussian",3,"S4","eg",0.127000917951987
22,"static_gaussian",3,"S4","hb",0.0696169175776185
22,"static_gaussian",3,"S4","dr",0.0983697919546777
22,"static_gaussian",3,"S4","vs",0.0607241804345467
22,"static_gaussian",3,"S4","rm",0.116260660176792
22,"static_gaussian",3,"S4","sq",0.125385757197936
23,"static_gaussian",3,"S1","nv",0.41396854974746
23,"static_gaussian",3,"S1","ar",0.0151486694568422
23,"static_gaussian",3,"S1","eg",0.0665166884940163
23,"static_gaussian",3,"S1","hb",0.045828065451053
23,"static_gaussian",3,"S1","dr",0.0632971799141119
23,"static_gaussian",3,"S1","vs",0.0776504367499411
23,"static_gaussian",3,"S1","rm",0.0866581771497253
23,"static_gaussian",3,"S1","sq",0.23093223303685
23,"static_gaussian",3,"S2","nv",0.0300938875873962
23,"static_gaussian",3,"S2","ar",0.223720190431126
23,"static_gaussian",3,"S2","eg",0.157121124542263
23,"static_gaussian",3,"S2","hb",0.161397807449265
23,"static_gaussian",3,"S2","dr",0.131900636017354
23,"static_gaussian",3,"S2","vs",0.0128936852852954
23,"static_gaussian",3,"S2","rm",0.140657185725931
23,"static_gaussian",3,"S2","sq",0.14221548296137
23,"static_gaussian",3,"S3","nv",0.121476942325472
23,"static_gaussian",3,"S3","ar",0.183309501532473
23,"static_gaussian",3,"S3","eg",0.269301853992139
23,"static_gaussian",3,"S3","hb",0.249063775529195
23,"static_gaussian",3,"S3","dr",0.0525400643652584
23,"static_gaussian",3,"S3","vs",0.0143416238392826
23,"static_gaussian",3,"S3","rm",0.0499261377137345
23,"static_gaussian",3,"S3","sq",0.0600401007024459
23,"static_gaussian",3,"S4","nv",0.108271363038451
23,"static_gaussian",3,"S4","ar",0.115861495715419
23,"static_gaussian",3,"S4","eg",0.164591845684519
23,"static_gaussian",3,"S4","hb",0.139689329278347
23,"static_gaussian",3,"S4","dr",0.188935991240338
23,"static_gaussian",3,"S4","vs",0.00905834371286954
23,"static_gaussian",3,"S4","rm",0.0832767974442081
23,"static_gaussian",3,"S4","sq",0.19031483388585
24,"static_gaussian",3,"S1","nv",0.0383097920236837
24,"static_gaussian",3,"S1","ar",0.238123528638804
24,"static_gaussian",3,"S1","eg",0.149944461360221
24,"static_gaussian",3,"S1","hb",0.105117828927101
24,"static_gaussian",3,"S1","dr",0.23079555470176
24,"static_gaussian",3,"S1","vs",0.0132892715831018
24,"static_gaussian",3,"S1","rm",0.0616925350258996
24,"static_gaussian",3,"S1","sq",0.162727027739429
24,"static_gaussian",3,"S2","nv",0.0656242539358886
24,"static_gaussian",3,"S2","ar",0.12879700870789
24,"static_gaussian",3,"S2","eg",0.0627701339676173
24,"static_gaussian",3,"S2","hb",0.130042532296052
24,"static_gaussian",3,"S2","dr",0.18199224273332
24,"static_gaussian",3,"S2","vs",0.0105771338690388
24,"static_gaussian",3,"S2","rm",0.219456808191378
24,"static_gaussian",3,"S2","sq",0.200739886298815
24,"static_gaussian",3,"S3","nv",0.0287493416001921
24,"static_gaussian",3,"S3","ar",0.125798149062996
24,"static_gaussian",3,"S3","eg",0.0947029776543395
24,"static_gaussian",3,"S3","hb",0.553325302592159
24,"static_gaussian",3,"S3","dr",0.0642506153840536
24,"static_gaussian",3,"S3","vs",0.0289062343538248
24,"static_gaussian",3,"S3","rm",0.0300060293700178
24,"static_gaussian",3,"S3","sq",0.0742613499824174
24,"static_gaussian",3,"S4","nv",0.267817590684489
24,"static_gaussian",3,"S4","ar",0.124020429095691
24,"static_gaussian",3,"S4","eg",0.0837817661496362
24,"static_gaussian",3,"S4","hb",0.0360137590232052
24,"static_gaussian",3,"S4","dr",0.14508555424447
24,"static_gaussian",3,"S4","vs",0.0181827121801097
24,"static_gaussian",3,"S4","rm",0.0378235022776527
24,"static_gaussian",3,"S4","sq",0.287274686344747
25,"static_gaussian",3,"S1","nv",0.0292469651229041
25,"static_gaussian",3,"S1","ar",0.191761406351525
25,"static_gaussian",3,"S1","eg",0.20520830892935
25,"static_gaussian",3,"S1","hb",0.136484801677881
25,"static_gaussian",3,"S1","dr",0.137158541038671
25,"static_gaussian",3,"S1","vs",0.0132736573828655
25,"static_gaussian",3,"S1","rm",0.11462836719163
25,"static_gaussian",3,"S1","sq",0.172237952305174
25,"static_gaussian",3,"S2","nv",0.0296979126093665
25,"static_gaussian",3,"S2","ar",0.150964470441564
25,"static_gaussian",3,"S2","eg",0.10986469592169
25,"static_gaussian",3,"S2","hb",0.186360894538131
25,"static_gaussian",3,"S2","dr",0.19708737646628
25,"static_gaussian",3,"S2","vs",0.0130934024837167
25,"static_gaussian",3,"S2","rm",0.164546178157439
25,"static_gaussian",3,"S2","sq",0.148385069381814
25,"static_gaussian",3,"S3","nv",0.201432682586277
25,"static_gaussian",3,"S3","ar",0.135620846834268
25,"static_gaussian",3,"S3","eg",0.318959929027652
25,"static_gaussian",3,"S3","hb",0.166893477547271
25,"static_gaussian",3,"S3","dr",0.0242221890599543
25,"static_gaussian",3,"S3","vs",0.0287520777552486
25,"static_gaussian",3,"S3","rm",0.0939459176319395
25,"static_gaussian",3,"S3","sq",0.0301728795573897
25,"static_gaussian",3,"S4","nv",0.201095293979752
25,"static_gaussian",3,"S4","ar",0.123135733790591
25,"static_gaussian",3,"S4","eg",0.252186939189931
25,"static_gaussian",3,"S4","hb",0.170994425488415
25,"static_gaussian",3,"S4","dr",0.0867877142255901
25,"static_gaussian",3,"S4","vs",0.0939944342676419
25,"static_gaussian",3,"S4","rm",0.0104402081709747
25,"static_gaussian",3,"S4","sq",0.0613652508871047
26,"static_gaussian",3,"S1","nv",0.0188978888447716
26,"static_gaussian",3,"S1","ar",0.0447682290585077
26,"static_gaussian",3,"S1","eg",0.138001194431815
26,"static_gaussian",3,"S1","hb",0.094359325649724
26,"static_gaussian",3,"S1","dr",0.131860298663522
26,"static_gaussian",3,"S1","vs",0.334771757873824
26,"static_gaussian",3,"S1","rm",0.0283981904862457
26,"static_gaussian",3,"S1","sq",0.208943114991591
26,"static_gaussian",3,"S2","nv",0.0236370230577288
26,"static_gaussian",3,"S2","ar",0.121739084708662
26,"static_gaussian",3,"S2","eg",0.133866062004099
26,"static_gaussian",3,"S2","hb",0.139013857208673
26,"static_gaussian",3,"S2","dr",0.1772271828641
26,"static_gaussian",3,"S2","vs",0.0153331579823919
26,"static_gaussian",3,"S2","rm",0.183645285149387
26,"static_gaussian",3,"S2","sq",0.205538347024959
26,"static_gaussian",3,"S3","nv",0.0410971354215869
26,"static_gaussian",3,"S3","ar",0.169214114602453
26,"static_gaussian",3,"S3","eg",0.17143915417824
26,"static_gaussian",3,"S3","hb",0.181813983013676
26,"static_gaussian",3,"S3","dr",0.169598171466224
26,"static_gaussian",3,"S3","vs",0.0109501026993652
26,"static_gaussian",3,"S3","rm",0.115354167361232
26,"static_gaussian",3,"S3","sq",0.140533171257223
26,"static_gaussian",3,"S4","nv",0.029596337170055
26,"static_gaussian",3,"S4","ar",0.220990650438157
26,"static_gaussian",3,"S4","eg",0.196552432296987
26,"static_gaussian",3,"S4","hb",0.142850051367834
26,"static_gaussian",3,"S4","dr",0.152668292581423
26,"static_gaussian",3,"S4","vs",0.0134347176380582
26,"static_gaussian",3,"S4","rm",0.0977276315830396
26,"static_gaussian",3,"S4","sq",0.146179886924446
27,"static_gaussian",3,"S1","nv",0.172844287572642
27,"static_gaussian",3,"S1","ar",0.202927865293758
27,"static_gaussian",3,"S1","eg",0.104564298652386
27,"static_gaussian",3,"S1","hb",0.171921560416756
27,"static_gaussian",3,"S1","dr",0.207557923228274
27,"static_gaussian",3,"S1","vs",0.0108045380814881
27,"static_gaussian",3,"S1","rm",0.0541439231392193
27,"static_gaussian",3,"S1","sq",0.0752356036154762
27,"static_gaussian",3,"S2","nv",0.0496669506684381
27,"static_gaussian",3,"S2","ar",0.152922420649298
27,"static_gaussian",3,"S2","eg",0.144330331712105
27,"static_gaussian",3,"S2","hb",0.144504901627593
27,"static_gaussian",3,"S2","dr",0.193223280533226
27,"static_gaussian",3,"S2","vs",0.0101571381939496
27,"static_gaussian",3,"S2","rm",0.120134972000739
27,"static_gaussian",3,"S2","sq",0.185060004614652
27,"static_gaussian",3,"S3","nv",0.246579119538882
27,"static_gaussian",3,"S3","ar",0.0382410491265685
27,"static_gaussian",3,"S3","eg",0.0889677677731641
27,"static_gaussian",3,"S3","hb",0.0360080212060559
27,"static_gaussian",3,"S3","dr",0.0533574191505375
27,"static_gaussian",3,"S3","vs",0.461503570597882
27,"static_gaussian",3,"S3","rm",0.046566111474803
27,"static_gaussian",3,"S3","sq",0.0287769411321067
27,"static_gaussian",3,"S4","nv",0.460067226272841
27,"static_gaussian",3,"S4","ar",0.0614152151158461
27,"static_gaussian",3,"S4","eg",0.0380649516794738
27,"static_gaussian",3,"S4","hb",0.0456712099846043
27,"static_gaussian",3,"S4","dr",0.0331183787125859
27,"static_gaussian",3,"S4","vs",0.272116090425912
27,"static_gaussian",3,"S4","rm",0.0530216907390558
27,"static_gaussian",3,"S4","sq",0.0365252370696809
28,"static_gaussian",3,"S1","nv",0.109202029520519
28,"static_gaussian",3,"S1","ar",0.180019015647859
28,"static_gaussian",3,"S1","eg",0.13546991133631
28,"static_gaussian",3,"S1","hb",0.129264592786794
28,"static_gaussian",3,"S1","dr",0.146998278608656
28,"static_gaussian",3,"S1","vs",0.255706583620472
28,"static_gaussian",3,"S1","rm",0.013314755768369
28,"static_gaussian",3,"S1","sq",0.0300248327110211
28,"static_gaussian",3,"S2","nv",0.0317620308007214
28,"static_gaussian",3,"S2","ar",0.194258616189228
28,"static_gaussian",3,"S2","eg",0.150389032180084
28,"static_gaussian",3,"S2","hb",0.191161557326386
28,"static_gaussian",3,"S2","dr",0.136483351067597
28,"static_gaussian",3,"S2","vs",0.0124976285268705
28,"static_gaussian",3,"S2","rm",0.121899637708439
28,"static_gaussian",3,"S2","sq",0.161548146200673
28,"static_gaussian",3,"S3","nv",0.102984428784599
28,"static_gaussian",3,"S3","ar",0.0529353096621139
28,"static_gaussian",3,"S3","eg",0.259716215083055
28,"static_gaussian",3,"S3","hb",0.0838360077606709
28,"static_gaussian",3,"S3","dr",0.065435885309155
28,"static_gaussian",3,"S3","vs",0.0121871581550457
28,"static_gaussian",3,"S3","rm",0.168403184084467
28,"static_gaussian",3,"S3","sq",0.254501811160893
28,"static_gaussian",3,"S4","nv",0.0254859844812473
28,"static_gaussian",3,"S4","ar",0.0784952125625291
28,"static_gaussian",3,"S4","eg",0.370275108784781
28,"static_gaussian",3,"S4","hb",0.138113625191244
28,"static_gaussian",3,"S4","dr",0.141485060050818
28,"static_gaussian",3,"S4","vs",0.0191597589995794
28,"static_gaussian",3,"S4","rm",0.0560108941760386
28,"static_gaussian",3,"S4","sq",0.170974355753763
29,"static_gaussian",3,"S1","nv",0.0625331285806339
29,"static_gaussian",3,"S1","ar",0.213484103715116
29,"static_gaussian",3,"S1","eg",0.225766319409168
29,"static_gaussian",3,"S1","hb",0.138477185054124
29,"static_gaussian",3,"S1","dr",0.106001466046142
29,"static_gaussian",3,"S1","vs",0.0103582741375067
29,"static_gaussian",3,"S1","rm",0.0770954308305881
29,"static_gaussian",3,"S1","sq",0.16628409222672
29,"static_gaussian",3,"S2","nv",0.0315656937177807
29,"static_gaussian",3,"S2","ar",0.148757142952065
29,"static_gaussian",3,"S2","eg",0.158175667992468
29,"static_gaussian",3,"S2","hb",0.138786578303454
29,"static_gaussian",3,"S2","dr",0.147358350526791
29,"static_gaussian",3,"S2","vs",0.0123972394062213
29,"static_gaussian",3,"S2","rm",0.19578970558615
29,"static_gaussian",3,"S2","sq",0.16716962151507
29,"static_gaussian",3,"S3","nv",0.0239095161384322
29,"static_gaussian",3,"S3","ar",0.110411625495567
29,"static_gaussian",3,"S3","eg",0.0386668404176988
29,"static_gaussian",3,"S3","hb",0.136972499462839
29,"static_gaussian",3,"S3","dr",0.189821990617351
29,"static_gaussian",3,"S3","vs",0.0230224502650571
29,"static_gaussian",3,"S3","rm",0.248244644885681
29,"static_gaussian",3,"S3","sq",0.228950432717374
29,"static_gaussian",3,"S4","nv",0.220248581440144
29,"static_gaussian",3,"S4","ar",0.0715391894312771
29,"static_gaussian",3,"S4","eg",0.0390574363504507
29,"static_gaussian",3,"S4","hb",0.0672156651488713
29,"static_gaussian",3,"S4","dr",0.0364429473250552
29,"static_gaussian",3,"S4","vs",0.489159170105515
29,"static_gaussian",3,"S4","rm",0.0515006278718729
29,"static_gaussian",3,"S4","sq",0.0248363823268131
30,"static_gaussian",3,"S1","nv",0.0539370433853928
30,"static_gaussian",3,"S1","ar",0.160910582718666
30,"static_gaussian",3,"S1","eg",0.118822755719712
30,"static_gaussian",3,"S1","hb",0.184776790561021
30,"static_gaussian",3,"S1","dr",0.168373423230341
30,"static_gaussian",3,"S1","vs",0.00992892812998872
30,"static_gaussian",3,"S1","rm",0.181819492914527
30,"static_gaussian",3,"S1","sq",0.121430983340352
30,"static_gaussian",3,"S2","nv",0.05061127601562
30,"static_gaussian",3,"S2","ar",0.120602615969708
30,"static_gaussian",3,"S2","eg",0.153434782368893
30,"static_gaussian",3,"S2","hb",0.164808267194495
30,"static_gaussian",3,"S2","dr",0.161468830580911
30,"static_gaussian",3,"S2","vs",0.0100182552985474
30,"static_gaussian",3,"S2","rm",0.161992492373496
30,"static_gaussian",3,"S2","sq",0.177063480198329
30,"static_gaussian",3,"S3","nv",0.0247290528579431
30,"static_gaussian",3,"S3","ar",0.153325641174174
30,"static_gaussian",3,"S3","eg",0.140116864711801
30,"static_gaussian",3,"S3","hb",0.149562159290926
30,"static_gaussian",3,"S3","dr",0.174767867325764
30,"static_gaussian",3,"S3","vs",0.0145012609351651
30,"static_gaussian",3,"S3","rm",0.163890527042881
30,"static_gaussian",3,"S3","sq",0.179106626661347
30,"static_gaussian",3,"S4","nv",0.0232566631087717
30,"static_gaussian",3,"S4","ar",0.169674931478242
30,"static_gaussian",3,"S4","eg",0.140839886009335
30,"static_gaussian",3,"S4","hb",0.16886163219453
30,"static_gaussian",3,"S4","dr",0.160255864204328
30,"static_gaussian",3,"S4","vs",0.015165745650128
30,"static_gaussian",3,"S4","rm",0.152325426973131
30,"static_gaussian",3,"S4","sq",0.169619850381534
1,"static_gaussian",6,"S1","nv",0.124659489248571
1,"static_gaussian",6,"S1","ar",0.0278049653162879
1,"static_gaussian",6,"S1","eg",0.26951681340356
1,"static_gaussian",6,"S1","hb",0.0310929932024232
1,"static_gaussian",6,"S1","dr",0.36667833684716
1,"static_gaussian",6,"S1","vs",0.0301596028545394
1,"static_gaussian",6,"S1","rm",0.0647497164631687
1,"static_gaussian",6,"S1","sq",0.0853380826642897
1,"static_gaussian",6,"S2","nv",0.422884091195133
1,"static_gaussian",6,"S2","ar",0.0222131914749045
1,"static_gaussian",6,"S2","eg",0.0767377674470831
1,"static_gaussian",6,"S2","hb",0.0415194698306348
1,"static_gaussian",6,"S2","dr",0.120305739212206
1,"static_gaussian",6,"S2","vs",0.103902705954277
1,"static_gaussian",6,"S2","rm",0.0266287184612772
1,"static_gaussian",6,"S2","sq",0.185808316424484
1,"static_gaussian",6,"S3","nv",0.461286122912442
1,"static_gaussian",6,"S3","ar",0.0385113694202449
1,"static_gaussian",6,"S3","eg",0.192196542041145
1,"static_gaussian",6,"S3","hb",0.0314474672220752
1,"static_gaussian",6,"S3","dr",0.057753239799589
1,"static_gaussian",6,"S3","vs",0.144398529556458
1,"static_gaussian",6,"S3","rm",0.0298154713902226
1,"static_gaussian",6,"S3","sq",0.0445912576578239
1,"static_gaussian",6,"S4","nv",0.147207516792603
1,"static_gaussian",6,"S4","ar",0.080532495576939
1,"static_gaussian",6,"S4","eg",0.0458281785020795
1,"static_gaussian",6,"S4","hb",0.0700505076287157
1,"static_gaussian",6,"S4","dr",0.0558526056202187
1,"static_gaussian",6,"S4","vs",0.0152500608215558
1,"static_gaussian",6,"S4","rm",0.0752844986387251
1,"static_gaussian",6,"S4","sq",0.509994136419163
2,"static_gaussian",6,"S1","nv",0.0246333639396862
2,"static_gaussian",6,"S1","ar",0.164312699413145
2,"static_gaussian",6,"S1","eg",0.170382681314533
2,"static_gaussian",6,"S1","hb",0.151170181885858
2,"static_gaussian",6,"S1","dr",0.211520115485947
2,"static_gaussian",6,"S1","vs",0.0152373543238161
2,"static_gaussian",6,"S1","rm",0.0930386775175518
2,"static_gaussian",6,"S1","sq",0.169704926119463
2,"static_gaussian",6,"S2","nv",0.0218293028745131
2,"static_gaussian",6,"S2","ar",0.201429953715416
2,"static_gaussian",6,"S2","eg",0.102366615132003
2,"static_gaussian",6,"S2","hb",0.162347974848989
2,"static_gaussian",6,"S2","dr",0.171998340450716
2,"static_gaussian",6,"S2","vs",0.0167564059027294
2,"static_gaussian",6,"S2","rm",0.12255147049884
2,"static_gaussian",6,"S2","sq",0.200719936576793
2,"static_gaussian",6,"S3","nv",0.03368460983077
2,"static_gaussian",6,"S3","ar",0.193700341634618
2,"static_gaussian",6,"S3","eg",0.116252700535786
2,"static_gaussian",6,"S3","hb",0.178393685762512
2,"static_gaussian",6,"S3","dr",0.0838072368810465
2,"static_gaussian",6,"S3","vs",0.0133081224111955
2,"static_gaussian",6,"S3","rm",0.270947631000454
2,"static_gaussian",6,"S3","sq",0.109905671943618
2,"static_gaussian",6,"S4","nv",0.0606613107840753
2,"static_gaussian",6,"S4","ar",0.0981501204815335
2,"static_gaussian",6,"S4","eg",0.238788121616227
2,"static_gaussian",6,"S4","hb",0.0880545076191332
2,"static_gaussian",6,"S4","dr",0.249641334792996
2,"static_gaussian",6,"S4","vs",0.0110310624898156
2,"static_gaussian",6,"S4","rm",0.0806967565824657
2,"static_gaussian",6,"S4","sq",0.172976785633753
3,"static_gaussian",6,"S1","nv",0.0373763007200503
3,"static_gaussian",6,"S1","ar",0.125867528560658
3,"static_gaussian",6,"S1","eg",0.171344486386812
3,"static_gaussian",6,"S1","hb",0.114230172460267
3,"static_gaussian",6,"S1","dr",0.129624765232872
3,"static_gaussian",6,"S1","vs",0.0118026029589871
3,"static_gaussian",6,"S1","rm",0.145794489082017
3,"static_gaussian",6,"S1","sq",0.263959654598337
3,"static_gaussian",6,"S2","nv",0.0274373599057656
3,"static_gaussian",6,"S2","ar",0.205301623852784
3,"static_gaussian",6,"S2","eg",0.233258017822868
3,"static_gaussian",6,"S2","hb",0.134239536519661
3,"static_gaussian",6,"S2","dr",0.130464360159829
3,"static_gaussian",6,"S2","vs",0.0140423064548161
3,"static_gaussian",6,"S2","rm",0.140542974265188
3,"static_gaussian",6,"S2","sq",0.114713821019089
3,"static_gaussian",6,"S3","nv",0.18503216405012
3,"static_gaussian",6,"S3","ar",0.368278650535305
3,"static_gaussian",6,"S3","eg",0.0897454071125648
3,"static_gaussian",6,"S3","hb",0.119508884524919
3,"static_gaussian",6,"S3","dr",0.0924767614387371
3,"static_gaussian",6,"S3","vs",0.0162030805456736
3,"static_gaussian",6,"S3","rm",0.102039125181883
3,"static_gaussian",6,"S3","sq",0.0267159266107971
3,"static_gaussian",6,"S4","nv",0.0303751668993446
3,"static_gaussian",6,"S4","ar",0.181076542020039
3,"static_gaussian",6,"S4","eg",0.156235882584152
3,"static_gaussian",6,"S4","hb",0.195484848890747
3,"static_gaussian",6,"S4","dr",0.12342005130029
3,"static_gaussian",6,"S4","vs",0.01350430835457
3,"static_gaussian",6,"S4","rm",0.211774824424021
3,"static_gaussian",6,"S4","sq",0.0881283755268348
4,"static_gaussian",6,"S1","nv",0.237482278738686
4,"static_gaussian",6,"S1","ar",0.22951660924692
4,"static_gaussian",6,"S1","eg",0.0478997739166019
4,"static_gaussian",6,"S1","hb",0.192610947465772
4,"static_gaussian",6,"S1","dr",0.0696787090133799
4,"static_gaussian",6,"S1","vs",0.0133715876019935
4,"static_gaussian",6,"S1","rm",0.153243881965966
4,"static_gaussian",6,"S1","sq",0.0561962120506813
4,"static_gaussian",6,"S2","nv",0.172183341691185
4,"static_gaussian",6,"S2","ar",0.0474066290183118
4,"static_gaussian",6,"S2","eg",0.0296956840866883
4,"static_gaussian",6,"S2","hb",0.0713554136049066
4,"static_gaussian",6,"S2","dr",0.0403841258198526
4,"static_gaussian",6,"S2","vs",0.558177508371773
4,"static_gaussian",6,"S2","rm",0.0337576889622653
4,"static_gaussian",6,"S2","sq",0.0470396084450174
4,"static_gaussian",6,"S3","nv",0.215755700805831
4,"static_gaussian",6,"S3","ar",0.133504170412339
4,"static_gaussian",6,"S3","eg",0.0267947400541629
4,"static_gaussian",6,"S3","hb",0.0826562793111317
4,"static_gaussian",6,"S3","dr",0.0334084416053677
4,"static_gaussian",6,"S3","vs",0.0245626707173782
4,"static_gaussian",6,"S3","rm",0.252436958356159
4,"static_gaussian",6,"S3","sq",0.23088103873763
4,"static_gaussian",6,"S4","nv",0.0371401663523266
4,"static_gaussian",6,"S4","ar",0.178886955041528
4,"static_gaussian",6,"S4","eg",0.143041068433166
4,"static_gaussian",6,"S4","hb",0.163282754843189
4,"static_gaussian",6,"S4","dr",0.187919283230544
4,"static_gaussian",6,"S4","vs",0.0114852354468321
4,"static_gaussian",6,"S4","rm",0.115599448048897
4,"static_gaussian",6,"S4","sq",0.162645088603517
5,"static_gaussian",6,"S1","nv",0.165973630669891
5,"static_gaussian",6,"S1","ar",0.0279955757702922
5,"static_gaussian",6,"S1","eg",0.183643017366329
5,"static_gaussian",6,"S1","hb",0.0424392951147675
5,"static_gaussian",6,"S1","dr",0.251760773632548
5,"static_gaussian",6,"S1","vs",0.164078413965153
5,"static_gaussian",6,"S1","rm",0.0183012253566318
5,"static_gaussian",6,"S1","sq",0.145808068124389
5,"static_gaussian",6,"S2","nv",0.034838814445414
5,"static_gaussian",6,"S2","ar",0.21615332977261
5,"static_gaussian",6,"S2","eg",0.180250574590134
5,"static_gaussian",6,"S2","hb",0.152947922817022
5,"static_gaussian",6,"S2","dr",0.143035650936085
5,"static_gaussian",6,"S2","vs",0.0119867734036181
5,"static_gaussian",6,"S2","rm",0.149234288515479
5,"static_gaussian",6,"S2","sq",0.111552645519639
5,"static_gaussian",6,"S3","nv",0.0263274896383829
5,"static_gaussian",6,"S3","ar",0.0308857284660443
5,"static_gaussian",6,"S3","eg",0.276315608637368
5,"static_gaussian",6,"S3","hb",0.0335763020769425
5,"static_gaussian",6,"S3","dr",0.157565195022274
5,"static_gaussian",6,"S3","vs",0.0565503985872929
5,"static_gaussian",6,"S3","rm",0.32565428773564
5,"static_gaussian",6,"S3","sq",0.0931249898360553
5,"static_gaussian",6,"S4","nv",0.0426004360482233
5,"static_gaussian",6,"S4","ar",0.205903949501356
5,"static_gaussian",6,"S4","eg",0.106406947452152
5,"static_gaussian",6,"S4","hb",0.245923805872162
5,"static_gaussian",6,"S4","dr",0.0617167922930825
5,"static_gaussian",6,"S4","vs",0.0128249689306214
5,"static_gaussian",6,"S4","rm",0.210551139899001
5,"static_gaussian",6,"S4","sq",0.114071960003402
6,"static_gaussian",6,"S1","nv",0.315227364981124
6,"static_gaussian",6,"S1","ar",0.117341243475107
6,"static_gaussian",6,"S1","eg",0.0424288501119169
6,"static_gaussian",6,"S1","hb",0.133469575063546
6,"static_gaussian",6,"S1","dr",0.024398320507504
6,"static_gaussian",6,"S1","vs",0.239017937374461
6,"static_gaussian",6,"S1","rm",0.106032340076951
6,"static_gaussian",6,"S1","sq",0.0220843684093891
6,"static_gaussian",6,"S2","nv",0.0280816652572626
6,"static_gaussian",6,"S2","ar",0.147878797744021
6,"static_gaussian",6,"S2","eg",0.152210018881371
6,"static_gaussian",6,"S2","hb",0.138243965559733
6,"static_gaussian",6,"S2","dr",0.174224993939057
6,"static_gaussian",6,"S2","vs",0.0132858813301306
6,"static_gaussian",6,"S2","rm",0.175874345623164
6,"static_gaussian",6,"S2","sq",0.170200331665261
6,"static_gaussian",6,"S3","nv",0.0256101984846949
6,"static_gaussian",6,"S3","ar",0.153093009756696
6,"static_gaussian",6,"S3","eg",0.20707045793964
6,"static_gaussian",6,"S3","hb",0.0623117351564872
6,"static_gaussian",6,"S3","dr",0.219584929377541
6,"static_gaussian",6,"S3","vs",0.0173091478483703
6,"static_gaussian",6,"S3","rm",0.0958875410836416
6,"static_gaussian",6,"S3","sq",0.219132980352929
6,"static_gaussian",6,"S4","nv",0.0504757733080433
6,"static_gaussian",6,"S4","ar",0.161845780066234
6,"static_gaussian",6,"S4","eg",0.123164590268553
6,"static_gaussian",6,"S4","hb",0.193867420209332
6,"static_gaussian",6,"S4","dr",0.185812440533199
6,"static_gaussian",6,"S4","vs",0.0102794023653908
6,"static_gaussian",6,"S4","rm",0.10512450935558
6,"static_gaussian",6,"S4","sq",0.169430083893667
7,"static_gaussian",6,"S1","nv",0.0336927344801184
7,"static_gaussian",6,"S1","ar",0.136531688164406
7,"static_gaussian",6,"S1","eg",0.248968920303444
7,"static_gaussian",6,"S1","hb",0.203996280700249
7,"static_gaussian",6,"S1","dr",0.167676222100138
7,"static_gaussian",6,"S1","vs",0.012975716890463
7,"static_gaussian",6,"S1","rm",0.0929099630448013
7,"static_gaussian",6,"S1","sq",0.103248474316382
7,"static_gaussian",6,"S2","nv",0.0256534808323085
7,"static_gaussian",6,"S2","ar",0.176096645420752
7,"static_gaussian",6,"S2","eg",0.155269850618086
7,"static_gaussian",6,"S2","hb",0.144387158839061
7,"static_gaussian",6,"S2","dr",0.151421097548003
7,"static_gaussian",6,"S2","vs",0.0141711146542067
7,"static_gaussian",6,"S2","rm",0.139941554699055
7,"static_gaussian",6,"S2","sq",0.193059097388527
7,"static_gaussian",6,"S3","nv",0.0400374624506791
7,"static_gaussian",6,"S3","ar",0.158548794196924
7,"static_gaussian",6,"S3","eg",0.255141419224594
7,"static_gaussian",6,"S3","hb",0.123654233997509
7,"static_gaussian",6,"S3","dr",0.124064155337469
7,"static_gaussian",6,"S3","vs",0.0113044587804452
7,"static_gaussian",6,"S3","rm",0.135527605592079
7,"static_gaussian",6,"S3","sq",0.151721870420301
7,"static_gaussian",6,"S4","nv",0.0260055976793778
7,"static_gaussian",6,"S4","ar",0.162856162545585
7,"static_gaussian",6,"S4","eg",0.178481559293816
7,"static_gaussian",6,"S4","hb",0.148678737882087
7,"static_gaussian",6,"S4","dr",0.136388809415892
7,"static_gaussian",6,"S4","vs",0.0139920423403252
7,"static_gaussian",6,"S4","rm",0.172194683844617
7,"static_gaussian",6,"S4","sq",0.1614024069983
8,"static_gaussian",6,"S1","nv",0.255076639122794
8,"static_gaussian",6,"S1","ar",0.182727354267434
8,"static_gaussian",6,"S1","eg",0.0269160386719273
8,"static_gaussian",6,"S1","hb",0.0660722140613996
8,"static_gaussian",6,"S1","dr",0.0205211735295546
8,"static_gaussian",6,"S1","vs",0.247693813854851
8,"static_gaussian",6,"S1","rm",0.152587379874186
8,"static_gaussian",6,"S1","sq",0.0484053866178535
8,"static_gaussian",6,"S2","nv",0.0340330826056822
8,"static_gaussian",6,"S2","ar",0.110367008436043
8,"static_gaussian",6,"S2","eg",0.0989875671415922
8,"static_gaussian",6,"S2","hb",0.135603552319001
8,"static_gaussian",6,"S2","dr",0.274250058991169
8,"static_gaussian",6,"S2","vs",0.0127716529069552
8,"static_gaussian",6,"S2","rm",0.141277471183144
8,"static_gaussian",6,"S2","sq",0.192709606416413
8,"static_gaussian",6,"S3","nv",0.0233727686365234
8,"static_gaussian",6,"S3","ar",0.140088979127982
8,"static_gaussian",6,"S3","eg",0.161585098788861
8,"static_gaussian",6,"S3","hb",0.129776226687687
8,"static_gaussian",6,"S3","dr",0.202112629563302
8,"static_gaussian",6,"S3","vs",0.0156462009477886
8,"static_gaussian",6,"S3","rm",0.114407781848033
8,"static_gaussian",6,"S3","sq",0.213010314399823
8,"static_gaussian",6,"S4","nv",0.0250309837076822
8,"static_gaussian",6,"S4","ar",0.204822731053372
8,"static_gaussian",6,"S4","eg",0.141397813345763
8,"static_gaussian",6,"S4","hb",0.151824113464034
8,"static_gaussian",6,"S4","dr",0.182111162466492
8,"static_gaussian",6,"S4","vs",0.0145168888243098
8,"static_gaussian",6,"S4","rm",0.14380253753531
8,"static_gaussian",6,"S4","sq",0.136493769603037
9,"static_gaussian",6,"S1","nv",0.075057355273858
9,"static_gaussian",6,"S1","ar",0.196476395894476
9,"static_gaussian",6,"S1","eg",0.0626665111043595
9,"static_gaussian",6,"S1","hb",0.0869011989192166
9,"static_gaussian",6,"S1","dr",0.0245472968848416
9,"static_gaussian",6,"S1","vs",0.368052892877905
9,"static_gaussian",6,"S1","rm",0.166006575556687
9,"static_gaussian",6,"S1","sq",0.0202917734886555
9,"static_gaussian",6,"S2","nv",0.243091254090835
9,"static_gaussian",6,"S2","ar",0.0110499540004749
9,"static_gaussian",6,"S2","eg",0.100530386624676
9,"static_gaussian",6,"S2","hb",0.265698463527021
9,"static_gaussian",6,"S2","dr",0.0981206301137488
9,"static_gaussian",6,"S2","vs",0.147652831754706
9,"static_gaussian",6,"S2","rm",0.0649436766131521
9,"static_gaussian",6,"S2","sq",0.0689128032753863
9,"static_gaussian",6,"S3","nv",0.123152021069002
9,"static_gaussian",6,"S3","ar",0.0745913554652442
9,"static_gaussian",6,"S3","eg",0.18259636236139
9,"static_gaussian",6,"S3","hb",0.0288279912794255
9,"static_gaussian",6,"S3","dr",0.198281543294854
9,"static_gaussian",6,"S3","vs",0.0760716463038243
9,"static_gaussian",6,"S3","rm",0.0160627924862858
9,"static_gaussian",6,"S3","sq",0.300416287739974
9,"static_gaussian",6,"S4","nv",0.42822511573626
9,"static_gaussian",6,"S4","ar",0.146859097754486
9,"static_gaussian",6,"S4","eg",0.114324398116918
9,"static_gaussian",6,"S4","hb",0.0260952724355991
9,"static_gaussian",6,"S4","dr",0.0189477396225573
9,"static_gaussian",6,"S4","vs",0.0627414685195847
9,"static_gaussian",6,"S4","rm",0.13531898824203
9,"static_gaussian",6,"S4","sq",0.0674879195725646
10,"static_gaussian",6,"S1","nv",0.223726320708603
10,"static_gaussian",6,"S1","ar",0.0710510163302109
10,"static_gaussian",6,"S1","eg",0.149315559819671
10,"static_gaussian",6,"S1","hb",0.261473536192322
10,"static_gaussian",6,"S1","dr",0.0144592904445854
10,"static_gaussian",6,"S1","vs",0.143288423283082
10,"static_gaussian",6,"S1","rm",0.105683259217994
10,"static_gaussian",6,"S1","sq",0.0310025940035318
10,"static_gaussian",6,"S2","nv",0.296933469719477
10,"static_gaussian",6,"S2","ar",0.0225397733063884
10,"static_gaussian",6,"S2","eg",0.0766318731040116
10,"static_gaussian",6,"S2","hb",0.194162416955183
10,"static_gaussian",6,"S2","dr",0.0326036971101312
10,"static_gaussian",6,"S2","vs",0.213701493885814
10,"static_gaussian",6,"S2","rm",0.132405923952291
10,"static_gaussian",6,"S2","sq",0.0310213519667035
10,"static_gaussian",6,"S3","nv",0.316822894164252
10,"static_gaussian",6,"S3","ar",0.0480267539693359
10,"static_gaussian",6,"S3","eg",0.100095537031095
10,"static_gaussian",6,"S3","hb",0.0388373741786121
10,"static_gaussian",6,"S3","dr",0.0793985518214379
10,"static_gaussian",6,"S3","vs",0.20315119624331
10,"static_gaussian",6,"S3","rm",0.0158233653797738
10,"static_gaussian",6,"S3","sq",0.197844327212184
10,"static_gaussian",6,"S4","nv",0.234970813026679
10,"static_gaussian",6,"S4","ar",0.0801675367619763
10,"static_gaussian",6,"S4","eg",0.0818706269424205
10,"static_gaussian",6,"S4","hb",0.164687426631696
10,"static_gaussian",6,"S4","dr",0.0162766120402221
10,"static_gaussian",6,"S4","vs",0.286729157306737
10,"static_gaussian",6,"S4","rm",0.107700882560995
10,"static_gaussian",6,"S4","sq",0.0275969447292742
11,"static_gaussian",6,"S1","nv",0.0401278633006952
11,"static_gaussian",6,"S1","ar",0.150037111356723
11,"static_gaussian",6,"S1","eg",0.0195924144886914
11,"static_gaussian",6,"S1","hb",0.134163612503068
11,"static_gaussian",6,"S1","dr",0.0323858719895775
11,"static_gaussian",6,"S1","vs",0.393969175620847
11,"static_gaussian",6,"S1","rm",0.162456249759826
11,"static_gaussian",6,"S1","sq",0.0672677009805727
11,"static_gaussian",6,"S2","nv",0.295076165373058
11,"static_gaussian",6,"S2","ar",0.0297157556999155
11,"static_gaussian",6,"S2","eg",0.053923127672793
11,"static_gaussian",6,"S2","hb",0.0255122154658472
11,"static_gaussian",6,"S2","dr",0.069350903574934
11,"static_gaussian",6,"S2","vs",0.40721907957452
11,"static_gaussian",6,"S2","rm",0.0536307327593646
11,"static_gaussian",6,"S2","sq",0.065572019879567
11,"static_gaussian",6,"S3","nv",0.0256447443528488
11,"static_gaussian",6,"S3","ar",0.188253057995759
11,"static_gaussian",6,"S3","eg",0.156458943062748
11,"static_gaussian",6,"S3","hb",0.157846011986335
11,"static_gaussian",6,"S3","dr",0.180088083467332
11,"static_gaussian",6,"S3","vs",0.0146623635337328
11,"static_gaussian",6,"S3","rm",0.18084034913117
11,"static_gaussian",6,"S3","sq",0.0962064464700739
11,"static_gaussian",6,"S4","nv",0.044910415537924
11,"static_gaussian",6,"S4","ar",0.154358176710055
11,"static_gaussian",6,"S4","eg",0.0905816943807951
11,"static_gaussian",6,"S4","hb",0.209831846771467
11,"static_gaussian",6,"S4","dr",0.215498084110049
11,"static_gaussian",6,"S4","vs",0.01143476801082
11,"static_gaussian",6,"S4","rm",0.182063105007045
11,"static_gaussian",6,"S4","sq",0.0913219094718441
12,"static_gaussian",6,"S1","nv",0.0180951823047577
12,"static_gaussian",6,"S1","ar",0.108373889424446
12,"static_gaussian",6,"S1","eg",0.274022761208421
12,"static_gaussian",6,"S1","hb",0.18828964075527
12,"static_gaussian",6,"S1","dr",0.131873027615167
12,"static_gaussian",6,"S1","vs",0.0206509601883238
12,"static_gaussian",6,"S1","rm",0.109182805766406
12,"static_gaussian",6,"S1","sq",0.149511732737208
12,"static_gaussian",6,"S2","nv",0.0316382861419647
12,"static_gaussian",6,"S2","ar",0.185028095878919
12,"static_gaussian",6,"S2","eg",0.099028096310167
12,"static_gaussian",6,"S2","hb",0.124671674222321
12,"static_gaussian",6,"S2","dr",0.200717913781492
12,"static_gaussian",6,"S2","vs",0.0137247104885378
12,"static_gaussian",6,"S2","rm",0.0892195486671679
12,"static_gaussian",6,"S2","sq",0.255971674509431
12,"static_gaussian",6,"S3","nv",0.0233413452824558
12,"static_gaussian",6,"S3","ar",0.105108815590322
12,"static_gaussian",6,"S3","eg",0.117736633597958
12,"static_gaussian",6,"S3","hb",0.0962844937144497
12,"static_gaussian",6,"S3","dr",0.151542963211236
12,"static_gaussian",6,"S3","vs",0.0531056465555077
12,"static_gaussian",6,"S3","rm",0.0208471617340691
12,"static_gaussian",6,"S3","sq",0.432032940314001
12,"static_gaussian",6,"S4","nv",0.0715244232566683
12,"static_gaussian",6,"S4","ar",0.182355459990226
12,"static_gaussian",6,"S4","eg",0.218133465618583
12,"static_gaussian",6,"S4","hb",0.111188541829489
12,"static_gaussian",6,"S4","dr",0.101232637629404
12,"static_gaussian",6,"S4","vs",0.00946332508227848
12,"static_gaussian",6,"S4","rm",0.149814642348774
12,"static_gaussian",6,"S4","sq",0.156287504244578
13,"static_gaussian",6,"S1","nv",0.0675820952322214
13,"static_gaussian",6,"S1","ar",0.196347902129399
13,"static_gaussian",6,"S1","eg",0.208449409104616
13,"static_gaussian",6,"S1","hb",0.140111692125962
13,"static_gaussian",6,"S1","dr",0.0287534458973411
13,"static_gaussian",6,"S1","vs",0.1421545777593
13,"static_gaussian",6,"S1","rm",0.201751669707917
13,"static_gaussian",6,"S1","sq",0.0148492080432434
13,"static_gaussian",6,"S2","nv",0.187586844097311
13,"static_gaussian",6,"S2","ar",0.0350601493637046
13,"static_gaussian",6,"S2","eg",0.0465868033176039
13,"static_gaussian",6,"S2","hb",0.0361044110886855
13,"static_gaussian",6,"S2","dr",0.0481232129988222
13,"static_gaussian",6,"S2","vs",0.557456018519481
13,"static_gaussian",6,"S2","rm",0.0523620260234773
13,"static_gaussian",6,"S2","sq",0.0367205345909146
13,"static_gaussian",6,"S3","nv",0.402564005686145
13,"static_gaussian",6,"S3","ar",0.0860514058075279
13,"static_gaussian",6,"S3","eg",0.0281825325739014
13,"static_gaussian",6,"S3","hb",0.154121796658217
13,"static_gaussian",6,"S3","dr",0.117147902686314
13,"static_gaussian",6,"S3","vs",0.0482757487378208
13,"static_gaussian",6,"S3","rm",0.145024380673079
13,"static_gaussian",6,"S3","sq",0.0186322271769943
13,"static_gaussian",6,"S4","nv",0.181993498178627
13,"static_gaussian",6,"S4","ar",0.0357445172271258
13,"static_gaussian",6,"S4","eg",0.114977529475076
13,"static_gaussian",6,"S4","hb",0.0950510362766414
13,"static_gaussian",6,"S4","dr",0.0853016686772845
13,"static_gaussian",6,"S4","vs",0.01319741738769
13,"static_gaussian",6,"S4","rm",0.148352240193995
13,"static_gaussian",6,"S4","sq",0.32538209258356
14,"static_gaussian",6,"S1","nv",0.114252521683175
14,"static_gaussian",6,"S1","ar",0.0166451450762844
14,"static_gaussian",6,"S1","eg",0.111584933389998
14,"static_gaussian",6,"S1","hb",0.148155130918865
14,"static_gaussian",6,"S1","dr",0.25786400824002
14,"static_gaussian",6,"S1","vs",0.0253138002764038
14,"static_gaussian",6,"S1","rm",0.0751689574404717
14,"static_gaussian",6,"S1","sq",0.251015502974781
14,"static_gaussian",6,"S2","nv",0.269024440806318
14,"static_gaussian",6,"S2","ar",0.073812928100069
14,"static_gaussian",6,"S2","eg",0.0628562267302455
14,"static_gaussian",6,"S2","hb",0.0465403025457584
14,"static_gaussian",6,"S2","dr",0.0346469324527261
14,"static_gaussian",6,"S2","vs",0.0381786000560713
14,"static_gaussian",6,"S2","rm",0.0293281388287293
14,"static_gaussian",6,"S2","sq",0.445612430480083
14,"static_gaussian",6,"S3","nv",0.0928243868179058
14,"static_gaussian",6,"S3","ar",0.0161856336633263
14,"static_gaussian",6,"S3","eg",0.271861618656233
14,"static_gaussian",6,"S3","hb",0.0409954432790008
14,"static_gaussian",6,"S3","dr",0.0597436970345897
14,"static_gaussian",6,"S3","vs",0.266476491512889
14,"static_gaussian",6,"S3","rm",0.198234750060958
14,"static_gaussian",6,"S3","sq",0.0536779789750974
14,"static_gaussian",6,"S4","nv",0.0199623801677417
14,"static_gaussian",6,"S4","ar",0.260223360885158
14,"static_gaussian",6,"S4","eg",0.105894255059027
14,"static_gaussian",6,"S4","hb",0.170295351747883
14,"static_gaussian",6,"S4","dr",0.113739148443693
14,"static_gaussian",6,"S4","vs",0.0191069440387553
14,"static_gaussian",6,"S4","rm",0.207209974036694
14,"static_gaussian",6,"S4","sq",0.103568585621047
15,"static_gaussian",6,"S1","nv",0.0259734289195926
15,"static_gaussian",6,"S1","ar",0.235594767304302
15,"static_gaussian",6,"S1","eg",0.0908391566058018
15,"static_gaussian",6,"S1","hb",0.375417760182748
15,"static_gaussian",6,"S1","dr",0.128610484672766
15,"static_gaussian",6,"S1","vs",0.0270059966882816
15,"static_gaussian",6,"S1","rm",0.0830948310557152
15,"static_gaussian",6,"S1","sq",0.0334635745707928
15,"static_gaussian",6,"S2","nv",0.0362301492595692
15,"static_gaussian",6,"S2","ar",0.437034307955426
15,"static_gaussian",6,"S2","eg",0.0480674133781644
15,"static_gaussian",6,"S2","hb",0.0741864657497805
15,"static_gaussian",6,"S2","dr",0.0234038021819285
15,"static_gaussian",6,"S2","vs",0.145968365233646
15,"static_gaussian",6,"S2","rm",0.196839586639565
15,"static_gaussian",6,"S2","sq",0.0382699096019203
15,"static_gaussian",6,"S3","nv",0.403912153702025
15,"static_gaussian",6,"S3","ar",0.0674955058701303
15,"static_gaussian",6,"S3","eg",0.286176459841546
15,"static_gaussian",6,"S3","hb",0.0744646076236989
15,"static_gaussian",6,"S3","dr",0.0582483443908637
15,"static_gaussian",6,"S3","vs",0.0243629100278018
15,"static_gaussian",6,"S3","rm",0.0280102265760614
15,"static_gaussian",6,"S3","sq",0.0573297919678732
15,"static_gaussian",6,"S4","nv",0.0452019093631044
15,"static_gaussian",6,"S4","ar",0.160778639835468
15,"static_gaussian",6,"S4","eg",0.0918000462120412
15,"static_gaussian",6,"S4","hb",0.237170686304293
15,"static_gaussian",6,"S4","dr",0.124902044166905
15,"static_gaussian",6,"S4","vs",0.0111395391133605
15,"static_gaussian",6,"S4","rm",0.20670558791813
15,"static_gaussian",6,"S4","sq",0.122301547086698
16,"static_gaussian",6,"S1","nv",0.0353312554188818
16,"static_gaussian",6,"S1","ar",0.349283640395748
16,"static_gaussian",6,"S1","eg",0.140754333416428
16,"static_gaussian",6,"S1","hb",0.151048544341888
16,"static_gaussian",6,"S1","dr",0.129982713201668
16,"static_gaussian",6,"S1","vs",0.0133952078165244
16,"static_gaussian",6,"S1","rm",0.105356650544745
16,"static_gaussian",6,"S1","sq",0.0748476548641181
16,"static_gaussian",6,"S2","nv",0.0157038718012594
16,"static_gaussian",6,"S2","ar",0.226008649094262
16,"static_gaussian",6,"S2","eg",0.0476823294189495
16,"static_gaussian",6,"S2","hb",0.164530709650568
16,"static_gaussian",6,"S2","dr",0.153154471809281
16,"static_gaussian",6,"S2","vs",0.0347485259546053
16,"static_gaussian",6,"S2","rm",0.262691383930219
16,"static_gaussian",6,"S2","sq",0.095480058340856
16,"static_gaussian",6,"S3","nv",0.105446179539844
16,"static_gaussian",6,"S3","ar",0.0741624590663086
16,"static_gaussian",6,"S3","eg",0.191278557803419
16,"static_gaussian",6,"S3","hb",0.25195630704557
16,"static_gaussian",6,"S3","dr",0.0269059033859171
16,"static_gaussian",6,"S3","vs",0.120287288538453
16,"static_gaussian",6,"S3","rm",0.214114597879937
16,"static_gaussian",6,"S3","sq",0.0158487067405517
16,"static_gaussian",6,"S4","nv",0.0247999097291088
16,"static_gaussian",6,"S4","ar",0.0772609293833633
16,"static_gaussian",6,"S4","eg",0.196558083108009
16,"static_gaussian",6,"S4","hb",0.221612387732001
16,"static_gaussian",6,"S4","dr",0.129712663532903
16,"static_gaussian",6,"S4","vs",0.0160257012683977
16,"static_gaussian",6,"S4","rm",0.192384484248765
16,"static_gaussian",6,"S4","sq",0.141645840997453
17,"static_gaussian",6,"S1","nv",0.372973744092569
17,"static_gaussian",6,"S1","ar",0.199256465779157
17,"static_gaussian",6,"S1","eg",0.0533313156312072
17,"static_gaussian",6,"S1","hb",0.0641043155140357
17,"static_gaussian",6,"S1","dr",0.0410478160848611
17,"static_gaussian",6,"S1","vs",0.0171324452793612
17,"static_gaussian",6,"S1","rm",0.0645977703192983
17,"static_gaussian",6,"S1","sq",0.18755612729951
17,"static_gaussian",6,"S2","nv",0.114067882698446
17,"static_gaussian",6,"S2","ar",0.368348025301349
17,"static_gaussian",6,"S2","eg",0.0635061893989734
17,"static_gaussian",6,"S2","hb",0.208596838042413
17,"static_gaussian",6,"S2","dr",0.108135186567317
17,"static_gaussian",6,"S2","vs",0.0129705065680695
17,"static_gaussian",6,"S2","rm",0.0511207166172585
17,"static_gaussian",6,"S2","sq",0.0732546548061743
17,"static_gaussian",6,"S3","nv",0.404926709749594
17,"static_gaussian",6,"S3","ar",0.0210969328202398
17,"static_gaussian",6,"S3","eg",0.129012598806539
17,"static_gaussian",6,"S3","hb",0.0491418420154041
17,"static_gaussian",6,"S3","dr",0.132422089287926
17,"static_gaussian",6,"S3","vs",0.157882588405517
17,"static_gaussian",6,"S3","rm",0.081235087074129
17,"static_gaussian",6,"S3","sq",0.0242821518406516
17,"static_gaussian",6,"S4","nv",0.0975562503513985
17,"static_gaussian",6,"S4","ar",0.150517741408521
17,"static_gaussian",6,"S4","eg",0.0519754071636223
17,"static_gaussian",6,"S4","hb",0.470234855270326
17,"static_gaussian",6,"S4","dr",0.123871764545209
17,"static_gaussian",6,"S4","vs",0.0301765756257761
17,"static_gaussian",6,"S4","rm",0.056019345993607
17,"static_gaussian",6,"S4","sq",0.0196480596415404
18,"static_gaussian",6,"S1","nv",0.500758216270412
18,"static_gaussian",6,"S1","ar",0.18035733368737
18,"static_gaussian",6,"S1","eg",0.0841569240552643
18,"static_gaussian",6,"S1","hb",0.0681248000523915
18,"static_gaussian",6,"S1","dr",0.0348645915664021
18,"static_gaussian",6,"S1","vs",0.0701318042488136
18,"static_gaussian",6,"S1","rm",0.040771510450775
18,"static_gaussian",6,"S1","sq",0.0208348196685724
18,"static_gaussian",6,"S2","nv",0.0290287037193093
18,"static_gaussian",6,"S2","ar",0.168627340108336
18,"static_gaussian",6,"S2","eg",0.0851397512886669
18,"static_gaussian",6,"S2","hb",0.227288536812892
18,"static_gaussian",6,"S2","dr",0.21745626355407
18,"static_gaussian",6,"S2","vs",0.0149613604188858
18,"static_gaussian",6,"S2","rm",0.176649059689528
18,"static_gaussian",6,"S2","sq",0.0808489844083116
18,"static_gaussian",6,"S3","nv",0.284998448658428
18,"static_gaussian",6,"S3","ar",0.15520282737315
18,"static_gaussian",6,"S3","eg",0.0489937594115659
18,"static_gaussian",6,"S3","hb",0.103405559339766
18,"static_gaussian",6,"S3","dr",0.0291302550175051
18,"static_gaussian",6,"S3","vs",0.31535517613663
18,"static_gaussian",6,"S3","rm",0.0318458061477661
18,"static_gaussian",6,"S3","sq",0.0310681679151887
18,"static_gaussian",6,"S4","nv",0.55480721423058
18,"static_gaussian",6,"S4","ar",0.0719809219274559
18,"static_gaussian",6,"S4","eg",0.105391827673746
18,"static_gaussian",6,"S4","hb",0.0837957252902589
18,"static_gaussian",6,"S4","dr",0.0216710698680896
18,"static_gaussian",6,"S4","vs",0.0938865742905612
18,"static_gaussian",6,"S4","rm",0.0302764094483562
18,"static_gaussian",6,"S4","sq",0.0381902572709518
19,"static_gaussian",6,"S1","nv",0.0294501939524891
19,"static_gaussian",6,"S1","ar",0.151499500637237
19,"static_gaussian",6,"S1","eg",0.124486098455253
19,"static_gaussian",6,"S1","hb",0.211163218334486
19,"static_gaussian",6,"S1","dr",0.136169784531094
19,"static_gaussian",6,"S1","vs",0.0134502832981418
19,"static_gaussian",6,"S1","rm",0.223598723960604
19,"static_gaussian",6,"S1","sq",0.110182196830695
19,"static_gaussian",6,"S2","nv",0.024221371662932
19,"static_gaussian",6,"S2","ar",0.26993703096715
19,"static_gaussian",6,"S2","eg",0.139966383312939
19,"static_gaussian",6,"S2","hb",0.186437841229701
19,"static_gaussian",6,"S2","dr",0.180713743161463
19,"static_gaussian",6,"S2","vs",0.0165938541560114
19,"static_gaussian",6,"S2","rm",0.0923140105102642
19,"static_gaussian",6,"S2","sq",0.0898157649995382
19,"static_gaussian",6,"S3","nv",0.0180860510638281
19,"static_gaussian",6,"S3","ar",0.175854172570623
19,"static_gaussian",6,"S3","eg",0.207325871618048
19,"static_gaussian",6,"S3","hb",0.179093614270585
19,"static_gaussian",6,"S3","dr",0.107470934939615
19,"static_gaussian",6,"S3","vs",0.0229679977258443
19,"static_gaussian",6,"S3","rm",0.222551741205923
19,"static_gaussian",6,"S3","sq",0.0666496166055344
19,"static_gaussian",6,"S4","nv",0.273686311412482
19,"static_gaussian",6,"S4","ar",0.0117752504087276
19,"static_gaussian",6,"S4","eg",0.0824905456066217
19,"static_gaussian",6,"S4","hb",0.155986083412404
19,"static_gaussian",6,"S4","dr",0.227295842857902
19,"static_gaussian",6,"S4","vs",0.0596395419100809
19,"static_gaussian",6,"S4","rm",0.0602982237283032
19,"static_gaussian",6,"S4","sq",0.128828200663479
20,"static_gaussian",6,"S1","nv",0.279978374418883
20,"static_gaussian",6,"S1","ar",0.0235844770314767
20,"static_gaussian",6,"S1","eg",0.232721090161417
20,"static_gaussian",6,"S1","hb",0.106691489030023
20,"static_gaussian",6,"S1","dr",0.0640904456523529
20,"static_gaussian",6,"S1","vs",0.204011829762045
20,"static_gaussian",6,"S1","rm",0.0680744779320438
20,"static_gaussian",6,"S1","sq",0.0208478160117585
20,"static_gaussian",6,"S2","nv",0.0191799514422751
20,"static_gaussian",6,"S2","ar",0.174147768589712
20,"static_gaussian",6,"S2","eg",0.303988007786444
20,"static_gaussian",6,"S2","hb",0.10894305627408
20,"static_gaussian",6,"S2","dr",0.098067468233333
20,"static_gaussian",6,"S2","vs",0.0316611820349577
20,"static_gaussian",6,"S2","rm",0.225701470116954
20,"static_gaussian",6,"S2","sq",0.0383110955222447
20,"static_gaussian",6,"S3","nv",0.0731416257540723
20,"static_gaussian",6,"S3","ar",0.379517999478377
20,"static_gaussian",6,"S3","eg",0.0401374008482701
20,"static_gaussian",6,"S3","hb",0.240530780666257
20,"static_gaussian",6,"S3","dr",0.0340486950497744
20,"static_gaussian",6,"S3","vs",0.0196949572763224
20,"static_gaussian",6,"S3","rm",0.120879107223791
20,"static_gaussian",6,"S3","sq",0.0920494337031351
20,"static_gaussian",6,"S4","nv",0.0423206679862637
20,"static_gaussian",6,"S4","ar",0.187843702841823
20,"static_gaussian",6,"S4","eg",0.226428717898008
20,"static_gaussian",6,"S4","hb",0.142194758979576
20,"static_gaussian",6,"S4","dr",0.135877252152479
20,"static_gaussian",6,"S4","vs",0.0113642555351752
20,"static_gaussian",6,"S4","rm",0.0865058945823375
20,"static_gaussian",6,"S4","sq",0.167464750024339
21,"static_gaussian",6,"S1","nv",0.193477054923653
21,"static_gaussian",6,"S1","ar",0.191904381339315
21,"static_gaussian",6,"S1","eg",0.119482765532671
21,"static_gaussian",6,"S1","hb",0.0723717912638825
21,"static_gaussian",6,"S1","dr",0.1221531830436
21,"static_gaussian",6,"S1","vs",0.0259791846995373
21,"static_gaussian",6,"S1","rm",0.0160968588152
21,"static_gaussian",6,"S1","sq",0.258534780382141
21,"static_gaussian",6,"S2","nv",0.20661118796006
21,"static_gaussian",6,"S2","ar",0.0339276970260551
21,"static_gaussian",6,"S2","eg",0.201345879608977
21,"static_gaussian",6,"S2","hb",0.0179197517880733
21,"static_gaussian",6,"S2","dr",0.326997495576932
21,"static_gaussian",6,"S2","vs",0.0770906947661206
21,"static_gaussian",6,"S2","rm",0.0461648418707974
21,"static_gaussian",6,"S2","sq",0.0899424514029849
21,"static_gaussian",6,"S3","nv",0.0377991882511961
21,"static_gaussian",6,"S3","ar",0.14489935700852
21,"static_gaussian",6,"S3","eg",0.159336197019063
21,"static_gaussian",6,"S3","hb",0.149431177761331
21,"static_gaussian",6,"S3","dr",0.155449550450824
21,"static_gaussian",6,"S3","vs",0.0112106622567413
21,"static_gaussian",6,"S3","rm",0.167139089590127
21,"static_gaussian",6,"S3","sq",0.174734777662197
21,"static_gaussian",6,"S4","nv",0.443828519885031
21,"static_gaussian",6,"S4","ar",0.111157480192288
21,"static_gaussian",6,"S4","eg",0.098924784170661
21,"static_gaussian",6,"S4","hb",0.105108974794566
21,"static_gaussian",6,"S4","dr",0.108073807435436
21,"static_gaussian",6,"S4","vs",0.0230231419857569
21,"static_gaussian",6,"S4","rm",0.0182538007495069
21,"static_gaussian",6,"S4","sq",0.091629490786754
22,"static_gaussian",6,"S1","nv",0.0424262498571793
22,"static_gaussian",6,"S1","ar",0.144188574022945
22,"static_gaussian",6,"S1","eg",0.105471605585518
22,"static_gaussian",6,"S1","hb",0.158559050080013
22,"static_gaussian",6,"S1","dr",0.188294890251212
22,"static_gaussian",6,"S1","vs",0.011108812624524
22,"static_gaussian",6,"S1","rm",0.121528544519754
22,"static_gaussian",6,"S1","sq",0.228422273058856
22,"static_gaussian",6,"S2","nv",0.0329232608058062
22,"static_gaussian",6,"S2","ar",0.0330160254463553
22,"static_gaussian",6,"S2","eg",0.115516852426592
22,"static_gaussian",6,"S2","hb",0.100330893960851
22,"static_gaussian",6,"S2","dr",0.0974184526658993
22,"static_gaussian",6,"S2","vs",0.0212055780748966
22,"static_gaussian",6,"S2","rm",0.221188827844979
22,"static_gaussian",6,"S2","sq",0.378400108774622
22,"static_gaussian",6,"S3","nv",0.426244626495652
22,"static_gaussian",6,"S3","ar",0.0608547479836508
22,"static_gaussian",6,"S3","eg",0.0464857769135234
22,"static_gaussian",6,"S3","hb",0.0266249272259307
22,"static_gaussian",6,"S3","dr",0.0390266660523575
22,"static_gaussian",6,"S3","vs",0.298287959893199
22,"static_gaussian",6,"S3","rm",0.0477297084205411
22,"static_gaussian",6,"S3","sq",0.0547455870151453
22,"static_gaussian",6,"S4","nv",0.0883298073735365
22,"static_gaussian",6,"S4","ar",0.174909130987713
22,"static_gaussian",6,"S4","eg",0.192447628354626
22,"static_gaussian",6,"S4","hb",0.111901953037063
22,"static_gaussian",6,"S4","dr",0.133207651242077
22,"static_gaussian",6,"S4","vs",0.0088577723821754
22,"static_gaussian",6,"S4","rm",0.145020163373601
22,"static_gaussian",6,"S4","sq",0.145325893249208
23,"static_gaussian",6,"S1","nv",0.0536590771839459
23,"static_gaussian",6,"S1","ar",0.181082974646769
23,"static_gaussian",6,"S1","eg",0.238634897754854
23,"static_gaussian",6,"S1","hb",0.127216658627658
23,"static_gaussian",6,"S1","dr",0.148529314844222
23,"static_gaussian",6,"S1","vs",0.0102427106526963
23,"static_gaussian",6,"S1","rm",0.098489156635361
23,"static_gaussian",6,"S1","sq",0.142145209654493
23,"static_gaussian",6,"S2","nv",0.0175285739640547
23,"static_gaussian",6,"S2","ar",0.156524404109734
23,"static_gaussian",6,"S2","eg",0.167066364212267
23,"static_gaussian",6,"S2","hb",0.18338605995764
23,"static_gaussian",6,"S2","dr",0.159720183462111
23,"static_gaussian",6,"S2","vs",0.0196757716377425
23,"static_gaussian",6,"S2","rm",0.140472335550525
23,"static_gaussian",6,"S2","sq",0.155626307105925
23,"static_gaussian",6,"S3","nv",0.418715251686053
23,"static_gaussian",6,"S3","ar",0.0553956602705375
23,"static_gaussian",6,"S3","eg",0.0348251623848971
23,"static_gaussian",6,"S3","hb",0.0720351935851261
23,"static_gaussian",6,"S3","dr",0.0201353843330248
23,"static_gaussian",6,"S3","vs",0.262682503617347
23,"static_gaussian",6,"S3","rm",0.0788003266230861
23,"static_gaussian",6,"S3","sq",0.0574105174999286
23,"static_gaussian",6,"S4","nv",0.0352402387541777
23,"static_gaussian",6,"S4","ar",0.161977460804196
23,"static_gaussian",6,"S4","eg",0.162112425850852
23,"static_gaussian",6,"S4","hb",0.157273189348066
23,"static_gaussian",6,"S4","dr",0.16878146096887
23,"static_gaussian",6,"S4","vs",0.0117779333311664
23,"static_gaussian",6,"S4","rm",0.114297341097098
23,"static_gaussian",6,"S4","sq",0.188539949845575
24,"static_gaussian",6,"S1","nv",0.0203001702042799
24,"static_gaussian",6,"S1","ar",0.137142448354312
24,"static_gaussian",6,"S1","eg",0.17367107454298
24,"static_gaussian",6,"S1","hb",0.0223649985160824
24,"static_gaussian",6,"S1","dr",0.265236335221923
24,"static_gaussian",6,"S1","vs",0.0724980474647038
24,"static_gaussian",6,"S1","rm",0.0693448178337378
24,"static_gaussian",6,"S1","sq",0.239442107861982
24,"static_gaussian",6,"S2","nv",0.016972191179806
24,"static_gaussian",6,"S2","ar",0.0604532300030151
24,"static_gaussian",6,"S2","eg",0.201277942379535
24,"static_gaussian",6,"S2","hb",0.0903519549391126
24,"static_gaussian",6,"S2","dr",0.353757848006945
24,"static_gaussian",6,"S2","vs",0.032579631910518
24,"static_gaussian",6,"S2","rm",0.0677098123795303
24,"static_gaussian",6,"S2","sq",0.176897389201539
24,"static_gaussian",6,"S3","nv",0.0997080319477397
24,"static_gaussian",6,"S3","ar",0.215396231039226
24,"static_gaussian",6,"S3","eg",0.0970569293754781
24,"static_gaussian",6,"S3","hb",0.0815242790270569
24,"static_gaussian",6,"S3","dr",0.0215179019928634
24,"static_gaussian",6,"S3","vs",0.307873192865409
24,"static_gaussian",6,"S3","rm",0.157464739806987
24,"static_gaussian",6,"S3","sq",0.0194586939452396
24,"static_gaussian",6,"S4","nv",0.0427199023371755
24,"static_gaussian",6,"S4","ar",0.015642859041077
24,"static_gaussian",6,"S4","eg",0.263742943715731
24,"static_gaussian",6,"S4","hb",0.102926649893591
24,"static_gaussian",6,"S4","dr",0.217081489640035
24,"static_gaussian",6,"S4","vs",0.0396499489765466
24,"static_gaussian",6,"S4","rm",0.105119515312977
24,"static_gaussian",6,"S4","sq",0.213116691082868
25,"static_gaussian",6,"S1","nv",0.531738224374122
25,"static_gaussian",6,"S1","ar",0.0374469827296502
25,"static_gaussian",6,"S1","eg",0.0446540136695787
25,"static_gaussian",6,"S1","hb",0.04623601916757
25,"static_gaussian",6,"S1","dr",0.0500096011488397
25,"static_gaussian",6,"S1","vs",0.2138942346064
25,"static_gaussian",6,"S1","rm",0.0408248518653494
25,"static_gaussian",6,"S1","sq",0.03519607243849
25,"static_gaussian",6,"S2","nv",0.379039354695161
25,"static_gaussian",6,"S2","ar",0.0678848291152494
25,"static_gaussian",6,"S2","eg",0.0681314440816525
25,"static_gaussian",6,"S2","hb",0.0742845954062542
25,"static_gaussian",6,"S2","dr",0.0223257315649123
25,"static_gaussian",6,"S2","vs",0.303232082045054
25,"static_gaussian",6,"S2","rm",0.0296389581613484
25,"static_gaussian",6,"S2","sq",0.0554630049303688
25,"static_gaussian",6,"S3","nv",0.136890244674661
25,"static_gaussian",6,"S3","ar",0.0493848042741933
25,"static_gaussian",6,"S3","eg",0.0215951860620625
25,"static_gaussian",6,"S3","hb",0.0726025768386932
25,"static_gaussian",6,"S3","dr",0.0349197237347493
25,"static_gaussian",6,"S3","vs",0.569515059045328
25,"static_gaussian",6,"S3","rm",0.0686658266238226
25,"static_gaussian",6,"S3","sq",0.0464265787464905
25,"static_gaussian",6,"S4","nv",0.0266851386727915
25,"static_gaussian",6,"S4","ar",0.175088149101234
25,"static_gaussian",6,"S4","eg",0.160873005888181
25,"static_gaussian",6,"S4","hb",0.24077194756428
25,"static_gaussian",6,"S4","dr",0.142485966851773
25,"static_gaussian",6,"S4","vs",0.0204674689155961
25,"static_gaussian",6,"S4","rm",0.196078068533312
25,"static_gaussian",6,"S4","sq",0.0375502544728313
26,"static_gaussian",6,"S1","nv",0.131221433377972
26,"static_gaussian",6,"S1","ar",0.059426378620098
26,"static_gaussian",6,"S1","eg",0.265143295929106
26,"static_gaussian",6,"S1","hb",0.0469103774635664
26,"static_gaussian",6,"S1","dr",0.0152078545708663
26,"static_gaussian",6,"S1","vs",0.328604709862459
26,"static_gaussian",6,"S1","rm",0.0532238094006781
26,"static_gaussian",6,"S1","sq",0.100262140775255
26,"static_gaussian",6,"S2","nv",0.0883135172416999
26,"static_gaussian",6,"S2","ar",0.0199434813674717
26,"static_gaussian",6,"S2","eg",0.143793195659524
26,"static_gaussian",6,"S2","hb",0.103133713078249
26,"static_gaussian",6,"S2","dr",0.206448010032372
26,"static_gaussian",6,"S2","vs",0.0233523864499653
26,"static_gaussian",6,"S2","rm",0.0620298115125563
26,"static_gaussian",6,"S2","sq",0.352985884658163
26,"static_gaussian",6,"S3","nv",0.221720036400052
26,"static_gaussian",6,"S3","ar",0.27976395967251
26,"static_gaussian",6,"S3","eg",0.109293712650175
26,"static_gaussian",6,"S3","hb",0.136355216460748
26,"static_gaussian",6,"S3","dr",0.021598279188865
26,"static_gaussian",6,"S3","vs",0.0756406308122912
26,"static_gaussian",6,"S3","rm",0.136810846596295
26,"static_gaussian",6,"S3","sq",0.018817318219065
26,"static_gaussian",6,"S4","nv",0.0533335835823844
26,"static_gaussian",6,"S4","ar",0.225075602151166
26,"static_gaussian",6,"S4","eg",0.226708007996499
26,"static_gaussian",6,"S4","hb",0.268689324699438
26,"static_gaussian",6,"S4","dr",0.0445063444752747
26,"static_gaussian",6,"S4","vs",0.0165095537768579
26,"static_gaussian",6,"S4","rm",0.0474913528959408
26,"static_gaussian",6,"S4","sq",0.117686230422439
27,"static_gaussian",6,"S1","nv",0.0742538623690564
27,"static_gaussian",6,"S1","ar",0.164210792091295
27,"static_gaussian",6,"S1","eg",0.345477737182907
27,"static_gaussian",6,"S1","hb",0.142097974756444
27,"static_gaussian",6,"S1","dr",0.0851856151112134
27,"static_gaussian",6,"S1","vs",0.0123135924438506
27,"static_gaussian",6,"S1","rm",0.13153288663691
27,"static_gaussian",6,"S1","sq",0.0449275394083235
27,"static_gaussian",6,"S2","nv",0.0249215532254687
27,"static_gaussian",6,"S2","ar",0.222091460070342
27,"static_gaussian",6,"S2","eg",0.11707391547734
27,"static_gaussian",6,"S2","hb",0.205914816962794
27,"static_gaussian",6,"S2","dr",0.157623801370535
27,"static_gaussian",6,"S2","vs",0.0150714596047862
27,"static_gaussian",6,"S2","rm",0.111846290455402
27,"static_gaussian",6,"S2","sq",0.145456702833333
27,"static_gaussian",6,"S3","nv",0.0285380297734579
27,"static_gaussian",6,"S3","ar",0.140236589632004
27,"static_gaussian",6,"S3","eg",0.136336983442495
27,"static_gaussian",6,"S3","hb",0.175078879126873
27,"static_gaussian",6,"S3","dr",0.166816906249846
27,"static_gaussian",6,"S3","vs",0.0132435987632019
27,"static_gaussian",6,"S3","rm",0.198308237754181
27,"static_gaussian",6,"S3","sq",0.141440775257941
27,"static_gaussian",6,"S4","nv",0.0281203192344398
27,"static_gaussian",6,"S4","ar",0.156149488277861
27,"static_gaussian",6,"S4","eg",0.140813871328244
27,"static_gaussian",6,"S4","hb",0.174249683157727
27,"static_gaussian",6,"S4","dr",0.17158353447736
27,"static_gaussian",6,"S4","vs",0.0132724527936761
27,"static_gaussian",6,"S4","rm",0.173363460765125
27,"static_gaussian",6,"S4","sq",0.142447189965567
28,"static_gaussian",6,"S1","nv",0.174834397669647
28,"static_gaussian",6,"S1","ar",0.0344330334673084
28,"static_gaussian",6,"S1","eg",0.0405546253488037
28,"static_gaussian",6,"S1","hb",0.0454200550066482
28,"static_gaussian",6,"S1","dr",0.0360269118799952
28,"static_gaussian",6,"S1","vs",0.567295175119523
28,"static_gaussian",6,"S1","rm",0.0624161908912468
28,"static_gaussian",6,"S1","sq",0.0390196106168276
28,"static_gaussian",6,"S2","nv",0.0205746195775234
28,"static_gaussian",6,"S2","ar",0.186409455068033
28,"static_gaussian",6,"S2","eg",0.221447488627861
28,"static_gaussian",6,"S2","hb",0.0617087715310066
28,"static_gaussian",6,"S2","dr",0.338079682080031
28,"static_gaussian",6,"S2","vs",0.0959457368246833
28,"static_gaussian",6,"S2","rm",0.0450147753499682
28,"static_gaussian",6,"S2","sq",0.030819470940894
28,"static_gaussian",6,"S3","nv",0.012343196327408
28,"static_gaussian",6,"S3","ar",0.0947947276430954
28,"static_gaussian",6,"S3","eg",0.151129390300927
28,"static_gaussian",6,"S3","hb",0.0390480601961869
28,"static_gaussian",6,"S3","dr",0.207947773183297
28,"static_gaussian",6,"S3","vs",0.281359807819929
28,"static_gaussian",6,"S3","rm",0.120006404113106
28,"static_gaussian",6,"S3","sq",0.0933706404160507
28,"static_gaussian",6,"S4","nv",0.0275891485739375
28,"static_gaussian",6,"S4","ar",0.171331715482715
28,"static_gaussian",6,"S4","eg",0.138513835337101
28,"static_gaussian",6,"S4","hb",0.123263197597804
28,"static_gaussian",6,"S4","dr",0.21346408685376
28,"static_gaussian",6,"S4","vs",0.0136953862085736
28,"static_gaussian",6,"S4","rm",0.13602671659754
28,"static_gaussian",6,"S4","sq",0.176115913348569
29,"static_gaussian",6,"S1","nv",0.0267258865311847
29,"static_gaussian",6,"S1","ar",0.185542729428196
29,"static_gaussian",6,"S1","eg",0.170349834395957
29,"static_gaussian",6,"S1","hb",0.179214872643334
29,"static_gaussian",6,"S1","dr",0.134039091424743
29,"static_gaussian",6,"S1","vs",0.0137995860260157
29,"static_gaussian",6,"S1","rm",0.150059082027705
29,"static_gaussian",6,"S1","sq",0.140268917522864
29,"static_gaussian",6,"S2","nv",0.184172719694202
29,"static_gaussian",6,"S2","ar",0.0804337581107961
29,"static_gaussian",6,"S2","eg",0.0656329258338103
29,"static_gaussian",6,"S2","hb",0.0445898860989328
29,"static_gaussian",6,"S2","dr",0.015695355799062
29,"static_gaussian",6,"S2","vs",0.438598570475934
29,"static_gaussian",6,"S2","rm",0.1203031667562
29,"static_gaussian",6,"S2","sq",0.0505736172310618
29,"static_gaussian",6,"S3","nv",0.2286230914788
29,"static_gaussian",6,"S3","ar",0.0604270085356141
29,"static_gaussian",6,"S3","eg",0.0378034995861123
29,"static_gaussian",6,"S3","hb",0.0575848093421643
29,"static_gaussian",6,"S3","dr",0.0373100592646166
29,"static_gaussian",6,"S3","vs",0.505470210073427
29,"static_gaussian",6,"S3","rm",0.0345954605463171
29,"static_gaussian",6,"S3","sq",0.0381858611729489
29,"static_gaussian",6,"S4","nv",0.0709513676416487
29,"static_gaussian",6,"S4","ar",0.134419861342157
29,"static_gaussian",6,"S4","eg",0.375979481859868
29,"static_gaussian",6,"S4","hb",0.102528203970049
29,"static_gaussian",6,"S4","dr",0.126928781176499
29,"static_gaussian",6,"S4","vs",0.0142260823756306
29,"static_gaussian",6,"S4","rm",0.14195129995629
29,"static_gaussian",6,"S4","sq",0.0330149216778566
30,"static_gaussian",6,"S1","nv",0.025302917208548
30,"static_gaussian",6,"S1","ar",0.163377913811947
30,"static_gaussian",6,"S1","eg",0.140683495837937
30,"static_gaussian",6,"S1","hb",0.158784530471543
30,"static_gaussian",6,"S1","dr",0.159528301727081
30,"static_gaussian",6,"S1","vs",0.0142240882029402
30,"static_gaussian",6,"S1","rm",0.166575685503379
30,"static_gaussian",6,"S1","sq",0.171523067236625
30,"static_gaussian",6,"S2","nv",0.435263330343476
30,"static_gaussian",6,"S2","ar",0.0601300818512714
30,"static_gaussian",6,"S2","eg",0.0548876830260331
30,"static_gaussian",6,"S2","hb",0.0539682497238812
30,"static_gaussian",6,"S2","dr",0.0237627773180019
30,"static_gaussian",6,"S2","vs",0.283473137870046
30,"static_gaussian",6,"S2","rm",0.0420161376018883
30,"static_gaussian",6,"S2","sq",0.0464986022654019
30,"static_gaussian",6,"S3","nv",0.0198710664895356
30,"static_gaussian",6,"S3","ar",0.181184999477511
30,"static_gaussian",6,"S3","eg",0.152925459187787
30,"static_gaussian",6,"S3","hb",0.160597149272022
30,"static_gaussian",6,"S3","dr",0.153216519013218
30,"static_gaussian",6,"S3","vs",0.017354881317774
30,"static_gaussian",6,"S3","rm",0.170122844409868
30,"static_gaussian",6,"S3","sq",0.144727080832285
30,"static_gaussian",6,"S4","nv",0.0277464355393909
30,"static_gaussian",6,"S4","ar",0.100857996882364
30,"static_gaussian",6,"S4","eg",0.130103886799894
30,"static_gaussian",6,"S4","hb",0.10332966922754
30,"static_gaussian",6,"S4","dr",0.272776688864891
30,"static_gaussian",6,"S4","vs",0.0149830835954369
30,"static_gaussian",6,"S4","rm",0.10999965935433
30,"static_gaussian",6,"S4","sq",0.240202579736153
1,"break_correlation",1,"S1","nv",0.0277436585213252
1,"break_correlation",1,"S1","ar",0.158791599394731
1,"break_correlation",1,"S1","eg",0.0278870448825107
1,"break_correlation",1,"S1","hb",0.302960542154274
1,"break_correlation",1,"S1","dr",0.284813495154049
1,"break_correlation",1,"S1","vs",0.0896342043129701
1,"break_correlation",1,"S1","rm",0.030825001661047
1,"break_correlation",1,"S1","sq",0.0773444539190928
1,"break_correlation",1,"S2","nv",0.291591223047851
1,"break_correlation",1,"S2","ar",0.0352580643761024
1,"break_correlation",1,"S2","eg",0.0842175412546489
1,"break_correlation",1,"S2","hb",0.0285486604311493
1,"break_correlation",1,"S2","dr",0.0341255431864707
1,"break_correlation",1,"S2","vs",0.409928568074594
1,"break_correlation",1,"S2","rm",0.061613900385422
1,"break_correlation",1,"S2","sq",0.0547164992437621
1,"break_correlation",1,"S3","nv",0.0659457662287231
1,"break_correlation",1,"S3","ar",0.0548338968061495
1,"break_correlation",1,"S3","eg",0.0260238323472627
1,"break_correlation",1,"S3","hb",0.0446278481674697
1,"break_correlation",1,"S3","dr",0.0462727635100361
1,"break_correlation",1,"S3","vs",0.0317179365733042
1,"break_correlation",1,"S3","rm",0.618714411327449
1,"break_correlation",1,"S3","sq",0.111863545039606
1,"break_correlation",1,"S4","nv",0.0741014398334079
1,"break_correlation",1,"S4","ar",0.174742061242765
1,"break_correlation",1,"S4","eg",0.0420044919009608
1,"break_correlation",1,"S4","hb",0.255603772080011
1,"break_correlation",1,"S4","dr",0.249297974418886
1,"break_correlation",1,"S4","vs",0.015115661185803
1,"break_correlation",1,"S4","rm",0.0468432642372439
1,"break_correlation",1,"S4","sq",0.142291335100922
2,"break_correlation",1,"S1","nv",0.32180595463893
2,"break_correlation",1,"S1","ar",0.0228976386455624
2,"break_correlation",1,"S1","eg",0.0845773203124385
2,"break_correlation",1,"S1","hb",0.0376478928437216
2,"break_correlation",1,"S1","dr",0.0435370461032207
2,"break_correlation",1,"S1","vs",0.361360002336625
2,"break_correlation",1,"S1","rm",0.0813187193219468
2,"break_correlation",1,"S1","sq",0.0468554257975549
2,"break_correlation",1,"S2","nv",0.142288463787427
2,"break_correlation",1,"S2","ar",0.0338189530488605
2,"break_correlation",1,"S2","eg",0.0834356557106752
2,"break_correlation",1,"S2","hb",0.0273906928869256
2,"break_correlation",1,"S2","dr",0.0408032809481273
2,"break_correlation",1,"S2","vs",0.572765909608813
2,"break_correlation",1,"S2","rm",0.0396718432223192
2,"break_correlation",1,"S2","sq",0.0598252007868527
2,"break_correlation",1,"S3","nv",0.0272531753037951
2,"break_correlation",1,"S3","ar",0.0475419906456743
2,"break_correlation",1,"S3","eg",0.0866092502811752
2,"break_correlation",1,"S3","hb",0.0330912086853064
2,"break_correlation",1,"S3","dr",0.0357082926992282
2,"break_correlation",1,"S3","vs",0.175303888741053
2,"break_correlation",1,"S3","rm",0.526765478682417
2,"break_correlation",1,"S3","sq",0.0677267149613514
2,"break_correlation",1,"S4","nv",0.152108608252007
2,"break_correlation",1,"S4","ar",0.0306142297290397
2,"break_correlation",1,"S4","eg",0.051456253556853
2,"break_correlation",1,"S4","hb",0.0336304386176408
2,"break_correlation",1,"S4","dr",0.0371599056542726
2,"break_correlation",1,"S4","vs",0.539058347257425
2,"break_correlation",1,"S4","rm",0.114714196963171
2,"break_correlation",1,"S4","sq",0.041258019969591
3,"break_correlation",1,"S1","nv",0.0968307695210811
3,"break_correlation",1,"S1","ar",0.0421403888630054
3,"break_correlation",1,"S1","eg",0.0503361272698161
3,"break_correlation",1,"S1","hb",0.0338997130736637
3,"break_correlation",1,"S1","dr",0.0257518346432114
3,"break_correlation",1,"S1","vs",0.640842401314426
3,"break_correlation",1,"S1","rm",0.0597106161095027
3,"break_correlation",1,"S1","sq",0.0504881492052941
3,"break_correlation",1,"S2","nv",0.229021050214298
3,"break_correlation",1,"S2","ar",0.0362694553546924
3,"break_correlation",1,"S2","eg",0.0571662761575491
3,"break_correlation",1,"S2","hb",0.0503393604825393
3,"break_correlation",1,"S2","dr",0.0361169982372138
3,"break_correlation",1,"S2","vs",0.51009904926121
3,"break_correlation",1,"S2","rm",0.0360887215129124
3,"break_correlation",1,"S2","sq",0.0448990887795849
3,"break_correlation",1,"S3","nv",0.299174077700347
3,"break_correlation",1,"S3","ar",0.0466985860665629
3,"break_correlation",1,"S3","eg",0.0913808063173179
3,"break_correlation",1,"S3","hb",0.0452917419039342
3,"break_correlation",1,"S3","dr",0.0447438844175313
3,"break_correlation",1,"S3","vs",0.373132210061837
3,"break_correlation",1,"S3","rm",0.0200051456148108
3,"break_correlation",1,"S3","sq",0.0795735479176586
3,"break_correlation",1,"S4","nv",0.0480754229774736
3,"break_correlation",1,"S4","ar",0.239098281541697
3,"break_correlation",1,"S4","eg",0.123505324860661
3,"break_correlation",1,"S4","hb",0.195355573147777
3,"break_correlation",1,"S4","dr",0.155638155312974
3,"break_correlation",1,"S4","vs",0.0108729225303335
3,"break_correlation",1,"S4","rm",0.0876297628404028
3,"break_correlation",1,"S4","sq",0.139824556788681
4,"break_correlation",1,"S1","nv",0.0264594802082351
4,"break_correlation",1,"S1","ar",0.0770149408282268
4,"break_correlation",1,"S1","eg",0.0598009610982985
4,"break_correlation",1,"S1","hb",0.0447592721685072
4,"break_correlation",1,"S1","dr",0.0579134480770395
4,"break_correlation",1,"S1","vs",0.0260516328758916
4,"break_correlation",1,"S1","rm",0.596772668236764
4,"break_correlation",1,"S1","sq",0.111227596507037
4,"break_correlation",1,"S2","nv",0.145042999682404
4,"break_correlation",1,"S2","ar",0.0544695121536353
4,"break_correlation",1,"S2","eg",0.029911861220559
4,"break_correlation",1,"S2","hb",0.0403441185834111
4,"break_correlation",1,"S2","dr",0.0346444000830833
4,"break_correlation",1,"S2","vs",0.597257278201571
4,"break_correlation",1,"S2","rm",0.0554327137439554
4,"break_correlation",1,"S2","sq",0.0428971163313805
4,"break_correlation",1,"S3","nv",0.0252180806020113
4,"break_correlation",1,"S3","ar",0.0985199641543704
4,"break_correlation",1,"S3","eg",0.152466905903469
4,"break_correlation",1,"S3","hb",0.0381874362867266
4,"break_correlation",1,"S3","dr",0.0392559399336116
4,"break_correlation",1,"S3","vs",0.0587702510695645
4,"break_correlation",1,"S3","rm",0.546612650102326
4,"break_correlation",1,"S3","sq",0.0409687719479205
4,"break_correlation",1,"S4","nv",0.0292325903808402
4,"break_correlation",1,"S4","ar",0.119974250265511
4,"break_correlation",1,"S4","eg",0.201740337022326
4,"break_correlation",1,"S4","hb",0.0862245236773404
4,"break_correlation",1,"S4","dr",0.0903492385845347
4,"break_correlation",1,"S4","vs",0.0150847899853332
4,"break_correlation",1,"S4","rm",0.332545153617256
4,"break_correlation",1,"S4","sq",0.124849116466859
5,"break_correlation",1,"S1","nv",0.0708322444631753
5,"break_correlation",1,"S1","ar",0.0371569825547145
5,"break_correlation",1,"S1","eg",0.178215273268228
5,"break_correlation",1,"S1","hb",0.02622760757856
5,"break_correlation",1,"S1","dr",0.0367103478355441
5,"break_correlation",1,"S1","vs",0.156761651423387
5,"break_correlation",1,"S1","rm",0.453251571471856
5,"break_correlation",1,"S1","sq",0.0408443214045351
5,"break_correlation",1,"S2","nv",0.053915125167572
5,"break_correlation",1,"S2","ar",0.0790356839661691
5,"break_correlation",1,"S2","eg",0.0294515583671371
5,"break_correlation",1,"S2","hb",0.365227250934264
5,"break_correlation",1,"S2","dr",0.202801832065394
5,"break_correlation",1,"S2","vs",0.0207172955685016
5,"break_correlation",1,"S2","rm",0.0581488016399161
5,"break_correlation",1,"S2","sq",0.190702452291046
5,"break_correlation",1,"S3","nv",0.0865216905134926
5,"break_correlation",1,"S3","ar",0.10871030688411
5,"break_correlation",1,"S3","eg",0.0331751566021151
5,"break_correlation",1,"S3","hb",0.43014259509766
5,"break_correlation",1,"S3","dr",0.135000578685301
5,"break_correlation",1,"S3","vs",0.0193509601375864
5,"break_correlation",1,"S3","rm",0.0366176007704935
5,"break_correlation",1,"S3","sq",0.150481111309241
5,"break_correlation",1,"S4","nv",0.0478923587150666
5,"break_correlation",1,"S4","ar",0.194421692724706
5,"break_correlation",1,"S4","eg",0.0574076492897691
5,"break_correlation",1,"S4","hb",0.181843677275406
5,"break_correlation",1,"S4","dr",0.372543969360079
5,"break_correlation",1,"S4","vs",0.0173202508075528
5,"break_correlation",1,"S4","rm",0.0406706571876854
5,"break_correlation",1,"S4","sq",0.0878997446397358
6,"break_correlation",1,"S1","nv",0.336438549285145
6,"break_correlation",1,"S1","ar",0.0426408491356723
6,"break_correlation",1,"S1","eg",0.0193984047890474
6,"break_correlation",1,"S1","hb",0.0317861135054598
6,"break_correlation",1,"S1","dr",0.0760157701689561
6,"break_correlation",1,"S1","vs",0.200382564084173
6,"break_correlation",1,"S1","rm",0.1988864719718
6,"break_correlation",1,"S1","sq",0.0944512770597469
6,"break_correlation",1,"S2","nv",0.0909673722851216
6,"break_correlation",1,"S2","ar",0.191083143264919
6,"break_correlation",1,"S2","eg",0.0276514513389784
6,"break_correlation",1,"S2","hb",0.228540843202385
6,"break_correlation",1,"S2","dr",0.263603447917711
6,"break_correlation",1,"S2","vs",0.0159982322224781
6,"break_correlation",1,"S2","rm",0.103138617497077
6,"break_correlation",1,"S2","sq",0.079016892271329
6,"break_correlation",1,"S3","nv",0.0340533327416356
6,"break_correlation",1,"S3","ar",0.192592824537239
6,"break_correlation",1,"S3","eg",0.224228445915445
6,"break_correlation",1,"S3","hb",0.149477318355897
6,"break_correlation",1,"S3","dr",0.132564724360141
6,"break_correlation",1,"S3","vs",0.0147462147149593
6,"break_correlation",1,"S3","rm",0.0512202888625186
6,"break_correlation",1,"S3","sq",0.201116850512164
6,"break_correlation",1,"S4","nv",0.0290836767397471
6,"break_correlation",1,"S4","ar",0.368334560570919
6,"break_correlation",1,"S4","eg",0.0720028753869929
6,"break_correlation",1,"S4","hb",0.259359634634904
6,"break_correlation",1,"S4","dr",0.103882878557339
6,"break_correlation",1,"S4","vs",0.0470128744296809
6,"break_correlation",1,"S4","rm",0.0204996084909255
6,"break_correlation",1,"S4","sq",0.0998238911894915
7,"break_correlation",1,"S1","nv",0.0406933636777044
7,"break_correlation",1,"S1","ar",0.10720933135671
7,"break_correlation",1,"S1","eg",0.0551004457455913
7,"break_correlation",1,"S1","hb",0.0601395647257385
7,"break_correlation",1,"S1","dr",0.0502047061629162
7,"break_correlation",1,"S1","vs",0.0181528732218245
7,"break_correlation",1,"S1","rm",0.544411803984342
7,"break_correlation",1,"S1","sq",0.124087911125173
7,"break_correlation",1,"S2","nv",0.0523535847496867
7,"break_correlation",1,"S2","ar",0.176419274143431
7,"break_correlation",1,"S2","eg",0.0424898164482984
7,"break_correlation",1,"S2","hb",0.376016343776846
7,"break_correlation",1,"S2","dr",0.210007840715736
7,"break_correlation",1,"S2","vs",0.0207389463804143
7,"break_correlation",1,"S2","rm",0.0358687565794597
7,"break_correlation",1,"S2","sq",0.0861054372061277
7,"break_correlation",1,"S3","nv",0.0745695249932788
7,"break_correlation",1,"S3","ar",0.138270860205995
7,"break_correlation",1,"S3","eg",0.319090736403395
7,"break_correlation",1,"S3","hb",0.0853473970229184
7,"break_correlation",1,"S3","dr",0.0960683396909274
7,"break_correlation",1,"S3","vs",0.0104276141286727
7,"break_correlation",1,"S3","rm",0.0902530499369929
7,"break_correlation",1,"S3","sq",0.18597247761782
7,"break_correlation",1,"S4","nv",0.0650479554815754
7,"break_correlation",1,"S4","ar",0.196865653640524
7,"break_correlation",1,"S4","eg",0.0515406231869512
7,"break_correlation",1,"S4","hb",0.0888968970977702
7,"break_correlation",1,"S4","dr",0.0650960291945426
7,"break_correlation",1,"S4","vs",0.0133673865922975
7,"break_correlation",1,"S4","rm",0.364530518133287
7,"break_correlation",1,"S4","sq",0.154654936673053
8,"break_correlation",1,"S1","nv",0.0212680198743937
8,"break_correlation",1,"S1","ar",0.110200719083031
8,"break_correlation",1,"S1","eg",0.0689048998507493
8,"break_correlation",1,"S1","hb",0.251695608220264
8,"break_correlation",1,"S1","dr",0.256749711035906
8,"break_correlation",1,"S1","vs",0.0216947729398807
8,"break_correlation",1,"S1","rm",0.0743846064940844
8,"break_correlation",1,"S1","sq",0.195101662501691
8,"break_correlation",1,"S2","nv",0.0575928932382594
8,"break_correlation",1,"S2","ar",0.0602929277046793
8,"break_correlation",1,"S2","eg",0.499694247094153
8,"break_correlation",1,"S2","hb",0.0786437726081674
8,"break_correlation",1,"S2","dr",0.0258813376692344
8,"break_correlation",1,"S2","vs",0.0335312904308284
8,"break_correlation",1,"S2","rm",0.206748157193683
8,"break_correlation",1,"S2","sq",0.0376153740609943
8,"break_correlation",1,"S3","nv",0.0190072092673694
8,"break_correlation",1,"S3","ar",0.121294064869751
8,"break_correlation",1,"S3","eg",0.0965829597711379
8,"break_correlation",1,"S3","hb",0.0961732009849656
8,"break_correlation",1,"S3","dr",0.0506861184298364
8,"break_correlation",1,"S3","vs",0.0274072020739091
8,"break_correlation",1,"S3","rm",0.37748748634812
8,"break_correlation",1,"S3","sq",0.21136175825491
8,"break_correlation",1,"S4","nv",0.0200965550115194
8,"break_correlation",1,"S4","ar",0.218425767645132
8,"break_correlation",1,"S4","eg",0.107043779918275
8,"break_correlation",1,"S4","hb",0.212314421572785
8,"break_correlation",1,"S4","dr",0.185665895247141
8,"break_correlation",1,"S4","vs",0.0184131500768128
8,"break_correlation",1,"S4","rm",0.113911228949056
8,"break_correlation",1,"S4","sq",0.124129201579279
9,"break_correlation",1,"S1","nv",0.0300709359003689
9,"break_correlation",1,"S1","ar",0.146990058033694
9,"break_correlation",1,"S1","eg",0.190810994900037
9,"break_correlation",1,"S1","hb",0.125835307408012
9,"break_correlation",1,"S1","dr",0.127968123505263
9,"break_correlation",1,"S1","vs",0.0129767793906843
9,"break_correlation",1,"S1","rm",0.210552245393381
9,"break_correlation",1,"S1","sq",0.154795555468561
9,"break_correlation",1,"S2","nv",0.0269552382653719
9,"break_correlation",1,"S2","ar",0.129374865782181
9,"break_correlation",1,"S2","eg",0.1208813956731
9,"break_correlation",1,"S2","hb",0.107738696052938
9,"break_correlation",1,"S2","dr",0.124677508222167
9,"break_correlation",1,"S2","vs",0.0147773119961191
9,"break_correlation",1,"S2","rm",0.334618746660741
9,"break_correlation",1,"S2","sq",0.140976237347382
9,"break_correlation",1,"S3","nv",0.0217500079733421
9,"break_correlation",1,"S3","ar",0.134021777139179
9,"break_correlation",1,"S3","eg",0.16066224528601
9,"break_correlation",1,"S3","hb",0.119181417773684
9,"break_correlation",1,"S3","dr",0.132301108790345
9,"break_correlation",1,"S3","vs",0.0165804639417967
9,"break_correlation",1,"S3","rm",0.232595080766673
9,"break_correlation",1,"S3","sq",0.182907898328971
9,"break_correlation",1,"S4","nv",0.0294079772272504
9,"break_correlation",1,"S4","ar",0.153463355013252
9,"break_correlation",1,"S4","eg",0.124685522301276
9,"break_correlation",1,"S4","hb",0.138746918850179
9,"break_correlation",1,"S4","dr",0.155801293012685
9,"break_correlation",1,"S4","vs",0.0131109056851517
9,"break_correlation",1,"S4","rm",0.224643510805059
9,"break_correlation",1,"S4","sq",0.160140517105146
10,"break_correlation",1,"S1","nv",0.116954327533235
10,"break_correlation",1,"S1","ar",0.0800897042485955
10,"break_correlation",1,"S1","eg",0.0183862677959064
10,"break_correlation",1,"S1","hb",0.0563152612970551
10,"break_correlation",1,"S1","dr",0.0312265513946589
10,"break_correlation",1,"S1","vs",0.357570049473248
10,"break_correlation",1,"S1","rm",0.265947638278424
10,"break_correlation",1,"S1","sq",0.0735101999788771
10,"break_correlation",1,"S2","nv",0.0143146475853617
10,"break_correlation",1,"S2","ar",0.181036572565246
10,"break_correlation",1,"S2","eg",0.0390150424755404
10,"break_correlation",1,"S2","hb",0.138505784256416
10,"break_correlation",1,"S2","dr",0.121448911338437
10,"break_correlation",1,"S2","vs",0.0474268687006732
10,"break_correlation",1,"S2","rm",0.219098006197705
10,"break_correlation",1,"S2","sq",0.239154166880621
10,"break_correlation",1,"S3","nv",0.110509450264432
10,"break_correlation",1,"S3","ar",0.208628352858305
10,"break_correlation",1,"S3","eg",0.02295381155135
10,"break_correlation",1,"S3","hb",0.203254901296878
10,"break_correlation",1,"S3","dr",0.213094294350108
10,"break_correlation",1,"S3","vs",0.0165076224491536
10,"break_correlation",1,"S3","rm",0.107746922868143
10,"break_correlation",1,"S3","sq",0.11730464436163
10,"break_correlation",1,"S4","nv",0.0371313016058822
10,"break_correlation",1,"S4","ar",0.149310567372505
10,"break_correlation",1,"S4","eg",0.0355899183049385
10,"break_correlation",1,"S4","hb",0.135191432438837
10,"break_correlation",1,"S4","dr",0.171717707009024
10,"break_correlation",1,"S4","vs",0.0168823707444817
10,"break_correlation",1,"S4","rm",0.259857073970502
10,"break_correlation",1,"S4","sq",0.194319628553831
11,"break_correlation",1,"S1","nv",0.0819041001485631
11,"break_correlation",1,"S1","ar",0.139727356594706
11,"break_correlation",1,"S1","eg",0.0100710524534235
11,"break_correlation",1,"S1","hb",0.0965694999329891
11,"break_correlation",1,"S1","dr",0.0741537907303058
11,"break_correlation",1,"S1","vs",0.137191284805143
11,"break_correlation",1,"S1","rm",0.304061093583815
11,"break_correlation",1,"S1","sq",0.156321821751053
11,"break_correlation",1,"S2","nv",0.0795592245892487
11,"break_correlation",1,"S2","ar",0.0277788689957636
11,"break_correlation",1,"S2","eg",0.0274237652744948
11,"break_correlation",1,"S2","hb",0.0829483196451553
11,"break_correlation",1,"S2","dr",0.0797135037978586
11,"break_correlation",1,"S2","vs",0.0317106694812216
11,"break_correlation",1,"S2","rm",0.51724142981382
11,"break_correlation",1,"S2","sq",0.153624218402437
11,"break_correlation",1,"S3","nv",0.0203680565135599
11,"break_correlation",1,"S3","ar",0.0564075639337775
11,"break_correlation",1,"S3","eg",0.0502589120765237
11,"break_correlation",1,"S3","hb",0.0500905826187526
11,"break_correlation",1,"S3","dr",0.0664225450131388
11,"break_correlation",1,"S3","vs",0.0391540475361605
11,"break_correlation",1,"S3","rm",0.633247375730783
11,"break_correlation",1,"S3","sq",0.0840509165773044
11,"break_correlation",1,"S4","nv",0.345497664711118
11,"break_correlation",1,"S4","ar",0.0757569236249884
11,"break_correlation",1,"S4","eg",0.0135772076572336
11,"break_correlation",1,"S4","hb",0.069382751811631
11,"break_correlation",1,"S4","dr",0.0534456863898759
11,"break_correlation",1,"S4","vs",0.246642764703239
11,"break_correlation",1,"S4","rm",0.131184145281326
11,"break_correlation",1,"S4","sq",0.0645128558205884
12,"break_correlation",1,"S1","nv",0.102233285413378
12,"break_correlation",1,"S1","ar",0.0392144061628957
12,"break_correlation",1,"S1","eg",0.512349604844193
12,"break_correlation",1,"S1","hb",0.0269643837577775
12,"break_correlation",1,"S1","dr",0.133963350521405
12,"break_correlation",1,"S1","vs",0.0298089650064315
12,"break_correlation",1,"S1","rm",0.11483358670527
12,"break_correlation",1,"S1","sq",0.0406324175886493
12,"break_correlation",1,"S2","nv",0.0197295889909389
12,"break_correlation",1,"S2","ar",0.187236871985597
12,"break_correlation",1,"S2","eg",0.121688765269117
12,"break_correlation",1,"S2","hb",0.19214894534543
12,"break_correlation",1,"S2","dr",0.148139390288764
12,"break_correlation",1,"S2","vs",0.0179568597974594
12,"break_correlation",1,"S2","rm",0.188986467292655
12,"break_correlation",1,"S2","sq",0.124113111030038
12,"break_correlation",1,"S3","nv",0.130533174170569
12,"break_correlation",1,"S3","ar",0.0714189408612183
12,"break_correlation",1,"S3","eg",0.245552748243511
12,"break_correlation",1,"S3","hb",0.0190255753731118
12,"break_correlation",1,"S3","dr",0.131025716353268
12,"break_correlation",1,"S3","vs",0.0231023659231237
12,"break_correlation",1,"S3","rm",0.294008962094787
12,"break_correlation",1,"S3","sq",0.0853325169804104
12,"break_correlation",1,"S4","nv",0.306179383776515
12,"break_correlation",1,"S4","ar",0.0525582759984781
12,"break_correlation",1,"S4","eg",0.0211894559686475
12,"break_correlation",1,"S4","hb",0.0590496265160016
12,"break_correlation",1,"S4","dr",0.0829847020173045
12,"break_correlation",1,"S4","vs",0.379565670821854
12,"break_correlation",1,"S4","rm",0.0348423837130968
12,"break_correlation",1,"S4","sq",0.0636305011881023
13,"break_correlation",1,"S1","nv",0.0362472511309804
13,"break_correlation",1,"S1","ar",0.181635039914105
13,"break_correlation",1,"S1","eg",0.100883065065315
13,"break_correlation",1,"S1","hb",0.172977509870799
13,"break_correlation",1,"S1","dr",0.170001069196523
13,"break_correlation",1,"S1","vs",0.0118284700942604
13,"break_correlation",1,"S1","rm",0.136614045220733
13,"break_correlation",1,"S1","sq",0.189813549507285
13,"break_correlation",1,"S2","nv",0.0402641806056217
13,"break_correlation",1,"S2","ar",0.217639337321523
13,"break_correlation",1,"S2","eg",0.12927212260567
13,"break_correlation",1,"S2","hb",0.175158811366619
13,"break_correlation",1,"S2","dr",0.134928788974417
13,"break_correlation",1,"S2","vs",0.0111626604414872
13,"break_correlation",1,"S2","rm",0.121712718587311
13,"break_correlation",1,"S2","sq",0.169861380097352
13,"break_correlation",1,"S3","nv",0.0394431865946734
13,"break_correlation",1,"S3","ar",0.178685632203289
13,"break_correlation",1,"S3","eg",0.103823578274865
13,"break_correlation",1,"S3","hb",0.158494522631159
13,"break_correlation",1,"S3","dr",0.118403246537403
13,"break_correlation",1,"S3","vs",0.0114574214442581
13,"break_correlation",1,"S3","rm",0.176225342421596
13,"break_correlation",1,"S3","sq",0.213467069892757
13,"break_correlation",1,"S4","nv",0.0312183019195568
13,"break_correlation",1,"S4","ar",0.176726906686652
13,"break_correlation",1,"S4","eg",0.149145355654559
13,"break_correlation",1,"S4","hb",0.161024386389682
13,"break_correlation",1,"S4","dr",0.155089519659242
13,"break_correlation",1,"S4","vs",0.012397760811167
13,"break_correlation",1,"S4","rm",0.154094340388932
13,"break_correlation",1,"S4","sq",0.16030342849021
14,"break_correlation",1,"S1","nv",0.0288790993814463
14,"break_correlation",1,"S1","ar",0.150723381149227
14,"break_correlation",1,"S1","eg",0.167675323006608
14,"break_correlation",1,"S1","hb",0.171546060781909
14,"break_correlation",1,"S1","dr",0.180362287335528
14,"break_correlation",1,"S1","vs",0.0130918733665632
14,"break_correlation",1,"S1","rm",0.127790974577204
14,"break_correlation",1,"S1","sq",0.159931000401515
14,"break_correlation",1,"S2","nv",0.028666523235866
14,"break_correlation",1,"S2","ar",0.168772648197286
14,"break_correlation",1,"S2","eg",0.258920292177604
14,"break_correlation",1,"S2","hb",0.14160308952293
14,"break_correlation",1,"S2","dr",0.127916909253736
14,"break_correlation",1,"S2","vs",0.0135916986626627
14,"break_correlation",1,"S2","rm",0.140428324120376
14,"break_correlation",1,"S2","sq",0.120100514829539
14,"break_correlation",1,"S3","nv",0.0294256699462535
14,"break_correlation",1,"S3","ar",0.101138725494717
14,"break_correlation",1,"S3","eg",0.266622282620289
14,"break_correlation",1,"S3","hb",0.110491606383637
14,"break_correlation",1,"S3","dr",0.124700609173431
14,"break_correlation",1,"S3","vs",0.0139367863096496
14,"break_correlation",1,"S3","rm",0.205378426134965
14,"break_correlation",1,"S3","sq",0.148305893937058
14,"break_correlation",1,"S4","nv",0.0323523817952322
14,"break_correlation",1,"S4","ar",0.11179682791364
14,"break_correlation",1,"S4","eg",0.229257237420483
14,"break_correlation",1,"S4","hb",0.159702058178942
14,"break_correlation",1,"S4","dr",0.152394200047449
14,"break_correlation",1,"S4","vs",0.0124926772417924
14,"break_correlation",1,"S4","rm",0.156110100385614
14,"break_correlation",1,"S4","sq",0.145894517016848
15,"break_correlation",1,"S1","nv",0.0407664829719534
15,"break_correlation",1,"S1","ar",0.0518619908710216
15,"break_correlation",1,"S1","eg",0.11293782730054
15,"break_correlation",1,"S1","hb",0.0408024579587282
15,"break_correlation",1,"S1","dr",0.0221195720165921
15,"break_correlation",1,"S1","vs",0.190026998086896
15,"break_correlation",1,"S1","rm",0.486890112867633
15,"break_correlation",1,"S1","sq",0.0545945579266351
15,"break_correlation",1,"S2","nv",0.042591946402362
15,"break_correlation",1,"S2","ar",0.199782337686253
15,"break_correlation",1,"S2","eg",0.0836587622214175
15,"break_correlation",1,"S2","hb",0.235538863166713
15,"break_correlation",1,"S2","dr",0.235955895192378
15,"break_correlation",1,"S2","vs",0.0128968736075827
15,"break_correlation",1,"S2","rm",0.0679245854026466
15,"break_correlation",1,"S2","sq",0.121650736320647
15,"break_correlation",1,"S3","nv",0.0619183656943358
15,"break_correlation",1,"S3","ar",0.179559396275461
15,"break_correlation",1,"S3","eg",0.123889891706984
15,"break_correlation",1,"S3","hb",0.184921315188317
15,"break_correlation",1,"S3","dr",0.192053542335274
15,"break_correlation",1,"S3","vs",0.00958606206070787
15,"break_correlation",1,"S3","rm",0.124762074186636
15,"break_correlation",1,"S3","sq",0.123309352552284
15,"break_correlation",1,"S4","nv",0.335848628485813
15,"break_correlation",1,"S4","ar",0.0953736705429399
15,"break_correlation",1,"S4","eg",0.0486013300604125
15,"break_correlation",1,"S4","hb",0.0668874289099985
15,"break_correlation",1,"S4","dr",0.0281615631401757
15,"break_correlation",1,"S4","vs",0.353507061415482
15,"break_correlation",1,"S4","rm",0.0399203167414432
15,"break_correlation",1,"S4","sq",0.0317000007037357
16,"break_correlation",1,"S1","nv",0.519877836915391
16,"break_correlation",1,"S1","ar",0.0167009755972725
16,"break_correlation",1,"S1","eg",0.0836026309626174
16,"break_correlation",1,"S1","hb",0.0498360304713038
16,"break_correlation",1,"S1","dr",0.0360917542754932
16,"break_correlation",1,"S1","vs",0.108616953823782
16,"break_correlation",1,"S1","rm",0.110128934408824
16,"break_correlation",1,"S1","sq",0.0751448835453168
16,"break_correlation",1,"S2","nv",0.598192578722673
16,"break_correlation",1,"S2","ar",0.0508072164510904
16,"break_correlation",1,"S2","eg",0.0665812627485305
16,"break_correlation",1,"S2","hb",0.0432000063024601
16,"break_correlation",1,"S2","dr",0.0344261200056883
16,"break_correlation",1,"S2","vs",0.129567901034679
16,"break_correlation",1,"S2","rm",0.0245524830798606
16,"break_correlation",1,"S2","sq",0.0526724316550175
16,"break_correlation",1,"S3","nv",0.330599058408843
16,"break_correlation",1,"S3","ar",0.0401204355103015
16,"break_correlation",1,"S3","eg",0.103147447526042
16,"break_correlation",1,"S3","hb",0.0390656698240903
16,"break_correlation",1,"S3","dr",0.0385306685325513
16,"break_correlation",1,"S3","vs",0.371231246385383
16,"break_correlation",1,"S3","rm",0.0398105488276061
16,"break_correlation",1,"S3","sq",0.0374949249851825
16,"break_correlation",1,"S4","nv",0.16201091686429
16,"break_correlation",1,"S4","ar",0.052078613394358
16,"break_correlation",1,"S4","eg",0.0890808971992657
16,"break_correlation",1,"S4","hb",0.0422869604425195
16,"break_correlation",1,"S4","dr",0.0259280287771833
16,"break_correlation",1,"S4","vs",0.540068986046548
16,"break_correlation",1,"S4","rm",0.0584850215859662
16,"break_correlation",1,"S4","sq",0.0300605756898702
17,"break_correlation",1,"S1","nv",0.0343671720974966
17,"break_correlation",1,"S1","ar",0.179561691674834
17,"break_correlation",1,"S1","eg",0.128231430265087
17,"break_correlation",1,"S1","hb",0.170276702585263
17,"break_correlation",1,"S1","dr",0.174291614407706
17,"break_correlation",1,"S1","vs",0.0118537618138898
17,"break_correlation",1,"S1","rm",0.140482133742394
17,"break_correlation",1,"S1","sq",0.16093549341333
17,"break_correlation",1,"S2","nv",0.0412820383167115
17,"break_correlation",1,"S2","ar",0.166163285262186
17,"break_correlation",1,"S2","eg",0.123737455422586
17,"break_correlation",1,"S2","hb",0.171310625548416
17,"break_correlation",1,"S2","dr",0.201065933911582
17,"break_correlation",1,"S2","vs",0.0110415793542243
17,"break_correlation",1,"S2","rm",0.113999730023123
17,"break_correlation",1,"S2","sq",0.17139935216117
17,"break_correlation",1,"S3","nv",0.033201078097839
17,"break_correlation",1,"S3","ar",0.162812768724898
17,"break_correlation",1,"S3","eg",0.155707256224198
17,"break_correlation",1,"S3","hb",0.162729685652905
17,"break_correlation",1,"S3","dr",0.163898188026523
17,"break_correlation",1,"S3","vs",0.011957999993774
17,"break_correlation",1,"S3","rm",0.150240898482075
17,"break_correlation",1,"S3","sq",0.159452124797788
17,"break_correlation",1,"S4","nv",0.286292085618285
17,"break_correlation",1,"S4","ar",0.0602596809011828
17,"break_correlation",1,"S4","eg",0.0453598459784228
17,"break_correlation",1,"S4","hb",0.0324849634852133
17,"break_correlation",1,"S4","dr",0.0336547226188124
17,"break_correlation",1,"S4","vs",0.439897972515051
17,"break_correlation",1,"S4","rm",0.0621563012343501
17,"break_correlation",1,"S4","sq",0.0398944276486832
18,"break_correlation",1,"S1","nv",0.203563710683191
18,"break_correlation",1,"S1","ar",0.0508243189460288
18,"break_correlation",1,"S1","eg",0.0677421793299343
18,"break_correlation",1,"S1","hb",0.0365485573521907
18,"break_correlation",1,"S1","dr",0.0256916877325115
18,"break_correlation",1,"S1","vs",0.520664441153234
18,"break_correlation",1,"S1","rm",0.0506705006015858
18,"break_correlation",1,"S1","sq",0.0442946042013236
18,"break_correlation",1,"S2","nv",0.242705517372635
18,"break_correlation",1,"S2","ar",0.0462678815279504
18,"break_correlation",1,"S2","eg",0.0435114817489682
18,"break_correlation",1,"S2","hb",0.0570391158950236
18,"break_correlation",1,"S2","dr",0.0259174097544246
18,"break_correlation",1,"S2","vs",0.487747034203986
18,"break_correlation",1,"S2","rm",0.046893943848499
18,"break_correlation",1,"S2","sq",0.0499176156485124
18,"break_correlation",1,"S3","nv",0.243743193908486
18,"break_correlation",1,"S3","ar",0.0967670380029017
18,"break_correlation",1,"S3","eg",0.0664463424105476
18,"break_correlation",1,"S3","hb",0.0571166771450089
18,"break_correlation",1,"S3","dr",0.0191374287938192
18,"break_correlation",1,"S3","vs",0.15822060320503
18,"break_correlation",1,"S3","rm",0.33020459844054
18,"break_correlation",1,"S3","sq",0.0283641180936657
18,"break_correlation",1,"S4","nv",0.274824172182576
18,"break_correlation",1,"S4","ar",0.11388643677532
18,"break_correlation",1,"S4","eg",0.0135489340092915
18,"break_correlation",1,"S4","hb",0.0989194457800324
18,"break_correlation",1,"S4","dr",0.0577702280746055
18,"break_correlation",1,"S4","vs",0.307607797238018
18,"break_correlation",1,"S4","rm",0.0474363825728181
18,"break_correlation",1,"S4","sq",0.0860066033673379
19,"break_correlation",1,"S1","nv",0.372808289755945
19,"break_correlation",1,"S1","ar",0.0726531284503359
19,"break_correlation",1,"S1","eg",0.0283053963500153
19,"break_correlation",1,"S1","hb",0.015878339218222
19,"break_correlation",1,"S1","dr",0.155519260131898
19,"break_correlation",1,"S1","vs",0.142497745626895
19,"break_correlation",1,"S1","rm",0.0902042699562422
19,"break_correlation",1,"S1","sq",0.122133570510448
19,"break_correlation",1,"S2","nv",0.361210150849826
19,"break_correlation",1,"S2","ar",0.0307759253994841
19,"break_correlation",1,"S2","eg",0.109508992314763
19,"break_correlation",1,"S2","hb",0.0334035550438991
19,"break_correlation",1,"S2","dr",0.03815750347453
19,"break_correlation",1,"S2","vs",0.321260188404265
19,"break_correlation",1,"S2","rm",0.0642034399731058
19,"break_correlation",1,"S2","sq",0.0414802445401278
19,"break_correlation",1,"S3","nv",0.12258157827762
19,"break_correlation",1,"S3","ar",0.0422754372701565
19,"break_correlation",1,"S3","eg",0.0747129130081716
19,"break_correlation",1,"S3","hb",0.0529390369073511
19,"break_correlation",1,"S3","dr",0.0484778068181377
19,"break_correlation",1,"S3","vs",0.578394600588215
19,"break_correlation",1,"S3","rm",0.0186986738931091
19,"break_correlation",1,"S3","sq",0.0619199532372386
19,"break_correlation",1,"S4","nv",0.238685986596184
19,"break_correlation",1,"S4","ar",0.0418604486486998
19,"break_correlation",1,"S4","eg",0.0427049448481214
19,"break_correlation",1,"S4","hb",0.0405887035242089
19,"break_correlation",1,"S4","dr",0.0462166037223488
19,"break_correlation",1,"S4","vs",0.504878099148237
19,"break_correlation",1,"S4","rm",0.0340864475191888
19,"break_correlation",1,"S4","sq",0.0509787659930118
20,"break_correlation",1,"S1","nv",0.0190056345638967
20,"break_correlation",1,"S1","ar",0.0549939244109777
20,"break_correlation",1,"S1","eg",0.353893311454373
20,"break_correlation",1,"S1","hb",0.0518252856992815
20,"break_correlation",1,"S1","dr",0.0729422219774127
20,"break_correlation",1,"S1","vs",0.0372475380898658
20,"break_correlation",1,"S1","rm",0.278278676748919
20,"break_correlation",1,"S1","sq",0.131813407055274
20,"break_correlation",1,"S2","nv",0.0286577337370038
20,"break_correlation",1,"S2","ar",0.0785208882887993
20,"break_correlation",1,"S2","eg",0.085428817238511
20,"break_correlation",1,"S2","hb",0.0726980767950598
20,"break_correlation",1,"S2","dr",0.118092619429037
20,"break_correlation",1,"S2","vs",0.0170732185567566
20,"break_correlation",1,"S2","rm",0.421133115132396
20,"break_correlation",1,"S2","sq",0.178395530822436
20,"break_correlation",1,"S3","nv",0.103034024235972
20,"break_correlation",1,"S3","ar",0.0486504625983092
20,"break_correlation",1,"S3","eg",0.185675849389212
20,"break_correlation",1,"S3","hb",0.0294303640660071
20,"break_correlation",1,"S3","dr",0.024161204586293
20,"break_correlation",1,"S3","vs",0.42247917405885
20,"break_correlation",1,"S3","rm",0.144865090621274
20,"break_correlation",1,"S3","sq",0.0417038304440825
20,"break_correlation",1,"S4","nv",0.0189684254013762
20,"break_correlation",1,"S4","ar",0.341139066598492
20,"break_correlation",1,"S4","eg",0.0889060315101168
20,"break_correlation",1,"S4","hb",0.166951950285534
20,"break_correlation",1,"S4","dr",0.105788589121829
20,"break_correlation",1,"S4","vs",0.0208728413664228
20,"break_correlation",1,"S4","rm",0.13760507033327
20,"break_correlation",1,"S4","sq",0.11976802538296
21,"break_correlation",1,"S1","nv",0.0572444636036841
21,"break_correlation",1,"S1","ar",0.151052128466493
21,"break_correlation",1,"S1","eg",0.111807309049302
21,"break_correlation",1,"S1","hb",0.179813576721803
21,"break_correlation",1,"S1","dr",0.175931894940262
21,"break_correlation",1,"S1","vs",0.00969581454083057
21,"break_correlation",1,"S1","rm",0.154959323040273
21,"break_correlation",1,"S1","sq",0.159495489637353
21,"break_correlation",1,"S2","nv",0.0430433142513271
21,"break_correlation",1,"S2","ar",0.178163448297403
21,"break_correlation",1,"S2","eg",0.124688317589856
21,"break_correlation",1,"S2","hb",0.127386446321415
21,"break_correlation",1,"S2","dr",0.143676545152631
21,"break_correlation",1,"S2","vs",0.0107725819702704
21,"break_correlation",1,"S2","rm",0.199109574880218
21,"break_correlation",1,"S2","sq",0.173159771536879
21,"break_correlation",1,"S3","nv",0.0434761590030691
21,"break_correlation",1,"S3","ar",0.173633176459776
21,"break_correlation",1,"S3","eg",0.124682120400777
21,"break_correlation",1,"S3","hb",0.178591914140725
21,"break_correlation",1,"S3","dr",0.173352517383158
21,"break_correlation",1,"S3","vs",0.010625228965011
21,"break_correlation",1,"S3","rm",0.142626338159067
21,"break_correlation",1,"S3","sq",0.153012545488418
21,"break_correlation",1,"S4","nv",0.0546709968748856
21,"break_correlation",1,"S4","ar",0.18670802543015
21,"break_correlation",1,"S4","eg",0.120585140500486
21,"break_correlation",1,"S4","hb",0.194081292540311
21,"break_correlation",1,"S4","dr",0.186604470240916
21,"break_correlation",1,"S4","vs",0.010065153555988
21,"break_correlation",1,"S4","rm",0.104262005955343
21,"break_correlation",1,"S4","sq",0.14302291490192
22,"break_correlation",1,"S1","nv",0.0201700088734679
22,"break_correlation",1,"S1","ar",0.195844803772989
22,"break_correlation",1,"S1","eg",0.0995630655113345
22,"break_correlation",1,"S1","hb",0.207545557030001
22,"break_correlation",1,"S1","dr",0.18504883418333
22,"break_correlation",1,"S1","vs",0.0183781531668382
22,"break_correlation",1,"S1","rm",0.10669651679781
22,"break_correlation",1,"S1","sq",0.16675306066423
22,"break_correlation",1,"S2","nv",0.030623775020635
22,"break_correlation",1,"S2","ar",0.149333527491254
22,"break_correlation",1,"S2","eg",0.193460886836989
22,"break_correlation",1,"S2","hb",0.153572225756949
22,"break_correlation",1,"S2","dr",0.120035387105344
22,"break_correlation",1,"S2","vs",0.0127581271274371
22,"break_correlation",1,"S2","rm",0.19228715066562
22,"break_correlation",1,"S2","sq",0.147928919995771
22,"break_correlation",1,"S3","nv",0.270620840274614
22,"break_correlation",1,"S3","ar",0.0901455891065694
22,"break_correlation",1,"S3","eg",0.0723809284832135
22,"break_correlation",1,"S3","hb",0.067779960765579
22,"break_correlation",1,"S3","dr",0.237521228752329
22,"break_correlation",1,"S3","vs",0.0731405962925886
22,"break_correlation",1,"S3","rm",0.0115398897938444
22,"break_correlation",1,"S3","sq",0.176870966531262
22,"break_correlation",1,"S4","nv",0.0295904072891223
22,"break_correlation",1,"S4","ar",0.0945078188495272
22,"break_correlation",1,"S4","eg",0.179906181787569
22,"break_correlation",1,"S4","hb",0.200718639379351
22,"break_correlation",1,"S4","dr",0.153285688874253
22,"break_correlation",1,"S4","vs",0.0133692760674963
22,"break_correlation",1,"S4","rm",0.170842508919103
22,"break_correlation",1,"S4","sq",0.157779478833578
23,"break_correlation",1,"S1","nv",0.0873867117679125
23,"break_correlation",1,"S1","ar",0.019702871471146
23,"break_correlation",1,"S1","eg",0.504833841251285
23,"break_correlation",1,"S1","hb",0.0329290731100841
23,"break_correlation",1,"S1","dr",0.107833876457198
23,"break_correlation",1,"S1","vs",0.10690943884252
23,"break_correlation",1,"S1","rm",0.0364915881181961
23,"break_correlation",1,"S1","sq",0.103912598981658
23,"break_correlation",1,"S2","nv",0.03284676162474
23,"break_correlation",1,"S2","ar",0.0549811736706186
23,"break_correlation",1,"S2","eg",0.261205720830188
23,"break_correlation",1,"S2","hb",0.0482892551838666
23,"break_correlation",1,"S2","dr",0.0726865873032832
23,"break_correlation",1,"S2","vs",0.0213632880699799
23,"break_correlation",1,"S2","rm",0.287033711455742
23,"break_correlation",1,"S2","sq",0.221593501861582
23,"break_correlation",1,"S3","nv",0.157883094641111
23,"break_correlation",1,"S3","ar",0.0211102181188244
23,"break_correlation",1,"S3","eg",0.0556099900219933
23,"break_correlation",1,"S3","hb",0.0284194298034171
23,"break_correlation",1,"S3","dr",0.0478101887036666
23,"break_correlation",1,"S3","vs",0.431493626910668
23,"break_correlation",1,"S3","rm",0.124828123099974
23,"break_correlation",1,"S3","sq",0.132845328700345
23,"break_correlation",1,"S4","nv",0.0139385110460573
23,"break_correlation",1,"S4","ar",0.129622114668934
23,"break_correlation",1,"S4","eg",0.229454608843718
23,"break_correlation",1,"S4","hb",0.0970035266756412
23,"break_correlation",1,"S4","dr",0.0688879607491356
23,"break_correlation",1,"S4","vs",0.0349150191563072
23,"break_correlation",1,"S4","rm",0.289849449206506
23,"break_correlation",1,"S4","sq",0.136328809653702
24,"break_correlation",1,"S1","nv",0.202383229764331
24,"break_correlation",1,"S1","ar",0.132577228365065
24,"break_correlation",1,"S1","eg",0.0437549020337902
24,"break_correlation",1,"S1","hb",0.21282057558658
24,"break_correlation",1,"S1","dr",0.104987020522169
24,"break_correlation",1,"S1","vs",0.221279452504018
24,"break_correlation",1,"S1","rm",0.0120611095064455
24,"break_correlation",1,"S1","sq",0.0701364817176011
24,"break_correlation",1,"S2","nv",0.286614728574481
24,"break_correlation",1,"S2","ar",0.122291787206325
24,"break_correlation",1,"S2","eg",0.0151181665898134
24,"break_correlation",1,"S2","hb",0.16074719064533
24,"break_correlation",1,"S2","dr",0.144471436441224
24,"break_correlation",1,"S2","vs",0.160559620428728
24,"break_correlation",1,"S2","rm",0.0266519712789028
24,"break_correlation",1,"S2","sq",0.0835450988351969
24,"break_correlation",1,"S3","nv",0.268379097344684
24,"break_correlation",1,"S3","ar",0.118044642347781
24,"break_correlation",1,"S3","eg",0.0131447714525594
24,"break_correlation",1,"S3","hb",0.157274306595934
24,"break_correlation",1,"S3","dr",0.120446040098412
24,"break_correlation",1,"S3","vs",0.180942737561808
24,"break_correlation",1,"S3","rm",0.0314070063689481
24,"break_correlation",1,"S3","sq",0.110361398229874
24,"break_correlation",1,"S4","nv",0.136497307606086
24,"break_correlation",1,"S4","ar",0.16935988551388
24,"break_correlation",1,"S4","eg",0.17195099748264
24,"break_correlation",1,"S4","hb",0.202601190445656
24,"break_correlation",1,"S4","dr",0.166830100290884
24,"break_correlation",1,"S4","vs",0.0128168392598532
24,"break_correlation",1,"S4","rm",0.030886234441873
24,"break_correlation",1,"S4","sq",0.109057444959128
25,"break_correlation",1,"S1","nv",0.0123212020068281
25,"break_correlation",1,"S1","ar",0.115793887502415
25,"break_correlation",1,"S1","eg",0.0727140005766168
25,"break_correlation",1,"S1","hb",0.091386202148956
25,"break_correlation",1,"S1","dr",0.0665696100435334
25,"break_correlation",1,"S1","vs",0.0596947681943173
25,"break_correlation",1,"S1","rm",0.435958871993756
25,"break_correlation",1,"S1","sq",0.145561457533577
25,"break_correlation",1,"S2","nv",0.0269178482261807
25,"break_correlation",1,"S2","ar",0.151688075797855
25,"break_correlation",1,"S2","eg",0.220976779225075
25,"break_correlation",1,"S2","hb",0.139610599215081
25,"break_correlation",1,"S2","dr",0.146969658195614
25,"break_correlation",1,"S2","vs",0.0138017073903306
25,"break_correlation",1,"S2","rm",0.14182209691341
25,"break_correlation",1,"S2","sq",0.158213235036453
25,"break_correlation",1,"S3","nv",0.382493012374821
25,"break_correlation",1,"S3","ar",0.0273337218670846
25,"break_correlation",1,"S3","eg",0.155064965443224
25,"break_correlation",1,"S3","hb",0.0238330817431497
25,"break_correlation",1,"S3","dr",0.0673709243268274
25,"break_correlation",1,"S3","vs",0.0511134284877365
25,"break_correlation",1,"S3","rm",0.234887622894021
25,"break_correlation",1,"S3","sq",0.0579032428631355
25,"break_correlation",1,"S4","nv",0.0409358531314237
25,"break_correlation",1,"S4","ar",0.162907571879132
25,"break_correlation",1,"S4","eg",0.0386129924638733
25,"break_correlation",1,"S4","hb",0.226764613425884
25,"break_correlation",1,"S4","dr",0.255922856714857
25,"break_correlation",1,"S4","vs",0.0168030851334593
25,"break_correlation",1,"S4","rm",0.184449048882079
25,"break_correlation",1,"S4","sq",0.0736039783692915
26,"break_correlation",1,"S1","nv",0.0891212565012513
26,"break_correlation",1,"S1","ar",0.155542711779154
26,"break_correlation",1,"S1","eg",0.297901941766146
26,"break_correlation",1,"S1","hb",0.159798413795916
26,"break_correlation",1,"S1","dr",0.129540077693974
26,"break_correlation",1,"S1","vs",0.0395238175250075
26,"break_correlation",1,"S1","rm",0.0119917918718788
26,"break_correlation",1,"S1","sq",0.116579989066672
26,"break_correlation",1,"S2","nv",0.0351329047625138
26,"break_correlation",1,"S2","ar",0.243754545354157
26,"break_correlation",1,"S2","eg",0.0663985777296412
26,"break_correlation",1,"S2","hb",0.245368366413646
26,"break_correlation",1,"S2","dr",0.116475525343021
26,"break_correlation",1,"S2","vs",0.0136496627043862
26,"break_correlation",1,"S2","rm",0.123784657150236
26,"break_correlation",1,"S2","sq",0.155435760542398
26,"break_correlation",1,"S3","nv",0.0422801381119963
26,"break_correlation",1,"S3","ar",0.188824408368726
26,"break_correlation",1,"S3","eg",0.0761608042284265
26,"break_correlation",1,"S3","hb",0.267402338430673
26,"break_correlation",1,"S3","dr",0.31319480757894
26,"break_correlation",1,"S3","vs",0.0215849249805741
26,"break_correlation",1,"S3","rm",0.0558150928426059
26,"break_correlation",1,"S3","sq",0.0347374854580581
26,"break_correlation",1,"S4","nv",0.0700725064840335
26,"break_correlation",1,"S4","ar",0.0848185891406796
26,"break_correlation",1,"S4","eg",0.123916488601663
26,"break_correlation",1,"S4","hb",0.170938435460416
26,"break_correlation",1,"S4","dr",0.286890576478356
26,"break_correlation",1,"S4","vs",0.0100114930680248
26,"break_correlation",1,"S4","rm",0.145322800241077
26,"break_correlation",1,"S4","sq",0.108029110525751
27,"break_correlation",1,"S1","nv",0.0580565811456379
27,"break_correlation",1,"S1","ar",0.105373392522195
27,"break_correlation",1,"S1","eg",0.0567111670309085
27,"break_correlation",1,"S1","hb",0.0331020977614709
27,"break_correlation",1,"S1","dr",0.0225026780842377
27,"break_correlation",1,"S1","vs",0.411773107762899
27,"break_correlation",1,"S1","rm",0.262574290275552
27,"break_correlation",1,"S1","sq",0.049906685417099
27,"break_correlation",1,"S2","nv",0.27742512631601
27,"break_correlation",1,"S2","ar",0.0657012143201871
27,"break_correlation",1,"S2","eg",0.122835060563743
27,"break_correlation",1,"S2","hb",0.0287715569540582
27,"break_correlation",1,"S2","dr",0.0228081021608877
27,"break_correlation",1,"S2","vs",0.227853300810764
27,"break_correlation",1,"S2","rm",0.216592537043676
27,"break_correlation",1,"S2","sq",0.038013101830674
27,"break_correlation",1,"S3","nv",0.0668335890553777
27,"break_correlation",1,"S3","ar",0.0902649832913705
27,"break_correlation",1,"S3","eg",0.207731139285997
27,"break_correlation",1,"S3","hb",0.0351178609708709
27,"break_correlation",1,"S3","dr",0.0293430517672907
27,"break_correlation",1,"S3","vs",0.0413174816354029
27,"break_correlation",1,"S3","rm",0.493713170205175
27,"break_correlation",1,"S3","sq",0.0356787237885157
27,"break_correlation",1,"S4","nv",0.113162028709302
27,"break_correlation",1,"S4","ar",0.0583377577851366
27,"break_correlation",1,"S4","eg",0.331980431381727
27,"break_correlation",1,"S4","hb",0.0318764467651629
27,"break_correlation",1,"S4","dr",0.0254102247309428
27,"break_correlation",1,"S4","vs",0.279514758898041
27,"break_correlation",1,"S4","rm",0.127317016562603
27,"break_correlation",1,"S4","sq",0.0324013351670845
28,"break_correlation",1,"S1","nv",0.0198686028550743
28,"break_correlation",1,"S1","ar",0.256960283244976
28,"break_correlation",1,"S1","eg",0.101681377760893
28,"break_correlation",1,"S1","hb",0.219637341151251
28,"break_correlation",1,"S1","dr",0.160271804488475
28,"break_correlation",1,"S1","vs",0.0200654324629833
28,"break_correlation",1,"S1","rm",0.0797430006355477
28,"break_correlation",1,"S1","sq",0.141772157400799
28,"break_correlation",1,"S2","nv",0.050807395590962
28,"break_correlation",1,"S2","ar",0.163823667372724
28,"break_correlation",1,"S2","eg",0.146818906225865
28,"break_correlation",1,"S2","hb",0.18156255658749
28,"break_correlation",1,"S2","dr",0.180434150039323
28,"break_correlation",1,"S2","vs",0.0100343442709346
28,"break_correlation",1,"S2","rm",0.122055268871675
28,"break_correlation",1,"S2","sq",0.144463711041026
28,"break_correlation",1,"S3","nv",0.0341615151251032
28,"break_correlation",1,"S3","ar",0.141829266481201
28,"break_correlation",1,"S3","eg",0.100187281232965
28,"break_correlation",1,"S3","hb",0.192569955168635
28,"break_correlation",1,"S3","dr",0.194477943237117
28,"break_correlation",1,"S3","vs",0.0122236203645777
28,"break_correlation",1,"S3","rm",0.169929779823812
28,"break_correlation",1,"S3","sq",0.154620638566589
28,"break_correlation",1,"S4","nv",0.0303285073565748
28,"break_correlation",1,"S4","ar",0.158788194551007
28,"break_correlation",1,"S4","eg",0.148480793934871
28,"break_correlation",1,"S4","hb",0.173031887802591
28,"break_correlation",1,"S4","dr",0.18562216548872
28,"break_correlation",1,"S4","vs",0.0126622950571947
28,"break_correlation",1,"S4","rm",0.143174042243545
28,"break_correlation",1,"S4","sq",0.147912113565496
29,"break_correlation",1,"S1","nv",0.0275557335199072
29,"break_correlation",1,"S1","ar",0.259447403897022
29,"break_correlation",1,"S1","eg",0.0479305034470243
29,"break_correlation",1,"S1","hb",0.228095644739989
29,"break_correlation",1,"S1","dr",0.293326358073409
29,"break_correlation",1,"S1","vs",0.0455964461826405
29,"break_correlation",1,"S1","rm",0.0279895923658646
29,"break_correlation",1,"S1","sq",0.0700583177741437
29,"break_correlation",1,"S2","nv",0.20925904964535
29,"break_correlation",1,"S2","ar",0.0305221445614571
29,"break_correlation",1,"S2","eg",0.104834869139463
29,"break_correlation",1,"S2","hb",0.0286208165868688
29,"break_correlation",1,"S2","dr",0.0351792734851747
29,"break_correlation",1,"S2","vs",0.337945592751606
29,"break_correlation",1,"S2","rm",0.209291193002781
29,"break_correlation",1,"S2","sq",0.0443470608272995
29,"break_correlation",1,"S3","nv",0.0648645760819981
29,"break_correlation",1,"S3","ar",0.113318661268144
29,"break_correlation",1,"S3","eg",0.0528828147295081
29,"break_correlation",1,"S3","hb",0.24769274856201
29,"break_correlation",1,"S3","dr",0.322836735668184
29,"break_correlation",1,"S3","vs",0.0126054767571538
29,"break_correlation",1,"S3","rm",0.0791669523162437
29,"break_correlation",1,"S3","sq",0.106632034616758
29,"break_correlation",1,"S4","nv",0.125318792987479
29,"break_correlation",1,"S4","ar",0.106767995610962
29,"break_correlation",1,"S4","eg",0.0731452297292353
29,"break_correlation",1,"S4","hb",0.189467730432023
29,"break_correlation",1,"S4","dr",0.262709620792244
29,"break_correlation",1,"S4","vs",0.00977768391996458
29,"break_correlation",1,"S4","rm",0.141567205799368
29,"break_correlation",1,"S4","sq",0.0912457407287243
30,"break_correlation",1,"S1","nv",0.0451842366039702
30,"break_correlation",1,"S1","ar",0.208513096519879
30,"break_correlation",1,"S1","eg",0.0750331588354135
30,"break_correlation",1,"S1","hb",0.250383136311392
30,"break_correlation",1,"S1","dr",0.245598190284378
30,"break_correlation",1,"S1","vs",0.0136916893934085
30,"break_correlation",1,"S1","rm",0.0593529458198405
30,"break_correlation",1,"S1","sq",0.102243546231718
30,"break_correlation",1,"S2","nv",0.0336461564881333
30,"break_correlation",1,"S2","ar",0.149660980785508
30,"break_correlation",1,"S2","eg",0.139660023547243
30,"break_correlation",1,"S2","hb",0.223899277119353
30,"break_correlation",1,"S2","dr",0.153333939142535
30,"break_correlation",1,"S2","vs",0.0120996354607337
30,"break_correlation",1,"S2","rm",0.128243907811826
30,"break_correlation",1,"S2","sq",0.159456079644668
30,"break_correlation",1,"S3","nv",0.267696164934004
30,"break_correlation",1,"S3","ar",0.0418504732188636
30,"break_correlation",1,"S3","eg",0.273020184108391
30,"break_correlation",1,"S3","hb",0.0384066646701935
30,"break_correlation",1,"S3","dr",0.119140600555918
30,"break_correlation",1,"S3","vs",0.0160212650356427
30,"break_correlation",1,"S3","rm",0.141504177421335
30,"break_correlation",1,"S3","sq",0.102360470055653
30,"break_correlation",1,"S4","nv",0.0580340917778307
30,"break_correlation",1,"S4","ar",0.102570423883187
30,"break_correlation",1,"S4","eg",0.215133803612813
30,"break_correlation",1,"S4","hb",0.112742896786424
30,"break_correlation",1,"S4","dr",0.246341903981589
30,"break_correlation",1,"S4","vs",0.0102222999954155
30,"break_correlation",1,"S4","rm",0.134981949596444
30,"break_correlation",1,"S4","sq",0.119972630366296
1,"break_correlation",3,"S1","nv",0.0232847572332139
1,"break_correlation",3,"S1","ar",0.163773367091866
1,"break_correlation",3,"S1","eg",0.20883653261055
1,"break_correlation",3,"S1","hb",0.124168768243012
1,"break_correlation",3,"S1","dr",0.150784577396303
1,"break_correlation",3,"S1","vs",0.0178969707328448
1,"break_correlation",3,"S1","rm",0.0645953849834045
1,"break_correlation",3,"S1","sq",0.246659641708806
1,"break_correlation",3,"S2","nv",0.0558215290812498
1,"break_correlation",3,"S2","ar",0.161351264125804
1,"break_correlation",3,"S2","eg",0.157380748730671
1,"break_correlation",3,"S2","hb",0.102975635997238
1,"break_correlation",3,"S2","dr",0.125628659512513
1,"break_correlation",3,"S2","vs",0.0099611724983323
1,"break_correlation",3,"S2","rm",0.189536296457397
1,"break_correlation",3,"S2","sq",0.197344693596795
1,"break_correlation",3,"S3","nv",0.0884340243708676
1,"break_correlation",3,"S3","ar",0.240899713047766
1,"break_correlation",3,"S3","eg",0.364817725188506
1,"break_correlation",3,"S3","hb",0.0461347508192467
1,"break_correlation",3,"S3","dr",0.0423270534823742
1,"break_correlation",3,"S3","vs",0.0246621672498043
1,"break_correlation",3,"S3","rm",0.161535046649898
1,"break_correlation",3,"S3","sq",0.0311895191915373
1,"break_correlation",3,"S4","nv",0.0289707332115766
1,"break_correlation",3,"S4","ar",0.17044887108572
1,"break_correlation",3,"S4","eg",0.179756215511782
1,"break_correlation",3,"S4","hb",0.141295711333323
1,"break_correlation",3,"S4","dr",0.169400985807538
1,"break_correlation",3,"S4","vs",0.0131948952103192
1,"break_correlation",3,"S4","rm",0.116252925119697
1,"break_correlation",3,"S4","sq",0.180679662720044
2,"break_correlation",3,"S1","nv",0.557937199331989
2,"break_correlation",3,"S1","ar",0.0547886272281695
2,"break_correlation",3,"S1","eg",0.0764291434210976
2,"break_correlation",3,"S1","hb",0.0439621181424004
2,"break_correlation",3,"S1","dr",0.0228213374121554
2,"break_correlation",3,"S1","vs",0.158267517694328
2,"break_correlation",3,"S1","rm",0.0452858972953077
2,"break_correlation",3,"S1","sq",0.0405081594745524
2,"break_correlation",3,"S2","nv",0.0266287262999155
2,"break_correlation",3,"S2","ar",0.164784222293861
2,"break_correlation",3,"S2","eg",0.13439555672849
2,"break_correlation",3,"S2","hb",0.172458677091179
2,"break_correlation",3,"S2","dr",0.161754308927883
2,"break_correlation",3,"S2","vs",0.013767498583333
2,"break_correlation",3,"S2","rm",0.176089834015117
2,"break_correlation",3,"S2","sq",0.150121176060222
2,"break_correlation",3,"S3","nv",0.333355556467436
2,"break_correlation",3,"S3","ar",0.0461031361030696
2,"break_correlation",3,"S3","eg",0.0236491047707614
2,"break_correlation",3,"S3","hb",0.0365192735594399
2,"break_correlation",3,"S3","dr",0.0448045336696882
2,"break_correlation",3,"S3","vs",0.353023501924552
2,"break_correlation",3,"S3","rm",0.0901971564744097
2,"break_correlation",3,"S3","sq",0.0723477370306437
2,"break_correlation",3,"S4","nv",0.240803608655163
2,"break_correlation",3,"S4","ar",0.0387799233663207
2,"break_correlation",3,"S4","eg",0.0791926122267132
2,"break_correlation",3,"S4","hb",0.0365317717385936
2,"break_correlation",3,"S4","dr",0.0356248035574169
2,"break_correlation",3,"S4","vs",0.482792440718344
2,"break_correlation",3,"S4","rm",0.0374982706067835
2,"break_correlation",3,"S4","sq",0.048776569130665
3,"break_correlation",3,"S1","nv",0.349009465402682
3,"break_correlation",3,"S1","ar",0.0386669278627668
3,"break_correlation",3,"S1","eg",0.0290071686077243
3,"break_correlation",3,"S1","hb",0.0820484747517257
3,"break_correlation",3,"S1","dr",0.065990711823853
3,"break_correlation",3,"S1","vs",0.157014930902262
3,"break_correlation",3,"S1","rm",0.254242332113053
3,"break_correlation",3,"S1","sq",0.0240199885359334
3,"break_correlation",3,"S2","nv",0.256743372392314
3,"break_correlation",3,"S2","ar",0.0515025868304783
3,"break_correlation",3,"S2","eg",0.0886466145520644
3,"break_correlation",3,"S2","hb",0.0319678066167729
3,"break_correlation",3,"S2","dr",0.0462454036919676
3,"break_correlation",3,"S2","vs",0.249463028826632
3,"break_correlation",3,"S2","rm",0.0218409583856214
3,"break_correlation",3,"S2","sq",0.253590228704149
3,"break_correlation",3,"S3","nv",0.516694745775007
3,"break_correlation",3,"S3","ar",0.046040478103262
3,"break_correlation",3,"S3","eg",0.0411737055769167
3,"break_correlation",3,"S3","hb",0.0918415603725103
3,"break_correlation",3,"S3","dr",0.0213406888962371
3,"break_correlation",3,"S3","vs",0.143404294657263
3,"break_correlation",3,"S3","rm",0.103380859927808
3,"break_correlation",3,"S3","sq",0.0361236666909963
3,"break_correlation",3,"S4","nv",0.0249649247462178
3,"break_correlation",3,"S4","ar",0.160049217674528
3,"break_correlation",3,"S4","eg",0.149825325987823
3,"break_correlation",3,"S4","hb",0.18683349596023
3,"break_correlation",3,"S4","dr",0.13693983119357
3,"break_correlation",3,"S4","vs",0.0144471729417248
3,"break_correlation",3,"S4","rm",0.179494463229012
3,"break_correlation",3,"S4","sq",0.147445568266894
4,"break_correlation",3,"S1","nv",0.0193115850703399
4,"break_correlation",3,"S1","ar",0.242184296983534
4,"break_correlation",3,"S1","eg",0.0303427326844566
4,"break_correlation",3,"S1","hb",0.151116438026532
4,"break_correlation",3,"S1","dr",0.178075174960135
4,"break_correlation",3,"S1","vs",0.0380843785306813
4,"break_correlation",3,"S1","rm",0.0966535154885907
4,"break_correlation",3,"S1","sq",0.24423187825573
4,"break_correlation",3,"S2","nv",0.399263222330367
4,"break_correlation",3,"S2","ar",0.0363154221847631
4,"break_correlation",3,"S2","eg",0.103156358297287
4,"break_correlation",3,"S2","hb",0.0265576479518942
4,"break_correlation",3,"S2","dr",0.0584327557954685
4,"break_correlation",3,"S2","vs",0.288709861567957
4,"break_correlation",3,"S2","rm",0.0384157018368088
4,"break_correlation",3,"S2","sq",0.0491490300354546
4,"break_correlation",3,"S3","nv",0.0267047838898579
4,"break_correlation",3,"S3","ar",0.194737496358973
4,"break_correlation",3,"S3","eg",0.140502587838819
4,"break_correlation",3,"S3","hb",0.18671831910441
4,"break_correlation",3,"S3","dr",0.135652392738884
4,"break_correlation",3,"S3","vs",0.0140535602456259
4,"break_correlation",3,"S3","rm",0.185831646536177
4,"break_correlation",3,"S3","sq",0.115799213287253
4,"break_correlation",3,"S4","nv",0.0937395588808889
4,"break_correlation",3,"S4","ar",0.14360234772759
4,"break_correlation",3,"S4","eg",0.133214350293743
4,"break_correlation",3,"S4","hb",0.218025969784059
4,"break_correlation",3,"S4","dr",0.235574570682359
4,"break_correlation",3,"S4","vs",0.0105307259022378
4,"break_correlation",3,"S4","rm",0.112133894075461
4,"break_correlation",3,"S4","sq",0.0531785826536613
5,"break_correlation",3,"S1","nv",0.431707934761597
5,"break_correlation",3,"S1","ar",0.055054944707652
5,"break_correlation",3,"S1","eg",0.0243186740082287
5,"break_correlation",3,"S1","hb",0.0425537162525744
5,"break_correlation",3,"S1","dr",0.0550914638734691
5,"break_correlation",3,"S1","vs",0.216041199189591
5,"break_correlation",3,"S1","rm",0.141660115492359
5,"break_correlation",3,"S1","sq",0.0335719517145288
5,"break_correlation",3,"S2","nv",0.293855771937872
5,"break_correlation",3,"S2","ar",0.182636564942158
5,"break_correlation",3,"S2","eg",0.0519900341374319
5,"break_correlation",3,"S2","hb",0.154972469698099
5,"break_correlation",3,"S2","dr",0.138681114838082
5,"break_correlation",3,"S2","vs",0.0116368092751986
5,"break_correlation",3,"S2","rm",0.0640779234684166
5,"break_correlation",3,"S2","sq",0.102149311702742
5,"break_correlation",3,"S3","nv",0.136083423262758
5,"break_correlation",3,"S3","ar",0.148293379282634
5,"break_correlation",3,"S3","eg",0.0199840296013109
5,"break_correlation",3,"S3","hb",0.210854591909342
5,"break_correlation",3,"S3","dr",0.265701139434808
5,"break_correlation",3,"S3","vs",0.0200706464294604
5,"break_correlation",3,"S3","rm",0.126867421327373
5,"break_correlation",3,"S3","sq",0.0721453687523131
5,"break_correlation",3,"S4","nv",0.0709646372205931
5,"break_correlation",3,"S4","ar",0.180712023977477
5,"break_correlation",3,"S4","eg",0.132920894788631
5,"break_correlation",3,"S4","hb",0.181732121693943
5,"break_correlation",3,"S4","dr",0.119171634132191
5,"break_correlation",3,"S4","vs",0.0122574695486734
5,"break_correlation",3,"S4","rm",0.261371696789621
5,"break_correlation",3,"S4","sq",0.0408695218488714
6,"break_correlation",3,"S1","nv",0.344105291484982
6,"break_correlation",3,"S1","ar",0.0290948541694048
6,"break_correlation",3,"S1","eg",0.0304844969474073
6,"break_correlation",3,"S1","hb",0.0432163648932765
6,"break_correlation",3,"S1","dr",0.369644982217862
6,"break_correlation",3,"S1","vs",0.0614715101159398
6,"break_correlation",3,"S1","rm",0.0615441043107688
6,"break_correlation",3,"S1","sq",0.0604383958603581
6,"break_correlation",3,"S2","nv",0.0613624936437493
6,"break_correlation",3,"S2","ar",0.173314800421149
6,"break_correlation",3,"S2","eg",0.0745444820452436
6,"break_correlation",3,"S2","hb",0.186827878946324
6,"break_correlation",3,"S2","dr",0.263943857814672
6,"break_correlation",3,"S2","vs",0.0105836744108443
6,"break_correlation",3,"S2","rm",0.108407661665412
6,"break_correlation",3,"S2","sq",0.121015151052606
6,"break_correlation",3,"S3","nv",0.381757178689196
6,"break_correlation",3,"S3","ar",0.0594769670197964
6,"break_correlation",3,"S3","eg",0.0370147457655638
6,"break_correlation",3,"S3","hb",0.0202173848297707
6,"break_correlation",3,"S3","dr",0.0892651448686161
6,"break_correlation",3,"S3","vs",0.280119522919922
6,"break_correlation",3,"S3","rm",0.0428587772062428
6,"break_correlation",3,"S3","sq",0.0892902787008913
6,"break_correlation",3,"S4","nv",0.0247885444671909
6,"break_correlation",3,"S4","ar",0.152766398301742
6,"break_correlation",3,"S4","eg",0.134034394200505
6,"break_correlation",3,"S4","hb",0.17285942170545
6,"break_correlation",3,"S4","dr",0.168085979115303
6,"break_correlation",3,"S4","vs",0.0145078206619349
6,"break_correlation",3,"S4","rm",0.182302974961729
6,"break_correlation",3,"S4","sq",0.150654466586146
7,"break_correlation",3,"S1","nv",0.270192501519982
7,"break_correlation",3,"S1","ar",0.0231331747041912
7,"break_correlation",3,"S1","eg",0.0895396544056748
7,"break_correlation",3,"S1","hb",0.046342617987635
7,"break_correlation",3,"S1","dr",0.0510566076226275
7,"break_correlation",3,"S1","vs",0.423744127621607
7,"break_correlation",3,"S1","rm",0.0366011508824271
7,"break_correlation",3,"S1","sq",0.0593901652558553
7,"break_correlation",3,"S2","nv",0.213579290479449
7,"break_correlation",3,"S2","ar",0.0520937746409908
7,"break_correlation",3,"S2","eg",0.0584516201169612
7,"break_correlation",3,"S2","hb",0.0390869516255842
7,"break_correlation",3,"S2","dr",0.0304412878584902
7,"break_correlation",3,"S2","vs",0.520828814600211
7,"break_correlation",3,"S2","rm",0.0502913661150931
7,"break_correlation",3,"S2","sq",0.0352268945632207
7,"break_correlation",3,"S3","nv",0.201741590073538
7,"break_correlation",3,"S3","ar",0.0347878819391104
7,"break_correlation",3,"S3","eg",0.0584520073328915
7,"break_correlation",3,"S3","hb",0.0292395339177469
7,"break_correlation",3,"S3","dr",0.0399880597419746
7,"break_correlation",3,"S3","vs",0.531547733736829
7,"break_correlation",3,"S3","rm",0.0503903932064212
7,"break_correlation",3,"S3","sq",0.0538528000514883
7,"break_correlation",3,"S4","nv",0.180848200952309
7,"break_correlation",3,"S4","ar",0.0740129470832271
7,"break_correlation",3,"S4","eg",0.0423343476759547
7,"break_correlation",3,"S4","hb",0.0544175260692903
7,"break_correlation",3,"S4","dr",0.0242528586729003
7,"break_correlation",3,"S4","vs",0.528454680125875
7,"break_correlation",3,"S4","rm",0.0628491703832366
7,"break_correlation",3,"S4","sq",0.0328302690372068
8,"break_correlation",3,"S1","nv",0.254486391066486
8,"break_correlation",3,"S1","ar",0.0365375964576592
8,"break_correlation",3,"S1","eg",0.367066319658009
8,"break_correlation",3,"S1","hb",0.0366258577668437
8,"break_correlation",3,"S1","dr",0.0716385515336271
8,"break_correlation",3,"S1","vs",0.155899515300499
8,"break_correlation",3,"S1","rm",0.0234262641132721
8,"break_correlation",3,"S1","sq",0.054319504103604
8,"break_correlation",3,"S2","nv",0.109985090473548
8,"break_correlation",3,"S2","ar",0.24474099901687
8,"break_correlation",3,"S2","eg",0.186560743163945
8,"break_correlation",3,"S2","hb",0.103697480450282
8,"break_correlation",3,"S2","dr",0.139607362024703
8,"break_correlation",3,"S2","vs",0.00918829813904468
8,"break_correlation",3,"S2","rm",0.0995560816437026
8,"break_correlation",3,"S2","sq",0.106663945087904
8,"break_correlation",3,"S3","nv",0.117197817218618
8,"break_correlation",3,"S3","ar",0.0961771579894065
8,"break_correlation",3,"S3","eg",0.0968769734738615
8,"break_correlation",3,"S3","hb",0.0186640362554752
8,"break_correlation",3,"S3","dr",0.115842677067429
8,"break_correlation",3,"S3","vs",0.314716176598764
8,"break_correlation",3,"S3","rm",0.0216515440761559
8,"break_correlation",3,"S3","sq",0.21887361732029
8,"break_correlation",3,"S4","nv",0.203040873571149
8,"break_correlation",3,"S4","ar",0.0399468669447092
8,"break_correlation",3,"S4","eg",0.0793445363725013
8,"break_correlation",3,"S4","hb",0.0240593060544034
8,"break_correlation",3,"S4","dr",0.0446869791281848
8,"break_correlation",3,"S4","vs",0.510356764247832
8,"break_correlation",3,"S4","rm",0.0450896472027453
8,"break_correlation",3,"S4","sq",0.0534750264784753
9,"break_correlation",3,"S1","nv",0.0391079166641983
9,"break_correlation",3,"S1","ar",0.110116825341174
9,"break_correlation",3,"S1","eg",0.288309354687166
9,"break_correlation",3,"S1","hb",0.087578177884017
9,"break_correlation",3,"S1","dr",0.144171485066408
9,"break_correlation",3,"S1","vs",0.0124593190476995
9,"break_correlation",3,"S1","rm",0.103380582853745
9,"break_correlation",3,"S1","sq",0.214876338455592
9,"break_correlation",3,"S2","nv",0.362972983056711
9,"break_correlation",3,"S2","ar",0.048165108900303
9,"break_correlation",3,"S2","eg",0.112946130020607
9,"break_correlation",3,"S2","hb",0.0290540440271747
9,"break_correlation",3,"S2","dr",0.0813513461802073
9,"break_correlation",3,"S2","vs",0.296635752178145
9,"break_correlation",3,"S2","rm",0.0271073338519275
9,"break_correlation",3,"S2","sq",0.0417673017849245
9,"break_correlation",3,"S3","nv",0.228199530315356
9,"break_correlation",3,"S3","ar",0.031886519889067
9,"break_correlation",3,"S3","eg",0.254650569986716
9,"break_correlation",3,"S3","hb",0.0807273773465323
9,"break_correlation",3,"S3","dr",0.219828165865564
9,"break_correlation",3,"S3","vs",0.090996694237551
9,"break_correlation",3,"S3","rm",0.015248178008947
9,"break_correlation",3,"S3","sq",0.0784629643502663
9,"break_correlation",3,"S4","nv",0.423761840602364
9,"break_correlation",3,"S4","ar",0.0999166015602402
9,"break_correlation",3,"S4","eg",0.190152654100256
9,"break_correlation",3,"S4","hb",0.0468598047407566
9,"break_correlation",3,"S4","dr",0.0621534305751949
9,"break_correlation",3,"S4","vs",0.124694341670321
9,"break_correlation",3,"S4","rm",0.0339398418785945
9,"break_correlation",3,"S4","sq",0.0185214848722721
10,"break_correlation",3,"S1","nv",0.0849479719109867
10,"break_correlation",3,"S1","ar",0.225257723974838
10,"break_correlation",3,"S1","eg",0.0209309011405748
10,"break_correlation",3,"S1","hb",0.128800655145847
10,"break_correlation",3,"S1","dr",0.0281076347659847
10,"break_correlation",3,"S1","vs",0.042374700470905
10,"break_correlation",3,"S1","rm",0.37423583688337
10,"break_correlation",3,"S1","sq",0.0953445757074945
10,"break_correlation",3,"S2","nv",0.277479472530778
10,"break_correlation",3,"S2","ar",0.194540360738828
10,"break_correlation",3,"S2","eg",0.0295396419408349
10,"break_correlation",3,"S2","hb",0.160574932420418
10,"break_correlation",3,"S2","dr",0.144401638760819
10,"break_correlation",3,"S2","vs",0.0162981235686472
10,"break_correlation",3,"S2","rm",0.0516309305396713
10,"break_correlation",3,"S2","sq",0.125534899500004
10,"break_correlation",3,"S3","nv",0.0486587311437221
10,"break_correlation",3,"S3","ar",0.142005324268918
10,"break_correlation",3,"S3","eg",0.0525018649756554
10,"break_correlation",3,"S3","hb",0.257804297062079
10,"break_correlation",3,"S3","dr",0.287499778911965
10,"break_correlation",3,"S3","vs",0.0144115339405151
10,"break_correlation",3,"S3","rm",0.136100244036908
10,"break_correlation",3,"S3","sq",0.0610182256602373
10,"break_correlation",3,"S4","nv",0.0341011999884371
10,"break_correlation",3,"S4","ar",0.163793473959377
10,"break_correlation",3,"S4","eg",0.122177758348838
10,"break_correlation",3,"S4","hb",0.179409862547019
10,"break_correlation",3,"S4","dr",0.208378768159182
10,"break_correlation",3,"S4","vs",0.012073579996662
10,"break_correlation",3,"S4","rm",0.125169446293332
10,"break_correlation",3,"S4","sq",0.154895910707152
11,"break_correlation",3,"S1","nv",0.293603347001932
11,"break_correlation",3,"S1","ar",0.0291968074220968
11,"break_correlation",3,"S1","eg",0.0749712083670407
11,"break_correlation",3,"S1","hb",0.0313296046659909
11,"break_correlation",3,"S1","dr",0.0530945072799797
11,"break_correlation",3,"S1","vs",0.414313455095018
11,"break_correlation",3,"S1","rm",0.0391385878056704
11,"break_correlation",3,"S1","sq",0.0643524823622714
11,"break_correlation",3,"S2","nv",0.0485303069541035
11,"break_correlation",3,"S2","ar",0.0177949555432245
11,"break_correlation",3,"S2","eg",0.0536848335809256
11,"break_correlation",3,"S2","hb",0.0480536611119333
11,"break_correlation",3,"S2","dr",0.0658189538865929
11,"break_correlation",3,"S2","vs",0.134735860838973
11,"break_correlation",3,"S2","rm",0.293349363719473
11,"break_correlation",3,"S2","sq",0.338032064364775
11,"break_correlation",3,"S3","nv",0.174414999418445
11,"break_correlation",3,"S3","ar",0.0392854621315069
11,"break_correlation",3,"S3","eg",0.0774614269800053
11,"break_correlation",3,"S3","hb",0.0349065122214563
11,"break_correlation",3,"S3","dr",0.0281571637911291
11,"break_correlation",3,"S3","vs",0.545151063732576
11,"break_correlation",3,"S3","rm",0.0590608077141011
11,"break_correlation",3,"S3","sq",0.0415625640107803
11,"break_correlation",3,"S4","nv",0.0341223754067598
11,"break_correlation",3,"S4","ar",0.0698419268430423
11,"break_correlation",3,"S4","eg",0.128725755793988
11,"break_correlation",3,"S4","hb",0.0518017379347553
11,"break_correlation",3,"S4","dr",0.0301112442327189
11,"break_correlation",3,"S4","vs",0.399624675103282
11,"break_correlation",3,"S4","rm",0.255604419100026
11,"break_correlation",3,"S4","sq",0.0301678655854285
12,"break_correlation",3,"S1","nv",0.0216940245488623
12,"break_correlation",3,"S1","ar",0.131857419520531
12,"break_correlation",3,"S1","eg",0.191639012119092
12,"break_correlation",3,"S1","hb",0.129181654560972
12,"break_correlation",3,"S1","dr",0.126391463571801
12,"break_correlation",3,"S1","vs",0.0164870868170267
12,"break_correlation",3,"S1","rm",0.195534306061065
12,"break_correlation",3,"S1","sq",0.18721503280065
12,"break_correlation",3,"S2","nv",0.0235310865157409
12,"break_correlation",3,"S2","ar",0.098843756378142
12,"break_correlation",3,"S2","eg",0.198258674691771
12,"break_correlation",3,"S2","hb",0.114129803349936
12,"break_correlation",3,"S2","dr",0.152254721939642
12,"break_correlation",3,"S2","vs",0.016001966258635
12,"break_correlation",3,"S2","rm",0.17950557056106
12,"break_correlation",3,"S2","sq",0.217474420305074
12,"break_correlation",3,"S3","nv",0.0218920214517899
12,"break_correlation",3,"S3","ar",0.157292776022027
12,"break_correlation",3,"S3","eg",0.147424404494493
12,"break_correlation",3,"S3","hb",0.167391121116014
12,"break_correlation",3,"S3","dr",0.167086281246744
12,"break_correlation",3,"S3","vs",0.0158932312843157
12,"break_correlation",3,"S3","rm",0.158605741050121
12,"break_correlation",3,"S3","sq",0.164414423334495
12,"break_correlation",3,"S4","nv",0.0266407382464474
12,"break_correlation",3,"S4","ar",0.164977120138581
12,"break_correlation",3,"S4","eg",0.14440927884773
12,"break_correlation",3,"S4","hb",0.181789251044564
12,"break_correlation",3,"S4","dr",0.186979511972898
12,"break_correlation",3,"S4","vs",0.0138176175091852
12,"break_correlation",3,"S4","rm",0.13909443758984
12,"break_correlation",3,"S4","sq",0.142292044650754
13,"break_correlation",3,"S1","nv",0.0333606636895935
13,"break_correlation",3,"S1","ar",0.295802804004325
13,"break_correlation",3,"S1","eg",0.132935845089482
13,"break_correlation",3,"S1","hb",0.108051881045212
13,"break_correlation",3,"S1","dr",0.128547474166521
13,"break_correlation",3,"S1","vs",0.0128595188441296
13,"break_correlation",3,"S1","rm",0.17655529767243
13,"break_correlation",3,"S1","sq",0.111886515488307
13,"break_correlation",3,"S2","nv",0.0219839343264461
13,"break_correlation",3,"S2","ar",0.158795517622127
13,"break_correlation",3,"S2","eg",0.130488665520354
13,"break_correlation",3,"S2","hb",0.167485829263583
13,"break_correlation",3,"S2","dr",0.157800527003268
13,"break_correlation",3,"S2","vs",0.0159394972286515
13,"break_correlation",3,"S2","rm",0.16737535118201
13,"break_correlation",3,"S2","sq",0.180130677853561
13,"break_correlation",3,"S3","nv",0.0295524703319757
13,"break_correlation",3,"S3","ar",0.170933403397329
13,"break_correlation",3,"S3","eg",0.091999269759199
13,"break_correlation",3,"S3","hb",0.204768207082022
13,"break_correlation",3,"S3","dr",0.152470171104697
13,"break_correlation",3,"S3","vs",0.0134378799709132
13,"break_correlation",3,"S3","rm",0.167261545802234
13,"break_correlation",3,"S3","sq",0.16957705255163
13,"break_correlation",3,"S4","nv",0.0276421813582931
13,"break_correlation",3,"S4","ar",0.163029905490163
13,"break_correlation",3,"S4","eg",0.143952840697441
13,"break_correlation",3,"S4","hb",0.180733971506131
13,"break_correlation",3,"S4","dr",0.190245768689811
13,"break_correlation",3,"S4","vs",0.0134968491033783
13,"break_correlation",3,"S4","rm",0.147969136805685
13,"break_correlation",3,"S4","sq",0.132929346349097
14,"break_correlation",3,"S1","nv",0.0922025731547772
14,"break_correlation",3,"S1","ar",0.527553554630285
14,"break_correlation",3,"S1","eg",0.136888856947032
14,"break_correlation",3,"S1","hb",0.0435855671446542
14,"break_correlation",3,"S1","dr",0.0299042077824535
14,"break_correlation",3,"S1","vs",0.106196268295991
14,"break_correlation",3,"S1","rm",0.0358930092948884
14,"break_correlation",3,"S1","sq",0.0277759627499191
14,"break_correlation",3,"S2","nv",0.0200967189011733
14,"break_correlation",3,"S2","ar",0.180416629761742
14,"break_correlation",3,"S2","eg",0.133576736202803
14,"break_correlation",3,"S2","hb",0.158487537409217
14,"break_correlation",3,"S2","dr",0.135766085003184
14,"break_correlation",3,"S2","vs",0.0173558014348576
14,"break_correlation",3,"S2","rm",0.194421682719923
14,"break_correlation",3,"S2","sq",0.159878808567099
14,"break_correlation",3,"S3","nv",0.0524474276395522
14,"break_correlation",3,"S3","ar",0.117114015754752
14,"break_correlation",3,"S3","eg",0.0800700245342373
14,"break_correlation",3,"S3","hb",0.108497404428332
14,"break_correlation",3,"S3","dr",0.262969616577047
14,"break_correlation",3,"S3","vs",0.0218438159719384
14,"break_correlation",3,"S3","rm",0.0238541214012831
14,"break_correlation",3,"S3","sq",0.333203573692858
14,"break_correlation",3,"S4","nv",0.0321852892914019
14,"break_correlation",3,"S4","ar",0.182417464546554
14,"break_correlation",3,"S4","eg",0.110542372948764
14,"break_correlation",3,"S4","hb",0.173391564826873
14,"break_correlation",3,"S4","dr",0.159341616808197
14,"break_correlation",3,"S4","vs",0.0124116518982842
14,"break_correlation",3,"S4","rm",0.17196036490225
14,"break_correlation",3,"S4","sq",0.157749674777675
15,"break_correlation",3,"S1","nv",0.234113315449209
15,"break_correlation",3,"S1","ar",0.207940363634899
15,"break_correlation",3,"S1","eg",0.0207314785997864
15,"break_correlation",3,"S1","hb",0.254430704884026
15,"break_correlation",3,"S1","dr",0.155828729271679
15,"break_correlation",3,"S1","vs",0.0337852613920697
15,"break_correlation",3,"S1","rm",0.051690984579831
15,"break_correlation",3,"S1","sq",0.0414791621884989
15,"break_correlation",3,"S2","nv",0.0406436030951969
15,"break_correlation",3,"S2","ar",0.019401727663962
15,"break_correlation",3,"S2","eg",0.149687499866622
15,"break_correlation",3,"S2","hb",0.0454112510787295
15,"break_correlation",3,"S2","dr",0.390517898393677
15,"break_correlation",3,"S2","vs",0.0418851660650288
15,"break_correlation",3,"S2","rm",0.160114271144975
15,"break_correlation",3,"S2","sq",0.152338582691809
15,"break_correlation",3,"S3","nv",0.136990994770034
15,"break_correlation",3,"S3","ar",0.0361253520256372
15,"break_correlation",3,"S3","eg",0.0189152337928474
15,"break_correlation",3,"S3","hb",0.0740595825980306
15,"break_correlation",3,"S3","dr",0.0366103785636565
15,"break_correlation",3,"S3","vs",0.366220955161543
15,"break_correlation",3,"S3","rm",0.201050074877549
15,"break_correlation",3,"S3","sq",0.130027428210703
15,"break_correlation",3,"S4","nv",0.167158778591161
15,"break_correlation",3,"S4","ar",0.114575577274317
15,"break_correlation",3,"S4","eg",0.0750564384555364
15,"break_correlation",3,"S4","hb",0.048097120883533
15,"break_correlation",3,"S4","dr",0.0162260474249261
15,"break_correlation",3,"S4","vs",0.415635941651163
15,"break_correlation",3,"S4","rm",0.126452565478963
15,"break_correlation",3,"S4","sq",0.0367975302404
16,"break_correlation",3,"S1","nv",0.217318832304284
16,"break_correlation",3,"S1","ar",0.0409605283856877
16,"break_correlation",3,"S1","eg",0.146512566987521
16,"break_correlation",3,"S1","hb",0.0243149549096678
16,"break_correlation",3,"S1","dr",0.337019676524194
16,"break_correlation",3,"S1","vs",0.034059269723311
16,"break_correlation",3,"S1","rm",0.160374495723944
16,"break_correlation",3,"S1","sq",0.0394396754413911
16,"break_correlation",3,"S2","nv",0.0259485693544527
16,"break_correlation",3,"S2","ar",0.267470397904045
16,"break_correlation",3,"S2","eg",0.102429470796489
16,"break_correlation",3,"S2","hb",0.200053687992237
16,"break_correlation",3,"S2","dr",0.0990618730529771
16,"break_correlation",3,"S2","vs",0.0161319260002585
16,"break_correlation",3,"S2","rm",0.201276823303012
16,"break_correlation",3,"S2","sq",0.0876272515965295
16,"break_correlation",3,"S3","nv",0.0260963559788008
16,"break_correlation",3,"S3","ar",0.100676520898727
16,"break_correlation",3,"S3","eg",0.192698417199126
16,"break_correlation",3,"S3","hb",0.186797148520982
16,"break_correlation",3,"S3","dr",0.205994763009933
16,"break_correlation",3,"S3","vs",0.0168620856211619
16,"break_correlation",3,"S3","rm",0.0618101194402619
16,"break_correlation",3,"S3","sq",0.209064589331008
16,"break_correlation",3,"S4","nv",0.206868695584023
16,"break_correlation",3,"S4","ar",0.26802874159151
16,"break_correlation",3,"S4","eg",0.171194546922403
16,"break_correlation",3,"S4","hb",0.123373893995253
16,"break_correlation",3,"S4","dr",0.11004896773688
16,"break_correlation",3,"S4","vs",0.0171889750864471
16,"break_correlation",3,"S4","rm",0.079839105621785
16,"break_correlation",3,"S4","sq",0.0234570734616981
17,"break_correlation",3,"S1","nv",0.348664562319494
17,"break_correlation",3,"S1","ar",0.0247745399777628
17,"break_correlation",3,"S1","eg",0.115130105028734
17,"break_correlation",3,"S1","hb",0.0439819265229272
17,"break_correlation",3,"S1","dr",0.0574512474995258
17,"break_correlation",3,"S1","vs",0.327311381211221
17,"break_correlation",3,"S1","rm",0.0395342545168572
17,"break_correlation",3,"S1","sq",0.0431519829234773
17,"break_correlation",3,"S2","nv",0.264818017887677
17,"break_correlation",3,"S2","ar",0.065635134115948
17,"break_correlation",3,"S2","eg",0.142673250344554
17,"break_correlation",3,"S2","hb",0.0195709335828414
17,"break_correlation",3,"S2","dr",0.225720203241572
17,"break_correlation",3,"S2","vs",0.0694702647570332
17,"break_correlation",3,"S2","rm",0.0240115373030903
17,"break_correlation",3,"S2","sq",0.188100658767283
17,"break_correlation",3,"S3","nv",0.349273613712173
17,"break_correlation",3,"S3","ar",0.0322569091605407
17,"break_correlation",3,"S3","eg",0.0808750732833013
17,"break_correlation",3,"S3","hb",0.0270769289880191
17,"break_correlation",3,"S3","dr",0.0410773966548266
17,"break_correlation",3,"S3","vs",0.352403798399499
17,"break_correlation",3,"S3","rm",0.0564597933849532
17,"break_correlation",3,"S3","sq",0.0605764864166868
17,"break_correlation",3,"S4","nv",0.247838371415919
17,"break_correlation",3,"S4","ar",0.0161417118780755
17,"break_correlation",3,"S4","eg",0.115191837019698
17,"break_correlation",3,"S4","hb",0.0400023751429393
17,"break_correlation",3,"S4","dr",0.0811004876581092
17,"break_correlation",3,"S4","vs",0.377505314284078
17,"break_correlation",3,"S4","rm",0.0609321731682443
17,"break_correlation",3,"S4","sq",0.0612877294329364
18,"break_correlation",3,"S1","nv",0.0205750930821761
18,"break_correlation",3,"S1","ar",0.154066748339338
18,"break_correlation",3,"S1","eg",0.0556650940111717
18,"break_correlation",3,"S1","hb",0.223855377318796
18,"break_correlation",3,"S1","dr",0.179445766919313
18,"break_correlation",3,"S1","vs",0.0208532300722519
18,"break_correlation",3,"S1","rm",0.190018444957045
18,"break_correlation",3,"S1","sq",0.155520245299908
18,"break_correlation",3,"S2","nv",0.0325500310436159
18,"break_correlation",3,"S2","ar",0.163102299051237
18,"break_correlation",3,"S2","eg",0.133611018428027
18,"break_correlation",3,"S2","hb",0.177737339317692
18,"break_correlation",3,"S2","dr",0.164875054006579
18,"break_correlation",3,"S2","vs",0.0121801488493934
18,"break_correlation",3,"S2","rm",0.175258985682855
18,"break_correlation",3,"S2","sq",0.140685123620601
18,"break_correlation",3,"S3","nv",0.0320415764105383
18,"break_correlation",3,"S3","ar",0.208549844740449
18,"break_correlation",3,"S3","eg",0.101314007277602
18,"break_correlation",3,"S3","hb",0.173450094053503
18,"break_correlation",3,"S3","dr",0.145793969054197
18,"break_correlation",3,"S3","vs",0.0126826928820927
18,"break_correlation",3,"S3","rm",0.183475428024945
18,"break_correlation",3,"S3","sq",0.142692387556673
18,"break_correlation",3,"S4","nv",0.367164006520779
18,"break_correlation",3,"S4","ar",0.0204680434792829
18,"break_correlation",3,"S4","eg",0.0736891342704953
18,"break_correlation",3,"S4","hb",0.0300803362170551
18,"break_correlation",3,"S4","dr",0.0922654729855342
18,"break_correlation",3,"S4","vs",0.184206785880215
18,"break_correlation",3,"S4","rm",0.0423195237289531
18,"break_correlation",3,"S4","sq",0.189806696917685
19,"break_correlation",3,"S1","nv",0.0229964919903091
19,"break_correlation",3,"S1","ar",0.149946034348606
19,"break_correlation",3,"S1","eg",0.0379992738022513
19,"break_correlation",3,"S1","hb",0.216345024576815
19,"break_correlation",3,"S1","dr",0.218695079858915
19,"break_correlation",3,"S1","vs",0.0243717677468113
19,"break_correlation",3,"S1","rm",0.227351209129415
19,"break_correlation",3,"S1","sq",0.102295118546878
19,"break_correlation",3,"S2","nv",0.235429300018556
19,"break_correlation",3,"S2","ar",0.246509307067639
19,"break_correlation",3,"S2","eg",0.0394154011931979
19,"break_correlation",3,"S2","hb",0.0887677878886142
19,"break_correlation",3,"S2","dr",0.209873160357446
19,"break_correlation",3,"S2","vs",0.0757701969165836
19,"break_correlation",3,"S2","rm",0.0133812842481728
19,"break_correlation",3,"S2","sq",0.0908535623097901
19,"break_correlation",3,"S3","nv",0.170818471839144
19,"break_correlation",3,"S3","ar",0.163359328807504
19,"break_correlation",3,"S3","eg",0.0179055529682718
19,"break_correlation",3,"S3","hb",0.126541286185332
19,"break_correlation",3,"S3","dr",0.372483745320038
19,"break_correlation",3,"S3","vs",0.0311018147272745
19,"break_correlation",3,"S3","rm",0.0659358415305393
19,"break_correlation",3,"S3","sq",0.0518539586218964
19,"break_correlation",3,"S4","nv",0.0490619275165343
19,"break_correlation",3,"S4","ar",0.151002325975141
19,"break_correlation",3,"S4","eg",0.0916929922817419
19,"break_correlation",3,"S4","hb",0.201615842157576
19,"break_correlation",3,"S4","dr",0.167071904524261
19,"break_correlation",3,"S4","vs",0.0110155454021785
19,"break_correlation",3,"S4","rm",0.235477731520078
19,"break_correlation",3,"S4","sq",0.0930617306224895
20,"break_correlation",3,"S1","nv",0.3268074007588
20,"break_correlation",3,"S1","ar",0.0441694282198174
20,"break_correlation",3,"S1","eg",0.0993825980540825
20,"break_correlation",3,"S1","hb",0.0355656226799771
20,"break_correlation",3,"S1","dr",0.028893721630052
20,"break_correlation",3,"S1","vs",0.370303096838505
20,"break_correlation",3,"S1","rm",0.0531339650503718
20,"break_correlation",3,"S1","sq",0.0417441667683935
20,"break_correlation",3,"S2","nv",0.093002103940822
20,"break_correlation",3,"S2","ar",0.152488647213883
20,"break_correlation",3,"S2","eg",0.108376804851155
20,"break_correlation",3,"S2","hb",0.189516936201122
20,"break_correlation",3,"S2","dr",0.100103988768369
20,"break_correlation",3,"S2","vs",0.00970967160416699
20,"break_correlation",3,"S2","rm",0.265245055863974
20,"break_correlation",3,"S2","sq",0.0815567915565084
20,"break_correlation",3,"S3","nv",0.0460798807189914
20,"break_correlation",3,"S3","ar",0.168648063571989
20,"break_correlation",3,"S3","eg",0.0871850528421337
20,"break_correlation",3,"S3","hb",0.206184811595509
20,"break_correlation",3,"S3","dr",0.17646265902229
20,"break_correlation",3,"S3","vs",0.010944961911277
20,"break_correlation",3,"S3","rm",0.181955168187863
20,"break_correlation",3,"S3","sq",0.122539402149947
20,"break_correlation",3,"S4","nv",0.291339560524641
20,"break_correlation",3,"S4","ar",0.0882814616046892
20,"break_correlation",3,"S4","eg",0.314337071518848
20,"break_correlation",3,"S4","hb",0.0369919531234917
20,"break_correlation",3,"S4","dr",0.149425621517556
20,"break_correlation",3,"S4","vs",0.0192041170168472
20,"break_correlation",3,"S4","rm",0.0501496560193501
20,"break_correlation",3,"S4","sq",0.050270558674576
21,"break_correlation",3,"S1","nv",0.0265896813485126
21,"break_correlation",3,"S1","ar",0.134536010153838
21,"break_correlation",3,"S1","eg",0.271364631582928
21,"break_correlation",3,"S1","hb",0.113499456128462
21,"break_correlation",3,"S1","dr",0.117763002091745
21,"break_correlation",3,"S1","vs",0.0146485780949171
21,"break_correlation",3,"S1","rm",0.194346831456065
21,"break_correlation",3,"S1","sq",0.127251809143532
21,"break_correlation",3,"S2","nv",0.0183700420378686
21,"break_correlation",3,"S2","ar",0.197610069555609
21,"break_correlation",3,"S2","eg",0.0415245026958691
21,"break_correlation",3,"S2","hb",0.188626642231313
21,"break_correlation",3,"S2","dr",0.11301421406697
21,"break_correlation",3,"S2","vs",0.0291233319785172
21,"break_correlation",3,"S2","rm",0.250320877516166
21,"break_correlation",3,"S2","sq",0.161410319917687
21,"break_correlation",3,"S3","nv",0.0122875692774129
21,"break_correlation",3,"S3","ar",0.218467360545301
21,"break_correlation",3,"S3","eg",0.331538627142083
21,"break_correlation",3,"S3","hb",0.0819492818539205
21,"break_correlation",3,"S3","dr",0.0502474260109358
21,"break_correlation",3,"S3","vs",0.127856860645671
21,"break_correlation",3,"S3","rm",0.0714017990889725
21,"break_correlation",3,"S3","sq",0.106251075435704
21,"break_correlation",3,"S4","nv",0.0173348973809799
21,"break_correlation",3,"S4","ar",0.121752042039688
21,"break_correlation",3,"S4","eg",0.214147509414293
21,"break_correlation",3,"S4","hb",0.103250246322438
21,"break_correlation",3,"S4","dr",0.166825844066909
21,"break_correlation",3,"S4","vs",0.0209919332045726
21,"break_correlation",3,"S4","rm",0.168314626872631
21,"break_correlation",3,"S4","sq",0.187382900698488
22,"break_correlation",3,"S1","nv",0.134091508667772
22,"break_correlation",3,"S1","ar",0.234205905338556
22,"break_correlation",3,"S1","eg",0.0214703515318326
22,"break_correlation",3,"S1","hb",0.117553533824595
22,"break_correlation",3,"S1","dr",0.0170653075919907
22,"break_correlation",3,"S1","vs",0.216821532133633
22,"break_correlation",3,"S1","rm",0.134164474148661
22,"break_correlation",3,"S1","sq",0.124627386762958
22,"break_correlation",3,"S2","nv",0.0371918343150621
22,"break_correlation",3,"S2","ar",0.264433038155939
22,"break_correlation",3,"S2","eg",0.0532880001466277
22,"break_correlation",3,"S2","hb",0.248704392424635
22,"break_correlation",3,"S2","dr",0.129079125943609
22,"break_correlation",3,"S2","vs",0.015295784603746
22,"break_correlation",3,"S2","rm",0.075446087222409
22,"break_correlation",3,"S2","sq",0.176561737187972
22,"break_correlation",3,"S3","nv",0.204816368446949
22,"break_correlation",3,"S3","ar",0.139449418950281
22,"break_correlation",3,"S3","eg",0.0200992158419419
22,"break_correlation",3,"S3","hb",0.0952762489269453
22,"break_correlation",3,"S3","dr",0.0336632919600176
22,"break_correlation",3,"S3","vs",0.406979692466871
22,"break_correlation",3,"S3","rm",0.054631702708598
22,"break_correlation",3,"S3","sq",0.0450840606983963
22,"break_correlation",3,"S4","nv",0.046891472764846
22,"break_correlation",3,"S4","ar",0.0970155774063099
22,"break_correlation",3,"S4","eg",0.0164643430131025
22,"break_correlation",3,"S4","hb",0.0633127027957702
22,"break_correlation",3,"S4","dr",0.042974225894714
22,"break_correlation",3,"S4","vs",0.111040528084821
22,"break_correlation",3,"S4","rm",0.542882571003232
22,"break_correlation",3,"S4","sq",0.0794185790372044
23,"break_correlation",3,"S1","nv",0.0489102202079788
23,"break_correlation",3,"S1","ar",0.288157631142513
23,"break_correlation",3,"S1","eg",0.0191742358664539
23,"break_correlation",3,"S1","hb",0.213741700026245
23,"break_correlation",3,"S1","dr",0.163241495579608
23,"break_correlation",3,"S1","vs",0.0255183473286794
23,"break_correlation",3,"S1","rm",0.136972560578901
23,"break_correlation",3,"S1","sq",0.104283809269621
23,"break_correlation",3,"S2","nv",0.0251933823801097
23,"break_correlation",3,"S2","ar",0.172438669450024
23,"break_correlation",3,"S2","eg",0.143545420931947
23,"break_correlation",3,"S2","hb",0.186392777695125
23,"break_correlation",3,"S2","dr",0.145343969373258
23,"break_correlation",3,"S2","vs",0.0143214417763956
23,"break_correlation",3,"S2","rm",0.163616403509113
23,"break_correlation",3,"S2","sq",0.149147934884029
23,"break_correlation",3,"S3","nv",0.220615820744763
23,"break_correlation",3,"S3","ar",0.0376629128614589
23,"break_correlation",3,"S3","eg",0.112221788212527
23,"break_correlation",3,"S3","hb",0.0174673486230549
23,"break_correlation",3,"S3","dr",0.190829269880095
23,"break_correlation",3,"S3","vs",0.211579142290033
23,"break_correlation",3,"S3","rm",0.0338200935668954
23,"break_correlation",3,"S3","sq",0.175803623821173
23,"break_correlation",3,"S4","nv",0.170385122839536
23,"break_correlation",3,"S4","ar",0.287997652128896
23,"break_correlation",3,"S4","eg",0.0186800816731902
23,"break_correlation",3,"S4","hb",0.129555876389719
23,"break_correlation",3,"S4","dr",0.152446096151188
23,"break_correlation",3,"S4","vs",0.0879755961749437
23,"break_correlation",3,"S4","rm",0.0203771192091875
23,"break_correlation",3,"S4","sq",0.132582455433339
24,"break_correlation",3,"S1","nv",0.288092422056385
24,"break_correlation",3,"S1","ar",0.159665224829685
24,"break_correlation",3,"S1","eg",0.0836058567548378
24,"break_correlation",3,"S1","hb",0.0310740893948671
24,"break_correlation",3,"S1","dr",0.0459602704199423
24,"break_correlation",3,"S1","vs",0.31963752664477
24,"break_correlation",3,"S1","rm",0.0233739365900158
24,"break_correlation",3,"S1","sq",0.0485906733094964
24,"break_correlation",3,"S2","nv",0.451455543339074
24,"break_correlation",3,"S2","ar",0.0274639105914021
24,"break_correlation",3,"S2","eg",0.137888583408474
24,"break_correlation",3,"S2","hb",0.0502924569158973
24,"break_correlation",3,"S2","dr",0.0993280411242464
24,"break_correlation",3,"S2","vs",0.018596090063918
24,"break_correlation",3,"S2","rm",0.110864106605139
24,"break_correlation",3,"S2","sq",0.104111267951849
24,"break_correlation",3,"S3","nv",0.0844319878761357
24,"break_correlation",3,"S3","ar",0.0717149544134867
24,"break_correlation",3,"S3","eg",0.201533406527696
24,"break_correlation",3,"S3","hb",0.0953165442119594
24,"break_correlation",3,"S3","dr",0.242436508552129
24,"break_correlation",3,"S3","vs",0.0107279679511669
24,"break_correlation",3,"S3","rm",0.0777358009651489
24,"break_correlation",3,"S3","sq",0.216102829502278
24,"break_correlation",3,"S4","nv",0.389178078222096
24,"break_correlation",3,"S4","ar",0.0331185438320496
24,"break_correlation",3,"S4","eg",0.227052528169453
24,"break_correlation",3,"S4","hb",0.0238911908375119
24,"break_correlation",3,"S4","dr",0.117123474892909
24,"break_correlation",3,"S4","vs",0.102113530237901
24,"break_correlation",3,"S4","rm",0.0299147977763738
24,"break_correlation",3,"S4","sq",0.0776078560317063
25,"break_correlation",3,"S1","nv",0.0534911426566655
25,"break_correlation",3,"S1","ar",0.180670894176177
25,"break_correlation",3,"S1","eg",0.163251623889057
25,"break_correlation",3,"S1","hb",0.201210977403841
25,"break_correlation",3,"S1","dr",0.140108131353234
25,"break_correlation",3,"S1","vs",0.00997799557310756
25,"break_correlation",3,"S1","rm",0.138511286543974
25,"break_correlation",3,"S1","sq",0.112777948403944
25,"break_correlation",3,"S2","nv",0.0348083815269482
25,"break_correlation",3,"S2","ar",0.154169286806365
25,"break_correlation",3,"S2","eg",0.0818706841970666
25,"break_correlation",3,"S2","hb",0.222608366726323
25,"break_correlation",3,"S2","dr",0.158766024279233
25,"break_correlation",3,"S2","vs",0.0128204744324841
25,"break_correlation",3,"S2","rm",0.220779672998857
25,"break_correlation",3,"S2","sq",0.114177109032723
25,"break_correlation",3,"S3","nv",0.321271242228307
25,"break_correlation",3,"S3","ar",0.10651274938928
25,"break_correlation",3,"S3","eg",0.0328682634734001
25,"break_correlation",3,"S3","hb",0.0659508238081499
25,"break_correlation",3,"S3","dr",0.205673334562733
25,"break_correlation",3,"S3","vs",0.0157990217600881
25,"break_correlation",3,"S3","rm",0.0709500801441766
25,"break_correlation",3,"S3","sq",0.180974484633865
25,"break_correlation",3,"S4","nv",0.380588837102096
25,"break_correlation",3,"S4","ar",0.0176402212793487
25,"break_correlation",3,"S4","eg",0.0613443614999794
25,"break_correlation",3,"S4","hb",0.111315398718078
25,"break_correlation",3,"S4","dr",0.178367058971205
25,"break_correlation",3,"S4","vs",0.0388689964772713
25,"break_correlation",3,"S4","rm",0.042816897438068
25,"break_correlation",3,"S4","sq",0.169058228513953
26,"break_correlation",3,"S1","nv",0.438797309800666
26,"break_correlation",3,"S1","ar",0.0645269021881099
26,"break_correlation",3,"S1","eg",0.021800653079513
26,"break_correlation",3,"S1","hb",0.044507751883813
26,"break_correlation",3,"S1","dr",0.0339285221543678
26,"break_correlation",3,"S1","vs",0.232886124468789
26,"break_correlation",3,"S1","rm",0.103693106709225
26,"break_correlation",3,"S1","sq",0.0598596297155166
26,"break_correlation",3,"S2","nv",0.0290936883078569
26,"break_correlation",3,"S2","ar",0.148801869755728
26,"break_correlation",3,"S2","eg",0.133830274251269
26,"break_correlation",3,"S2","hb",0.176042595187774
26,"break_correlation",3,"S2","dr",0.18066689284577
26,"break_correlation",3,"S2","vs",0.0130143270962449
26,"break_correlation",3,"S2","rm",0.167627107448783
26,"break_correlation",3,"S2","sq",0.150923245106573
26,"break_correlation",3,"S3","nv",0.0255010299876486
26,"break_correlation",3,"S3","ar",0.165150663526761
26,"break_correlation",3,"S3","eg",0.15017357304801
26,"break_correlation",3,"S3","hb",0.171314324727261
26,"break_correlation",3,"S3","dr",0.161328283292286
26,"break_correlation",3,"S3","vs",0.0141264374078513
26,"break_correlation",3,"S3","rm",0.161651458088506
26,"break_correlation",3,"S3","sq",0.150754229921676
26,"break_correlation",3,"S4","nv",0.0297917311621309
26,"break_correlation",3,"S4","ar",0.185687967496254
26,"break_correlation",3,"S4","eg",0.163029472611431
26,"break_correlation",3,"S4","hb",0.177814102687261
26,"break_correlation",3,"S4","dr",0.155927687467642
26,"break_correlation",3,"S4","vs",0.0129205628911166
26,"break_correlation",3,"S4","rm",0.118482223214822
26,"break_correlation",3,"S4","sq",0.156346252469343
27,"break_correlation",3,"S1","nv",0.0117288470262893
27,"break_correlation",3,"S1","ar",0.190137918407977
27,"break_correlation",3,"S1","eg",0.0925991056089
27,"break_correlation",3,"S1","hb",0.189569876186255
27,"break_correlation",3,"S1","dr",0.0636200472489694
27,"break_correlation",3,"S1","vs",0.0507912535463286
27,"break_correlation",3,"S1","rm",0.192692350643114
27,"break_correlation",3,"S1","sq",0.208860601332167
27,"break_correlation",3,"S2","nv",0.181323905089683
27,"break_correlation",3,"S2","ar",0.0412968990327515
27,"break_correlation",3,"S2","eg",0.269791221846414
27,"break_correlation",3,"S2","hb",0.140491148066625
27,"break_correlation",3,"S2","dr",0.0193500424591466
27,"break_correlation",3,"S2","vs",0.0959170934276067
27,"break_correlation",3,"S2","rm",0.223233264121854
27,"break_correlation",3,"S2","sq",0.0285964259559196
27,"break_correlation",3,"S3","nv",0.145638198188152
27,"break_correlation",3,"S3","ar",0.0430694049790322
27,"break_correlation",3,"S3","eg",0.300440326608641
27,"break_correlation",3,"S3","hb",0.106084259194437
27,"break_correlation",3,"S3","dr",0.289153572401442
27,"break_correlation",3,"S3","vs",0.0384959526554837
27,"break_correlation",3,"S3","rm",0.018389653063001
27,"break_correlation",3,"S3","sq",0.0587286329098107
27,"break_correlation",3,"S4","nv",0.38785302995315
27,"break_correlation",3,"S4","ar",0.152968174383948
27,"break_correlation",3,"S4","eg",0.187445803960106
27,"break_correlation",3,"S4","hb",0.0552589636638707
27,"break_correlation",3,"S4","dr",0.105438519188467
27,"break_correlation",3,"S4","vs",0.0304232914984018
27,"break_correlation",3,"S4","rm",0.0183819333694497
27,"break_correlation",3,"S4","sq",0.0622302839826068
28,"break_correlation",3,"S1","nv",0.031187654163964
28,"break_correlation",3,"S1","ar",0.175611219327612
28,"break_correlation",3,"S1","eg",0.143567475279677
28,"break_correlation",3,"S1","hb",0.250121394011818
28,"break_correlation",3,"S1","dr",0.192545445192176
28,"break_correlation",3,"S1","vs",0.0138758455847102
28,"break_correlation",3,"S1","rm",0.0764297929064233
28,"break_correlation",3,"S1","sq",0.11666117353362
28,"break_correlation",3,"S2","nv",0.0887309776928419
28,"break_correlation",3,"S2","ar",0.145101065578846
28,"break_correlation",3,"S2","eg",0.0643355795364337
28,"break_correlation",3,"S2","hb",0.17885664366522
28,"break_correlation",3,"S2","dr",0.18264645744469
28,"break_correlation",3,"S2","vs",0.00978489184574736
28,"break_correlation",3,"S2","rm",0.205168406050886
28,"break_correlation",3,"S2","sq",0.125375978185335
28,"break_correlation",3,"S3","nv",0.0332569747817904
28,"break_correlation",3,"S3","ar",0.177402863178648
28,"break_correlation",3,"S3","eg",0.0373553161733031
28,"break_correlation",3,"S3","hb",0.266290063888515
28,"break_correlation",3,"S3","dr",0.223328152169789
28,"break_correlation",3,"S3","vs",0.0187456728787261
28,"break_correlation",3,"S3","rm",0.158036672533459
28,"break_correlation",3,"S3","sq",0.0855842843957684
28,"break_correlation",3,"S4","nv",0.135165929911204
28,"break_correlation",3,"S4","ar",0.0557555795939748
28,"break_correlation",3,"S4","eg",0.020494180873496
28,"break_correlation",3,"S4","hb",0.117634762310585
28,"break_correlation",3,"S4","dr",0.111761206937791
28,"break_correlation",3,"S4","vs",0.103720625079045
28,"break_correlation",3,"S4","rm",0.43260795164852
28,"break_correlation",3,"S4","sq",0.0228597636453837
29,"break_correlation",3,"S1","nv",0.153499595796079
29,"break_correlation",3,"S1","ar",0.14068368516701
29,"break_correlation",3,"S1","eg",0.0518526029832698
29,"break_correlation",3,"S1","hb",0.204246614634302
29,"break_correlation",3,"S1","dr",0.140093166050903
29,"break_correlation",3,"S1","vs",0.011077379320042
29,"break_correlation",3,"S1","rm",0.230557659786076
29,"break_correlation",3,"S1","sq",0.0679892962623191
29,"break_correlation",3,"S2","nv",0.0722016748491641
29,"break_correlation",3,"S2","ar",0.0855139143608078
29,"break_correlation",3,"S2","eg",0.0126978006153978
29,"break_correlation",3,"S2","hb",0.166562145873214
29,"break_correlation",3,"S2","dr",0.199878578437546
29,"break_correlation",3,"S2","vs",0.0404518858853573
29,"break_correlation",3,"S2","rm",0.227901855601172
29,"break_correlation",3,"S2","sq",0.194792144377341
29,"break_correlation",3,"S3","nv",0.519603947942123
29,"break_correlation",3,"S3","ar",0.0620285148339249
29,"break_correlation",3,"S3","eg",0.0187731061171155
29,"break_correlation",3,"S3","hb",0.132065013850093
29,"break_correlation",3,"S3","dr",0.105368379881147
29,"break_correlation",3,"S3","vs",0.0335951825536739
29,"break_correlation",3,"S3","rm",0.0472865261081961
29,"break_correlation",3,"S3","sq",0.0812793287137266
29,"break_correlation",3,"S4","nv",0.0562732830538592
29,"break_correlation",3,"S4","ar",0.118208696706156
29,"break_correlation",3,"S4","eg",0.13743030377796
29,"break_correlation",3,"S4","hb",0.132742412288756
29,"break_correlation",3,"S4","dr",0.252195211865945
29,"break_correlation",3,"S4","vs",0.00998332011867796
29,"break_correlation",3,"S4","rm",0.167911006834791
29,"break_correlation",3,"S4","sq",0.125255765353855
30,"break_correlation",3,"S1","nv",0.444289090185031
30,"break_correlation",3,"S1","ar",0.0402126706414111
30,"break_correlation",3,"S1","eg",0.060085828844764
30,"break_correlation",3,"S1","hb",0.0368527777179441
30,"break_correlation",3,"S1","dr",0.100719862834253
30,"break_correlation",3,"S1","vs",0.233449385336155
30,"break_correlation",3,"S1","rm",0.0221336145940275
30,"break_correlation",3,"S1","sq",0.0622567698464138
30,"break_correlation",3,"S2","nv",0.274027279686287
30,"break_correlation",3,"S2","ar",0.0339094600777312
30,"break_correlation",3,"S2","eg",0.15074031168287
30,"break_correlation",3,"S2","hb",0.0330140955149711
30,"break_correlation",3,"S2","dr",0.0874244121797707
30,"break_correlation",3,"S2","vs",0.298884736579664
30,"break_correlation",3,"S2","rm",0.0210238153558099
30,"break_correlation",3,"S2","sq",0.100975888922897
30,"break_correlation",3,"S3","nv",0.23143809500848
30,"break_correlation",3,"S3","ar",0.114873247506244
30,"break_correlation",3,"S3","eg",0.00999665216159052
30,"break_correlation",3,"S3","hb",0.102398767739495
30,"break_correlation",3,"S3","dr",0.0751292374261169
30,"break_correlation",3,"S3","vs",0.235334748939389
30,"break_correlation",3,"S3","rm",0.0823931401552331
30,"break_correlation",3,"S3","sq",0.148436111063451
30,"break_correlation",3,"S4","nv",0.031054640845606
30,"break_correlation",3,"S4","ar",0.154197768844037
30,"break_correlation",3,"S4","eg",0.154315199674173
30,"break_correlation",3,"S4","hb",0.159840749054167
30,"break_correlation",3,"S4","dr",0.174397429138887
30,"break_correlation",3,"S4","vs",0.0124410132779047
30,"break_correlation",3,"S4","rm",0.146092726885197
30,"break_correlation",3,"S4","sq",0.167660472280028
1,"break_correlation",6,"S1","nv",0.0447250887460629
1,"break_correlation",6,"S1","ar",0.236022784073636
1,"break_correlation",6,"S1","eg",0.145181669960623
1,"break_correlation",6,"S1","hb",0.192476470945517
1,"break_correlation",6,"S1","dr",0.0191268848183232
1,"break_correlation",6,"S1","vs",0.0425390575177833
1,"break_correlation",6,"S1","rm",0.277587358434848
1,"break_correlation",6,"S1","sq",0.0423406855032061
1,"break_correlation",6,"S2","nv",0.10658143719286
1,"break_correlation",6,"S2","ar",0.0882452234711209
1,"break_correlation",6,"S2","eg",0.106924231431489
1,"break_correlation",6,"S2","hb",0.0896227650645127
1,"break_correlation",6,"S2","dr",0.0255541703584234
1,"break_correlation",6,"S2","vs",0.385715248274946
1,"break_correlation",6,"S2","rm",0.180375993070785
1,"break_correlation",6,"S2","sq",0.0169809311358634
1,"break_correlation",6,"S3","nv",0.0343767489014609
1,"break_correlation",6,"S3","ar",0.159208804170035
1,"break_correlation",6,"S3","eg",0.173604470651735
1,"break_correlation",6,"S3","hb",0.214631872353921
1,"break_correlation",6,"S3","dr",0.0583173711377081
1,"break_correlation",6,"S3","vs",0.0201189240782478
1,"break_correlation",6,"S3","rm",0.300674340769247
1,"break_correlation",6,"S3","sq",0.0390674679376456
1,"break_correlation",6,"S4","nv",0.240215811246231
1,"break_correlation",6,"S4","ar",0.0306506091684915
1,"break_correlation",6,"S4","eg",0.023407074824425
1,"break_correlation",6,"S4","hb",0.0406055701315945
1,"break_correlation",6,"S4","dr",0.0554026398346941
1,"break_correlation",6,"S4","vs",0.409151768076422
1,"break_correlation",6,"S4","rm",0.10047243303305
1,"break_correlation",6,"S4","sq",0.100094093685092
2,"break_correlation",6,"S1","nv",0.129909990922335
2,"break_correlation",6,"S1","ar",0.20403929100216
2,"break_correlation",6,"S1","eg",0.178850772105126
2,"break_correlation",6,"S1","hb",0.182656153815381
2,"break_correlation",6,"S1","dr",0.191258972409613
2,"break_correlation",6,"S1","vs",0.0193256857817319
2,"break_correlation",6,"S1","rm",0.0200806978275136
2,"break_correlation",6,"S1","sq",0.073878436136139
2,"break_correlation",6,"S2","nv",0.0587530732928838
2,"break_correlation",6,"S2","ar",0.130128681330855
2,"break_correlation",6,"S2","eg",0.243731425185183
2,"break_correlation",6,"S2","hb",0.0781617188433363
2,"break_correlation",6,"S2","dr",0.128045836196877
2,"break_correlation",6,"S2","vs",0.0103859780689386
2,"break_correlation",6,"S2","rm",0.160504805433924
2,"break_correlation",6,"S2","sq",0.190288481648003
2,"break_correlation",6,"S3","nv",0.217019888077773
2,"break_correlation",6,"S3","ar",0.0717261017931256
2,"break_correlation",6,"S3","eg",0.0881503187360402
2,"break_correlation",6,"S3","hb",0.126052393510001
2,"break_correlation",6,"S3","dr",0.255037684170911
2,"break_correlation",6,"S3","vs",0.0114913759376778
2,"break_correlation",6,"S3","rm",0.0530654446394763
2,"break_correlation",6,"S3","sq",0.177456793134995
2,"break_correlation",6,"S4","nv",0.13144548706392
2,"break_correlation",6,"S4","ar",0.16494587874411
2,"break_correlation",6,"S4","eg",0.0840146750747046
2,"break_correlation",6,"S4","hb",0.0156090726251143
2,"break_correlation",6,"S4","dr",0.0350915036512889
2,"break_correlation",6,"S4","vs",0.42531215349423
2,"break_correlation",6,"S4","rm",0.0592343611518753
2,"break_correlation",6,"S4","sq",0.0843468681947575
3,"break_correlation",6,"S1","nv",0.047456439783712
3,"break_correlation",6,"S1","ar",0.185932111543656
3,"break_correlation",6,"S1","eg",0.0224754305220745
3,"break_correlation",6,"S1","hb",0.216999825650541
3,"break_correlation",6,"S1","dr",0.024894046904003
3,"break_correlation",6,"S1","vs",0.12269532385512
3,"break_correlation",6,"S1","rm",0.312858431132296
3,"break_correlation",6,"S1","sq",0.0666883906085973
3,"break_correlation",6,"S2","nv",0.105568824399976
3,"break_correlation",6,"S2","ar",0.0145054225433477
3,"break_correlation",6,"S2","eg",0.0804699598623072
3,"break_correlation",6,"S2","hb",0.267271977189113
3,"break_correlation",6,"S2","dr",0.0344771487205779
3,"break_correlation",6,"S2","vs",0.113016978368085
3,"break_correlation",6,"S2","rm",0.303167578371951
3,"break_correlation",6,"S2","sq",0.0815221105446425
3,"break_correlation",6,"S3","nv",0.182744197579491
3,"break_correlation",6,"S3","ar",0.111603504503354
3,"break_correlation",6,"S3","eg",0.0863050256433418
3,"break_correlation",6,"S3","hb",0.188640728493522
3,"break_correlation",6,"S3","dr",0.138489891029146
3,"break_correlation",6,"S3","vs",0.0176647693216359
3,"break_correlation",6,"S3","rm",0.0218778800203533
3,"break_correlation",6,"S3","sq",0.252674003409156
3,"break_correlation",6,"S4","nv",0.134119859306731
3,"break_correlation",6,"S4","ar",0.0644430709305631
3,"break_correlation",6,"S4","eg",0.0595388750227605
3,"break_correlation",6,"S4","hb",0.108815188926284
3,"break_correlation",6,"S4","dr",0.02123972075763
3,"break_correlation",6,"S4","vs",0.390907601232464
3,"break_correlation",6,"S4","rm",0.19672782961562
3,"break_correlation",6,"S4","sq",0.0242078542079473
4,"break_correlation",6,"S1","nv",0.0248858975125641
4,"break_correlation",6,"S1","ar",0.0972256806823537
4,"break_correlation",6,"S1","eg",0.107485233331016
4,"break_correlation",6,"S1","hb",0.102127065038152
4,"break_correlation",6,"S1","dr",0.239092397249591
4,"break_correlation",6,"S1","vs",0.0161521112456049
4,"break_correlation",6,"S1","rm",0.174009791202617
4,"break_correlation",6,"S1","sq",0.239021823738101
4,"break_correlation",6,"S2","nv",0.0251116979027238
4,"break_correlation",6,"S2","ar",0.132837001792326
4,"break_correlation",6,"S2","eg",0.132046308800006
4,"break_correlation",6,"S2","hb",0.141673081633326
4,"break_correlation",6,"S2","dr",0.203611891944046
4,"break_correlation",6,"S2","vs",0.0147200086252748
4,"break_correlation",6,"S2","rm",0.132682560451202
4,"break_correlation",6,"S2","sq",0.217317448851095
4,"break_correlation",6,"S3","nv",0.0210555154974308
4,"break_correlation",6,"S3","ar",0.176198530672102
4,"break_correlation",6,"S3","eg",0.117362257274944
4,"break_correlation",6,"S3","hb",0.166979916356962
4,"break_correlation",6,"S3","dr",0.142705987106999
4,"break_correlation",6,"S3","vs",0.0167579953119157
4,"break_correlation",6,"S3","rm",0.192944658465744
4,"break_correlation",6,"S3","sq",0.165995139313904
4,"break_correlation",6,"S4","nv",0.032923897105038
4,"break_correlation",6,"S4","ar",0.0320335046342052
4,"break_correlation",6,"S4","eg",0.0838507878496082
4,"break_correlation",6,"S4","hb",0.0871092853454317
4,"break_correlation",6,"S4","dr",0.358570135565711
4,"break_correlation",6,"S4","vs",0.0341249547786454
4,"break_correlation",6,"S4","rm",0.0425772585699917
4,"break_correlation",6,"S4","sq",0.328810176151369
5,"break_correlation",6,"S1","nv",0.247327840001668
5,"break_correlation",6,"S1","ar",0.16081603512306
5,"break_correlation",6,"S1","eg",0.0666732611905624
5,"break_correlation",6,"S1","hb",0.0271192056070792
5,"break_correlation",6,"S1","dr",0.273973686853827
5,"break_correlation",6,"S1","vs",0.0787010696025713
5,"break_correlation",6,"S1","rm",0.0172115011633425
5,"break_correlation",6,"S1","sq",0.128177400457889
5,"break_correlation",6,"S2","nv",0.0283065618487342
5,"break_correlation",6,"S2","ar",0.151442956438662
5,"break_correlation",6,"S2","eg",0.114764507196096
5,"break_correlation",6,"S2","hb",0.192094749579295
5,"break_correlation",6,"S2","dr",0.113164890819698
5,"break_correlation",6,"S2","vs",0.0137757396263033
5,"break_correlation",6,"S2","rm",0.231146370801932
5,"break_correlation",6,"S2","sq",0.155304223689279
5,"break_correlation",6,"S3","nv",0.334393341483963
5,"break_correlation",6,"S3","ar",0.0517167532916994
5,"break_correlation",6,"S3","eg",0.0418552789244351
5,"break_correlation",6,"S3","hb",0.0888343686729716
5,"break_correlation",6,"S3","dr",0.040494894168493
5,"break_correlation",6,"S3","vs",0.364408015833524
5,"break_correlation",6,"S3","rm",0.0540894623830823
5,"break_correlation",6,"S3","sq",0.0242078852418316
5,"break_correlation",6,"S4","nv",0.23355317945674
5,"break_correlation",6,"S4","ar",0.155843074874542
5,"break_correlation",6,"S4","eg",0.151692638133582
5,"break_correlation",6,"S4","hb",0.186568215650069
5,"break_correlation",6,"S4","dr",0.0176776057793986
5,"break_correlation",6,"S4","vs",0.163022201218593
5,"break_correlation",6,"S4","rm",0.0690811968403513
5,"break_correlation",6,"S4","sq",0.0225618880467232
6,"break_correlation",6,"S1","nv",0.18981694480083
6,"break_correlation",6,"S1","ar",0.157915561924939
6,"break_correlation",6,"S1","eg",0.0699003544634695
6,"break_correlation",6,"S1","hb",0.150875450485782
6,"break_correlation",6,"S1","dr",0.174298738478095
6,"break_correlation",6,"S1","vs",0.00930034853065629
6,"break_correlation",6,"S1","rm",0.102136470973906
6,"break_correlation",6,"S1","sq",0.145756130342323
6,"break_correlation",6,"S2","nv",0.0191024533463581
6,"break_correlation",6,"S2","ar",0.223242725242609
6,"break_correlation",6,"S2","eg",0.197841434781781
6,"break_correlation",6,"S2","hb",0.0357463848260093
6,"break_correlation",6,"S2","dr",0.220770317313265
6,"break_correlation",6,"S2","vs",0.0440844302946357
6,"break_correlation",6,"S2","rm",0.0519925469412129
6,"break_correlation",6,"S2","sq",0.207219707254129
6,"break_correlation",6,"S3","nv",0.0298034284268589
6,"break_correlation",6,"S3","ar",0.182248322678124
6,"break_correlation",6,"S3","eg",0.176781624700219
6,"break_correlation",6,"S3","hb",0.0766027774560417
6,"break_correlation",6,"S3","dr",0.237750093846485
6,"break_correlation",6,"S3","vs",0.0149873580657142
6,"break_correlation",6,"S3","rm",0.0822894691571101
6,"break_correlation",6,"S3","sq",0.199536925669448
6,"break_correlation",6,"S4","nv",0.0540019915697131
6,"break_correlation",6,"S4","ar",0.256770608625001
6,"break_correlation",6,"S4","eg",0.16220105233365
6,"break_correlation",6,"S4","hb",0.0248337609539692
6,"break_correlation",6,"S4","dr",0.226759069461432
6,"break_correlation",6,"S4","vs",0.114604222783111
6,"break_correlation",6,"S4","rm",0.0184340093740661
6,"break_correlation",6,"S4","sq",0.142395284899058
7,"break_correlation",6,"S1","nv",0.0511015048763624
7,"break_correlation",6,"S1","ar",0.230700285088698
7,"break_correlation",6,"S1","eg",0.285135527218528
7,"break_correlation",6,"S1","hb",0.15968483912655
7,"break_correlation",6,"S1","dr",0.0644737880587889
7,"break_correlation",6,"S1","vs",0.0158928704593773
7,"break_correlation",6,"S1","rm",0.154780554483151
7,"break_correlation",6,"S1","sq",0.0382306306885451
7,"break_correlation",6,"S2","nv",0.0324923964085756
7,"break_correlation",6,"S2","ar",0.220295499895139
7,"break_correlation",6,"S2","eg",0.150858970309755
7,"break_correlation",6,"S2","hb",0.164294840509054
7,"break_correlation",6,"S2","dr",0.147022583968652
7,"break_correlation",6,"S2","vs",0.0123088903614425
7,"break_correlation",6,"S2","rm",0.132840105993642
7,"break_correlation",6,"S2","sq",0.139886712553738
7,"break_correlation",6,"S3","nv",0.0504957848043519
7,"break_correlation",6,"S3","ar",0.191933003431832
7,"break_correlation",6,"S3","eg",0.0443280139150939
7,"break_correlation",6,"S3","hb",0.299948990943622
7,"break_correlation",6,"S3","dr",0.0191750822286214
7,"break_correlation",6,"S3","vs",0.154961629469757
7,"break_correlation",6,"S3","rm",0.202735846676029
7,"break_correlation",6,"S3","sq",0.0364216485306916
7,"break_correlation",6,"S4","nv",0.278624466249545
7,"break_correlation",6,"S4","ar",0.0485403086283778
7,"break_correlation",6,"S4","eg",0.020357758350793
7,"break_correlation",6,"S4","hb",0.195370343900341
7,"break_correlation",6,"S4","dr",0.130979506600063
7,"break_correlation",6,"S4","vs",0.061815116979278
7,"break_correlation",6,"S4","rm",0.23602510352436
7,"break_correlation",6,"S4","sq",0.0282873957672435
8,"break_correlation",6,"S1","nv",0.031600848163295
8,"break_correlation",6,"S1","ar",0.0341590642135209
8,"break_correlation",6,"S1","eg",0.465522482468605
8,"break_correlation",6,"S1","hb",0.0323758721709708
8,"break_correlation",6,"S1","dr",0.0930620349818753
8,"break_correlation",6,"S1","vs",0.0538052676095718
8,"break_correlation",6,"S1","rm",0.053018221259008
8,"break_correlation",6,"S1","sq",0.236456209133153
8,"break_correlation",6,"S2","nv",0.0211570711439892
8,"break_correlation",6,"S2","ar",0.174814721447218
8,"break_correlation",6,"S2","eg",0.116316954367113
8,"break_correlation",6,"S2","hb",0.167404164408643
8,"break_correlation",6,"S2","dr",0.171513791382434
8,"break_correlation",6,"S2","vs",0.0166825500561988
8,"break_correlation",6,"S2","rm",0.187767038524398
8,"break_correlation",6,"S2","sq",0.144343708670006
8,"break_correlation",6,"S3","nv",0.315805370518119
8,"break_correlation",6,"S3","ar",0.04347551385632
8,"break_correlation",6,"S3","eg",0.0336986239926107
8,"break_correlation",6,"S3","hb",0.0345385804303966
8,"break_correlation",6,"S3","dr",0.0268971854778172
8,"break_correlation",6,"S3","vs",0.260981104984
8,"break_correlation",6,"S3","rm",0.109786952261078
8,"break_correlation",6,"S3","sq",0.174816668479658
8,"break_correlation",6,"S4","nv",0.46957895537977
8,"break_correlation",6,"S4","ar",0.0451392923333113
8,"break_correlation",6,"S4","eg",0.0866329755379264
8,"break_correlation",6,"S4","hb",0.0189754176198748
8,"break_correlation",6,"S4","dr",0.0754669312391403
8,"break_correlation",6,"S4","vs",0.200704316807051
8,"break_correlation",6,"S4","rm",0.0371839915661302
8,"break_correlation",6,"S4","sq",0.0663181195167959
9,"break_correlation",6,"S1","nv",0.20074257058659
9,"break_correlation",6,"S1","ar",0.0595730859239826
9,"break_correlation",6,"S1","eg",0.0190791886636989
9,"break_correlation",6,"S1","hb",0.0410843956786373
9,"break_correlation",6,"S1","dr",0.394842020695781
9,"break_correlation",6,"S1","vs",0.111723903480483
9,"break_correlation",6,"S1","rm",0.0362699417189498
9,"break_correlation",6,"S1","sq",0.136684893251878
9,"break_correlation",6,"S2","nv",0.164004473917067
9,"break_correlation",6,"S2","ar",0.201510994349495
9,"break_correlation",6,"S2","eg",0.0650685555089447
9,"break_correlation",6,"S2","hb",0.0214838184313302
9,"break_correlation",6,"S2","dr",0.209804098358404
9,"break_correlation",6,"S2","vs",0.128181237763532
9,"break_correlation",6,"S2","rm",0.0189604297178645
9,"break_correlation",6,"S2","sq",0.190986391953363
9,"break_correlation",6,"S3","nv",0.262030268779392
9,"break_correlation",6,"S3","ar",0.194754147992804
9,"break_correlation",6,"S3","eg",0.0650812582965593
9,"break_correlation",6,"S3","hb",0.014002104453308
9,"break_correlation",6,"S3","dr",0.161642713722543
9,"break_correlation",6,"S3","vs",0.16493965119942
9,"break_correlation",6,"S3","rm",0.0337014961000745
9,"break_correlation",6,"S3","sq",0.1038483594559
9,"break_correlation",6,"S4","nv",0.375843286068796
9,"break_correlation",6,"S4","ar",0.029661875171973
9,"break_correlation",6,"S4","eg",0.097473187469474
9,"break_correlation",6,"S4","hb",0.0339403253006803
9,"break_correlation",6,"S4","dr",0.0696180194146067
9,"break_correlation",6,"S4","vs",0.287720689488903
9,"break_correlation",6,"S4","rm",0.02686749010611
9,"break_correlation",6,"S4","sq",0.0788751269794579
10,"break_correlation",6,"S1","nv",0.234470430179948
10,"break_correlation",6,"S1","ar",0.119502298630803
10,"break_correlation",6,"S1","eg",0.0483671330435204
10,"break_correlation",6,"S1","hb",0.0350859034050826
10,"break_correlation",6,"S1","dr",0.0375014749749221
10,"break_correlation",6,"S1","vs",0.445571788383262
10,"break_correlation",6,"S1","rm",0.0289549508411464
10,"break_correlation",6,"S1","sq",0.0505460205413155
10,"break_correlation",6,"S2","nv",0.337415007149079
10,"break_correlation",6,"S2","ar",0.0398693477659872
10,"break_correlation",6,"S2","eg",0.120311422082884
10,"break_correlation",6,"S2","hb",0.0499341459428053
10,"break_correlation",6,"S2","dr",0.185597550013225
10,"break_correlation",6,"S2","vs",0.0568728004863157
10,"break_correlation",6,"S2","rm",0.0165619884871512
10,"break_correlation",6,"S2","sq",0.193437738072553
10,"break_correlation",6,"S3","nv",0.0495009243400575
10,"break_correlation",6,"S3","ar",0.0881347943929745
10,"break_correlation",6,"S3","eg",0.089223596681281
10,"break_correlation",6,"S3","hb",0.0384287292478992
10,"break_correlation",6,"S3","dr",0.231694715961465
10,"break_correlation",6,"S3","vs",0.0833214895819373
10,"break_correlation",6,"S3","rm",0.0166382058441947
10,"break_correlation",6,"S3","sq",0.403057543950191
10,"break_correlation",6,"S4","nv",0.0146213938660063
10,"break_correlation",6,"S4","ar",0.119818807521779
10,"break_correlation",6,"S4","eg",0.327920615908862
10,"break_correlation",6,"S4","hb",0.0962640488351755
10,"break_correlation",6,"S4","dr",0.164764962900722
10,"break_correlation",6,"S4","vs",0.0289302966228405
10,"break_correlation",6,"S4","rm",0.0941460535921607
10,"break_correlation",6,"S4","sq",0.153533820752453
11,"break_correlation",6,"S1","nv",0.114730537593842
11,"break_correlation",6,"S1","ar",0.137168815537843
11,"break_correlation",6,"S1","eg",0.0682181358164517
11,"break_correlation",6,"S1","hb",0.157711470907264
11,"break_correlation",6,"S1","dr",0.189124042358896
11,"break_correlation",6,"S1","vs",0.00952511243880847
11,"break_correlation",6,"S1","rm",0.217728697201372
11,"break_correlation",6,"S1","sq",0.105793188145522
11,"break_correlation",6,"S2","nv",0.0366971806973994
11,"break_correlation",6,"S2","ar",0.137162078266776
11,"break_correlation",6,"S2","eg",0.100115888814443
11,"break_correlation",6,"S2","hb",0.126502672151942
11,"break_correlation",6,"S2","dr",0.233026826159886
11,"break_correlation",6,"S2","vs",0.0120603948877154
11,"break_correlation",6,"S2","rm",0.138512463900832
11,"break_correlation",6,"S2","sq",0.215922495121007
11,"break_correlation",6,"S3","nv",0.264711938159086
11,"break_correlation",6,"S3","ar",0.0143120470579709
11,"break_correlation",6,"S3","eg",0.0699072078644836
11,"break_correlation",6,"S3","hb",0.0540760943720356
11,"break_correlation",6,"S3","dr",0.0783067203129945
11,"break_correlation",6,"S3","vs",0.364286498996621
11,"break_correlation",6,"S3","rm",0.0573529765806127
11,"break_correlation",6,"S3","sq",0.0970465166561955
11,"break_correlation",6,"S4","nv",0.0699068419268695
11,"break_correlation",6,"S4","ar",0.16081046494548
11,"break_correlation",6,"S4","eg",0.123280879779283
11,"break_correlation",6,"S4","hb",0.186306938280178
11,"break_correlation",6,"S4","dr",0.19068519256042
11,"break_correlation",6,"S4","vs",0.00966925894289695
11,"break_correlation",6,"S4","rm",0.176387248236364
11,"break_correlation",6,"S4","sq",0.0829531753285084
12,"break_correlation",6,"S1","nv",0.296785595017675
12,"break_correlation",6,"S1","ar",0.127928479839363
12,"break_correlation",6,"S1","eg",0.252716684683798
12,"break_correlation",6,"S1","hb",0.0436554329069766
12,"break_correlation",6,"S1","dr",0.147483499023402
12,"break_correlation",6,"S1","vs",0.0200552512068827
12,"break_correlation",6,"S1","rm",0.0278003693909121
12,"break_correlation",6,"S1","sq",0.0835746879309915
12,"break_correlation",6,"S2","nv",0.101678784490646
12,"break_correlation",6,"S2","ar",0.231565011888838
12,"break_correlation",6,"S2","eg",0.0261690823482484
12,"break_correlation",6,"S2","hb",0.308090637395692
12,"break_correlation",6,"S2","dr",0.0995602758599048
12,"break_correlation",6,"S2","vs",0.0495130383763957
12,"break_correlation",6,"S2","rm",0.163939281857031
12,"break_correlation",6,"S2","sq",0.019483887783244
12,"break_correlation",6,"S3","nv",0.471541497896369
12,"break_correlation",6,"S3","ar",0.0255099043057717
12,"break_correlation",6,"S3","eg",0.0732307533291855
12,"break_correlation",6,"S3","hb",0.0332020791398407
12,"break_correlation",6,"S3","dr",0.110393266679926
12,"break_correlation",6,"S3","vs",0.173500875345443
12,"break_correlation",6,"S3","rm",0.0284886337931945
12,"break_correlation",6,"S3","sq",0.0841329895102687
12,"break_correlation",6,"S4","nv",0.0995529614833804
12,"break_correlation",6,"S4","ar",0.0411844677675596
12,"break_correlation",6,"S4","eg",0.158931430784678
12,"break_correlation",6,"S4","hb",0.0308925542670633
12,"break_correlation",6,"S4","dr",0.0384264602347567
12,"break_correlation",6,"S4","vs",0.532574035172256
12,"break_correlation",6,"S4","rm",0.0287512521176611
12,"break_correlation",6,"S4","sq",0.0696868381726448
13,"break_correlation",6,"S1","nv",0.081055433859259
13,"break_correlation",6,"S1","ar",0.0480401439463363
13,"break_correlation",6,"S1","eg",0.0670810990275503
13,"break_correlation",6,"S1","hb",0.0397640571996837
13,"break_correlation",6,"S1","dr",0.257479067256482
13,"break_correlation",6,"S1","vs",0.0365080472387643
13,"break_correlation",6,"S1","rm",0.0253817643852316
13,"break_correlation",6,"S1","sq",0.444690387086692
13,"break_correlation",6,"S2","nv",0.0164438937178999
13,"break_correlation",6,"S2","ar",0.228781045433968
13,"break_correlation",6,"S2","eg",0.140406959439954
13,"break_correlation",6,"S2","hb",0.154662998263783
13,"break_correlation",6,"S2","dr",0.0759826106850341
13,"break_correlation",6,"S2","vs",0.0399020914451908
13,"break_correlation",6,"S2","rm",0.302428788249746
13,"break_correlation",6,"S2","sq",0.0413916127644235
13,"break_correlation",6,"S3","nv",0.0379441639950379
13,"break_correlation",6,"S3","ar",0.174076134345089
13,"break_correlation",6,"S3","eg",0.159814217318275
13,"break_correlation",6,"S3","hb",0.179555208865508
13,"break_correlation",6,"S3","dr",0.174713973846403
13,"break_correlation",6,"S3","vs",0.0115058278379072
13,"break_correlation",6,"S3","rm",0.16203372164702
13,"break_correlation",6,"S3","sq",0.100356752144761
13,"break_correlation",6,"S4","nv",0.0264242322425699
13,"break_correlation",6,"S4","ar",0.0633774190062214
13,"break_correlation",6,"S4","eg",0.200332480874181
13,"break_correlation",6,"S4","hb",0.0572565870702687
13,"break_correlation",6,"S4","dr",0.258954178811521
13,"break_correlation",6,"S4","vs",0.0229903579733406
13,"break_correlation",6,"S4","rm",0.0649348411625389
13,"break_correlation",6,"S4","sq",0.305729902859359
14,"break_correlation",6,"S1","nv",0.257350343645117
14,"break_correlation",6,"S1","ar",0.139663046523185
14,"break_correlation",6,"S1","eg",0.0363158862149993
14,"break_correlation",6,"S1","hb",0.069136423075747
14,"break_correlation",6,"S1","dr",0.0285427263405406
14,"break_correlation",6,"S1","vs",0.334345572566962
14,"break_correlation",6,"S1","rm",0.110910739146614
14,"break_correlation",6,"S1","sq",0.0237352624868355
14,"break_correlation",6,"S2","nv",0.031857235776977
14,"break_correlation",6,"S2","ar",0.137389184565798
14,"break_correlation",6,"S2","eg",0.127642566041438
14,"break_correlation",6,"S2","hb",0.135793292900201
14,"break_correlation",6,"S2","dr",0.219580146580443
14,"break_correlation",6,"S2","vs",0.0125133644494897
14,"break_correlation",6,"S2","rm",0.174453321716979
14,"break_correlation",6,"S2","sq",0.160770887968674
14,"break_correlation",6,"S3","nv",0.159583134489848
14,"break_correlation",6,"S3","ar",0.230997636920516
14,"break_correlation",6,"S3","eg",0.0673934606814925
14,"break_correlation",6,"S3","hb",0.0891234314410936
14,"break_correlation",6,"S3","dr",0.0153433031232377
14,"break_correlation",6,"S3","vs",0.296281392876838
14,"break_correlation",6,"S3","rm",0.10998276819996
14,"break_correlation",6,"S3","sq",0.0312948722670149
14,"break_correlation",6,"S4","nv",0.188489551645529
14,"break_correlation",6,"S4","ar",0.140896977917818
14,"break_correlation",6,"S4","eg",0.0389993120158062
14,"break_correlation",6,"S4","hb",0.127532831499782
14,"break_correlation",6,"S4","dr",0.0247172166699715
14,"break_correlation",6,"S4","vs",0.240216643741948
14,"break_correlation",6,"S4","rm",0.217440995459617
14,"break_correlation",6,"S4","sq",0.0217064710495297
15,"break_correlation",6,"S1","nv",0.368440209012681
15,"break_correlation",6,"S1","ar",0.0435316686469733
15,"break_correlation",6,"S1","eg",0.0665897562148475
15,"break_correlation",6,"S1","hb",0.0325319281787485
15,"break_correlation",6,"S1","dr",0.0387801567398176
15,"break_correlation",6,"S1","vs",0.33379380201336
15,"break_correlation",6,"S1","rm",0.0309877707856986
15,"break_correlation",6,"S1","sq",0.0853447084078732
15,"break_correlation",6,"S2","nv",0.265925379533295
15,"break_correlation",6,"S2","ar",0.0480953538440665
15,"break_correlation",6,"S2","eg",0.143467928177836
15,"break_correlation",6,"S2","hb",0.0453403021294926
15,"break_correlation",6,"S2","dr",0.0178248304105714
15,"break_correlation",6,"S2","vs",0.314297242487451
15,"break_correlation",6,"S2","rm",0.121000939355262
15,"break_correlation",6,"S2","sq",0.0440480240620251
15,"break_correlation",6,"S3","nv",0.333564518059815
15,"break_correlation",6,"S3","ar",0.0166357184674846
15,"break_correlation",6,"S3","eg",0.231084726335119
15,"break_correlation",6,"S3","hb",0.0876495223350615
15,"break_correlation",6,"S3","dr",0.152133604475842
15,"break_correlation",6,"S3","vs",0.0331726855275199
15,"break_correlation",6,"S3","rm",0.0934640417380802
15,"break_correlation",6,"S3","sq",0.0522951830610777
15,"break_correlation",6,"S4","nv",0.0412122940512373
15,"break_correlation",6,"S4","ar",0.218311118677308
15,"break_correlation",6,"S4","eg",0.175764669226377
15,"break_correlation",6,"S4","hb",0.0867007335348447
15,"break_correlation",6,"S4","dr",0.259727858019428
15,"break_correlation",6,"S4","vs",0.0135169013796061
15,"break_correlation",6,"S4","rm",0.0577300186612741
15,"break_correlation",6,"S4","sq",0.147036406449925
16,"break_correlation",6,"S1","nv",0.0314473945079753
16,"break_correlation",6,"S1","ar",0.163676137902911
16,"break_correlation",6,"S1","eg",0.135290334645866
16,"break_correlation",6,"S1","hb",0.203788893063492
16,"break_correlation",6,"S1","dr",0.206842996677061
16,"break_correlation",6,"S1","vs",0.013620100605532
16,"break_correlation",6,"S1","rm",0.170958166790421
16,"break_correlation",6,"S1","sq",0.0743759758067416
16,"break_correlation",6,"S2","nv",0.0344384192305758
16,"break_correlation",6,"S2","ar",0.0246916010098422
16,"break_correlation",6,"S2","eg",0.524676593023131
16,"break_correlation",6,"S2","hb",0.0453227689052324
16,"break_correlation",6,"S2","dr",0.0509832076177228
16,"break_correlation",6,"S2","vs",0.0515600766389039
16,"break_correlation",6,"S2","rm",0.0817322495373001
16,"break_correlation",6,"S2","sq",0.186595084037292
16,"break_correlation",6,"S3","nv",0.151214393380166
16,"break_correlation",6,"S3","ar",0.107501302099257
16,"break_correlation",6,"S3","eg",0.0676892332008068
16,"break_correlation",6,"S3","hb",0.0507417371486016
16,"break_correlation",6,"S3","dr",0.0340796534785317
16,"break_correlation",6,"S3","vs",0.504877583638417
16,"break_correlation",6,"S3","rm",0.0186210615812967
16,"break_correlation",6,"S3","sq",0.0652750354729223
16,"break_correlation",6,"S4","nv",0.265130731554475
16,"break_correlation",6,"S4","ar",0.0329454278496981
16,"break_correlation",6,"S4","eg",0.0484289478935815
16,"break_correlation",6,"S4","hb",0.0396722868855136
16,"break_correlation",6,"S4","dr",0.0518273979393966
16,"break_correlation",6,"S4","vs",0.47206418103105
16,"break_correlation",6,"S4","rm",0.0527832028191506
16,"break_correlation",6,"S4","sq",0.0371478240271339
17,"break_correlation",6,"S1","nv",0.239487677762388
17,"break_correlation",6,"S1","ar",0.0437593116032783
17,"break_correlation",6,"S1","eg",0.0468649170060338
17,"break_correlation",6,"S1","hb",0.0329047063316252
17,"break_correlation",6,"S1","dr",0.0428114090904634
17,"break_correlation",6,"S1","vs",0.496436975695623
17,"break_correlation",6,"S1","rm",0.0357611005548407
17,"break_correlation",6,"S1","sq",0.0619739019557482
17,"break_correlation",6,"S2","nv",0.14095964305423
17,"break_correlation",6,"S2","ar",0.0530566546590223
17,"break_correlation",6,"S2","eg",0.0631747592874744
17,"break_correlation",6,"S2","hb",0.0386637406930904
17,"break_correlation",6,"S2","dr",0.0343529380789117
17,"break_correlation",6,"S2","vs",0.59543152247798
17,"break_correlation",6,"S2","rm",0.0285493797444589
17,"break_correlation",6,"S2","sq",0.0458113620048327
17,"break_correlation",6,"S3","nv",0.125995524886456
17,"break_correlation",6,"S3","ar",0.0372638739056564
17,"break_correlation",6,"S3","eg",0.0426923244185028
17,"break_correlation",6,"S3","hb",0.0352167820127032
17,"break_correlation",6,"S3","dr",0.037651018775333
17,"break_correlation",6,"S3","vs",0.627566798143301
17,"break_correlation",6,"S3","rm",0.0406447132368241
17,"break_correlation",6,"S3","sq",0.0529689646212235
17,"break_correlation",6,"S4","nv",0.0752251119476741
17,"break_correlation",6,"S4","ar",0.0609222292099239
17,"break_correlation",6,"S4","eg",0.124140149366562
17,"break_correlation",6,"S4","hb",0.0381008443767058
17,"break_correlation",6,"S4","dr",0.0273424578333666
17,"break_correlation",6,"S4","vs",0.59504431788493
17,"break_correlation",6,"S4","rm",0.0485474107682256
17,"break_correlation",6,"S4","sq",0.0306774786126115
18,"break_correlation",6,"S1","nv",0.277038740784074
18,"break_correlation",6,"S1","ar",0.13646171539024
18,"break_correlation",6,"S1","eg",0.0922683362783043
18,"break_correlation",6,"S1","hb",0.0754554578377526
18,"break_correlation",6,"S1","dr",0.154626683194477
18,"break_correlation",6,"S1","vs",0.197665189511435
18,"break_correlation",6,"S1","rm",0.0110845618138624
18,"break_correlation",6,"S1","sq",0.0553993151898547
18,"break_correlation",6,"S2","nv",0.036509917200796
18,"break_correlation",6,"S2","ar",0.192324678505809
18,"break_correlation",6,"S2","eg",0.122903686742463
18,"break_correlation",6,"S2","hb",0.124753659343226
18,"break_correlation",6,"S2","dr",0.157054988806954
18,"break_correlation",6,"S2","vs",0.0116817945879529
18,"break_correlation",6,"S2","rm",0.207990708988071
18,"break_correlation",6,"S2","sq",0.146780565824728
18,"break_correlation",6,"S3","nv",0.361457203447685
18,"break_correlation",6,"S3","ar",0.190094216062612
18,"break_correlation",6,"S3","eg",0.115278346706519
18,"break_correlation",6,"S3","hb",0.119144715302815
18,"break_correlation",6,"S3","dr",0.105757167522627
18,"break_correlation",6,"S3","vs",0.0628458058877862
18,"break_correlation",6,"S3","rm",0.029403303002006
18,"break_correlation",6,"S3","sq",0.0160192420679494
18,"break_correlation",6,"S4","nv",0.0337626763037439
18,"break_correlation",6,"S4","ar",0.14307779110199
18,"break_correlation",6,"S4","eg",0.132505785364881
18,"break_correlation",6,"S4","hb",0.139933088790273
18,"break_correlation",6,"S4","dr",0.184911236213689
18,"break_correlation",6,"S4","vs",0.0120493405239643
18,"break_correlation",6,"S4","rm",0.147159212667015
18,"break_correlation",6,"S4","sq",0.206600869034444
19,"break_correlation",6,"S1","nv",0.0495495021368198
19,"break_correlation",6,"S1","ar",0.0922965847224564
19,"break_correlation",6,"S1","eg",0.154243747309367
19,"break_correlation",6,"S1","hb",0.231870018837499
19,"break_correlation",6,"S1","dr",0.165501615025213
19,"break_correlation",6,"S1","vs",0.0105575643049776
19,"break_correlation",6,"S1","rm",0.166100677999171
19,"break_correlation",6,"S1","sq",0.129880289664497
19,"break_correlation",6,"S2","nv",0.0210682099079352
19,"break_correlation",6,"S2","ar",0.19217577549888
19,"break_correlation",6,"S2","eg",0.116616560264783
19,"break_correlation",6,"S2","hb",0.165443301109438
19,"break_correlation",6,"S2","dr",0.119647956260354
19,"break_correlation",6,"S2","vs",0.0169891746663948
19,"break_correlation",6,"S2","rm",0.178916126357424
19,"break_correlation",6,"S2","sq",0.189142895934791
19,"break_correlation",6,"S3","nv",0.0580293833892793
19,"break_correlation",6,"S3","ar",0.300116259801469
19,"break_correlation",6,"S3","eg",0.0453665539472728
19,"break_correlation",6,"S3","hb",0.235697512317975
19,"break_correlation",6,"S3","dr",0.0156004396329662
19,"break_correlation",6,"S3","vs",0.0991660135478011
19,"break_correlation",6,"S3","rm",0.0516997804475604
19,"break_correlation",6,"S3","sq",0.194324056915676
19,"break_correlation",6,"S4","nv",0.0272333510688813
19,"break_correlation",6,"S4","ar",0.17508427671698
19,"break_correlation",6,"S4","eg",0.120580975775917
19,"break_correlation",6,"S4","hb",0.195844874999842
19,"break_correlation",6,"S4","dr",0.126632880106878
19,"break_correlation",6,"S4","vs",0.0138020619457839
19,"break_correlation",6,"S4","rm",0.176124940020318
19,"break_correlation",6,"S4","sq",0.164696639365399
20,"break_correlation",6,"S1","nv",0.0297192192040237
20,"break_correlation",6,"S1","ar",0.121227469786376
20,"break_correlation",6,"S1","eg",0.273816254944323
20,"break_correlation",6,"S1","hb",0.131350326615147
20,"break_correlation",6,"S1","dr",0.109389214799633
20,"break_correlation",6,"S1","vs",0.0135049577332391
20,"break_correlation",6,"S1","rm",0.160819583775709
20,"break_correlation",6,"S1","sq",0.160172973141549
20,"break_correlation",6,"S2","nv",0.0331728527167014
20,"break_correlation",6,"S2","ar",0.247414048512285
20,"break_correlation",6,"S2","eg",0.282149395809378
20,"break_correlation",6,"S2","hb",0.164931530268796
20,"break_correlation",6,"S2","dr",0.053333622899437
20,"break_correlation",6,"S2","vs",0.0160367653118641
20,"break_correlation",6,"S2","rm",0.116571396347936
20,"break_correlation",6,"S2","sq",0.086390388133604
20,"break_correlation",6,"S3","nv",0.0865915769628905
20,"break_correlation",6,"S3","ar",0.0991388106462181
20,"break_correlation",6,"S3","eg",0.137195283016136
20,"break_correlation",6,"S3","hb",0.147996468038224
20,"break_correlation",6,"S3","dr",0.0244862536091814
20,"break_correlation",6,"S3","vs",0.310604114884168
20,"break_correlation",6,"S3","rm",0.177475396208433
20,"break_correlation",6,"S3","sq",0.0165120966347489
20,"break_correlation",6,"S4","nv",0.047494464490658
20,"break_correlation",6,"S4","ar",0.248123360849393
20,"break_correlation",6,"S4","eg",0.131199337983327
20,"break_correlation",6,"S4","hb",0.275200879109925
20,"break_correlation",6,"S4","dr",0.0371547203777884
20,"break_correlation",6,"S4","vs",0.0594368855166396
20,"break_correlation",6,"S4","rm",0.184099184754429
20,"break_correlation",6,"S4","sq",0.0172911669178399
21,"break_correlation",6,"S1","nv",0.0237158677337328
21,"break_correlation",6,"S1","ar",0.170211460607857
21,"break_correlation",6,"S1","eg",0.140965237166378
21,"break_correlation",6,"S1","hb",0.175077491372266
21,"break_correlation",6,"S1","dr",0.161876688070853
21,"break_correlation",6,"S1","vs",0.0149375286852005
21,"break_correlation",6,"S1","rm",0.155794896294085
21,"break_correlation",6,"S1","sq",0.157420830069627
21,"break_correlation",6,"S2","nv",0.0258928937382062
21,"break_correlation",6,"S2","ar",0.166603605392894
21,"break_correlation",6,"S2","eg",0.138408646718595
21,"break_correlation",6,"S2","hb",0.166172389641538
21,"break_correlation",6,"S2","dr",0.158254244532381
21,"break_correlation",6,"S2","vs",0.0140025112648584
21,"break_correlation",6,"S2","rm",0.1588523150241
21,"break_correlation",6,"S2","sq",0.171813393687428
21,"break_correlation",6,"S3","nv",0.0321327241118214
21,"break_correlation",6,"S3","ar",0.168634979786561
21,"break_correlation",6,"S3","eg",0.128440086359283
21,"break_correlation",6,"S3","hb",0.178843943731416
21,"break_correlation",6,"S3","dr",0.174477755940739
21,"break_correlation",6,"S3","vs",0.0122835809918751
21,"break_correlation",6,"S3","rm",0.15880337159732
21,"break_correlation",6,"S3","sq",0.146383557480984
21,"break_correlation",6,"S4","nv",0.0263956104439273
21,"break_correlation",6,"S4","ar",0.241585491738043
21,"break_correlation",6,"S4","eg",0.0783700624632762
21,"break_correlation",6,"S4","hb",0.178173680773368
21,"break_correlation",6,"S4","dr",0.144571154873398
21,"break_correlation",6,"S4","vs",0.0214489902638275
21,"break_correlation",6,"S4","rm",0.267451279569357
21,"break_correlation",6,"S4","sq",0.0420037298748041
22,"break_correlation",6,"S1","nv",0.036496745327148
22,"break_correlation",6,"S1","ar",0.160847681034948
22,"break_correlation",6,"S1","eg",0.157114204548168
22,"break_correlation",6,"S1","hb",0.163240307529589
22,"break_correlation",6,"S1","dr",0.180987905854632
22,"break_correlation",6,"S1","vs",0.0115673324898263
22,"break_correlation",6,"S1","rm",0.113837080280967
22,"break_correlation",6,"S1","sq",0.175908742934722
22,"break_correlation",6,"S2","nv",0.0257281479662232
22,"break_correlation",6,"S2","ar",0.179195470842394
22,"break_correlation",6,"S2","eg",0.164880534149029
22,"break_correlation",6,"S2","hb",0.167964060724482
22,"break_correlation",6,"S2","dr",0.133565894732416
22,"break_correlation",6,"S2","vs",0.0141719172817569
22,"break_correlation",6,"S2","rm",0.179356337980434
22,"break_correlation",6,"S2","sq",0.135137636323265
22,"break_correlation",6,"S3","nv",0.476053804665131
22,"break_correlation",6,"S3","ar",0.0408567308702151
22,"break_correlation",6,"S3","eg",0.0367000845785104
22,"break_correlation",6,"S3","hb",0.0400133703269054
22,"break_correlation",6,"S3","dr",0.0295220482333603
22,"break_correlation",6,"S3","vs",0.245047161741169
22,"break_correlation",6,"S3","rm",0.0696572567992137
22,"break_correlation",6,"S3","sq",0.0621495427854952
22,"break_correlation",6,"S4","nv",0.021135218160438
22,"break_correlation",6,"S4","ar",0.235188532049745
22,"break_correlation",6,"S4","eg",0.237271570319426
22,"break_correlation",6,"S4","hb",0.138738000201165
22,"break_correlation",6,"S4","dr",0.156417827348986
22,"break_correlation",6,"S4","vs",0.0183107599371886
22,"break_correlation",6,"S4","rm",0.0949808119196189
22,"break_correlation",6,"S4","sq",0.0979572800634329
23,"break_correlation",6,"S1","nv",0.0853178935665602
23,"break_correlation",6,"S1","ar",0.0513034059467548
23,"break_correlation",6,"S1","eg",0.0227322508956118
23,"break_correlation",6,"S1","hb",0.244536253385357
23,"break_correlation",6,"S1","dr",0.24968917285832
23,"break_correlation",6,"S1","vs",0.0307520746310252
23,"break_correlation",6,"S1","rm",0.269304256721697
23,"break_correlation",6,"S1","sq",0.0463646919946744
23,"break_correlation",6,"S2","nv",0.422733027685604
23,"break_correlation",6,"S2","ar",0.0599995892044859
23,"break_correlation",6,"S2","eg",0.0865917110939357
23,"break_correlation",6,"S2","hb",0.169946921477567
23,"break_correlation",6,"S2","dr",0.0768975184110818
23,"break_correlation",6,"S2","vs",0.137917170206186
23,"break_correlation",6,"S2","rm",0.0272477638778844
23,"break_correlation",6,"S2","sq",0.0186662980432555
23,"break_correlation",6,"S3","nv",0.0232603995385225
23,"break_correlation",6,"S3","ar",0.163346364013616
23,"break_correlation",6,"S3","eg",0.13528312421592
23,"break_correlation",6,"S3","hb",0.177441029895146
23,"break_correlation",6,"S3","dr",0.147748675029705
23,"break_correlation",6,"S3","vs",0.0152098285637715
23,"break_correlation",6,"S3","rm",0.172139875779872
23,"break_correlation",6,"S3","sq",0.165570702963447
23,"break_correlation",6,"S4","nv",0.0971297528356161
23,"break_correlation",6,"S4","ar",0.178323355896164
23,"break_correlation",6,"S4","eg",0.132541320612852
23,"break_correlation",6,"S4","hb",0.15314762936669
23,"break_correlation",6,"S4","dr",0.209071535854466
23,"break_correlation",6,"S4","vs",0.00908323310596367
23,"break_correlation",6,"S4","rm",0.135016193020434
23,"break_correlation",6,"S4","sq",0.0856869793078144
24,"break_correlation",6,"S1","nv",0.03058201102667
24,"break_correlation",6,"S1","ar",0.126914388604098
24,"break_correlation",6,"S1","eg",0.11983805955825
24,"break_correlation",6,"S1","hb",0.156552122643896
24,"break_correlation",6,"S1","dr",0.190506286168768
24,"break_correlation",6,"S1","vs",0.0128679252499634
24,"break_correlation",6,"S1","rm",0.156837512039896
24,"break_correlation",6,"S1","sq",0.205901694708459
24,"break_correlation",6,"S2","nv",0.0321083880213274
24,"break_correlation",6,"S2","ar",0.224469485717219
24,"break_correlation",6,"S2","eg",0.0933617377896591
24,"break_correlation",6,"S2","hb",0.195884193030882
24,"break_correlation",6,"S2","dr",0.173401538540975
24,"break_correlation",6,"S2","vs",0.0131041498888261
24,"break_correlation",6,"S2","rm",0.158500428255658
24,"break_correlation",6,"S2","sq",0.109170078755454
24,"break_correlation",6,"S3","nv",0.0282861739478649
24,"break_correlation",6,"S3","ar",0.205819590067352
24,"break_correlation",6,"S3","eg",0.130556103792111
24,"break_correlation",6,"S3","hb",0.222367787875486
24,"break_correlation",6,"S3","dr",0.122651530710636
24,"break_correlation",6,"S3","vs",0.0153131319186182
24,"break_correlation",6,"S3","rm",0.207894199996704
24,"break_correlation",6,"S3","sq",0.0671114816912278
24,"break_correlation",6,"S4","nv",0.0747683396705856
24,"break_correlation",6,"S4","ar",0.221677483609092
24,"break_correlation",6,"S4","eg",0.206752946010979
24,"break_correlation",6,"S4","hb",0.104673038512366
24,"break_correlation",6,"S4","dr",0.199407653677411
24,"break_correlation",6,"S4","vs",0.0102217230668034
24,"break_correlation",6,"S4","rm",0.0726802132846052
24,"break_correlation",6,"S4","sq",0.109818602168158
25,"break_correlation",6,"S1","nv",0.440176443943736
25,"break_correlation",6,"S1","ar",0.0609544811829295
25,"break_correlation",6,"S1","eg",0.0759406351187408
25,"break_correlation",6,"S1","hb",0.0321575861305421
25,"break_correlation",6,"S1","dr",0.0833505855112451
25,"break_correlation",6,"S1","vs",0.247385484668126
25,"break_correlation",6,"S1","rm",0.0302043319199576
25,"break_correlation",6,"S1","sq",0.0298304515247225
25,"break_correlation",6,"S2","nv",0.0253567715876785
25,"break_correlation",6,"S2","ar",0.0503266919331174
25,"break_correlation",6,"S2","eg",0.378344489184311
25,"break_correlation",6,"S2","hb",0.0399734579505481
25,"break_correlation",6,"S2","dr",0.111208735342056
25,"break_correlation",6,"S2","vs",0.302726080968371
25,"break_correlation",6,"S2","rm",0.0384828916671084
25,"break_correlation",6,"S2","sq",0.0535808813668088
25,"break_correlation",6,"S3","nv",0.0336166715177266
25,"break_correlation",6,"S3","ar",0.168783917432765
25,"break_correlation",6,"S3","eg",0.0510121735727176
25,"break_correlation",6,"S3","hb",0.183883528882409
25,"break_correlation",6,"S3","dr",0.225273026763808
25,"break_correlation",6,"S3","vs",0.0148351007781114
25,"break_correlation",6,"S3","rm",0.131764061335816
25,"break_correlation",6,"S3","sq",0.190831519716647
25,"break_correlation",6,"S4","nv",0.117609535773974
25,"break_correlation",6,"S4","ar",0.0375367104649979
25,"break_correlation",6,"S4","eg",0.0695309815025536
25,"break_correlation",6,"S4","hb",0.0312649848269648
25,"break_correlation",6,"S4","dr",0.0358806149628075
25,"break_correlation",6,"S4","vs",0.622701899411112
25,"break_correlation",6,"S4","rm",0.043592927577903
25,"break_correlation",6,"S4","sq",0.0418823454796869
26,"break_correlation",6,"S1","nv",0.13808640146926
26,"break_correlation",6,"S1","ar",0.127921763703221
26,"break_correlation",6,"S1","eg",0.0315814458248367
26,"break_correlation",6,"S1","hb",0.199734051342903
26,"break_correlation",6,"S1","dr",0.0229207233144433
26,"break_correlation",6,"S1","vs",0.339480394985303
26,"break_correlation",6,"S1","rm",0.111565444302819
26,"break_correlation",6,"S1","sq",0.0287097750572135
26,"break_correlation",6,"S2","nv",0.291495440440635
26,"break_correlation",6,"S2","ar",0.136958551314108
26,"break_correlation",6,"S2","eg",0.0554213567816806
26,"break_correlation",6,"S2","hb",0.0983721274400571
26,"break_correlation",6,"S2","dr",0.0204059217747836
26,"break_correlation",6,"S2","vs",0.320484480917105
26,"break_correlation",6,"S2","rm",0.0380147965097955
26,"break_correlation",6,"S2","sq",0.0388473248218355
26,"break_correlation",6,"S3","nv",0.342554371189622
26,"break_correlation",6,"S3","ar",0.120946883455678
26,"break_correlation",6,"S3","eg",0.059584055337435
26,"break_correlation",6,"S3","hb",0.0722960446520306
26,"break_correlation",6,"S3","dr",0.0233263920259546
26,"break_correlation",6,"S3","vs",0.279796245504621
26,"break_correlation",6,"S3","rm",0.0783352081256173
26,"break_correlation",6,"S3","sq",0.023160799709043
26,"break_correlation",6,"S4","nv",0.157004528169211
26,"break_correlation",6,"S4","ar",0.0406830521861196
26,"break_correlation",6,"S4","eg",0.0862677089902099
26,"break_correlation",6,"S4","hb",0.0376455297765958
26,"break_correlation",6,"S4","dr",0.0261206721390246
26,"break_correlation",6,"S4","vs",0.558968281140211
26,"break_correlation",6,"S4","rm",0.0493433260895011
26,"break_correlation",6,"S4","sq",0.0439669015091278
27,"break_correlation",6,"S1","nv",0.0326301390961449
27,"break_correlation",6,"S1","ar",0.0694416802499386
27,"break_correlation",6,"S1","eg",0.102266056939972
27,"break_correlation",6,"S1","hb",0.0876919755714581
27,"break_correlation",6,"S1","dr",0.0206153640230222
27,"break_correlation",6,"S1","vs",0.575600520829714
27,"break_correlation",6,"S1","rm",0.0710408448990933
27,"break_correlation",6,"S1","sq",0.0407134183906571
27,"break_correlation",6,"S2","nv",0.0652046269169876
27,"break_correlation",6,"S2","ar",0.286849736587579
27,"break_correlation",6,"S2","eg",0.346741756739553
27,"break_correlation",6,"S2","hb",0.0907473453689144
27,"break_correlation",6,"S2","dr",0.0202798509263872
27,"break_correlation",6,"S2","vs",0.10007228674557
27,"break_correlation",6,"S2","rm",0.0630492907996158
27,"break_correlation",6,"S2","sq",0.0270551059153931
27,"break_correlation",6,"S3","nv",0.0614756401115632
27,"break_correlation",6,"S3","ar",0.316863807962987
27,"break_correlation",6,"S3","eg",0.0547953985133873
27,"break_correlation",6,"S3","hb",0.134338982549302
27,"break_correlation",6,"S3","dr",0.025772813927359
27,"break_correlation",6,"S3","vs",0.142697426419208
27,"break_correlation",6,"S3","rm",0.243128709182269
27,"break_correlation",6,"S3","sq",0.020927221333926
27,"break_correlation",6,"S4","nv",0.0539917563303975
27,"break_correlation",6,"S4","ar",0.153272440945289
27,"break_correlation",6,"S4","eg",0.204042610156506
27,"break_correlation",6,"S4","hb",0.0672778423840178
27,"break_correlation",6,"S4","dr",0.0747573087215722
27,"break_correlation",6,"S4","vs",0.0118823825195217
27,"break_correlation",6,"S4","rm",0.262115116587493
27,"break_correlation",6,"S4","sq",0.172660542355203
28,"break_correlation",6,"S1","nv",0.0215393455264407
28,"break_correlation",6,"S1","ar",0.123493881959906
28,"break_correlation",6,"S1","eg",0.300078550612638
28,"break_correlation",6,"S1","hb",0.0515069925808735
28,"break_correlation",6,"S1","dr",0.177530429072765
28,"break_correlation",6,"S1","vs",0.0231377550420239
28,"break_correlation",6,"S1","rm",0.0832282331144556
28,"break_correlation",6,"S1","sq",0.219484812090897
28,"break_correlation",6,"S2","nv",0.0888509023348183
28,"break_correlation",6,"S2","ar",0.391911924266007
28,"break_correlation",6,"S2","eg",0.104646548130597
28,"break_correlation",6,"S2","hb",0.100273622938848
28,"break_correlation",6,"S2","dr",0.0481177650401545
28,"break_correlation",6,"S2","vs",0.0119880346913082
28,"break_correlation",6,"S2","rm",0.090519408241467
28,"break_correlation",6,"S2","sq",0.163691794356799
28,"break_correlation",6,"S3","nv",0.0234128536211583
28,"break_correlation",6,"S3","ar",0.0865885065154694
28,"break_correlation",6,"S3","eg",0.171299479946974
28,"break_correlation",6,"S3","hb",0.141100670256026
28,"break_correlation",6,"S3","dr",0.123732716314252
28,"break_correlation",6,"S3","vs",0.0164871559062268
28,"break_correlation",6,"S3","rm",0.263242485813746
28,"break_correlation",6,"S3","sq",0.174136131626147
28,"break_correlation",6,"S4","nv",0.17914765806647
28,"break_correlation",6,"S4","ar",0.0801324971706695
28,"break_correlation",6,"S4","eg",0.265066624206161
28,"break_correlation",6,"S4","hb",0.116733902379503
28,"break_correlation",6,"S4","dr",0.20766208143794
28,"break_correlation",6,"S4","vs",0.106625106720481
28,"break_correlation",6,"S4","rm",0.0302429712846913
28,"break_correlation",6,"S4","sq",0.0143891587340834
29,"break_correlation",6,"S1","nv",0.117860563129392
29,"break_correlation",6,"S1","ar",0.0493005852947071
29,"break_correlation",6,"S1","eg",0.0269372702746632
29,"break_correlation",6,"S1","hb",0.036989913857866
29,"break_correlation",6,"S1","dr",0.0384944193731244
29,"break_correlation",6,"S1","vs",0.579849836625786
29,"break_correlation",6,"S1","rm",0.10873838407098
29,"break_correlation",6,"S1","sq",0.0418290273734805
29,"break_correlation",6,"S2","nv",0.264158761909775
29,"break_correlation",6,"S2","ar",0.0697879115666093
29,"break_correlation",6,"S2","eg",0.149547382246492
29,"break_correlation",6,"S2","hb",0.0253242967756753
29,"break_correlation",6,"S2","dr",0.136582450754508
29,"break_correlation",6,"S2","vs",0.249278605600079
29,"break_correlation",6,"S2","rm",0.0173961629880837
29,"break_correlation",6,"S2","sq",0.0879244281587789
29,"break_correlation",6,"S3","nv",0.0184940531424656
29,"break_correlation",6,"S3","ar",0.0899740273010254
29,"break_correlation",6,"S3","eg",0.113288511190531
29,"break_correlation",6,"S3","hb",0.161318691341186
29,"break_correlation",6,"S3","dr",0.252955138908623
29,"break_correlation",6,"S3","vs",0.0210300017347494
29,"break_correlation",6,"S3","rm",0.115680224302537
29,"break_correlation",6,"S3","sq",0.227259352078882
29,"break_correlation",6,"S4","nv",0.0307246765109594
29,"break_correlation",6,"S4","ar",0.181473430084078
29,"break_correlation",6,"S4","eg",0.113469613159404
29,"break_correlation",6,"S4","hb",0.170507436930371
29,"break_correlation",6,"S4","dr",0.0884417455821255
29,"break_correlation",6,"S4","vs",0.0165550676527989
29,"break_correlation",6,"S4","rm",0.34390398885641
29,"break_correlation",6,"S4","sq",0.0549240412238531
30,"break_correlation",6,"S1","nv",0.369435355736448
30,"break_correlation",6,"S1","ar",0.0153175411821839
30,"break_correlation",6,"S1","eg",0.0957989609018042
30,"break_correlation",6,"S1","hb",0.0412354716288889
30,"break_correlation",6,"S1","dr",0.0733885896912008
30,"break_correlation",6,"S1","vs",0.23764257576009
30,"break_correlation",6,"S1","rm",0.0538711521021901
30,"break_correlation",6,"S1","sq",0.113310352997194
30,"break_correlation",6,"S2","nv",0.0534841199497922
30,"break_correlation",6,"S2","ar",0.0892344096920312
30,"break_correlation",6,"S2","eg",0.119356614759426
30,"break_correlation",6,"S2","hb",0.160429238279551
30,"break_correlation",6,"S2","dr",0.211138602242593
30,"break_correlation",6,"S2","vs",0.0103579667873632
30,"break_correlation",6,"S2","rm",0.168433868116292
30,"break_correlation",6,"S2","sq",0.187565180172951
30,"break_correlation",6,"S3","nv",0.0872534795137579
30,"break_correlation",6,"S3","ar",0.0118972888114283
30,"break_correlation",6,"S3","eg",0.113627109485195
30,"break_correlation",6,"S3","hb",0.177112355923441
30,"break_correlation",6,"S3","dr",0.221089180709041
30,"break_correlation",6,"S3","vs",0.0390994054679709
30,"break_correlation",6,"S3","rm",0.151898637014113
30,"break_correlation",6,"S3","sq",0.198022543075053
30,"break_correlation",6,"S4","nv",0.281264141593119
30,"break_correlation",6,"S4","ar",0.0427810454959101
30,"break_correlation",6,"S4","eg",0.083069974487332
30,"break_correlation",6,"S4","hb",0.0614355325278646
30,"break_correlation",6,"S4","dr",0.0208874942955147
30,"break_correlation",6,"S4","vs",0.362543500938914
30,"break_correlation",6,"S4","rm",0.114236394660247
30,"break_correlation",6,"S4","sq",0.0337819160010984
1,"independent_series",1,"S1","nv",0.587427623222339
1,"independent_series",1,"S1","ar",0.101818765518851
1,"independent_series",1,"S1","eg",0.0261637721587765
1,"independent_series",1,"S1","hb",0.105606786407147
1,"independent_series",1,"S1","dr",0.0568637938252606
1,"independent_series",1,"S1","vs",0.0319158153440766
1,"independent_series",1,"S1","rm",0.0552000557343047
1,"independent_series",1,"S1","sq",0.0350033877892453
1,"independent_series",1,"S2","nv",0.0448914381751883
1,"independent_series",1,"S2","ar",0.161730577640403
1,"independent_series",1,"S2","eg",0.149692163815153
1,"independent_series",1,"S2","hb",0.150510654680186
1,"independent_series",1,"S2","dr",0.143818164247832
1,"independent_series",1,"S2","vs",0.0103964493197824
1,"independent_series",1,"S2","rm",0.16919298790968
1,"independent_series",1,"S2","sq",0.169767564211775
1,"independent_series",1,"S3","nv",0.0126314744659192
1,"independent_series",1,"S3","ar",0.0629848059085828
1,"independent_series",1,"S3","eg",0.162894682720564
1,"independent_series",1,"S3","hb",0.111346983235913
1,"independent_series",1,"S3","dr",0.102838915927803
1,"independent_series",1,"S3","vs",0.0446021058499569
1,"independent_series",1,"S3","rm",0.224151939353889
1,"independent_series",1,"S3","sq",0.278549092537371
1,"independent_series",1,"S4","nv",0.0488731902513444
1,"independent_series",1,"S4","ar",0.0471395347088096
1,"independent_series",1,"S4","eg",0.0955399670778477
1,"independent_series",1,"S4","hb",0.0969848669855711
1,"independent_series",1,"S4","dr",0.218143607476701
1,"independent_series",1,"S4","vs",0.323155491896517
1,"independent_series",1,"S4","rm",0.0139080759815941
1,"independent_series",1,"S4","sq",0.156255265621615
2,"independent_series",1,"S1","nv",0.0842306512925329
2,"independent_series",1,"S1","ar",0.228458157728596
2,"independent_series",1,"S1","eg",0.0229564221024439
2,"independent_series",1,"S1","hb",0.361701141332246
2,"independent_series",1,"S1","dr",0.118542197661184
2,"independent_series",1,"S1","vs",0.024802943088398
2,"independent_series",1,"S1","rm",0.0423562244741733
2,"independent_series",1,"S1","sq",0.116952262320426
2,"independent_series",1,"S2","nv",0.0535350860092556
2,"independent_series",1,"S2","ar",0.16728447691186
2,"independent_series",1,"S2","eg",0.160460613738463
2,"independent_series",1,"S2","hb",0.156758923123996
2,"independent_series",1,"S2","dr",0.169787415594087
2,"independent_series",1,"S2","vs",0.0101251630712979
2,"independent_series",1,"S2","rm",0.0927711495636854
2,"independent_series",1,"S2","sq",0.189277171987354
2,"independent_series",1,"S3","nv",0.0361433722452962
2,"independent_series",1,"S3","ar",0.0328508070326138
2,"independent_series",1,"S3","eg",0.11327727140925
2,"independent_series",1,"S3","hb",0.0331763363073805
2,"independent_series",1,"S3","dr",0.0713373886997784
2,"independent_series",1,"S3","vs",0.602853826445901
2,"independent_series",1,"S3","rm",0.0331514343713824
2,"independent_series",1,"S3","sq",0.0772095634883979
2,"independent_series",1,"S4","nv",0.0343392207482546
2,"independent_series",1,"S4","ar",0.239704972662139
2,"independent_series",1,"S4","eg",0.24901594819531
2,"independent_series",1,"S4","hb",0.13661796420637
2,"independent_series",1,"S4","dr",0.176279349320127
2,"independent_series",1,"S4","vs",0.033814675523133
2,"independent_series",1,"S4","rm",0.0188032558203424
2,"independent_series",1,"S4","sq",0.111424613524324
3,"independent_series",1,"S1","nv",0.0142999966808185
3,"independent_series",1,"S1","ar",0.108549100781145
3,"independent_series",1,"S1","eg",0.0921161223046918
3,"independent_series",1,"S1","hb",0.224439736501702
3,"independent_series",1,"S1","dr",0.222491888440362
3,"independent_series",1,"S1","vs",0.0465386601213226
3,"independent_series",1,"S1","rm",0.045050133571877
3,"independent_series",1,"S1","sq",0.246514361598082
3,"independent_series",1,"S2","nv",0.101375958762078
3,"independent_series",1,"S2","ar",0.221349785800049
3,"independent_series",1,"S2","eg",0.152584754356561
3,"independent_series",1,"S2","hb",0.104238333157094
3,"independent_series",1,"S2","dr",0.114877522689524
3,"independent_series",1,"S2","vs",0.00888419348171096
3,"independent_series",1,"S2","rm",0.156232126368363
3,"independent_series",1,"S2","sq",0.14045732538462
3,"independent_series",1,"S3","nv",0.0508442245194228
3,"independent_series",1,"S3","ar",0.0338058145564293
3,"independent_series",1,"S3","eg",0.19413567276368
3,"independent_series",1,"S3","hb",0.134226687749827
3,"independent_series",1,"S3","dr",0.141653841527698
3,"independent_series",1,"S3","vs",0.0150088015899537
3,"independent_series",1,"S3","rm",0.279705432306687
3,"independent_series",1,"S3","sq",0.150619524986302
3,"independent_series",1,"S4","nv",0.0246778079846814
3,"independent_series",1,"S4","ar",0.140280388219752
3,"independent_series",1,"S4","eg",0.180764788323527
3,"independent_series",1,"S4","hb",0.146604856511216
3,"independent_series",1,"S4","dr",0.14803747099334
3,"independent_series",1,"S4","vs",0.0145456812705912
3,"independent_series",1,"S4","rm",0.174906293813515
3,"independent_series",1,"S4","sq",0.170182712883376
4,"independent_series",1,"S1","nv",0.0547610688210372
4,"independent_series",1,"S1","ar",0.154451340263198
4,"independent_series",1,"S1","eg",0.14581230324129
4,"independent_series",1,"S1","hb",0.168992768932008
4,"independent_series",1,"S1","dr",0.167911679215891
4,"independent_series",1,"S1","vs",0.00970233038091165
4,"independent_series",1,"S1","rm",0.135168929543289
4,"independent_series",1,"S1","sq",0.163199579602376
4,"independent_series",1,"S2","nv",0.0344723846068628
4,"independent_series",1,"S2","ar",0.144886162596967
4,"independent_series",1,"S2","eg",0.135791137819277
4,"independent_series",1,"S2","hb",0.157143196426253
4,"independent_series",1,"S2","dr",0.175692407297539
4,"independent_series",1,"S2","vs",0.011820102216139
4,"independent_series",1,"S2","rm",0.148623043654711
4,"independent_series",1,"S2","sq",0.191571565382251
4,"independent_series",1,"S3","nv",0.0243373787062678
4,"independent_series",1,"S3","ar",0.210823727433089
4,"independent_series",1,"S3","eg",0.165350111066724
4,"independent_series",1,"S3","hb",0.207854343671377
4,"independent_series",1,"S3","dr",0.192016263687222
4,"independent_series",1,"S3","vs",0.0199326585438804
4,"independent_series",1,"S3","rm",0.0448570587000778
4,"independent_series",1,"S3","sq",0.134828458191362
4,"independent_series",1,"S4","nv",0.212865598733426
4,"independent_series",1,"S4","ar",0.0299184433043699
4,"independent_series",1,"S4","eg",0.271129370381922
4,"independent_series",1,"S4","hb",0.0443188387593245
4,"independent_series",1,"S4","dr",0.0255150054914373
4,"independent_series",1,"S4","vs",0.295487635563235
4,"independent_series",1,"S4","rm",0.0702412861059204
4,"independent_series",1,"S4","sq",0.0505238216603654
5,"independent_series",1,"S1","nv",0.0336115611453065
5,"independent_series",1,"S1","ar",0.151555923305835
5,"independent_series",1,"S1","eg",0.144526574555759
5,"independent_series",1,"S1","hb",0.164464408350303
5,"independent_series",1,"S1","dr",0.164369396510694
5,"independent_series",1,"S1","vs",0.011915365318509
5,"independent_series",1,"S1","rm",0.149231793555754
5,"independent_series",1,"S1","sq",0.18032497725784
5,"independent_series",1,"S2","nv",0.0791051248152747
5,"independent_series",1,"S2","ar",0.0225935839854746
5,"independent_series",1,"S2","eg",0.145171414125705
5,"independent_series",1,"S2","hb",0.0428051414283479
5,"independent_series",1,"S2","dr",0.0420408748490609
5,"independent_series",1,"S2","vs",0.555719688917859
5,"independent_series",1,"S2","rm",0.0748592855203462
5,"independent_series",1,"S2","sq",0.0377048863579321
5,"independent_series",1,"S3","nv",0.0543894271817363
5,"independent_series",1,"S3","ar",0.138363182679159
5,"independent_series",1,"S3","eg",0.184799380918236
5,"independent_series",1,"S3","hb",0.148575419868894
5,"independent_series",1,"S3","dr",0.149924962599175
5,"independent_series",1,"S3","vs",0.00973916269832686
5,"independent_series",1,"S3","rm",0.147027703230954
5,"independent_series",1,"S3","sq",0.167180760823519
5,"independent_series",1,"S4","nv",0.0156608691212789
5,"independent_series",1,"S4","ar",0.0743448422025711
5,"independent_series",1,"S4","eg",0.489339677919232
5,"independent_series",1,"S4","hb",0.0587246158759821
5,"independent_series",1,"S4","dr",0.0448063475951145
5,"independent_series",1,"S4","vs",0.0574629977442921
5,"independent_series",1,"S4","rm",0.157469702485122
5,"independent_series",1,"S4","sq",0.102190947056407
6,"independent_series",1,"S1","nv",0.161177848890005
6,"independent_series",1,"S1","ar",0.0907683383436971
6,"independent_series",1,"S1","eg",0.0560133531929405
6,"independent_series",1,"S1","hb",0.127014180660506
6,"independent_series",1,"S1","dr",0.0699298342501384
6,"independent_series",1,"S1","vs",0.414554078668043
6,"independent_series",1,"S1","rm",0.0125723146816164
6,"independent_series",1,"S1","sq",0.0679700513130532
6,"independent_series",1,"S2","nv",0.0773860099567224
6,"independent_series",1,"S2","ar",0.0774544641291264
6,"independent_series",1,"S2","eg",0.18275771419943
6,"independent_series",1,"S2","hb",0.166298827898472
6,"independent_series",1,"S2","dr",0.2508855646313
6,"independent_series",1,"S2","vs",0.0116569727991114
6,"independent_series",1,"S2","rm",0.0501288022067792
6,"independent_series",1,"S2","sq",0.183431644179058
6,"independent_series",1,"S3","nv",0.0856615879052862
6,"independent_series",1,"S3","ar",0.109779116476339
6,"independent_series",1,"S3","eg",0.0118637597344644
6,"independent_series",1,"S3","hb",0.0833017399591702
6,"independent_series",1,"S3","dr",0.150328463112298
6,"independent_series",1,"S3","vs",0.0476604526088535
6,"independent_series",1,"S3","rm",0.331306655457807
6,"independent_series",1,"S3","sq",0.180098224745782
6,"independent_series",1,"S4","nv",0.0520278515907635
6,"independent_series",1,"S4","ar",0.105657358332966
6,"independent_series",1,"S4","eg",0.164404391745195
6,"independent_series",1,"S4","hb",0.15534037589262
6,"independent_series",1,"S4","dr",0.154425164212893
6,"independent_series",1,"S4","vs",0.0100734597072824
6,"independent_series",1,"S4","rm",0.159218014967778
6,"independent_series",1,"S4","sq",0.198853383550502
7,"independent_series",1,"S1","nv",0.0641672008284916
7,"independent_series",1,"S1","ar",0.183545219250175
7,"independent_series",1,"S1","eg",0.035672784647816
7,"independent_series",1,"S1","hb",0.203076712843931
7,"independent_series",1,"S1","dr",0.176734000310626
7,"independent_series",1,"S1","vs",0.0132181310504526
7,"independent_series",1,"S1","rm",0.127897585021481
7,"independent_series",1,"S1","sq",0.195688366047027
7,"independent_series",1,"S2","nv",0.0486342171388162
7,"independent_series",1,"S2","ar",0.105645265367126
7,"independent_series",1,"S2","eg",0.0169566915382627
7,"independent_series",1,"S2","hb",0.099254741821268
7,"independent_series",1,"S2","dr",0.264713323623981
7,"independent_series",1,"S2","vs",0.0368135443055398
7,"independent_series",1,"S2","rm",0.0759352327032747
7,"independent_series",1,"S2","sq",0.352046983501732
7,"independent_series",1,"S3","nv",0.037605946372296
7,"independent_series",1,"S3","ar",0.129792611397556
7,"independent_series",1,"S3","eg",0.111584847416755
7,"independent_series",1,"S3","hb",0.192874333973888
7,"independent_series",1,"S3","dr",0.197764451668531
7,"independent_series",1,"S3","vs",0.0116479646930542
7,"independent_series",1,"S3","rm",0.127567776333522
7,"independent_series",1,"S3","sq",0.191162068144398
7,"independent_series",1,"S4","nv",0.0383517530104157
7,"independent_series",1,"S4","ar",0.129476229632015
7,"independent_series",1,"S4","eg",0.203912402577788
7,"independent_series",1,"S4","hb",0.10937063852903
7,"independent_series",1,"S4","dr",0.143040827124585
7,"independent_series",1,"S4","vs",0.0114881759527201
7,"independent_series",1,"S4","rm",0.175561149533405
7,"independent_series",1,"S4","sq",0.188798823640042
8,"independent_series",1,"S1","nv",0.0806031673254187
8,"independent_series",1,"S1","ar",0.0593732762915995
8,"independent_series",1,"S1","eg",0.284183589078039
8,"independent_series",1,"S1","hb",0.133214653184492
8,"independent_series",1,"S1","dr",0.0260298241552208
8,"independent_series",1,"S1","vs",0.0264433828622416
8,"independent_series",1,"S1","rm",0.347667621462383
8,"independent_series",1,"S1","sq",0.0424844856406058
8,"independent_series",1,"S2","nv",0.0619466839109373
8,"independent_series",1,"S2","ar",0.125259213563095
8,"independent_series",1,"S2","eg",0.230958518647497
8,"independent_series",1,"S2","hb",0.0843157760168684
8,"independent_series",1,"S2","dr",0.102500080161628
8,"independent_series",1,"S2","vs",0.0103068963422306
8,"independent_series",1,"S2","rm",0.209820000284983
8,"independent_series",1,"S2","sq",0.17489283107276
8,"independent_series",1,"S3","nv",0.0157528453837487
8,"independent_series",1,"S3","ar",0.162808050890235
8,"independent_series",1,"S3","eg",0.0684504693382874
8,"independent_series",1,"S3","hb",0.196648707612804
8,"independent_series",1,"S3","dr",0.176335089631544
8,"independent_series",1,"S3","vs",0.0262466461577781
8,"independent_series",1,"S3","rm",0.219873326057967
8,"independent_series",1,"S3","sq",0.133884864927636
8,"independent_series",1,"S4","nv",0.0887606616527347
8,"independent_series",1,"S4","ar",0.091312271195014
8,"independent_series",1,"S4","eg",0.054101612414456
8,"independent_series",1,"S4","hb",0.0568932988764366
8,"independent_series",1,"S4","dr",0.0234526054204108
8,"independent_series",1,"S4","vs",0.606411825795829
8,"independent_series",1,"S4","rm",0.0286035723550486
8,"independent_series",1,"S4","sq",0.0504641522900705
9,"independent_series",1,"S1","nv",0.0350421389907779
9,"independent_series",1,"S1","ar",0.22286545450057
9,"independent_series",1,"S1","eg",0.0311558448715363
9,"independent_series",1,"S1","hb",0.203465061312941
9,"independent_series",1,"S1","dr",0.143564781253915
9,"independent_series",1,"S1","vs",0.0189174947341428
9,"independent_series",1,"S1","rm",0.166512491525661
9,"independent_series",1,"S1","sq",0.178476732810455
9,"independent_series",1,"S2","nv",0.0810837106340996
9,"independent_series",1,"S2","ar",0.0519483649630106
9,"independent_series",1,"S2","eg",0.499510835033273
9,"independent_series",1,"S2","hb",0.110827818243317
9,"independent_series",1,"S2","dr",0.0375531681236041
9,"independent_series",1,"S2","vs",0.144800630517593
9,"independent_series",1,"S2","rm",0.0568456367823422
9,"independent_series",1,"S2","sq",0.0174298357027602
9,"independent_series",1,"S3","nv",0.0267276807319281
9,"independent_series",1,"S3","ar",0.102222458717158
9,"independent_series",1,"S3","eg",0.0394721736001072
9,"independent_series",1,"S3","hb",0.181484914473799
9,"independent_series",1,"S3","dr",0.115904442977971
9,"independent_series",1,"S3","vs",0.0211156852228959
9,"independent_series",1,"S3","rm",0.330280135993452
9,"independent_series",1,"S3","sq",0.182792508282689
9,"independent_series",1,"S4","nv",0.00990672292774459
9,"independent_series",1,"S4","ar",0.113387344885331
9,"independent_series",1,"S4","eg",0.187411334867728
9,"independent_series",1,"S4","hb",0.126304070474744
9,"independent_series",1,"S4","dr",0.122128027037261
9,"independent_series",1,"S4","vs",0.0575060622575206
9,"independent_series",1,"S4","rm",0.221239402962116
9,"independent_series",1,"S4","sq",0.162117034587555
10,"independent_series",1,"S1","nv",0.00966590235250933
10,"independent_series",1,"S1","ar",0.108115535018766
10,"independent_series",1,"S1","eg",0.160417284153704
10,"independent_series",1,"S1","hb",0.174746755471015
10,"independent_series",1,"S1","dr",0.196331184513525
10,"independent_series",1,"S1","vs",0.0592871351559377
10,"independent_series",1,"S1","rm",0.142529047826549
10,"independent_series",1,"S1","sq",0.148907155507994
10,"independent_series",1,"S2","nv",0.0282622415268096
10,"independent_series",1,"S2","ar",0.154579566574927
10,"independent_series",1,"S2","eg",0.15690376117969
10,"independent_series",1,"S2","hb",0.15047572863543
10,"independent_series",1,"S2","dr",0.163388994830672
10,"independent_series",1,"S2","vs",0.0131704681021776
10,"independent_series",1,"S2","rm",0.172799415586292
10,"independent_series",1,"S2","sq",0.160419823564001
10,"independent_series",1,"S3","nv",0.00994975908302606
10,"independent_series",1,"S3","ar",0.228564228086806
10,"independent_series",1,"S3","eg",0.0653842937536123
10,"independent_series",1,"S3","hb",0.159125235299328
10,"independent_series",1,"S3","dr",0.10888120912981
10,"independent_series",1,"S3","vs",0.106206807383757
10,"independent_series",1,"S3","rm",0.218712689228118
10,"independent_series",1,"S3","sq",0.103175778035543
10,"independent_series",1,"S4","nv",0.0686888898862157
10,"independent_series",1,"S4","ar",0.165865426024617
10,"independent_series",1,"S4","eg",0.13706474922373
10,"independent_series",1,"S4","hb",0.181547219755077
10,"independent_series",1,"S4","dr",0.180977056967289
10,"independent_series",1,"S4","vs",0.0101276915770363
10,"independent_series",1,"S4","rm",0.0664056718013427
10,"independent_series",1,"S4","sq",0.189323294764691
11,"independent_series",1,"S1","nv",0.46015511771019
11,"independent_series",1,"S1","ar",0.0902326135903061
11,"independent_series",1,"S1","eg",0.0598328678389497
11,"independent_series",1,"S1","hb",0.110061090659199
11,"independent_series",1,"S1","dr",0.0451543878271631
11,"independent_series",1,"S1","vs",0.183814668261199
11,"independent_series",1,"S1","rm",0.0289266887782582
11,"independent_series",1,"S1","sq",0.0218225653347347
11,"independent_series",1,"S2","nv",0.0128223577706211
11,"independent_series",1,"S2","ar",0.101256358717903
11,"independent_series",1,"S2","eg",0.0504218147665717
11,"independent_series",1,"S2","hb",0.122482802553488
11,"independent_series",1,"S2","dr",0.138941345023051
11,"independent_series",1,"S2","vs",0.123168127518679
11,"independent_series",1,"S2","rm",0.0529513835378771
11,"independent_series",1,"S2","sq",0.397955810111809
11,"independent_series",1,"S3","nv",0.292113464465932
11,"independent_series",1,"S3","ar",0.0251163978931271
11,"independent_series",1,"S3","eg",0.202219441715233
11,"independent_series",1,"S3","hb",0.0516908769977462
11,"independent_series",1,"S3","dr",0.0360907843568909
11,"independent_series",1,"S3","vs",0.244256388918482
11,"independent_series",1,"S3","rm",0.117826386324167
11,"independent_series",1,"S3","sq",0.0306862593284212
11,"independent_series",1,"S4","nv",0.0343170795577586
11,"independent_series",1,"S4","ar",0.146084115852816
11,"independent_series",1,"S4","eg",0.132055169643866
11,"independent_series",1,"S4","hb",0.17806904716915
11,"independent_series",1,"S4","dr",0.171570973358764
11,"independent_series",1,"S4","vs",0.0118309007051147
11,"independent_series",1,"S4","rm",0.154262658095183
11,"independent_series",1,"S4","sq",0.171810055617348
12,"independent_series",1,"S1","nv",0.0554526035781783
12,"independent_series",1,"S1","ar",0.112733256320257
12,"independent_series",1,"S1","eg",0.216384156012511
12,"independent_series",1,"S1","hb",0.17545156303308
12,"independent_series",1,"S1","dr",0.147035109209996
12,"independent_series",1,"S1","vs",0.00993011441408707
12,"independent_series",1,"S1","rm",0.158999426578912
12,"independent_series",1,"S1","sq",0.124013770852979
12,"independent_series",1,"S2","nv",0.129095989663894
12,"independent_series",1,"S2","ar",0.0600280389576284
12,"independent_series",1,"S2","eg",0.419867948363699
12,"independent_series",1,"S2","hb",0.0323856751809305
12,"independent_series",1,"S2","dr",0.0236329448877188
12,"independent_series",1,"S2","vs",0.223846433995591
12,"independent_series",1,"S2","rm",0.0735486514294934
12,"independent_series",1,"S2","sq",0.0375943175210454
12,"independent_series",1,"S3","nv",0.0408301465959748
12,"independent_series",1,"S3","ar",0.13166278292648
12,"independent_series",1,"S3","eg",0.180042935015441
12,"independent_series",1,"S3","hb",0.147438738616353
12,"independent_series",1,"S3","dr",0.165088866358285
12,"independent_series",1,"S3","vs",0.0108667941150496
12,"independent_series",1,"S3","rm",0.16950353289616
12,"independent_series",1,"S3","sq",0.154566203476257
12,"independent_series",1,"S4","nv",0.0118740339804813
12,"independent_series",1,"S4","ar",0.114762368792901
12,"independent_series",1,"S4","eg",0.233508137177977
12,"independent_series",1,"S4","hb",0.127680765036309
12,"independent_series",1,"S4","dr",0.121914042254558
12,"independent_series",1,"S4","vs",0.0367658612168899
12,"independent_series",1,"S4","rm",0.199563112369381
12,"independent_series",1,"S4","sq",0.153931679171504
13,"independent_series",1,"S1","nv",0.0457762308411657
13,"independent_series",1,"S1","ar",0.0829648168758401
13,"independent_series",1,"S1","eg",0.292131604832935
13,"independent_series",1,"S1","hb",0.118473709553052
13,"independent_series",1,"S1","dr",0.202664420817567
13,"independent_series",1,"S1","vs",0.0122900443708077
13,"independent_series",1,"S1","rm",0.0743127753982234
13,"independent_series",1,"S1","sq",0.171386397310408
13,"independent_series",1,"S2","nv",0.0350241172949929
13,"independent_series",1,"S2","ar",0.056987454852752
13,"independent_series",1,"S2","eg",0.11856122138219
13,"independent_series",1,"S2","hb",0.225780663063513
13,"independent_series",1,"S2","dr",0.118114343348094
13,"independent_series",1,"S2","vs",0.0143510820269791
13,"independent_series",1,"S2","rm",0.251723706032169
13,"independent_series",1,"S2","sq",0.179457411999309
13,"independent_series",1,"S3","nv",0.0425523690616501
13,"independent_series",1,"S3","ar",0.150442362626345
13,"independent_series",1,"S3","eg",0.175328269519595
13,"independent_series",1,"S3","hb",0.166564702913108
13,"independent_series",1,"S3","dr",0.118112216136159
13,"independent_series",1,"S3","vs",0.011262906646827
13,"independent_series",1,"S3","rm",0.24031170228522
13,"independent_series",1,"S3","sq",0.095425470811096
13,"independent_series",1,"S4","nv",0.214765820653408
13,"independent_series",1,"S4","ar",0.0294929081908817
13,"independent_series",1,"S4","eg",0.0651163663532532
13,"independent_series",1,"S4","hb",0.0343393380009806
13,"independent_series",1,"S4","dr",0.0465127968620913
13,"independent_series",1,"S4","vs",0.516490327170811
13,"independent_series",1,"S4","rm",0.0460477903580323
13,"independent_series",1,"S4","sq",0.0472346524105428
14,"independent_series",1,"S1","nv",0.324156100528146
14,"independent_series",1,"S1","ar",0.144060932528214
14,"independent_series",1,"S1","eg",0.024329494970856
14,"independent_series",1,"S1","hb",0.113256743040146
14,"independent_series",1,"S1","dr",0.107037237388108
14,"independent_series",1,"S1","vs",0.130121411935895
14,"independent_series",1,"S1","rm",0.015900666268447
14,"independent_series",1,"S1","sq",0.141137413340188
14,"independent_series",1,"S2","nv",0.127329761423669
14,"independent_series",1,"S2","ar",0.278122695108242
14,"independent_series",1,"S2","eg",0.0729992877151334
14,"independent_series",1,"S2","hb",0.172436075982836
14,"independent_series",1,"S2","dr",0.141282633993684
14,"independent_series",1,"S2","vs",0.0622011232201187
14,"independent_series",1,"S2","rm",0.0104351211943792
14,"independent_series",1,"S2","sq",0.135193301361938
14,"independent_series",1,"S3","nv",0.0382012191024373
14,"independent_series",1,"S3","ar",0.0153775097344151
14,"independent_series",1,"S3","eg",0.0497477219210988
14,"independent_series",1,"S3","hb",0.0918938858168877
14,"independent_series",1,"S3","dr",0.178963185127693
14,"independent_series",1,"S3","vs",0.334881864712074
14,"independent_series",1,"S3","rm",0.0948302387621033
14,"independent_series",1,"S3","sq",0.19610437482329
14,"independent_series",1,"S4","nv",0.0420840716270635
14,"independent_series",1,"S4","ar",0.208808413376232
14,"independent_series",1,"S4","eg",0.174560435060964
14,"independent_series",1,"S4","hb",0.215821253678158
14,"independent_series",1,"S4","dr",0.127499774831509
14,"independent_series",1,"S4","vs",0.0112686502408576
14,"independent_series",1,"S4","rm",0.113440881923512
14,"independent_series",1,"S4","sq",0.106516519261705
15,"independent_series",1,"S1","nv",0.0841752673610335
15,"independent_series",1,"S1","ar",0.170485487183486
15,"independent_series",1,"S1","eg",0.0142673746997629
15,"independent_series",1,"S1","hb",0.0652904116299027
15,"independent_series",1,"S1","dr",0.0692367826166657
15,"independent_series",1,"S1","vs",0.351179660458654
15,"independent_series",1,"S1","rm",0.202105753417881
15,"independent_series",1,"S1","sq",0.0432592626326138
15,"independent_series",1,"S2","nv",0.0169781041309864
15,"independent_series",1,"S2","ar",0.0401608439573724
15,"independent_series",1,"S2","eg",0.224817015307784
15,"independent_series",1,"S2","hb",0.0627288910361957
15,"independent_series",1,"S2","dr",0.042413670356668
15,"independent_series",1,"S2","vs",0.169583294932189
15,"independent_series",1,"S2","rm",0.279779531682385
15,"independent_series",1,"S2","sq",0.163538648596419
15,"independent_series",1,"S3","nv",0.010474360424362
15,"independent_series",1,"S3","ar",0.0523219695984265
15,"independent_series",1,"S3","eg",0.237533387641278
15,"independent_series",1,"S3","hb",0.107356593497086
15,"independent_series",1,"S3","dr",0.129906802724599
15,"independent_series",1,"S3","vs",0.207301816339752
15,"independent_series",1,"S3","rm",0.150852769684694
15,"independent_series",1,"S3","sq",0.104252300089802
15,"independent_series",1,"S4","nv",0.086142999085317
15,"independent_series",1,"S4","ar",0.114234015328555
15,"independent_series",1,"S4","eg",0.0122216558612334
15,"independent_series",1,"S4","hb",0.20193542485873
15,"independent_series",1,"S4","dr",0.204534896254187
15,"independent_series",1,"S4","vs",0.130065640532376
15,"independent_series",1,"S4","rm",0.037773346949782
15,"independent_series",1,"S4","sq",0.21309202112982
16,"independent_series",1,"S1","nv",0.440786030351735
16,"independent_series",1,"S1","ar",0.0629925884686329
16,"independent_series",1,"S1","eg",0.031528878774148
16,"independent_series",1,"S1","hb",0.0355218189800149
16,"independent_series",1,"S1","dr",0.0688587321702447
16,"independent_series",1,"S1","vs",0.224352840291226
16,"independent_series",1,"S1","rm",0.0253613448659
16,"independent_series",1,"S1","sq",0.110597766098098
16,"independent_series",1,"S2","nv",0.387959922669468
16,"independent_series",1,"S2","ar",0.0407019155682952
16,"independent_series",1,"S2","eg",0.0904785233350348
16,"independent_series",1,"S2","hb",0.0311128657369037
16,"independent_series",1,"S2","dr",0.0417101501769621
16,"independent_series",1,"S2","vs",0.317539112652835
16,"independent_series",1,"S2","rm",0.0560848931442269
16,"independent_series",1,"S2","sq",0.0344126167162737
16,"independent_series",1,"S3","nv",0.0679333643584433
16,"independent_series",1,"S3","ar",0.165696260830813
16,"independent_series",1,"S3","eg",0.0134820915356982
16,"independent_series",1,"S3","hb",0.0965536711824523
16,"independent_series",1,"S3","dr",0.0724763220335961
16,"independent_series",1,"S3","vs",0.434499580916666
16,"independent_series",1,"S3","rm",0.103388873705276
16,"independent_series",1,"S3","sq",0.0459698354370547
16,"independent_series",1,"S4","nv",0.274341538466808
16,"independent_series",1,"S4","ar",0.0551285468849344
16,"independent_series",1,"S4","eg",0.118565668403653
16,"independent_series",1,"S4","hb",0.0382816475146276
16,"independent_series",1,"S4","dr",0.035457663781
16,"independent_series",1,"S4","vs",0.39894504440636
16,"independent_series",1,"S4","rm",0.0529669634212363
16,"independent_series",1,"S4","sq",0.0263129271213806
17,"independent_series",1,"S1","nv",0.0339917415748682
17,"independent_series",1,"S1","ar",0.155490286710557
17,"independent_series",1,"S1","eg",0.160006195180212
17,"independent_series",1,"S1","hb",0.155315060846048
17,"independent_series",1,"S1","dr",0.152970273660589
17,"independent_series",1,"S1","vs",0.0118154981031042
17,"independent_series",1,"S1","rm",0.175331959856257
17,"independent_series",1,"S1","sq",0.155078984068364
17,"independent_series",1,"S2","nv",0.0269657117784019
17,"independent_series",1,"S2","ar",0.0197553579713423
17,"independent_series",1,"S2","eg",0.102228507268554
17,"independent_series",1,"S2","hb",0.147766165224001
17,"independent_series",1,"S2","dr",0.0626133244888063
17,"independent_series",1,"S2","vs",0.497974728795451
17,"independent_series",1,"S2","rm",0.0681793517572284
17,"independent_series",1,"S2","sq",0.0745168527162144
17,"independent_series",1,"S3","nv",0.0715198979770962
17,"independent_series",1,"S3","ar",0.0920297932133109
17,"independent_series",1,"S3","eg",0.0935756066022052
17,"independent_series",1,"S3","hb",0.040710284266218
17,"independent_series",1,"S3","dr",0.0298747781270213
17,"independent_series",1,"S3","vs",0.448648913588044
17,"independent_series",1,"S3","rm",0.201832495532206
17,"independent_series",1,"S3","sq",0.0218082306938994
17,"independent_series",1,"S4","nv",0.0701622666099722
17,"independent_series",1,"S4","ar",0.136871461851893
17,"independent_series",1,"S4","eg",0.0432480554988529
17,"independent_series",1,"S4","hb",0.180892527509993
17,"independent_series",1,"S4","dr",0.211851202693968
17,"independent_series",1,"S4","vs",0.0116963118901788
17,"independent_series",1,"S4","rm",0.167783329045654
17,"independent_series",1,"S4","sq",0.177494844899488
18,"independent_series",1,"S1","nv",0.197424911583482
18,"independent_series",1,"S1","ar",0.0730419695183373
18,"independent_series",1,"S1","eg",0.0318186793092816
18,"independent_series",1,"S1","hb",0.270980745889496
18,"independent_series",1,"S1","dr",0.0377597455382313
18,"independent_series",1,"S1","vs",0.318878268353974
18,"independent_series",1,"S1","rm",0.0347684736351554
18,"independent_series",1,"S1","sq",0.0353272061720428
18,"independent_series",1,"S2","nv",0.266950369831183
18,"independent_series",1,"S2","ar",0.012131604447041
18,"independent_series",1,"S2","eg",0.0998974042380805
18,"independent_series",1,"S2","hb",0.0493008442777893
18,"independent_series",1,"S2","dr",0.0807694286294455
18,"independent_series",1,"S2","vs",0.29220599335051
18,"independent_series",1,"S2","rm",0.107951723953988
18,"independent_series",1,"S2","sq",0.0907926312719624
18,"independent_series",1,"S3","nv",0.0298760335972062
18,"independent_series",1,"S3","ar",0.0634629892561999
18,"independent_series",1,"S3","eg",0.0181920819262878
18,"independent_series",1,"S3","hb",0.0898310494215347
18,"independent_series",1,"S3","dr",0.0961276932134625
18,"independent_series",1,"S3","vs",0.539135291908251
18,"independent_series",1,"S3","rm",0.0614657499920963
18,"independent_series",1,"S3","sq",0.101909110684962
18,"independent_series",1,"S4","nv",0.0564799021572595
18,"independent_series",1,"S4","ar",0.19116519105081
18,"independent_series",1,"S4","eg",0.144000668908777
18,"independent_series",1,"S4","hb",0.11018393674743
18,"independent_series",1,"S4","dr",0.0890837112941391
18,"independent_series",1,"S4","vs",0.0132295473101153
18,"independent_series",1,"S4","rm",0.349666280606149
18,"independent_series",1,"S4","sq",0.0461907619253205
19,"independent_series",1,"S1","nv",0.0724206102353737
19,"independent_series",1,"S1","ar",0.120007566320151
19,"independent_series",1,"S1","eg",0.21973997454827
19,"independent_series",1,"S1","hb",0.0436417119343323
19,"independent_series",1,"S1","dr",0.15201369809352
19,"independent_series",1,"S1","vs",0.220980220524664
19,"independent_series",1,"S1","rm",0.0117489599886492
19,"independent_series",1,"S1","sq",0.15944725835504
19,"independent_series",1,"S2","nv",0.1829607350834
19,"independent_series",1,"S2","ar",0.114842863616523
19,"independent_series",1,"S2","eg",0.0702790194040701
19,"independent_series",1,"S2","hb",0.117167987802498
19,"independent_series",1,"S2","dr",0.109740744298897
19,"independent_series",1,"S2","vs",0.0110740484786017
19,"independent_series",1,"S2","rm",0.33364433495368
19,"independent_series",1,"S2","sq",0.0602902663623295
19,"independent_series",1,"S3","nv",0.0481287497344864
19,"independent_series",1,"S3","ar",0.158787948434571
19,"independent_series",1,"S3","eg",0.0149535436818363
19,"independent_series",1,"S3","hb",0.252805422209818
19,"independent_series",1,"S3","dr",0.284656353311164
19,"independent_series",1,"S3","vs",0.0434293016885844
19,"independent_series",1,"S3","rm",0.124533085742749
19,"independent_series",1,"S3","sq",0.0727055951967911
19,"independent_series",1,"S4","nv",0.0892468460852778
19,"independent_series",1,"S4","ar",0.162825138002134
19,"independent_series",1,"S4","eg",0.0258960296244381
19,"independent_series",1,"S4","hb",0.178136688034937
19,"independent_series",1,"S4","dr",0.196653062091038
19,"independent_series",1,"S4","vs",0.0197229593298109
19,"independent_series",1,"S4","rm",0.0467945872283021
19,"independent_series",1,"S4","sq",0.280724689604063
20,"independent_series",1,"S1","nv",0.0088516923830769
20,"independent_series",1,"S1","ar",0.111261230449419
20,"independent_series",1,"S1","eg",0.222659959472736
20,"independent_series",1,"S1","hb",0.139625299635374
20,"independent_series",1,"S1","dr",0.153769013638606
20,"independent_series",1,"S1","vs",0.150975047096617
20,"independent_series",1,"S1","rm",0.10916413047667
20,"independent_series",1,"S1","sq",0.103693626847501
20,"independent_series",1,"S2","nv",0.0367622847950512
20,"independent_series",1,"S2","ar",0.0272771020308948
20,"independent_series",1,"S2","eg",0.0742794305903095
20,"independent_series",1,"S2","hb",0.0659991410498125
20,"independent_series",1,"S2","dr",0.0410529527753645
20,"independent_series",1,"S2","vs",0.402745492084488
20,"independent_series",1,"S2","rm",0.307471890271765
20,"independent_series",1,"S2","sq",0.0444117064023148
20,"independent_series",1,"S3","nv",0.034324252271829
20,"independent_series",1,"S3","ar",0.157061230936386
20,"independent_series",1,"S3","eg",0.142788713900358
20,"independent_series",1,"S3","hb",0.176872851453282
20,"independent_series",1,"S3","dr",0.174770121556773
20,"independent_series",1,"S3","vs",0.0118234215129195
20,"independent_series",1,"S3","rm",0.134511464232981
20,"independent_series",1,"S3","sq",0.167847944135472
20,"independent_series",1,"S4","nv",0.276255112455901
20,"independent_series",1,"S4","ar",0.121970717129373
20,"independent_series",1,"S4","eg",0.0171533710728923
20,"independent_series",1,"S4","hb",0.180849125542302
20,"independent_series",1,"S4","dr",0.128451903365423
20,"independent_series",1,"S4","vs",0.0994261344780638
20,"independent_series",1,"S4","rm",0.021951864843988
20,"independent_series",1,"S4","sq",0.153941771112057
21,"independent_series",1,"S1","nv",0.119409106843171
21,"independent_series",1,"S1","ar",0.00880624057545988
21,"independent_series",1,"S1","eg",0.216742167018664
21,"independent_series",1,"S1","hb",0.115124771618723
21,"independent_series",1,"S1","dr",0.141732171187704
21,"independent_series",1,"S1","vs",0.157327356743276
21,"independent_series",1,"S1","rm",0.0985410089214415
21,"independent_series",1,"S1","sq",0.14231717709156
21,"independent_series",1,"S2","nv",0.421880857354344
21,"independent_series",1,"S2","ar",0.0831530618380608
21,"independent_series",1,"S2","eg",0.0217436444230003
21,"independent_series",1,"S2","hb",0.0535559920776008
21,"independent_series",1,"S2","dr",0.0665191218794393
21,"independent_series",1,"S2","vs",0.270347680602204
21,"independent_series",1,"S2","rm",0.0422760710768215
21,"independent_series",1,"S2","sq",0.0405235707485301
21,"independent_series",1,"S3","nv",0.112883802935499
21,"independent_series",1,"S3","ar",0.170777528304568
21,"independent_series",1,"S3","eg",0.472259696064223
21,"independent_series",1,"S3","hb",0.0639518506419073
21,"independent_series",1,"S3","dr",0.075827053256
21,"independent_series",1,"S3","vs",0.0187442014930289
21,"independent_series",1,"S3","rm",0.0320470828028306
21,"independent_series",1,"S3","sq",0.0535087845019434
21,"independent_series",1,"S4","nv",0.0235126533042364
21,"independent_series",1,"S4","ar",0.0252446391251432
21,"independent_series",1,"S4","eg",0.281753647791961
21,"independent_series",1,"S4","hb",0.0671758173311868
21,"independent_series",1,"S4","dr",0.0575959839793992
21,"independent_series",1,"S4","vs",0.353455181666383
21,"independent_series",1,"S4","rm",0.125490021519083
21,"independent_series",1,"S4","sq",0.0657720552826061
22,"independent_series",1,"S1","nv",0.0598403193014281
22,"independent_series",1,"S1","ar",0.143870749178215
22,"independent_series",1,"S1","eg",0.106464983899303
22,"independent_series",1,"S1","hb",0.156606824657468
22,"independent_series",1,"S1","dr",0.13110228280766
22,"independent_series",1,"S1","vs",0.00986402159884576
22,"independent_series",1,"S1","rm",0.257895553989761
22,"independent_series",1,"S1","sq",0.134355264567319
22,"independent_series",1,"S2","nv",0.0693211115543495
22,"independent_series",1,"S2","ar",0.0361120518392212
22,"independent_series",1,"S2","eg",0.618221383708579
22,"independent_series",1,"S2","hb",0.038858043576298
22,"independent_series",1,"S2","dr",0.0708498085860615
22,"independent_series",1,"S2","vs",0.0218888040095332
22,"independent_series",1,"S2","rm",0.0546450658098426
22,"independent_series",1,"S2","sq",0.0901037309161146
22,"independent_series",1,"S3","nv",0.0485812133725908
22,"independent_series",1,"S3","ar",0.0161409182819703
22,"independent_series",1,"S3","eg",0.0461728904812359
22,"independent_series",1,"S3","hb",0.0542717785368417
22,"independent_series",1,"S3","dr",0.100965242089479
22,"independent_series",1,"S3","vs",0.430454962732514
22,"independent_series",1,"S3","rm",0.183053493057117
22,"independent_series",1,"S3","sq",0.120359501448251
22,"independent_series",1,"S4","nv",0.0468907011507735
22,"independent_series",1,"S4","ar",0.129156412724078
22,"independent_series",1,"S4","eg",0.140001430419397
22,"independent_series",1,"S4","hb",0.146817401083433
22,"independent_series",1,"S4","dr",0.178784390650393
22,"independent_series",1,"S4","vs",0.0103027748835746
22,"independent_series",1,"S4","rm",0.173153932150018
22,"independent_series",1,"S4","sq",0.174892956938333
23,"independent_series",1,"S1","nv",0.0232795055218803
23,"independent_series",1,"S1","ar",0.139030574193251
23,"independent_series",1,"S1","eg",0.251454202878267
23,"independent_series",1,"S1","hb",0.122023823370689
23,"independent_series",1,"S1","dr",0.168924076565882
23,"independent_series",1,"S1","vs",0.0156837148167095
23,"independent_series",1,"S1","rm",0.135870109246206
23,"independent_series",1,"S1","sq",0.143733993407115
23,"independent_series",1,"S2","nv",0.02426824233269
23,"independent_series",1,"S2","ar",0.0175230073837848
23,"independent_series",1,"S2","eg",0.136780584269699
23,"independent_series",1,"S2","hb",0.0707973538486464
23,"independent_series",1,"S2","dr",0.259650432436357
23,"independent_series",1,"S2","vs",0.129912310956062
23,"independent_series",1,"S2","rm",0.104989866881461
23,"independent_series",1,"S2","sq",0.2560782018913
23,"independent_series",1,"S3","nv",0.0392846147174151
23,"independent_series",1,"S3","ar",0.160670170148265
23,"independent_series",1,"S3","eg",0.124040848649407
23,"independent_series",1,"S3","hb",0.162744800304384
23,"independent_series",1,"S3","dr",0.159747028669409
23,"independent_series",1,"S3","vs",0.0110799339701831
23,"independent_series",1,"S3","rm",0.179725352986227
23,"independent_series",1,"S3","sq",0.162707250554711
23,"independent_series",1,"S4","nv",0.04484400410633
23,"independent_series",1,"S4","ar",0.0854890717497406
23,"independent_series",1,"S4","eg",0.509853844877724
23,"independent_series",1,"S4","hb",0.125578098176432
23,"independent_series",1,"S4","dr",0.108738006216136
23,"independent_series",1,"S4","vs",0.05237207269735
23,"independent_series",1,"S4","rm",0.0156895053930508
23,"independent_series",1,"S4","sq",0.0574353967832369
24,"independent_series",1,"S1","nv",0.130104706759004
24,"independent_series",1,"S1","ar",0.0205719520346343
24,"independent_series",1,"S1","eg",0.0993691873851316
24,"independent_series",1,"S1","hb",0.0440495373432847
24,"independent_series",1,"S1","dr",0.0407235160698918
24,"independent_series",1,"S1","vs",0.559684481646338
24,"independent_series",1,"S1","rm",0.0562607436912143
24,"independent_series",1,"S1","sq",0.0492358750705009
24,"independent_series",1,"S2","nv",0.493381884058023
24,"independent_series",1,"S2","ar",0.101326618143007
24,"independent_series",1,"S2","eg",0.020149576308131
24,"independent_series",1,"S2","hb",0.0736181709398639
24,"independent_series",1,"S2","dr",0.0545533228030945
24,"independent_series",1,"S2","vs",0.176530552872475
24,"independent_series",1,"S2","rm",0.0437193133111655
24,"independent_series",1,"S2","sq",0.0367205615642391
24,"independent_series",1,"S3","nv",0.244340701413135
24,"independent_series",1,"S3","ar",0.0408467339900029
24,"independent_series",1,"S3","eg",0.0230991877486491
24,"independent_series",1,"S3","hb",0.078578678408543
24,"independent_series",1,"S3","dr",0.151499695082287
24,"independent_series",1,"S3","vs",0.307673769257986
24,"independent_series",1,"S3","rm",0.0251519852451325
24,"independent_series",1,"S3","sq",0.128809248854264
24,"independent_series",1,"S4","nv",0.0317236791884832
24,"independent_series",1,"S4","ar",0.192850572226209
24,"independent_series",1,"S4","eg",0.0381637327314261
24,"independent_series",1,"S4","hb",0.243713549071651
24,"independent_series",1,"S4","dr",0.1689196542591
24,"independent_series",1,"S4","vs",0.018194801364154
24,"independent_series",1,"S4","rm",0.109070548818259
24,"independent_series",1,"S4","sq",0.197363462340719
25,"independent_series",1,"S1","nv",0.0189316715566744
25,"independent_series",1,"S1","ar",0.139233855463536
25,"independent_series",1,"S1","eg",0.27102292528293
25,"independent_series",1,"S1","hb",0.198297523017638
25,"independent_series",1,"S1","dr",0.103953187234248
25,"independent_series",1,"S1","vs",0.0196912904574093
25,"independent_series",1,"S1","rm",0.125719858708569
25,"independent_series",1,"S1","sq",0.123149688278994
25,"independent_series",1,"S2","nv",0.0338546859508578
25,"independent_series",1,"S2","ar",0.169486994065863
25,"independent_series",1,"S2","eg",0.118968279328493
25,"independent_series",1,"S2","hb",0.162242409286627
25,"independent_series",1,"S2","dr",0.173374645187411
25,"independent_series",1,"S2","vs",0.0119738526020062
25,"independent_series",1,"S2","rm",0.157555660214178
25,"independent_series",1,"S2","sq",0.172543473364563
25,"independent_series",1,"S3","nv",0.453855267898101
25,"independent_series",1,"S3","ar",0.144710456977331
25,"independent_series",1,"S3","eg",0.0843735765709449
25,"independent_series",1,"S3","hb",0.0769055236392975
25,"independent_series",1,"S3","dr",0.0234328599987707
25,"independent_series",1,"S3","vs",0.0496738878269299
25,"independent_series",1,"S3","rm",0.144022541390881
25,"independent_series",1,"S3","sq",0.0230258856977447
25,"independent_series",1,"S4","nv",0.0383766338869745
25,"independent_series",1,"S4","ar",0.15132481424667
25,"independent_series",1,"S4","eg",0.130942837936627
25,"independent_series",1,"S4","hb",0.166122159948577
25,"independent_series",1,"S4","dr",0.168562435086509
25,"independent_series",1,"S4","vs",0.0111656060375399
25,"independent_series",1,"S4","rm",0.163230196109896
25,"independent_series",1,"S4","sq",0.170275316747207
26,"independent_series",1,"S1","nv",0.0129512398318571
26,"independent_series",1,"S1","ar",0.0440919786198324
26,"independent_series",1,"S1","eg",0.150408283186961
26,"independent_series",1,"S1","hb",0.129142872010126
26,"independent_series",1,"S1","dr",0.113274847675979
26,"independent_series",1,"S1","vs",0.370816283726731
26,"independent_series",1,"S1","rm",0.0575968396966205
26,"independent_series",1,"S1","sq",0.121717655251894
26,"independent_series",1,"S2","nv",0.0291951555923568
26,"independent_series",1,"S2","ar",0.0998096368353273
26,"independent_series",1,"S2","eg",0.181238914636035
26,"independent_series",1,"S2","hb",0.135215890246779
26,"independent_series",1,"S2","dr",0.182839486645059
26,"independent_series",1,"S2","vs",0.0134128653884131
26,"independent_series",1,"S2","rm",0.171589696460438
26,"independent_series",1,"S2","sq",0.186698354195593
26,"independent_series",1,"S3","nv",0.0370352475395914
26,"independent_series",1,"S3","ar",0.0264612513380888
26,"independent_series",1,"S3","eg",0.0414948957352379
26,"independent_series",1,"S3","hb",0.045176500186529
26,"independent_series",1,"S3","dr",0.0564243882352226
26,"independent_series",1,"S3","vs",0.666714693873211
26,"independent_series",1,"S3","rm",0.0492859035607171
26,"independent_series",1,"S3","sq",0.0774071195314026
26,"independent_series",1,"S4","nv",0.0362603964886928
26,"independent_series",1,"S4","ar",0.158935397843251
26,"independent_series",1,"S4","eg",0.130127321630825
26,"independent_series",1,"S4","hb",0.154356078200276
26,"independent_series",1,"S4","dr",0.170555092309583
26,"independent_series",1,"S4","vs",0.0115046850552938
26,"independent_series",1,"S4","rm",0.185828367860464
26,"independent_series",1,"S4","sq",0.152432660611615
27,"independent_series",1,"S1","nv",0.0427368562301048
27,"independent_series",1,"S1","ar",0.13028159123365
27,"independent_series",1,"S1","eg",0.137657779997548
27,"independent_series",1,"S1","hb",0.174679514482591
27,"independent_series",1,"S1","dr",0.208670282745016
27,"independent_series",1,"S1","vs",0.0110258207423557
27,"independent_series",1,"S1","rm",0.103720987244915
27,"independent_series",1,"S1","sq",0.19122716732382
27,"independent_series",1,"S2","nv",0.124951708436091
27,"independent_series",1,"S2","ar",0.0807477346666311
27,"independent_series",1,"S2","eg",0.0402580118625002
27,"independent_series",1,"S2","hb",0.131104215418498
27,"independent_series",1,"S2","dr",0.217721243594525
27,"independent_series",1,"S2","vs",0.0649892526560866
27,"independent_series",1,"S2","rm",0.0136689617388558
27,"independent_series",1,"S2","sq",0.326558871626812
27,"independent_series",1,"S3","nv",0.0563529455395809
27,"independent_series",1,"S3","ar",0.0748938371380778
27,"independent_series",1,"S3","eg",0.590605093643666
27,"independent_series",1,"S3","hb",0.0477562437058561
27,"independent_series",1,"S3","dr",0.0236891961693236
27,"independent_series",1,"S3","vs",0.0937438151362005
27,"independent_series",1,"S3","rm",0.0865470186775513
27,"independent_series",1,"S3","sq",0.0264118499897441
27,"independent_series",1,"S4","nv",0.0516361145404344
27,"independent_series",1,"S4","ar",0.273421551916763
27,"independent_series",1,"S4","eg",0.0261973547524189
27,"independent_series",1,"S4","hb",0.198641350962117
27,"independent_series",1,"S4","dr",0.245459543631401
27,"independent_series",1,"S4","vs",0.0583949140224956
27,"independent_series",1,"S4","rm",0.0216607807504967
27,"independent_series",1,"S4","sq",0.124588389423873
28,"independent_series",1,"S1","nv",0.0718710364753819
28,"independent_series",1,"S1","ar",0.153684298652105
28,"independent_series",1,"S1","eg",0.147280888301055
28,"independent_series",1,"S1","hb",0.203746655503652
28,"independent_series",1,"S1","dr",0.187403934500492
28,"independent_series",1,"S1","vs",0.00987344813682
28,"independent_series",1,"S1","rm",0.0707494274442658
28,"independent_series",1,"S1","sq",0.155390310986229
28,"independent_series",1,"S2","nv",0.0202005539476259
28,"independent_series",1,"S2","ar",0.136331529683076
28,"independent_series",1,"S2","eg",0.0223069518954721
28,"independent_series",1,"S2","hb",0.227351148926
28,"independent_series",1,"S2","dr",0.0888768322911233
28,"independent_series",1,"S2","vs",0.0604551493285267
28,"independent_series",1,"S2","rm",0.206779205045877
28,"independent_series",1,"S2","sq",0.2376986288823
28,"independent_series",1,"S3","nv",0.0303471581945221
28,"independent_series",1,"S3","ar",0.130456792802277
28,"independent_series",1,"S3","eg",0.175245305139736
28,"independent_series",1,"S3","hb",0.146803148391243
28,"independent_series",1,"S3","dr",0.155900944110779
28,"independent_series",1,"S3","vs",0.0128809300942082
28,"independent_series",1,"S3","rm",0.127833573533908
28,"independent_series",1,"S3","sq",0.220532147733327
28,"independent_series",1,"S4","nv",0.237191438739011
28,"independent_series",1,"S4","ar",0.0553313911125178
28,"independent_series",1,"S4","eg",0.0149383316953924
28,"independent_series",1,"S4","hb",0.105084195129952
28,"independent_series",1,"S4","dr",0.0500728047050831
28,"independent_series",1,"S4","vs",0.347147168229782
28,"independent_series",1,"S4","rm",0.0537355819475164
28,"independent_series",1,"S4","sq",0.136499088440746
29,"independent_series",1,"S1","nv",0.0331685048448124
29,"independent_series",1,"S1","ar",0.164399332231949
29,"independent_series",1,"S1","eg",0.140633064922765
29,"independent_series",1,"S1","hb",0.162948067215812
29,"independent_series",1,"S1","dr",0.162425057712235
29,"independent_series",1,"S1","vs",0.0119841281176472
29,"independent_series",1,"S1","rm",0.157732199877683
29,"independent_series",1,"S1","sq",0.166709645077097
29,"independent_series",1,"S2","nv",0.0594620752258273
29,"independent_series",1,"S2","ar",0.372657131569492
29,"independent_series",1,"S2","eg",0.268784254787344
29,"independent_series",1,"S2","hb",0.0809538477457507
29,"independent_series",1,"S2","dr",0.0730266757282597
29,"independent_series",1,"S2","vs",0.0154030287771245
29,"independent_series",1,"S2","rm",0.0441342681811657
29,"independent_series",1,"S2","sq",0.0855787179850358
29,"independent_series",1,"S3","nv",0.107987628118523
29,"independent_series",1,"S3","ar",0.0640255206667397
29,"independent_series",1,"S3","eg",0.245120517033006
29,"independent_series",1,"S3","hb",0.0991776691593165
29,"independent_series",1,"S3","dr",0.10506934330895
29,"independent_series",1,"S3","vs",0.22614060730659
29,"independent_series",1,"S3","rm",0.010143805465919
29,"independent_series",1,"S3","sq",0.142334908940956
29,"independent_series",1,"S4","nv",0.0722558570386999
29,"independent_series",1,"S4","ar",0.150997996715179
29,"independent_series",1,"S4","eg",0.139856687507237
29,"independent_series",1,"S4","hb",0.16514995627518
29,"independent_series",1,"S4","dr",0.19050917352165
29,"independent_series",1,"S4","vs",0.00914431384036116
29,"independent_series",1,"S4","rm",0.113107959897842
29,"independent_series",1,"S4","sq",0.158978055203851
30,"independent_series",1,"S1","nv",0.0460200530099832
30,"independent_series",1,"S1","ar",0.161213210395936
30,"independent_series",1,"S1","eg",0.0598972984907976
30,"independent_series",1,"S1","hb",0.272443623274016
30,"independent_series",1,"S1","dr",0.103015768151334
30,"independent_series",1,"S1","vs",0.0123408399399921
30,"independent_series",1,"S1","rm",0.187097282564675
30,"independent_series",1,"S1","sq",0.157971924173266
30,"independent_series",1,"S2","nv",0.37113786669858
30,"independent_series",1,"S2","ar",0.0436582729894166
30,"independent_series",1,"S2","eg",0.0240013555223202
30,"independent_series",1,"S2","hb",0.0239353568491657
30,"independent_series",1,"S2","dr",0.074934349951149
30,"independent_series",1,"S2","vs",0.148908838233213
30,"independent_series",1,"S2","rm",0.209168067934964
30,"independent_series",1,"S2","sq",0.104255891821192
30,"independent_series",1,"S3","nv",0.199470642459094
30,"independent_series",1,"S3","ar",0.0191191347272252
30,"independent_series",1,"S3","eg",0.184270667523428
30,"independent_series",1,"S3","hb",0.0448204406421885
30,"independent_series",1,"S3","dr",0.06838711465392
30,"independent_series",1,"S3","vs",0.385511435768962
30,"independent_series",1,"S3","rm",0.03957409010261
30,"independent_series",1,"S3","sq",0.0588464741225724
30,"independent_series",1,"S4","nv",0.0594475722551497
30,"independent_series",1,"S4","ar",0.217061870925678
30,"independent_series",1,"S4","eg",0.128052685759936
30,"independent_series",1,"S4","hb",0.187669287642135
30,"independent_series",1,"S4","dr",0.239484370761695
30,"independent_series",1,"S4","vs",0.0132691516293192
30,"independent_series",1,"S4","rm",0.0389509762600956
30,"independent_series",1,"S4","sq",0.116064084765992
1,"independent_series",3,"S1","nv",0.0468838754629705
1,"independent_series",3,"S1","ar",0.171940925120058
1,"independent_series",3,"S1","eg",0.16444682972843
1,"independent_series",3,"S1","hb",0.160666619162694
1,"independent_series",3,"S1","dr",0.14324493660587
1,"independent_series",3,"S1","vs",0.0104884053370457
1,"independent_series",3,"S1","rm",0.197906914969745
1,"independent_series",3,"S1","sq",0.104421493613187
1,"independent_series",3,"S2","nv",0.103410268278579
1,"independent_series",3,"S2","ar",0.21927094600622
1,"independent_series",3,"S2","eg",0.181146342407632
1,"independent_series",3,"S2","hb",0.259922852649499
1,"independent_series",3,"S2","dr",0.0461431028386143
1,"independent_series",3,"S2","vs",0.0438741466108437
1,"independent_series",3,"S2","rm",0.132237202391142
1,"independent_series",3,"S2","sq",0.0139951388174694
1,"independent_series",3,"S3","nv",0.16512443469666
1,"independent_series",3,"S3","ar",0.0302297992094811
1,"independent_series",3,"S3","eg",0.0956128323387671
1,"independent_series",3,"S3","hb",0.0261526327734372
1,"independent_series",3,"S3","dr",0.107758492690716
1,"independent_series",3,"S3","vs",0.0269888343302856
1,"independent_series",3,"S3","rm",0.357585005224454
1,"independent_series",3,"S3","sq",0.190547968736199
1,"independent_series",3,"S4","nv",0.0245330269013946
1,"independent_series",3,"S4","ar",0.132718074194403
1,"independent_series",3,"S4","eg",0.0663573213322281
1,"independent_series",3,"S4","hb",0.207723884041054
1,"independent_series",3,"S4","dr",0.176823865933424
1,"independent_series",3,"S4","vs",0.0168190597026307
1,"independent_series",3,"S4","rm",0.223006026703633
1,"independent_series",3,"S4","sq",0.152018741191233
2,"independent_series",3,"S1","nv",0.028632299974867
2,"independent_series",3,"S1","ar",0.151635436813997
2,"independent_series",3,"S1","eg",0.163485768626292
2,"independent_series",3,"S1","hb",0.152185455426294
2,"independent_series",3,"S1","dr",0.15410255355568
2,"independent_series",3,"S1","vs",0.0130801881639806
2,"independent_series",3,"S1","rm",0.154907745264536
2,"independent_series",3,"S1","sq",0.181970552174354
2,"independent_series",3,"S2","nv",0.0841203862901319
2,"independent_series",3,"S2","ar",0.21770063109587
2,"independent_series",3,"S2","eg",0.0709338342790619
2,"independent_series",3,"S2","hb",0.153889068815782
2,"independent_series",3,"S2","dr",0.151235882137105
2,"independent_series",3,"S2","vs",0.00998483514492771
2,"independent_series",3,"S2","rm",0.217842751630727
2,"independent_series",3,"S2","sq",0.0942926106063938
2,"independent_series",3,"S3","nv",0.0398708514153524
2,"independent_series",3,"S3","ar",0.180869679498664
2,"independent_series",3,"S3","eg",0.144835201368743
2,"independent_series",3,"S3","hb",0.174122814602422
2,"independent_series",3,"S3","dr",0.169598941749598
2,"independent_series",3,"S3","vs",0.010996919906534
2,"independent_series",3,"S3","rm",0.133967947837484
2,"independent_series",3,"S3","sq",0.145737643621202
2,"independent_series",3,"S4","nv",0.0766086527335132
2,"independent_series",3,"S4","ar",0.0850281619032708
2,"independent_series",3,"S4","eg",0.133180018255114
2,"independent_series",3,"S4","hb",0.108926337366625
2,"independent_series",3,"S4","dr",0.137529474033607
2,"independent_series",3,"S4","vs",0.00976313243592142
2,"independent_series",3,"S4","rm",0.173796308945006
2,"independent_series",3,"S4","sq",0.275167914326943
3,"independent_series",3,"S1","nv",0.480863055143343
3,"independent_series",3,"S1","ar",0.0480771574207799
3,"independent_series",3,"S1","eg",0.053771192369544
3,"independent_series",3,"S1","hb",0.030316108340314
3,"independent_series",3,"S1","dr",0.0684898101804024
3,"independent_series",3,"S1","vs",0.212294165553318
3,"independent_series",3,"S1","rm",0.0237796291505481
3,"independent_series",3,"S1","sq",0.0824088818417507
3,"independent_series",3,"S2","nv",0.325107646042743
3,"independent_series",3,"S2","ar",0.0450728238528312
3,"independent_series",3,"S2","eg",0.0518208775922163
3,"independent_series",3,"S2","hb",0.0307860474619627
3,"independent_series",3,"S2","dr",0.0363485769447655
3,"independent_series",3,"S2","vs",0.403248894273071
3,"independent_series",3,"S2","rm",0.0442797941501196
3,"independent_series",3,"S2","sq",0.0633353396822903
3,"independent_series",3,"S3","nv",0.135612198716208
3,"independent_series",3,"S3","ar",0.31819674829037
3,"independent_series",3,"S3","eg",0.195923417263414
3,"independent_series",3,"S3","hb",0.173634143957151
3,"independent_series",3,"S3","dr",0.0559968605715834
3,"independent_series",3,"S3","vs",0.0329010253849715
3,"independent_series",3,"S3","rm",0.0714439857804273
3,"independent_series",3,"S3","sq",0.0162916200358756
3,"independent_series",3,"S4","nv",0.0314868473757872
3,"independent_series",3,"S4","ar",0.191890912708101
3,"independent_series",3,"S4","eg",0.118145098073129
3,"independent_series",3,"S4","hb",0.160442095029761
3,"independent_series",3,"S4","dr",0.160249615646244
3,"independent_series",3,"S4","vs",0.0125000047878388
3,"independent_series",3,"S4","rm",0.164218654219381
3,"independent_series",3,"S4","sq",0.161066772159758
4,"independent_series",3,"S1","nv",0.27872237685666
4,"independent_series",3,"S1","ar",0.0985246857464466
4,"independent_series",3,"S1","eg",0.315790487870584
4,"independent_series",3,"S1","hb",0.0526262892081405
4,"independent_series",3,"S1","dr",0.0442124228853657
4,"independent_series",3,"S1","vs",0.0153184546183705
4,"independent_series",3,"S1","rm",0.129868503821956
4,"independent_series",3,"S1","sq",0.0649367789924769
4,"independent_series",3,"S2","nv",0.229226916411615
4,"independent_series",3,"S2","ar",0.0396250645542923
4,"independent_series",3,"S2","eg",0.124474572529437
4,"independent_series",3,"S2","hb",0.121449290893052
4,"independent_series",3,"S2","dr",0.0365156800467888
4,"independent_series",3,"S2","vs",0.247998875157661
4,"independent_series",3,"S2","rm",0.184341178776896
4,"independent_series",3,"S2","sq",0.0163684216302587
4,"independent_series",3,"S3","nv",0.107003082584496
4,"independent_series",3,"S3","ar",0.154972757352043
4,"independent_series",3,"S3","eg",0.453843607078856
4,"independent_series",3,"S3","hb",0.0568178812011652
4,"independent_series",3,"S3","dr",0.0395052515565597
4,"independent_series",3,"S3","vs",0.0312299627359613
4,"independent_series",3,"S3","rm",0.134856826084189
4,"independent_series",3,"S3","sq",0.0217706314067305
4,"independent_series",3,"S4","nv",0.0325733144429253
4,"independent_series",3,"S4","ar",0.132169107952143
4,"independent_series",3,"S4","eg",0.123850523241542
4,"independent_series",3,"S4","hb",0.163895908821796
4,"independent_series",3,"S4","dr",0.182492023820065
4,"independent_series",3,"S4","vs",0.0122847024688144
4,"independent_series",3,"S4","rm",0.186580314929347
4,"independent_series",3,"S4","sq",0.166154104323368
5,"independent_series",3,"S1","nv",0.0586107862369084
5,"independent_series",3,"S1","ar",0.0434091737832945
5,"independent_series",3,"S1","eg",0.0578204661202734
5,"independent_series",3,"S1","hb",0.0323192346849768
5,"independent_series",3,"S1","dr",0.0344041035782874
5,"independent_series",3,"S1","vs",0.19907549802428
5,"independent_series",3,"S1","rm",0.536164539093
5,"independent_series",3,"S1","sq",0.0381961984789789
5,"independent_series",3,"S2","nv",0.23789969382344
5,"independent_series",3,"S2","ar",0.117949535774221
5,"independent_series",3,"S2","eg",0.223548761574797
5,"independent_series",3,"S2","hb",0.079992116648683
5,"independent_series",3,"S2","dr",0.110978478990758
5,"independent_series",3,"S2","vs",0.184403566531569
5,"independent_series",3,"S2","rm",0.0140036064042239
5,"independent_series",3,"S2","sq",0.0312242402523088
5,"independent_series",3,"S3","nv",0.051887748738201
5,"independent_series",3,"S3","ar",0.13813549661086
5,"independent_series",3,"S3","eg",0.0704857133369674
5,"independent_series",3,"S3","hb",0.194718475848558
5,"independent_series",3,"S3","dr",0.202301512264885
5,"independent_series",3,"S3","vs",0.0111948493901574
5,"independent_series",3,"S3","rm",0.224181993541182
5,"independent_series",3,"S3","sq",0.107094210269189
5,"independent_series",3,"S4","nv",0.0461923460735575
5,"independent_series",3,"S4","ar",0.131207465289776
5,"independent_series",3,"S4","eg",0.112575270474835
5,"independent_series",3,"S4","hb",0.1218164980841
5,"independent_series",3,"S4","dr",0.178622398234298
5,"independent_series",3,"S4","vs",0.0106963489780203
5,"independent_series",3,"S4","rm",0.163979115407147
5,"independent_series",3,"S4","sq",0.234910557458267
6,"independent_series",3,"S1","nv",0.0450433218198414
6,"independent_series",3,"S1","ar",0.221233020482817
6,"independent_series",3,"S1","eg",0.271509100083544
6,"independent_series",3,"S1","hb",0.133013947820826
6,"independent_series",3,"S1","dr",0.0153830113261142
6,"independent_series",3,"S1","vs",0.200095011758975
6,"independent_series",3,"S1","rm",0.0701499196074329
6,"independent_series",3,"S1","sq",0.0435726671004497
6,"independent_series",3,"S2","nv",0.0230013241462099
6,"independent_series",3,"S2","ar",0.185864912577776
6,"independent_series",3,"S2","eg",0.0326369026577424
6,"independent_series",3,"S2","hb",0.282422421112336
6,"independent_series",3,"S2","dr",0.100453825349557
6,"independent_series",3,"S2","vs",0.0453433017542422
6,"independent_series",3,"S2","rm",0.286138183082128
6,"independent_series",3,"S2","sq",0.0441391293200082
6,"independent_series",3,"S3","nv",0.0407894943434902
6,"independent_series",3,"S3","ar",0.105809888885909
6,"independent_series",3,"S3","eg",0.154771836805591
6,"independent_series",3,"S3","hb",0.105962706217504
6,"independent_series",3,"S3","dr",0.165138167411441
6,"independent_series",3,"S3","vs",0.0115103970655669
6,"independent_series",3,"S3","rm",0.265833988244412
6,"independent_series",3,"S3","sq",0.150183521026087
6,"independent_series",3,"S4","nv",0.306328088642103
6,"independent_series",3,"S4","ar",0.0824495553934017
6,"independent_series",3,"S4","eg",0.0607394165849231
6,"independent_series",3,"S4","hb",0.0543281683191823
6,"independent_series",3,"S4","dr",0.0276996629558177
6,"independent_series",3,"S4","vs",0.396218045328465
6,"independent_series",3,"S4","rm",0.0397601080530775
6,"independent_series",3,"S4","sq",0.0324769547230296
7,"independent_series",3,"S1","nv",0.149631484069774
7,"independent_series",3,"S1","ar",0.160157058442456
7,"independent_series",3,"S1","eg",0.118023999992481
7,"independent_series",3,"S1","hb",0.100361008212429
7,"independent_series",3,"S1","dr",0.112441370257541
7,"independent_series",3,"S1","vs",0.291624996327307
7,"independent_series",3,"S1","rm",0.0103005375300629
7,"independent_series",3,"S1","sq",0.0574595451679487
7,"independent_series",3,"S2","nv",0.0493368149118917
7,"independent_series",3,"S2","ar",0.170447929494069
7,"independent_series",3,"S2","eg",0.148364213925531
7,"independent_series",3,"S2","hb",0.157628208673927
7,"independent_series",3,"S2","dr",0.163498528616862
7,"independent_series",3,"S2","vs",0.0100339979580229
7,"independent_series",3,"S2","rm",0.161115883552764
7,"independent_series",3,"S2","sq",0.139574422866932
7,"independent_series",3,"S3","nv",0.106547000789775
7,"independent_series",3,"S3","ar",0.186418262577429
7,"independent_series",3,"S3","eg",0.131752124894988
7,"independent_series",3,"S3","hb",0.212638506006166
7,"independent_series",3,"S3","dr",0.0943249884532748
7,"independent_series",3,"S3","vs",0.00897297525940906
7,"independent_series",3,"S3","rm",0.144380953889027
7,"independent_series",3,"S3","sq",0.114965188129931
7,"independent_series",3,"S4","nv",0.0446089500610327
7,"independent_series",3,"S4","ar",0.169512450857631
7,"independent_series",3,"S4","eg",0.157536102136869
7,"independent_series",3,"S4","hb",0.169211892637246
7,"independent_series",3,"S4","dr",0.159553908332002
7,"independent_series",3,"S4","vs",0.0104335345175508
7,"independent_series",3,"S4","rm",0.153077518330472
7,"independent_series",3,"S4","sq",0.136065643127196
8,"independent_series",3,"S1","nv",0.0198331624141605
8,"independent_series",3,"S1","ar",0.0744109853864658
8,"independent_series",3,"S1","eg",0.18609888755727
8,"independent_series",3,"S1","hb",0.0915032520986508
8,"independent_series",3,"S1","dr",0.361049641599576
8,"independent_series",3,"S1","vs",0.0218324700833107
8,"independent_series",3,"S1","rm",0.10199840071445
8,"independent_series",3,"S1","sq",0.143273200146116
8,"independent_series",3,"S2","nv",0.108104955496917
8,"independent_series",3,"S2","ar",0.0280156873506963
8,"independent_series",3,"S2","eg",0.0790155858601633
8,"independent_series",3,"S2","hb",0.0262704923740912
8,"independent_series",3,"S2","dr",0.0465350386934383
8,"independent_series",3,"S2","vs",0.601757319611477
8,"independent_series",3,"S2","rm",0.0655151996985011
8,"independent_series",3,"S2","sq",0.0447857209147167
8,"independent_series",3,"S3","nv",0.0246684632994414
8,"independent_series",3,"S3","ar",0.13281386666199
8,"independent_series",3,"S3","eg",0.144567835076715
8,"independent_series",3,"S3","hb",0.168326259838951
8,"independent_series",3,"S3","dr",0.181357482757068
8,"independent_series",3,"S3","vs",0.014594560642779
8,"independent_series",3,"S3","rm",0.181647585813186
8,"independent_series",3,"S3","sq",0.15202394590987
8,"independent_series",3,"S4","nv",0.0584869449735496
8,"independent_series",3,"S4","ar",0.147955423345378
8,"independent_series",3,"S4","eg",0.102312171919566
8,"independent_series",3,"S4","hb",0.202163983738917
8,"independent_series",3,"S4","dr",0.143338615365082
8,"independent_series",3,"S4","vs",0.00998722878655401
8,"independent_series",3,"S4","rm",0.22120092722615
8,"independent_series",3,"S4","sq",0.114554704644805
9,"independent_series",3,"S1","nv",0.0354486963711305
9,"independent_series",3,"S1","ar",0.113530152562517
9,"independent_series",3,"S1","eg",0.147523181560804
9,"independent_series",3,"S1","hb",0.185539806278723
9,"independent_series",3,"S1","dr",0.185579718842473
9,"independent_series",3,"S1","vs",0.0117963302630962
9,"independent_series",3,"S1","rm",0.145711332221079
9,"independent_series",3,"S1","sq",0.174870781900177
9,"independent_series",3,"S2","nv",0.0158369771148112
9,"independent_series",3,"S2","ar",0.19553493810176
9,"independent_series",3,"S2","eg",0.182152168843157
9,"independent_series",3,"S2","hb",0.107973269836218
9,"independent_series",3,"S2","dr",0.162246937849825
9,"independent_series",3,"S2","vs",0.0230050673336727
9,"independent_series",3,"S2","rm",0.127181482390747
9,"independent_series",3,"S2","sq",0.186069158529809
9,"independent_series",3,"S3","nv",0.0658886338798792
9,"independent_series",3,"S3","ar",0.161933440991329
9,"independent_series",3,"S3","eg",0.147937782009223
9,"independent_series",3,"S3","hb",0.153985198993985
9,"independent_series",3,"S3","dr",0.159667255414641
9,"independent_series",3,"S3","vs",0.00918338052363232
9,"independent_series",3,"S3","rm",0.157972997758043
9,"independent_series",3,"S3","sq",0.143431310429267
9,"independent_series",3,"S4","nv",0.0204981653731728
9,"independent_series",3,"S4","ar",0.0699455745772732
9,"independent_series",3,"S4","eg",0.309943208423645
9,"independent_series",3,"S4","hb",0.0637481455343058
9,"independent_series",3,"S4","dr",0.220985363097842
9,"independent_series",3,"S4","vs",0.025789946280233
9,"independent_series",3,"S4","rm",0.0768681535739341
9,"independent_series",3,"S4","sq",0.212221443139593
10,"independent_series",3,"S1","nv",0.0283031872797625
10,"independent_series",3,"S1","ar",0.133459883551652
10,"independent_series",3,"S1","eg",0.0983075767993392
10,"independent_series",3,"S1","hb",0.13771379076856
10,"independent_series",3,"S1","dr",0.161081970456992
10,"independent_series",3,"S1","vs",0.0140328193231969
10,"independent_series",3,"S1","rm",0.149188972511447
10,"independent_series",3,"S1","sq",0.27791179930905
10,"independent_series",3,"S2","nv",0.276373815541901
10,"independent_series",3,"S2","ar",0.0319375043256678
10,"independent_series",3,"S2","eg",0.412968710222701
10,"independent_series",3,"S2","hb",0.0236879324338515
10,"independent_series",3,"S2","dr",0.0534823287827269
10,"independent_series",3,"S2","vs",0.0677552719481118
10,"independent_series",3,"S2","rm",0.0480998954215406
10,"independent_series",3,"S2","sq",0.0856945413234994
10,"independent_series",3,"S3","nv",0.158442734884759
10,"independent_series",3,"S3","ar",0.0469320729525696
10,"independent_series",3,"S3","eg",0.0255449189919364
10,"independent_series",3,"S3","hb",0.0412088819291291
10,"independent_series",3,"S3","dr",0.0527201340029086
10,"independent_series",3,"S3","vs",0.579616810308897
10,"independent_series",3,"S3","rm",0.0423748778997661
10,"independent_series",3,"S3","sq",0.0531595690300337
10,"independent_series",3,"S4","nv",0.231835978442482
10,"independent_series",3,"S4","ar",0.163282561149013
10,"independent_series",3,"S4","eg",0.176141728630216
10,"independent_series",3,"S4","hb",0.0766720668730208
10,"independent_series",3,"S4","dr",0.0575817763802174
10,"independent_series",3,"S4","vs",0.245118824889783
10,"independent_series",3,"S4","rm",0.0153659648768884
10,"independent_series",3,"S4","sq",0.0340010987583796
11,"independent_series",3,"S1","nv",0.0376681116570761
11,"independent_series",3,"S1","ar",0.148894687294173
11,"independent_series",3,"S1","eg",0.0783633082441923
11,"independent_series",3,"S1","hb",0.244492248821828
11,"independent_series",3,"S1","dr",0.110226100761987
11,"independent_series",3,"S1","vs",0.0127519571641265
11,"independent_series",3,"S1","rm",0.248633813657
11,"independent_series",3,"S1","sq",0.118969772399617
11,"independent_series",3,"S2","nv",0.103580167039473
11,"independent_series",3,"S2","ar",0.121919147024065
11,"independent_series",3,"S2","eg",0.0130020343799807
11,"independent_series",3,"S2","hb",0.245508175460209
11,"independent_series",3,"S2","dr",0.147727587917559
11,"independent_series",3,"S2","vs",0.0314397580461328
11,"independent_series",3,"S2","rm",0.153312540635417
11,"independent_series",3,"S2","sq",0.183510589497163
11,"independent_series",3,"S3","nv",0.0636797727655491
11,"independent_series",3,"S3","ar",0.229934488516894
11,"independent_series",3,"S3","eg",0.0506731957200153
11,"independent_series",3,"S3","hb",0.243281000884201
11,"independent_series",3,"S3","dr",0.0574031192247054
11,"independent_series",3,"S3","vs",0.302089469214303
11,"independent_series",3,"S3","rm",0.0299432299242582
11,"independent_series",3,"S3","sq",0.0229957237500737
11,"independent_series",3,"S4","nv",0.0567687205897221
11,"independent_series",3,"S4","ar",0.249658915500748
11,"independent_series",3,"S4","eg",0.0506813029246684
11,"independent_series",3,"S4","hb",0.236809080645153
11,"independent_series",3,"S4","dr",0.172261056455953
11,"independent_series",3,"S4","vs",0.0159397787765066
11,"independent_series",3,"S4","rm",0.176783588907381
11,"independent_series",3,"S4","sq",0.0410975561998684
12,"independent_series",3,"S1","nv",0.0281882647479205
12,"independent_series",3,"S1","ar",0.189503599494159
12,"independent_series",3,"S1","eg",0.105992719022393
12,"independent_series",3,"S1","hb",0.194482659032376
12,"independent_series",3,"S1","dr",0.16720091258374
12,"independent_series",3,"S1","vs",0.013603259483819
12,"independent_series",3,"S1","rm",0.160033670621712
12,"independent_series",3,"S1","sq",0.140994915013881
12,"independent_series",3,"S2","nv",0.0816759813981699
12,"independent_series",3,"S2","ar",0.515101854617287
12,"independent_series",3,"S2","eg",0.0521400301202301
12,"independent_series",3,"S2","hb",0.164203495275532
12,"independent_series",3,"S2","dr",0.03907092506928
12,"independent_series",3,"S2","vs",0.0217354488006598
12,"independent_series",3,"S2","rm",0.0901207118001529
12,"independent_series",3,"S2","sq",0.035951552918689
12,"independent_series",3,"S3","nv",0.0343053868528791
12,"independent_series",3,"S3","ar",0.12040185300469
12,"independent_series",3,"S3","eg",0.123718399296853
12,"independent_series",3,"S3","hb",0.158660486524107
12,"independent_series",3,"S3","dr",0.169382677702422
12,"independent_series",3,"S3","vs",0.0121518996647543
12,"independent_series",3,"S3","rm",0.238222392528081
12,"independent_series",3,"S3","sq",0.143156904426215
12,"independent_series",3,"S4","nv",0.0625907861245116
12,"independent_series",3,"S4","ar",0.43863173395075
12,"independent_series",3,"S4","eg",0.0727155186944637
12,"independent_series",3,"S4","hb",0.200446504975757
12,"independent_series",3,"S4","dr",0.103202728598437
12,"independent_series",3,"S4","vs",0.0666706589389868
12,"independent_series",3,"S4","rm",0.0398246843226429
12,"independent_series",3,"S4","sq",0.0159173843944512
13,"independent_series",3,"S1","nv",0.258787185617517
13,"independent_series",3,"S1","ar",0.0470322404532744
13,"independent_series",3,"S1","eg",0.0739782969794831
13,"independent_series",3,"S1","hb",0.0437241410323063
13,"independent_series",3,"S1","dr",0.035519974859844
13,"independent_series",3,"S1","vs",0.464315167912417
13,"independent_series",3,"S1","rm",0.0469043945538233
13,"independent_series",3,"S1","sq",0.0297385985913348
13,"independent_series",3,"S2","nv",0.0364559466197008
13,"independent_series",3,"S2","ar",0.170285713584804
13,"independent_series",3,"S2","eg",0.179628939624371
13,"independent_series",3,"S2","hb",0.198485083139005
13,"independent_series",3,"S2","dr",0.0643716203341326
13,"independent_series",3,"S2","vs",0.0133151757738005
13,"independent_series",3,"S2","rm",0.229763105808419
13,"independent_series",3,"S2","sq",0.107694415115767
13,"independent_series",3,"S3","nv",0.0635830003670225
13,"independent_series",3,"S3","ar",0.231449160894336
13,"independent_series",3,"S3","eg",0.0761245759092325
13,"independent_series",3,"S3","hb",0.195147632395972
13,"independent_series",3,"S3","dr",0.134650521690193
13,"independent_series",3,"S3","vs",0.0101398109887907
13,"independent_series",3,"S3","rm",0.145892430457903
13,"independent_series",3,"S3","sq",0.143012867296549
13,"independent_series",3,"S4","nv",0.322484835973705
13,"independent_series",3,"S4","ar",0.0544686744686299
13,"independent_series",3,"S4","eg",0.055145699929615
13,"independent_series",3,"S4","hb",0.0437002148578925
13,"independent_series",3,"S4","dr",0.0576580036966878
13,"independent_series",3,"S4","vs",0.399969120412511
13,"independent_series",3,"S4","rm",0.0408258691019581
13,"independent_series",3,"S4","sq",0.0257475815590005
14,"independent_series",3,"S1","nv",0.137065598894927
14,"independent_series",3,"S1","ar",0.0350418808084941
14,"independent_series",3,"S1","eg",0.433854271344164
14,"independent_series",3,"S1","hb",0.0178510223524516
14,"independent_series",3,"S1","dr",0.147204098357295
14,"independent_series",3,"S1","vs",0.114610505565714
14,"independent_series",3,"S1","rm",0.0421391535884058
14,"independent_series",3,"S1","sq",0.0722334690885486
14,"independent_series",3,"S2","nv",0.0360983392006441
14,"independent_series",3,"S2","ar",0.14993368928095
14,"independent_series",3,"S2","eg",0.152473642910102
14,"independent_series",3,"S2","hb",0.157243190932035
14,"independent_series",3,"S2","dr",0.152456488009633
14,"independent_series",3,"S2","vs",0.0114614445804971
14,"independent_series",3,"S2","rm",0.177806766924129
14,"independent_series",3,"S2","sq",0.162526438162009
14,"independent_series",3,"S3","nv",0.0371221645920533
14,"independent_series",3,"S3","ar",0.116165844503439
14,"independent_series",3,"S3","eg",0.0571144708869703
14,"independent_series",3,"S3","hb",0.0880888013729943
14,"independent_series",3,"S3","dr",0.163855544046764
14,"independent_series",3,"S3","vs",0.0145362655570463
14,"independent_series",3,"S3","rm",0.361829116025514
14,"independent_series",3,"S3","sq",0.161287793015218
14,"independent_series",3,"S4","nv",0.0207497548499486
14,"independent_series",3,"S4","ar",0.183435148083759
14,"independent_series",3,"S4","eg",0.163484375914276
14,"independent_series",3,"S4","hb",0.2123923235688
14,"independent_series",3,"S4","dr",0.196979619638676
14,"independent_series",3,"S4","vs",0.0179503211706218
14,"independent_series",3,"S4","rm",0.0989560248284047
14,"independent_series",3,"S4","sq",0.106052431945513
15,"independent_series",3,"S1","nv",0.0392059053698809
15,"independent_series",3,"S1","ar",0.177154531592773
15,"independent_series",3,"S1","eg",0.11148383369494
15,"independent_series",3,"S1","hb",0.0780707618269824
15,"independent_series",3,"S1","dr",0.239284427011494
15,"independent_series",3,"S1","vs",0.0123878087738993
15,"independent_series",3,"S1","rm",0.121166910054915
15,"independent_series",3,"S1","sq",0.221245821675115
15,"independent_series",3,"S2","nv",0.0211856631632334
15,"independent_series",3,"S2","ar",0.202673258824608
15,"independent_series",3,"S2","eg",0.0800531099797478
15,"independent_series",3,"S2","hb",0.195604614886227
15,"independent_series",3,"S2","dr",0.126909487419442
15,"independent_series",3,"S2","vs",0.0184474388399463
15,"independent_series",3,"S2","rm",0.234398029098733
15,"independent_series",3,"S2","sq",0.120728397788062
15,"independent_series",3,"S3","nv",0.0286501855674568
15,"independent_series",3,"S3","ar",0.135552893102381
15,"independent_series",3,"S3","eg",0.0407135241049137
15,"independent_series",3,"S3","hb",0.254640007251996
15,"independent_series",3,"S3","dr",0.265393096548422
15,"independent_series",3,"S3","vs",0.102188834536903
15,"independent_series",3,"S3","rm",0.15343570022841
15,"independent_series",3,"S3","sq",0.019425758659518
15,"independent_series",3,"S4","nv",0.0745202568636213
15,"independent_series",3,"S4","ar",0.0100185101357165
15,"independent_series",3,"S4","eg",0.230791028912563
15,"independent_series",3,"S4","hb",0.111628897233311
15,"independent_series",3,"S4","dr",0.169314812947809
15,"independent_series",3,"S4","vs",0.0785415941198549
15,"independent_series",3,"S4","rm",0.108374581287218
15,"independent_series",3,"S4","sq",0.216810318499907
16,"independent_series",3,"S1","nv",0.054767285508273
16,"independent_series",3,"S1","ar",0.207114135971547
16,"independent_series",3,"S1","eg",0.138412663364021
16,"independent_series",3,"S1","hb",0.199655191371527
16,"independent_series",3,"S1","dr",0.190817446452894
16,"independent_series",3,"S1","vs",0.0105501131843053
16,"independent_series",3,"S1","rm",0.118889214323493
16,"independent_series",3,"S1","sq",0.0797939498239387
16,"independent_series",3,"S2","nv",0.0394748854011894
16,"independent_series",3,"S2","ar",0.105739106530345
16,"independent_series",3,"S2","eg",0.137236267349914
16,"independent_series",3,"S2","hb",0.169764852017768
16,"independent_series",3,"S2","dr",0.176300326847344
16,"independent_series",3,"S2","vs",0.0112740949063197
16,"independent_series",3,"S2","rm",0.170625346032192
16,"independent_series",3,"S2","sq",0.189585120914928
16,"independent_series",3,"S3","nv",0.0269549522140868
16,"independent_series",3,"S3","ar",0.129669791177128
16,"independent_series",3,"S3","eg",0.243271912411695
16,"independent_series",3,"S3","hb",0.108533457374453
16,"independent_series",3,"S3","dr",0.166086943214171
16,"independent_series",3,"S3","vs",0.016054884236261
16,"independent_series",3,"S3","rm",0.0685843849514608
16,"independent_series",3,"S3","sq",0.240843674420744
16,"independent_series",3,"S4","nv",0.0378470580183141
16,"independent_series",3,"S4","ar",0.0529717659097428
16,"independent_series",3,"S4","eg",0.253803763246422
16,"independent_series",3,"S4","hb",0.0722162574535378
16,"independent_series",3,"S4","dr",0.207222520142997
16,"independent_series",3,"S4","vs",0.0153425579612376
16,"independent_series",3,"S4","rm",0.128045207344108
16,"independent_series",3,"S4","sq",0.232550869923641
17,"independent_series",3,"S1","nv",0.0388147189432361
17,"independent_series",3,"S1","ar",0.112466049017592
17,"independent_series",3,"S1","eg",0.206065778154719
17,"independent_series",3,"S1","hb",0.115510934641344
17,"independent_series",3,"S1","dr",0.0693801663033267
17,"independent_series",3,"S1","vs",0.0133729933156833
17,"independent_series",3,"S1","rm",0.342069086185927
17,"independent_series",3,"S1","sq",0.102320273438171
17,"independent_series",3,"S2","nv",0.0503725936550752
17,"independent_series",3,"S2","ar",0.158103365333568
17,"independent_series",3,"S2","eg",0.324389823612364
17,"independent_series",3,"S2","hb",0.137576829008761
17,"independent_series",3,"S2","dr",0.123548807232173
17,"independent_series",3,"S2","vs",0.0110496574238871
17,"independent_series",3,"S2","rm",0.0903142444471859
17,"independent_series",3,"S2","sq",0.104644679286986
17,"independent_series",3,"S3","nv",0.299511490708884
17,"independent_series",3,"S3","ar",0.152040212036113
17,"independent_series",3,"S3","eg",0.135166836564057
17,"independent_series",3,"S3","hb",0.0632389352913967
17,"independent_series",3,"S3","dr",0.209521847879302
17,"independent_series",3,"S3","vs",0.0442443245641584
17,"independent_series",3,"S3","rm",0.0129231935784092
17,"independent_series",3,"S3","sq",0.083353159377679
17,"independent_series",3,"S4","nv",0.0253914700333623
17,"independent_series",3,"S4","ar",0.128262845171259
17,"independent_series",3,"S4","eg",0.242479025038705
17,"independent_series",3,"S4","hb",0.156942684015687
17,"independent_series",3,"S4","dr",0.128608802403821
17,"independent_series",3,"S4","vs",0.0148000451784785
17,"independent_series",3,"S4","rm",0.186463020739555
17,"independent_series",3,"S4","sq",0.117052107419132
18,"independent_series",3,"S1","nv",0.016284883926797
18,"independent_series",3,"S1","ar",0.147231857404409
18,"independent_series",3,"S1","eg",0.174768457728421
18,"independent_series",3,"S1","hb",0.154350430655827
18,"independent_series",3,"S1","dr",0.164950598012171
18,"independent_series",3,"S1","vs",0.0214833223208552
18,"independent_series",3,"S1","rm",0.187986016428001
18,"independent_series",3,"S1","sq",0.132944433523519
18,"independent_series",3,"S2","nv",0.0278469042350857
18,"independent_series",3,"S2","ar",0.1564423552825
18,"independent_series",3,"S2","eg",0.158647428038562
18,"independent_series",3,"S2","hb",0.162231583141196
18,"independent_series",3,"S2","dr",0.158661908866986
18,"independent_series",3,"S2","vs",0.013286742606689
18,"independent_series",3,"S2","rm",0.154600681972362
18,"independent_series",3,"S2","sq",0.168282395856619
18,"independent_series",3,"S3","nv",0.0287310669696894
18,"independent_series",3,"S3","ar",0.182396167661236
18,"independent_series",3,"S3","eg",0.0818611484080738
18,"independent_series",3,"S3","hb",0.234511080152367
18,"independent_series",3,"S3","dr",0.129705457066197
18,"independent_series",3,"S3","vs",0.0142784567005328
18,"independent_series",3,"S3","rm",0.193242589895363
18,"independent_series",3,"S3","sq",0.135274033146541
18,"independent_series",3,"S4","nv",0.0319268575031917
18,"independent_series",3,"S4","ar",0.172688234109203
18,"independent_series",3,"S4","eg",0.178293230675295
18,"independent_series",3,"S4","hb",0.149700858305281
18,"independent_series",3,"S4","dr",0.136069105137542
18,"independent_series",3,"S4","vs",0.0123237461998059
18,"independent_series",3,"S4","rm",0.140441389665301
18,"independent_series",3,"S4","sq",0.17855657840438
19,"independent_series",3,"S1","nv",0.0188626530573903
19,"independent_series",3,"S1","ar",0.159132169355888
19,"independent_series",3,"S1","eg",0.0970776166082161
19,"independent_series",3,"S1","hb",0.167747468943007
19,"independent_series",3,"S1","dr",0.158091663988162
19,"independent_series",3,"S1","vs",0.0190490642691944
19,"independent_series",3,"S1","rm",0.189257159522524
19,"independent_series",3,"S1","sq",0.190782204255618
19,"independent_series",3,"S2","nv",0.0229979551866988
19,"independent_series",3,"S2","ar",0.22444960960424
19,"independent_series",3,"S2","eg",0.0811629487349699
19,"independent_series",3,"S2","hb",0.276876256225307
19,"independent_series",3,"S2","dr",0.168739589016259
19,"independent_series",3,"S2","vs",0.0180602795804349
19,"independent_series",3,"S2","rm",0.113934529742761
19,"independent_series",3,"S2","sq",0.09377883190933
19,"independent_series",3,"S3","nv",0.0202757757288056
19,"independent_series",3,"S3","ar",0.136286777125188
19,"independent_series",3,"S3","eg",0.20412111893968
19,"independent_series",3,"S3","hb",0.197697121815833
19,"independent_series",3,"S3","dr",0.128526366992968
19,"independent_series",3,"S3","vs",0.0173834985203439
19,"independent_series",3,"S3","rm",0.146287988102896
19,"independent_series",3,"S3","sq",0.149421352774285
19,"independent_series",3,"S4","nv",0.420582107431263
19,"independent_series",3,"S4","ar",0.0340822823978996
19,"independent_series",3,"S4","eg",0.0521575275619163
19,"independent_series",3,"S4","hb",0.0363221520803059
19,"independent_series",3,"S4","dr",0.0343822213517524
19,"independent_series",3,"S4","vs",0.293852878691277
19,"independent_series",3,"S4","rm",0.0836905725039363
19,"independent_series",3,"S4","sq",0.0449302579816495
20,"independent_series",3,"S1","nv",0.539098560565722
20,"independent_series",3,"S1","ar",0.0395378216927841
20,"independent_series",3,"S1","eg",0.118104449757206
20,"independent_series",3,"S1","hb",0.0338053162127399
20,"independent_series",3,"S1","dr",0.0419464373939039
20,"independent_series",3,"S1","vs",0.153562191911284
20,"independent_series",3,"S1","rm",0.0343240674170966
20,"independent_series",3,"S1","sq",0.0396211550492635
20,"independent_series",3,"S2","nv",0.187400732562596
20,"independent_series",3,"S2","ar",0.0234466447122731
20,"independent_series",3,"S2","eg",0.0341900693094184
20,"independent_series",3,"S2","hb",0.0601608995347833
20,"independent_series",3,"S2","dr",0.0664420418764104
20,"independent_series",3,"S2","vs",0.0376216020240502
20,"independent_series",3,"S2","rm",0.206932485832626
20,"independent_series",3,"S2","sq",0.383805524147843
20,"independent_series",3,"S3","nv",0.0745240349889818
20,"independent_series",3,"S3","ar",0.0568622408691279
20,"independent_series",3,"S3","eg",0.0253861933766401
20,"independent_series",3,"S3","hb",0.157177764210537
20,"independent_series",3,"S3","dr",0.407743961037288
20,"independent_series",3,"S3","vs",0.0199188699019447
20,"independent_series",3,"S3","rm",0.0975243903902075
20,"independent_series",3,"S3","sq",0.160862545225273
20,"independent_series",3,"S4","nv",0.0326467742780245
20,"independent_series",3,"S4","ar",0.227116991070467
20,"independent_series",3,"S4","eg",0.243806840558598
20,"independent_series",3,"S4","hb",0.172806818858782
20,"independent_series",3,"S4","dr",0.0574058052673782
20,"independent_series",3,"S4","vs",0.187746074361284
20,"independent_series",3,"S4","rm",0.0616641613690378
20,"independent_series",3,"S4","sq",0.0168065342364275
21,"independent_series",3,"S1","nv",0.14298680766588
21,"independent_series",3,"S1","ar",0.10795507054863
21,"independent_series",3,"S1","eg",0.0209373458257016
21,"independent_series",3,"S1","hb",0.170062940998142
21,"independent_series",3,"S1","dr",0.140043425117551
21,"independent_series",3,"S1","vs",0.0177641203382894
21,"independent_series",3,"S1","rm",0.114464502695625
21,"independent_series",3,"S1","sq",0.285785786810181
21,"independent_series",3,"S2","nv",0.027675246323955
21,"independent_series",3,"S2","ar",0.146656398313262
21,"independent_series",3,"S2","eg",0.168839262772285
21,"independent_series",3,"S2","hb",0.153193729742252
21,"independent_series",3,"S2","dr",0.197826717700093
21,"independent_series",3,"S2","vs",0.0134748242408354
21,"independent_series",3,"S2","rm",0.133153091865299
21,"independent_series",3,"S2","sq",0.159180729042019
21,"independent_series",3,"S3","nv",0.0767001163435761
21,"independent_series",3,"S3","ar",0.18248065666356
21,"independent_series",3,"S3","eg",0.144081005414733
21,"independent_series",3,"S3","hb",0.142446749176516
21,"independent_series",3,"S3","dr",0.115474059145873
21,"independent_series",3,"S3","vs",0.276734374236259
21,"independent_series",3,"S3","rm",0.0110440928604221
21,"independent_series",3,"S3","sq",0.0510389461590602
21,"independent_series",3,"S4","nv",0.148016037255714
21,"independent_series",3,"S4","ar",0.0489008743395765
21,"independent_series",3,"S4","eg",0.114879134528837
21,"independent_series",3,"S4","hb",0.020478090248534
21,"independent_series",3,"S4","dr",0.0755761349441305
21,"independent_series",3,"S4","vs",0.0290111286883264
21,"independent_series",3,"S4","rm",0.496905381018041
21,"independent_series",3,"S4","sq",0.0662332189768406
22,"independent_series",3,"S1","nv",0.113015663095747
22,"independent_series",3,"S1","ar",0.0345297483949511
22,"independent_series",3,"S1","eg",0.26659836982613
22,"independent_series",3,"S1","hb",0.0214009052739257
22,"independent_series",3,"S1","dr",0.209835730123471
22,"independent_series",3,"S1","vs",0.0621169105577866
22,"independent_series",3,"S1","rm",0.0355516751098494
22,"independent_series",3,"S1","sq",0.256950997618139
22,"independent_series",3,"S2","nv",0.0193059525634807
22,"independent_series",3,"S2","ar",0.205928571232687
22,"independent_series",3,"S2","eg",0.184127036554167
22,"independent_series",3,"S2","hb",0.180863008572807
22,"independent_series",3,"S2","dr",0.158739674777
22,"independent_series",3,"S2","vs",0.0201561189263658
22,"independent_series",3,"S2","rm",0.0710115253930599
22,"independent_series",3,"S2","sq",0.159868111980434
22,"independent_series",3,"S3","nv",0.0343264741043303
22,"independent_series",3,"S3","ar",0.198955447303772
22,"independent_series",3,"S3","eg",0.0891333846282063
22,"independent_series",3,"S3","hb",0.109952806533026
22,"independent_series",3,"S3","dr",0.202136821342735
22,"independent_series",3,"S3","vs",0.0126757034092964
22,"independent_series",3,"S3","rm",0.162286298381818
22,"independent_series",3,"S3","sq",0.190533064296816
22,"independent_series",3,"S4","nv",0.0185109325321422
22,"independent_series",3,"S4","ar",0.184445738033993
22,"independent_series",3,"S4","eg",0.124616870822794
22,"independent_series",3,"S4","hb",0.172667297764487
22,"independent_series",3,"S4","dr",0.144585460730552
22,"independent_series",3,"S4","vs",0.0202354421382829
22,"independent_series",3,"S4","rm",0.245005155683195
22,"independent_series",3,"S4","sq",0.0899331022945528
23,"independent_series",3,"S1","nv",0.0722273496336341
23,"independent_series",3,"S1","ar",0.0781913819734548
23,"independent_series",3,"S1","eg",0.218401878858208
23,"independent_series",3,"S1","hb",0.131692348945791
23,"independent_series",3,"S1","dr",0.151812783659933
23,"independent_series",3,"S1","vs",0.00976708895444425
23,"independent_series",3,"S1","rm",0.138154039626331
23,"independent_series",3,"S1","sq",0.199753128348204
23,"independent_series",3,"S2","nv",0.048241652766931
23,"independent_series",3,"S2","ar",0.19093444386812
23,"independent_series",3,"S2","eg",0.173465249166652
23,"independent_series",3,"S2","hb",0.183598271596298
23,"independent_series",3,"S2","dr",0.139959550893835
23,"independent_series",3,"S2","vs",0.0103279384686026
23,"independent_series",3,"S2","rm",0.113163598980819
23,"independent_series",3,"S2","sq",0.140309294258743
23,"independent_series",3,"S3","nv",0.0388511295660955
23,"independent_series",3,"S3","ar",0.176545939802427
23,"independent_series",3,"S3","eg",0.147562423163138
23,"independent_series",3,"S3","hb",0.163502929982603
23,"independent_series",3,"S3","dr",0.152527521854154
23,"independent_series",3,"S3","vs",0.0110773478660387
23,"independent_series",3,"S3","rm",0.142559462107864
23,"independent_series",3,"S3","sq",0.16737324565768
23,"independent_series",3,"S4","nv",0.0834042885648069
23,"independent_series",3,"S4","ar",0.272152024471329
23,"independent_series",3,"S4","eg",0.0982803732850906
23,"independent_series",3,"S4","hb",0.263159662341647
23,"independent_series",3,"S4","dr",0.0836516653750062
23,"independent_series",3,"S4","vs",0.0111693661891729
23,"independent_series",3,"S4","rm",0.126085086830439
23,"independent_series",3,"S4","sq",0.0620975329425079
24,"independent_series",3,"S1","nv",0.185130464009686
24,"independent_series",3,"S1","ar",0.317255351679877
24,"independent_series",3,"S1","eg",0.0523554054269336
24,"independent_series",3,"S1","hb",0.147593548846393
24,"independent_series",3,"S1","dr",0.133016526471953
24,"independent_series",3,"S1","vs",0.029313974464894
24,"independent_series",3,"S1","rm",0.0165290891515298
24,"independent_series",3,"S1","sq",0.118805639948735
24,"independent_series",3,"S2","nv",0.0454036580162685
24,"independent_series",3,"S2","ar",0.123147194129301
24,"independent_series",3,"S2","eg",0.383983117592769
24,"independent_series",3,"S2","hb",0.10637556412914
24,"independent_series",3,"S2","dr",0.133933368638618
24,"independent_series",3,"S2","vs",0.0120524101590628
24,"independent_series",3,"S2","rm",0.119270097012423
24,"independent_series",3,"S2","sq",0.0758345903224181
24,"independent_series",3,"S3","nv",0.0467774018728346
24,"independent_series",3,"S3","ar",0.162000029537863
24,"independent_series",3,"S3","eg",0.13281299086257
24,"independent_series",3,"S3","hb",0.165308989251915
24,"independent_series",3,"S3","dr",0.166099779148403
24,"independent_series",3,"S3","vs",0.010245971806388
24,"independent_series",3,"S3","rm",0.154622767426409
24,"independent_series",3,"S3","sq",0.162132070093618
24,"independent_series",3,"S4","nv",0.121909269156229
24,"independent_series",3,"S4","ar",0.0828889811201826
24,"independent_series",3,"S4","eg",0.0643201338822512
24,"independent_series",3,"S4","hb",0.0373486457156744
24,"independent_series",3,"S4","dr",0.309722910272244
24,"independent_series",3,"S4","vs",0.173315258362054
24,"independent_series",3,"S4","rm",0.0140368465603985
24,"independent_series",3,"S4","sq",0.196457954930967
25,"independent_series",3,"S1","nv",0.0709134271235513
25,"independent_series",3,"S1","ar",0.014511504697611
25,"independent_series",3,"S1","eg",0.0594864217370577
25,"independent_series",3,"S1","hb",0.0923456452437692
25,"independent_series",3,"S1","dr",0.28053357166672
25,"independent_series",3,"S1","vs",0.131187838381947
25,"independent_series",3,"S1","rm",0.0437090524386013
25,"independent_series",3,"S1","sq",0.307312538710742
25,"independent_series",3,"S2","nv",0.0948479632701169
25,"independent_series",3,"S2","ar",0.124898245322552
25,"independent_series",3,"S2","eg",0.312877238792734
25,"independent_series",3,"S2","hb",0.107438820244266
25,"independent_series",3,"S2","dr",0.11563523611799
25,"independent_series",3,"S2","vs",0.00962753700320433
25,"independent_series",3,"S2","rm",0.0856868589699163
25,"independent_series",3,"S2","sq",0.148988100279221
25,"independent_series",3,"S3","nv",0.0244628536672089
25,"independent_series",3,"S3","ar",0.187972738094004
25,"independent_series",3,"S3","eg",0.118546005831389
25,"independent_series",3,"S3","hb",0.179892768942223
25,"independent_series",3,"S3","dr",0.154946747109726
25,"independent_series",3,"S3","vs",0.0147848522841981
25,"independent_series",3,"S3","rm",0.157928003197189
25,"independent_series",3,"S3","sq",0.161466030874062
25,"independent_series",3,"S4","nv",0.0572054274234511
25,"independent_series",3,"S4","ar",0.179553453966868
25,"independent_series",3,"S4","eg",0.0109294429994223
25,"independent_series",3,"S4","hb",0.24346682065195
25,"independent_series",3,"S4","dr",0.0652618787203413
25,"independent_series",3,"S4","vs",0.13025014232259
25,"independent_series",3,"S4","rm",0.186913663994852
25,"independent_series",3,"S4","sq",0.126419169920524
26,"independent_series",3,"S1","nv",0.258199454037979
26,"independent_series",3,"S1","ar",0.0450567162281839
26,"independent_series",3,"S1","eg",0.110461078771512
26,"independent_series",3,"S1","hb",0.0693869919942657
26,"independent_series",3,"S1","dr",0.11746399630938
26,"independent_series",3,"S1","vs",0.2925137981004
26,"independent_series",3,"S1","rm",0.0126765530387587
26,"independent_series",3,"S1","sq",0.0942414115195203
26,"independent_series",3,"S2","nv",0.0562832069665675
26,"independent_series",3,"S2","ar",0.201646451993881
26,"independent_series",3,"S2","eg",0.124081722262819
26,"independent_series",3,"S2","hb",0.177740925490588
26,"independent_series",3,"S2","dr",0.179572877387005
26,"independent_series",3,"S2","vs",0.0104999183392047
26,"independent_series",3,"S2","rm",0.0742824094954215
26,"independent_series",3,"S2","sq",0.175892488064513
26,"independent_series",3,"S3","nv",0.24817892144092
26,"independent_series",3,"S3","ar",0.168257161411324
26,"independent_series",3,"S3","eg",0.0173494373559714
26,"independent_series",3,"S3","hb",0.203908823446521
26,"independent_series",3,"S3","dr",0.0877999929290128
26,"independent_series",3,"S3","vs",0.197114245972771
26,"independent_series",3,"S3","rm",0.0467188503841963
26,"independent_series",3,"S3","sq",0.030672567059284
26,"independent_series",3,"S4","nv",0.0496020952358202
26,"independent_series",3,"S4","ar",0.16183581429586
26,"independent_series",3,"S4","eg",0.132248359951186
26,"independent_series",3,"S4","hb",0.219446424871443
26,"independent_series",3,"S4","dr",0.157159829634414
26,"independent_series",3,"S4","vs",0.0104567417249991
26,"independent_series",3,"S4","rm",0.173249311066861
26,"independent_series",3,"S4","sq",0.0960014232194164
27,"independent_series",3,"S1","nv",0.052552807327473
27,"independent_series",3,"S1","ar",0.135972959225348
27,"independent_series",3,"S1","eg",0.150255481264763
27,"independent_series",3,"S1","hb",0.162888320340594
27,"independent_series",3,"S1","dr",0.128428869872818
27,"independent_series",3,"S1","vs",0.0100170730051285
27,"independent_series",3,"S1","rm",0.225886529024334
27,"independent_series",3,"S1","sq",0.133997959939541
27,"independent_series",3,"S2","nv",0.0154319683642716
27,"independent_series",3,"S2","ar",0.235680461207766
27,"independent_series",3,"S2","eg",0.0287845355634913
27,"independent_series",3,"S2","hb",0.0714768234573863
27,"independent_series",3,"S2","dr",0.165517093191419
27,"independent_series",3,"S2","vs",0.258164783378255
27,"independent_series",3,"S2","rm",0.0967565410490625
27,"independent_series",3,"S2","sq",0.128187793788347
27,"independent_series",3,"S3","nv",0.61425515818302
27,"independent_series",3,"S3","ar",0.0334021527551084
27,"independent_series",3,"S3","eg",0.0997539441850679
27,"independent_series",3,"S3","hb",0.0390563049142462
27,"independent_series",3,"S3","dr",0.0576523359636132
27,"independent_series",3,"S3","vs",0.0907811618727528
27,"independent_series",3,"S3","rm",0.0327566279135565
27,"independent_series",3,"S3","sq",0.0323423142126355
27,"independent_series",3,"S4","nv",0.526226024955046
27,"independent_series",3,"S4","ar",0.0677750050876423
27,"independent_series",3,"S4","eg",0.0735782148096462
27,"independent_series",3,"S4","hb",0.0498832018507119
27,"independent_series",3,"S4","dr",0.0228855942524743
27,"independent_series",3,"S4","vs",0.181067834158157
27,"independent_series",3,"S4","rm",0.0414488005760984
27,"independent_series",3,"S4","sq",0.0371353243102238
28,"independent_series",3,"S1","nv",0.113876133647897
28,"independent_series",3,"S1","ar",0.222501488417175
28,"independent_series",3,"S1","eg",0.0452067458431694
28,"independent_series",3,"S1","hb",0.136357661083564
28,"independent_series",3,"S1","dr",0.160303912713352
28,"independent_series",3,"S1","vs",0.0792068300266344
28,"independent_series",3,"S1","rm",0.0114672159052373
28,"independent_series",3,"S1","sq",0.231080012362971
28,"independent_series",3,"S2","nv",0.0427495274408725
28,"independent_series",3,"S2","ar",0.22458017168677
28,"independent_series",3,"S2","eg",0.119745099211347
28,"independent_series",3,"S2","hb",0.18081227878542
28,"independent_series",3,"S2","dr",0.129155097844838
28,"independent_series",3,"S2","vs",0.0110242563155043
28,"independent_series",3,"S2","rm",0.176708474041584
28,"independent_series",3,"S2","sq",0.115225094673664
28,"independent_series",3,"S3","nv",0.0331552828736738
28,"independent_series",3,"S3","ar",0.137565275521198
28,"independent_series",3,"S3","eg",0.0928699592685819
28,"independent_series",3,"S3","hb",0.210783704589207
28,"independent_series",3,"S3","dr",0.211088791499564
28,"independent_series",3,"S3","vs",0.0126725127951396
28,"independent_series",3,"S3","rm",0.150767773829353
28,"independent_series",3,"S3","sq",0.151096699623284
28,"independent_series",3,"S4","nv",0.35657093380901
28,"independent_series",3,"S4","ar",0.147902999574189
28,"independent_series",3,"S4","eg",0.01627970584744
28,"independent_series",3,"S4","hb",0.154366262887213
28,"independent_series",3,"S4","dr",0.0423441821848441
28,"independent_series",3,"S4","vs",0.0527581980612069
28,"independent_series",3,"S4","rm",0.179573304831369
28,"independent_series",3,"S4","sq",0.0502044128047281
29,"independent_series",3,"S1","nv",0.0878442900853323
29,"independent_series",3,"S1","ar",0.0278741914971669
29,"independent_series",3,"S1","eg",0.164830261925927
29,"independent_series",3,"S1","hb",0.0870016288149374
29,"independent_series",3,"S1","dr",0.193463970128212
29,"independent_series",3,"S1","vs",0.232371743817717
29,"independent_series",3,"S1","rm",0.015033124310309
29,"independent_series",3,"S1","sq",0.191580789420398
29,"independent_series",3,"S2","nv",0.0321294227109924
29,"independent_series",3,"S2","ar",0.145924627750909
29,"independent_series",3,"S2","eg",0.161051116675446
29,"independent_series",3,"S2","hb",0.13456826889015
29,"independent_series",3,"S2","dr",0.103658671700323
29,"independent_series",3,"S2","vs",0.0130799130847658
29,"independent_series",3,"S2","rm",0.294521665727685
29,"independent_series",3,"S2","sq",0.115066313459729
29,"independent_series",3,"S3","nv",0.0320041475407257
29,"independent_series",3,"S3","ar",0.17193127203749
29,"independent_series",3,"S3","eg",0.284995090695668
29,"independent_series",3,"S3","hb",0.117988873721796
29,"independent_series",3,"S3","dr",0.146990159926394
29,"independent_series",3,"S3","vs",0.0130239146845146
29,"independent_series",3,"S3","rm",0.119284186848193
29,"independent_series",3,"S3","sq",0.113782354545218
29,"independent_series",3,"S4","nv",0.0895915583035861
29,"independent_series",3,"S4","ar",0.0523348039919188
29,"independent_series",3,"S4","eg",0.0797631614517362
29,"independent_series",3,"S4","hb",0.02868325114474
29,"independent_series",3,"S4","dr",0.0293526462381015
29,"independent_series",3,"S4","vs",0.608863659843283
29,"independent_series",3,"S4","rm",0.0790567087322654
29,"independent_series",3,"S4","sq",0.0323542102943694
30,"independent_series",3,"S1","nv",0.044636261026924
30,"independent_series",3,"S1","ar",0.201875239472862
30,"independent_series",3,"S1","eg",0.0437574607536925
30,"independent_series",3,"S1","hb",0.279270131285799
30,"independent_series",3,"S1","dr",0.204179991312744
30,"independent_series",3,"S1","vs",0.014502557964695
30,"independent_series",3,"S1","rm",0.107339608383264
30,"independent_series",3,"S1","sq",0.10443874980002
30,"independent_series",3,"S2","nv",0.0306725723595139
30,"independent_series",3,"S2","ar",0.160548635752173
30,"independent_series",3,"S2","eg",0.173928527402822
30,"independent_series",3,"S2","hb",0.150380585082009
30,"independent_series",3,"S2","dr",0.152741342863255
30,"independent_series",3,"S2","vs",0.0125370981764793
30,"independent_series",3,"S2","rm",0.171356262349433
30,"independent_series",3,"S2","sq",0.147834976014315
30,"independent_series",3,"S3","nv",0.0257306118572147
30,"independent_series",3,"S3","ar",0.152781261269861
30,"independent_series",3,"S3","eg",0.0711315909889739
30,"independent_series",3,"S3","hb",0.184316691857305
30,"independent_series",3,"S3","dr",0.207889049698805
30,"independent_series",3,"S3","vs",0.0156831528217694
30,"independent_series",3,"S3","rm",0.158701725310379
30,"independent_series",3,"S3","sq",0.183765916195693
30,"independent_series",3,"S4","nv",0.223227979728746
30,"independent_series",3,"S4","ar",0.0618525964016789
30,"independent_series",3,"S4","eg",0.0305447296165598
30,"independent_series",3,"S4","hb",0.0935189500866507
30,"independent_series",3,"S4","dr",0.0356603708595766
30,"independent_series",3,"S4","vs",0.454772955422058
30,"independent_series",3,"S4","rm",0.0744199620184799
30,"independent_series",3,"S4","sq",0.0260024558662503
1,"independent_series",6,"S1","nv",0.0315220071583919
1,"independent_series",6,"S1","ar",0.126467810092052
1,"independent_series",6,"S1","eg",0.116976992664501
1,"independent_series",6,"S1","hb",0.186329464189358
1,"independent_series",6,"S1","dr",0.185592312465187
1,"independent_series",6,"S1","vs",0.0126141421722246
1,"independent_series",6,"S1","rm",0.171102528072019
1,"independent_series",6,"S1","sq",0.169394743186267
1,"independent_series",6,"S2","nv",0.0312274260584312
1,"independent_series",6,"S2","ar",0.16747243092273
1,"independent_series",6,"S2","eg",0.364578085024172
1,"independent_series",6,"S2","hb",0.0922290385537696
1,"independent_series",6,"S2","dr",0.0253073443277984
1,"independent_series",6,"S2","vs",0.0265571968167459
1,"independent_series",6,"S2","rm",0.145526801342968
1,"independent_series",6,"S2","sq",0.147101676953384
1,"independent_series",6,"S3","nv",0.0165901637345619
1,"independent_series",6,"S3","ar",0.251337981818012
1,"independent_series",6,"S3","eg",0.099502709672606
1,"independent_series",6,"S3","hb",0.250871937263804
1,"independent_series",6,"S3","dr",0.0794730279881053
1,"independent_series",6,"S3","vs",0.0263195498979762
1,"independent_series",6,"S3","rm",0.0935069718507221
1,"independent_series",6,"S3","sq",0.182397657774212
1,"independent_series",6,"S4","nv",0.316033760847765
1,"independent_series",6,"S4","ar",0.0312838536494709
1,"independent_series",6,"S4","eg",0.298029453833587
1,"independent_series",6,"S4","hb",0.155047590387782
1,"independent_series",6,"S4","dr",0.0401233763185011
1,"independent_series",6,"S4","vs",0.0353501159937849
1,"independent_series",6,"S4","rm",0.0931301337592301
1,"independent_series",6,"S4","sq",0.0310017152098794
2,"independent_series",6,"S1","nv",0.185324271579053
2,"independent_series",6,"S1","ar",0.0615850938580649
2,"independent_series",6,"S1","eg",0.195447436596916
2,"independent_series",6,"S1","hb",0.157772729565558
2,"independent_series",6,"S1","dr",0.254000439129643
2,"independent_series",6,"S1","vs",0.0437296397582193
2,"independent_series",6,"S1","rm",0.0127456559945504
2,"independent_series",6,"S1","sq",0.0893947335179955
2,"independent_series",6,"S2","nv",0.0315800996623603
2,"independent_series",6,"S2","ar",0.213303169656761
2,"independent_series",6,"S2","eg",0.13604080992984
2,"independent_series",6,"S2","hb",0.28323236351733
2,"independent_series",6,"S2","dr",0.0787171225582177
2,"independent_series",6,"S2","vs",0.0141051248677649
2,"independent_series",6,"S2","rm",0.1419731315053
2,"independent_series",6,"S2","sq",0.101048178302426
2,"independent_series",6,"S3","nv",0.286574469299711
2,"independent_series",6,"S3","ar",0.0590765342278226
2,"independent_series",6,"S3","eg",0.0474014863486289
2,"independent_series",6,"S3","hb",0.0473883977477613
2,"independent_series",6,"S3","dr",0.0422438144926451
2,"independent_series",6,"S3","vs",0.447109398852603
2,"independent_series",6,"S3","rm",0.039565874768898
2,"independent_series",6,"S3","sq",0.03064002426193
2,"independent_series",6,"S4","nv",0.0809149425048519
2,"independent_series",6,"S4","ar",0.043330875556372
2,"independent_series",6,"S4","eg",0.361373183704161
2,"independent_series",6,"S4","hb",0.0458382458635094
2,"independent_series",6,"S4","dr",0.160398627662077
2,"independent_series",6,"S4","vs",0.251991891516401
2,"independent_series",6,"S4","rm",0.0310954599722921
2,"independent_series",6,"S4","sq",0.0250567732203361
3,"independent_series",6,"S1","nv",0.17033920355717
3,"independent_series",6,"S1","ar",0.0446984794145773
3,"independent_series",6,"S1","eg",0.054529596624458
3,"independent_series",6,"S1","hb",0.040976212329346
3,"independent_series",6,"S1","dr",0.0526324629511948
3,"independent_series",6,"S1","vs",0.571296352479136
3,"independent_series",6,"S1","rm",0.0304481780956515
3,"independent_series",6,"S1","sq",0.0350795145484663
3,"independent_series",6,"S2","nv",0.108493493195051
3,"independent_series",6,"S2","ar",0.0379177172474508
3,"independent_series",6,"S2","eg",0.0749736878512902
3,"independent_series",6,"S2","hb",0.226595235798269
3,"independent_series",6,"S2","dr",0.0166386252541114
3,"independent_series",6,"S2","vs",0.182299392770774
3,"independent_series",6,"S2","rm",0.308286507322201
3,"independent_series",6,"S2","sq",0.0447953405608536
3,"independent_series",6,"S3","nv",0.0318602244506378
3,"independent_series",6,"S3","ar",0.140263531780516
3,"independent_series",6,"S3","eg",0.160266318866334
3,"independent_series",6,"S3","hb",0.171876051830599
3,"independent_series",6,"S3","dr",0.151240089393354
3,"independent_series",6,"S3","vs",0.0122710946254172
3,"independent_series",6,"S3","rm",0.170112737727213
3,"independent_series",6,"S3","sq",0.16210995132593
3,"independent_series",6,"S4","nv",0.518240405425999
3,"independent_series",6,"S4","ar",0.0911106776883837
3,"independent_series",6,"S4","eg",0.116285012616153
3,"independent_series",6,"S4","hb",0.0397333059878086
3,"independent_series",6,"S4","dr",0.0313957001917627
3,"independent_series",6,"S4","vs",0.0851380146853363
3,"independent_series",6,"S4","rm",0.0197252772132191
3,"independent_series",6,"S4","sq",0.098371606191338
4,"independent_series",6,"S1","nv",0.105451103148883
4,"independent_series",6,"S1","ar",0.130886521551082
4,"independent_series",6,"S1","eg",0.0220812242973829
4,"independent_series",6,"S1","hb",0.184548939770532
4,"independent_series",6,"S1","dr",0.0756505997277049
4,"independent_series",6,"S1","vs",0.335959030248531
4,"independent_series",6,"S1","rm",0.126726772148394
4,"independent_series",6,"S1","sq",0.0186958091074901
4,"independent_series",6,"S2","nv",0.0241366661736562
4,"independent_series",6,"S2","ar",0.156801781105108
4,"independent_series",6,"S2","eg",0.159177569434711
4,"independent_series",6,"S2","hb",0.156221981561606
4,"independent_series",6,"S2","dr",0.170805973294503
4,"independent_series",6,"S2","vs",0.0147095669446215
4,"independent_series",6,"S2","rm",0.148917879551594
4,"independent_series",6,"S2","sq",0.1692285819342
4,"independent_series",6,"S3","nv",0.134403453132344
4,"independent_series",6,"S3","ar",0.168817768976992
4,"independent_series",6,"S3","eg",0.274920111881522
4,"independent_series",6,"S3","hb",0.170593218166465
4,"independent_series",6,"S3","dr",0.0315767081832156
4,"independent_series",6,"S3","vs",0.108620823128338
4,"independent_series",6,"S3","rm",0.097746109601294
4,"independent_series",6,"S3","sq",0.0133218069298296
4,"independent_series",6,"S4","nv",0.0668313508612851
4,"independent_series",6,"S4","ar",0.187893666026007
4,"independent_series",6,"S4","eg",0.0145245277563874
4,"independent_series",6,"S4","hb",0.280803541589884
4,"independent_series",6,"S4","dr",0.0927688897064009
4,"independent_series",6,"S4","vs",0.0367046954226299
4,"independent_series",6,"S4","rm",0.237586312018844
4,"independent_series",6,"S4","sq",0.0828870166185619
5,"independent_series",6,"S1","nv",0.408353241950243
5,"independent_series",6,"S1","ar",0.174001628929438
5,"independent_series",6,"S1","eg",0.200496512479305
5,"independent_series",6,"S1","hb",0.0458782460055097
5,"independent_series",6,"S1","dr",0.0340641458442412
5,"independent_series",6,"S1","vs",0.0636516387510635
5,"independent_series",6,"S1","rm",0.0225663002018833
5,"independent_series",6,"S1","sq",0.050988285838316
5,"independent_series",6,"S2","nv",0.0384744513982975
5,"independent_series",6,"S2","ar",0.138509287690148
5,"independent_series",6,"S2","eg",0.0914600336489585
5,"independent_series",6,"S2","hb",0.120393244586049
5,"independent_series",6,"S2","dr",0.230302337996134
5,"independent_series",6,"S2","vs",0.0118920826486234
5,"independent_series",6,"S2","rm",0.200427596620222
5,"independent_series",6,"S2","sq",0.168540965411568
5,"independent_series",6,"S3","nv",0.292671518306203
5,"independent_series",6,"S3","ar",0.0508231350097275
5,"independent_series",6,"S3","eg",0.0217687399122926
5,"independent_series",6,"S3","hb",0.0361161161876494
5,"independent_series",6,"S3","dr",0.097008647102777
5,"independent_series",6,"S3","vs",0.375281357680744
5,"independent_series",6,"S3","rm",0.0823971350250781
5,"independent_series",6,"S3","sq",0.0439333507755287
5,"independent_series",6,"S4","nv",0.54194702935266
5,"independent_series",6,"S4","ar",0.0651178051980342
5,"independent_series",6,"S4","eg",0.108673356187504
5,"independent_series",6,"S4","hb",0.0659587821076288
5,"independent_series",6,"S4","dr",0.0935170994917381
5,"independent_series",6,"S4","vs",0.0146666556598985
5,"independent_series",6,"S4","rm",0.0588043838072188
5,"independent_series",6,"S4","sq",0.051314888195318
6,"independent_series",6,"S1","nv",0.380176224972386
6,"independent_series",6,"S1","ar",0.0668425818117346
6,"independent_series",6,"S1","eg",0.0604588823318489
6,"independent_series",6,"S1","hb",0.0202625172576108
6,"independent_series",6,"S1","dr",0.0820751353191031
6,"independent_series",6,"S1","vs",0.304494351583089
6,"independent_series",6,"S1","rm",0.0404119683052643
6,"independent_series",6,"S1","sq",0.0452783384189634
6,"independent_series",6,"S2","nv",0.236598232755012
6,"independent_series",6,"S2","ar",0.0514553585629126
6,"independent_series",6,"S2","eg",0.156781663701281
6,"independent_series",6,"S2","hb",0.0350127383773762
6,"independent_series",6,"S2","dr",0.193204974346682
6,"independent_series",6,"S2","vs",0.172354759263839
6,"independent_series",6,"S2","rm",0.0144250486734361
6,"independent_series",6,"S2","sq",0.14016722431946
6,"independent_series",6,"S3","nv",0.164553239099133
6,"independent_series",6,"S3","ar",0.0160578738448495
6,"independent_series",6,"S3","eg",0.135236675458515
6,"independent_series",6,"S3","hb",0.0584996203916525
6,"independent_series",6,"S3","dr",0.0817658796424759
6,"independent_series",6,"S3","vs",0.348415171720029
6,"independent_series",6,"S3","rm",0.0311637289901245
6,"independent_series",6,"S3","sq",0.164307810853221
6,"independent_series",6,"S4","nv",0.0388318188003788
6,"independent_series",6,"S4","ar",0.177304020484917
6,"independent_series",6,"S4","eg",0.186475529959124
6,"independent_series",6,"S4","hb",0.158799737476271
6,"independent_series",6,"S4","dr",0.14170427570963
6,"independent_series",6,"S4","vs",0.0112805611665279
6,"independent_series",6,"S4","rm",0.111761866367613
6,"independent_series",6,"S4","sq",0.173842190035539
7,"independent_series",6,"S1","nv",0.0371455878376938
7,"independent_series",6,"S1","ar",0.195411346330592
7,"independent_series",6,"S1","eg",0.169289423130214
7,"independent_series",6,"S1","hb",0.17714779593816
7,"independent_series",6,"S1","dr",0.139119550187421
7,"independent_series",6,"S1","vs",0.0116940233812551
7,"independent_series",6,"S1","rm",0.170346643978723
7,"independent_series",6,"S1","sq",0.0998456292159416
7,"independent_series",6,"S2","nv",0.121458954636416
7,"independent_series",6,"S2","ar",0.0200385321630731
7,"independent_series",6,"S2","eg",0.0701183015956846
7,"independent_series",6,"S2","hb",0.129664765962048
7,"independent_series",6,"S2","dr",0.0696438432606646
7,"independent_series",6,"S2","vs",0.0567518522158825
7,"independent_series",6,"S2","rm",0.0274924220730637
7,"independent_series",6,"S2","sq",0.504831328093168
7,"independent_series",6,"S3","nv",0.0446940476317102
7,"independent_series",6,"S3","ar",0.0136407433810336
7,"independent_series",6,"S3","eg",0.155855338040246
7,"independent_series",6,"S3","hb",0.14020080676553
7,"independent_series",6,"S3","dr",0.127381892181535
7,"independent_series",6,"S3","vs",0.333117226479555
7,"independent_series",6,"S3","rm",0.138603627215015
7,"independent_series",6,"S3","sq",0.0465063183053761
7,"independent_series",6,"S4","nv",0.0287392669615526
7,"independent_series",6,"S4","ar",0.137406078040811
7,"independent_series",6,"S4","eg",0.2291126062124
7,"independent_series",6,"S4","hb",0.101605533204642
7,"independent_series",6,"S4","dr",0.144726433153193
7,"independent_series",6,"S4","vs",0.0145570034544882
7,"independent_series",6,"S4","rm",0.0887493496288456
7,"independent_series",6,"S4","sq",0.255103729344067
8,"independent_series",6,"S1","nv",0.0296120544579164
8,"independent_series",6,"S1","ar",0.264837808431782
8,"independent_series",6,"S1","eg",0.027143541396223
8,"independent_series",6,"S1","hb",0.0380694667838449
8,"independent_series",6,"S1","dr",0.141441054979606
8,"independent_series",6,"S1","vs",0.0475771678911304
8,"independent_series",6,"S1","rm",0.357278446933634
8,"independent_series",6,"S1","sq",0.0940404591258632
8,"independent_series",6,"S2","nv",0.0569902117428546
8,"independent_series",6,"S2","ar",0.0827298022844859
8,"independent_series",6,"S2","eg",0.0258639456846768
8,"independent_series",6,"S2","hb",0.448918314114931
8,"independent_series",6,"S2","dr",0.119258270930973
8,"independent_series",6,"S2","vs",0.0250777679447368
8,"independent_series",6,"S2","rm",0.196043962196991
8,"independent_series",6,"S2","sq",0.045117725100351
8,"independent_series",6,"S3","nv",0.068192136924668
8,"independent_series",6,"S3","ar",0.145365647601075
8,"independent_series",6,"S3","eg",0.13362717599514
8,"independent_series",6,"S3","hb",0.161625852175644
8,"independent_series",6,"S3","dr",0.168238729327116
8,"independent_series",6,"S3","vs",0.00913464611614157
8,"independent_series",6,"S3","rm",0.161971634389514
8,"independent_series",6,"S3","sq",0.151844177470702
8,"independent_series",6,"S4","nv",0.491216070133679
8,"independent_series",6,"S4","ar",0.134348969763919
8,"independent_series",6,"S4","eg",0.026033298943669
8,"independent_series",6,"S4","hb",0.0490047319489008
8,"independent_series",6,"S4","dr",0.0286144181005763
8,"independent_series",6,"S4","vs",0.130954543159251
8,"independent_series",6,"S4","rm",0.102682893767674
8,"independent_series",6,"S4","sq",0.0371450741823303
9,"independent_series",6,"S1","nv",0.250731549215672
9,"independent_series",6,"S1","ar",0.135170537889168
9,"independent_series",6,"S1","eg",0.0258102087269462
9,"independent_series",6,"S1","hb",0.114023419340185
9,"independent_series",6,"S1","dr",0.0984613639327795
9,"independent_series",6,"S1","vs",0.177844600382286
9,"independent_series",6,"S1","rm",0.0150626162387817
9,"independent_series",6,"S1","sq",0.182895704274181
9,"independent_series",6,"S2","nv",0.0724306286584073
9,"independent_series",6,"S2","ar",0.148301647906485
9,"independent_series",6,"S2","eg",0.152291605907251
9,"independent_series",6,"S2","hb",0.202546932026876
9,"independent_series",6,"S2","dr",0.124116273086393
9,"independent_series",6,"S2","vs",0.00923214115169497
9,"independent_series",6,"S2","rm",0.178995803994982
9,"independent_series",6,"S2","sq",0.11208496726791
9,"independent_series",6,"S3","nv",0.124457741462861
9,"independent_series",6,"S3","ar",0.231159194070704
9,"independent_series",6,"S3","eg",0.0737996213192886
9,"independent_series",6,"S3","hb",0.11927884156937
9,"independent_series",6,"S3","dr",0.0186183866378408
9,"independent_series",6,"S3","vs",0.21357746866551
9,"independent_series",6,"S3","rm",0.197526268949586
9,"independent_series",6,"S3","sq",0.0215824773248401
9,"independent_series",6,"S4","nv",0.0273360002207909
9,"independent_series",6,"S4","ar",0.102579043775146
9,"independent_series",6,"S4","eg",0.167227107965159
9,"independent_series",6,"S4","hb",0.214235410961165
9,"independent_series",6,"S4","dr",0.056655447836086
9,"independent_series",6,"S4","vs",0.018512735450186
9,"independent_series",6,"S4","rm",0.334025128362239
9,"independent_series",6,"S4","sq",0.0794291254292275
10,"independent_series",6,"S1","nv",0.0234047176965358
10,"independent_series",6,"S1","ar",0.183859105484451
10,"independent_series",6,"S1","eg",0.159163796001072
10,"independent_series",6,"S1","hb",0.153826052733954
10,"independent_series",6,"S1","dr",0.1564559521569
10,"independent_series",6,"S1","vs",0.0151231787760869
10,"independent_series",6,"S1","rm",0.138205568453114
10,"independent_series",6,"S1","sq",0.169961628697886
10,"independent_series",6,"S2","nv",0.0425765860993745
10,"independent_series",6,"S2","ar",0.192619818800527
10,"independent_series",6,"S2","eg",0.136438876835109
10,"independent_series",6,"S2","hb",0.181211957729659
10,"independent_series",6,"S2","dr",0.14720387058582
10,"independent_series",6,"S2","vs",0.0107385062663621
10,"independent_series",6,"S2","rm",0.15846454044677
10,"independent_series",6,"S2","sq",0.130745843236379
10,"independent_series",6,"S3","nv",0.0169379519534756
10,"independent_series",6,"S3","ar",0.192854945739353
10,"independent_series",6,"S3","eg",0.226536605079199
10,"independent_series",6,"S3","hb",0.129018398443679
10,"independent_series",6,"S3","dr",0.188502314701776
10,"independent_series",6,"S3","vs",0.0238734803495918
10,"independent_series",6,"S3","rm",0.0699464213300574
10,"independent_series",6,"S3","sq",0.152329882402868
10,"independent_series",6,"S4","nv",0.140086442773845
10,"independent_series",6,"S4","ar",0.290719719502157
10,"independent_series",6,"S4","eg",0.0372631425110111
10,"independent_series",6,"S4","hb",0.167571217332056
10,"independent_series",6,"S4","dr",0.0244743296989642
10,"independent_series",6,"S4","vs",0.135725089926607
10,"independent_series",6,"S4","rm",0.181597374616051
10,"independent_series",6,"S4","sq",0.0225626836393082
11,"independent_series",6,"S1","nv",0.0314239913421081
11,"independent_series",6,"S1","ar",0.148961883450993
11,"independent_series",6,"S1","eg",0.151425148653361
11,"independent_series",6,"S1","hb",0.144566442568948
11,"independent_series",6,"S1","dr",0.185583724275156
11,"independent_series",6,"S1","vs",0.0126009429367189
11,"independent_series",6,"S1","rm",0.11911849901
11,"independent_series",6,"S1","sq",0.206319367762716
11,"independent_series",6,"S2","nv",0.0281704749965741
11,"independent_series",6,"S2","ar",0.205365249922248
11,"independent_series",6,"S2","eg",0.133514948933395
11,"independent_series",6,"S2","hb",0.142995388499985
11,"independent_series",6,"S2","dr",0.145213896036693
11,"independent_series",6,"S2","vs",0.013388884663568
11,"independent_series",6,"S2","rm",0.149228319051511
11,"independent_series",6,"S2","sq",0.182122837896026
11,"independent_series",6,"S3","nv",0.064853692584199
11,"independent_series",6,"S3","ar",0.203110495949218
11,"independent_series",6,"S3","eg",0.193322953593838
11,"independent_series",6,"S3","hb",0.190408835856411
11,"independent_series",6,"S3","dr",0.0877375790615959
11,"independent_series",6,"S3","vs",0.0102302768132397
11,"independent_series",6,"S3","rm",0.165053564300772
11,"independent_series",6,"S3","sq",0.0852826018407261
11,"independent_series",6,"S4","nv",0.00972141032770517
11,"independent_series",6,"S4","ar",0.131092039058238
11,"independent_series",6,"S4","eg",0.153827141026286
11,"independent_series",6,"S4","hb",0.139926266721837
11,"independent_series",6,"S4","dr",0.0884215497637044
11,"independent_series",6,"S4","vs",0.220730706407007
11,"independent_series",6,"S4","rm",0.0667335518741651
11,"independent_series",6,"S4","sq",0.189547334821057
12,"independent_series",6,"S1","nv",0.146863000235178
12,"independent_series",6,"S1","ar",0.0314347068545341
12,"independent_series",6,"S1","eg",0.0411534418942835
12,"independent_series",6,"S1","hb",0.0340365996438515
12,"independent_series",6,"S1","dr",0.0513512322112965
12,"independent_series",6,"S1","vs",0.59461092219641
12,"independent_series",6,"S1","rm",0.0397835966468498
12,"independent_series",6,"S1","sq",0.060766500317596
12,"independent_series",6,"S2","nv",0.411249637587893
12,"independent_series",6,"S2","ar",0.107820007892142
12,"independent_series",6,"S2","eg",0.0289350079198645
12,"independent_series",6,"S2","hb",0.0487636479648524
12,"independent_series",6,"S2","dr",0.0451524278232522
12,"independent_series",6,"S2","vs",0.280750404574451
12,"independent_series",6,"S2","rm",0.0402541897723909
12,"independent_series",6,"S2","sq",0.0370746764651536
12,"independent_series",6,"S3","nv",0.0311602222034577
12,"independent_series",6,"S3","ar",0.229240165194041
12,"independent_series",6,"S3","eg",0.128149445267349
12,"independent_series",6,"S3","hb",0.161962837006625
12,"independent_series",6,"S3","dr",0.122240634729464
12,"independent_series",6,"S3","vs",0.0130596714037874
12,"independent_series",6,"S3","rm",0.205291045446739
12,"independent_series",6,"S3","sq",0.108895978748537
12,"independent_series",6,"S4","nv",0.0211016524900722
12,"independent_series",6,"S4","ar",0.123692401556513
12,"independent_series",6,"S4","eg",0.136303653721309
12,"independent_series",6,"S4","hb",0.171071104832225
12,"independent_series",6,"S4","dr",0.095427516127695
12,"independent_series",6,"S4","vs",0.0177097272834182
12,"independent_series",6,"S4","rm",0.175598210099441
12,"independent_series",6,"S4","sq",0.259095733889326
13,"independent_series",6,"S1","nv",0.114912136398462
13,"independent_series",6,"S1","ar",0.28063167128382
13,"independent_series",6,"S1","eg",0.0848029486552621
13,"independent_series",6,"S1","hb",0.131188198552855
13,"independent_series",6,"S1","dr",0.114735947405998
13,"independent_series",6,"S1","vs",0.23126544581055
13,"independent_series",6,"S1","rm",0.0154577018552667
13,"independent_series",6,"S1","sq",0.0270059500377863
13,"independent_series",6,"S2","nv",0.0326937767918025
13,"independent_series",6,"S2","ar",0.194376714015274
13,"independent_series",6,"S2","eg",0.125577394273044
13,"independent_series",6,"S2","hb",0.15955683914983
13,"independent_series",6,"S2","dr",0.207276950006592
13,"independent_series",6,"S2","vs",0.0134416987822101
13,"independent_series",6,"S2","rm",0.0729941052254744
13,"independent_series",6,"S2","sq",0.194082521755773
13,"independent_series",6,"S3","nv",0.161929678698976
13,"independent_series",6,"S3","ar",0.148441961833337
13,"independent_series",6,"S3","eg",0.319188954692275
13,"independent_series",6,"S3","hb",0.0480552674065662
13,"independent_series",6,"S3","dr",0.0370954640024655
13,"independent_series",6,"S3","vs",0.225162415972715
13,"independent_series",6,"S3","rm",0.0391828588108591
13,"independent_series",6,"S3","sq",0.0209433985828059
13,"independent_series",6,"S4","nv",0.0321290294050212
13,"independent_series",6,"S4","ar",0.175752895800258
13,"independent_series",6,"S4","eg",0.181247525518527
13,"independent_series",6,"S4","hb",0.201155664053081
13,"independent_series",6,"S4","dr",0.101661517419391
13,"independent_series",6,"S4","vs",0.0134653138887843
13,"independent_series",6,"S4","rm",0.211159067474818
13,"independent_series",6,"S4","sq",0.0834289864401196
14,"independent_series",6,"S1","nv",0.218457055454607
14,"independent_series",6,"S1","ar",0.0592123613784348
14,"independent_series",6,"S1","eg",0.0770551520635046
14,"independent_series",6,"S1","hb",0.0377772023922461
14,"independent_series",6,"S1","dr",0.171710705381547
14,"independent_series",6,"S1","vs",0.237411542630481
14,"independent_series",6,"S1","rm",0.0142735942166009
14,"independent_series",6,"S1","sq",0.184102386482579
14,"independent_series",6,"S2","nv",0.162242298228373
14,"independent_series",6,"S2","ar",0.0374640753238369
14,"independent_series",6,"S2","eg",0.153479056384407
14,"independent_series",6,"S2","hb",0.0288822150336976
14,"independent_series",6,"S2","dr",0.116955694418824
14,"independent_series",6,"S2","vs",0.357385663794068
14,"independent_series",6,"S2","rm",0.0200098112575451
14,"independent_series",6,"S2","sq",0.123581185559248
14,"independent_series",6,"S3","nv",0.0989978664546767
14,"independent_series",6,"S3","ar",0.0252333185759942
14,"independent_series",6,"S3","eg",0.082700829469576
14,"independent_series",6,"S3","hb",0.0341030905079034
14,"independent_series",6,"S3","dr",0.312234097868507
14,"independent_series",6,"S3","vs",0.169521569258064
14,"independent_series",6,"S3","rm",0.0268126206139874
14,"independent_series",6,"S3","sq",0.250396607251291
14,"independent_series",6,"S4","nv",0.317628251982154
14,"independent_series",6,"S4","ar",0.0538923787031789
14,"independent_series",6,"S4","eg",0.0499978675485065
14,"independent_series",6,"S4","hb",0.0284193783084069
14,"independent_series",6,"S4","dr",0.0481004145431833
14,"independent_series",6,"S4","vs",0.298529016048375
14,"independent_series",6,"S4","rm",0.0287401212982417
14,"independent_series",6,"S4","sq",0.174692571567954
15,"independent_series",6,"S1","nv",0.167321586112219
15,"independent_series",6,"S1","ar",0.201151683955038
15,"independent_series",6,"S1","eg",0.219159604848875
15,"independent_series",6,"S1","hb",0.142583194420688
15,"independent_series",6,"S1","dr",0.0676413764050464
15,"independent_series",6,"S1","vs",0.0145928610600101
15,"independent_series",6,"S1","rm",0.158216512491841
15,"independent_series",6,"S1","sq",0.0293331807062822
15,"independent_series",6,"S2","nv",0.0811306967919762
15,"independent_series",6,"S2","ar",0.0308135878746906
15,"independent_series",6,"S2","eg",0.0202224468986232
15,"independent_series",6,"S2","hb",0.0600640192910431
15,"independent_series",6,"S2","dr",0.125936510240603
15,"independent_series",6,"S2","vs",0.345260068495374
15,"independent_series",6,"S2","rm",0.0528149693799427
15,"independent_series",6,"S2","sq",0.283757701027748
15,"independent_series",6,"S3","nv",0.0384675243671998
15,"independent_series",6,"S3","ar",0.22143498207838
15,"independent_series",6,"S3","eg",0.117991478692345
15,"independent_series",6,"S3","hb",0.145207612661189
15,"independent_series",6,"S3","dr",0.134196301111205
15,"independent_series",6,"S3","vs",0.0114935960066927
15,"independent_series",6,"S3","rm",0.20101381248694
15,"independent_series",6,"S3","sq",0.130194692596049
15,"independent_series",6,"S4","nv",0.0263976000164381
15,"independent_series",6,"S4","ar",0.0618387879877761
15,"independent_series",6,"S4","eg",0.193065711795334
15,"independent_series",6,"S4","hb",0.0827685267533142
15,"independent_series",6,"S4","dr",0.263875072805439
15,"independent_series",6,"S4","vs",0.0181004557996027
15,"independent_series",6,"S4","rm",0.10789051098316
15,"independent_series",6,"S4","sq",0.246063333858936
16,"independent_series",6,"S1","nv",0.509474896490809
16,"independent_series",6,"S1","ar",0.0669046236015218
16,"independent_series",6,"S1","eg",0.116820532285625
16,"independent_series",6,"S1","hb",0.0218518995347172
16,"independent_series",6,"S1","dr",0.0251437227850945
16,"independent_series",6,"S1","vs",0.134095462025195
16,"independent_series",6,"S1","rm",0.0663434883403135
16,"independent_series",6,"S1","sq",0.0593653749367243
16,"independent_series",6,"S2","nv",0.205216122817113
16,"independent_series",6,"S2","ar",0.113563676222714
16,"independent_series",6,"S2","eg",0.160032353469233
16,"independent_series",6,"S2","hb",0.0835585371051444
16,"independent_series",6,"S2","dr",0.138905101126418
16,"independent_series",6,"S2","vs",0.00935133040362806
16,"independent_series",6,"S2","rm",0.0882274254579969
16,"independent_series",6,"S2","sq",0.201145453397752
16,"independent_series",6,"S3","nv",0.313482884888085
16,"independent_series",6,"S3","ar",0.0753586880328617
16,"independent_series",6,"S3","eg",0.0546296711929961
16,"independent_series",6,"S3","hb",0.0396689617473257
16,"independent_series",6,"S3","dr",0.0526237781305798
16,"independent_series",6,"S3","vs",0.384150248725163
16,"independent_series",6,"S3","rm",0.021134200015728
16,"independent_series",6,"S3","sq",0.058951567267261
16,"independent_series",6,"S4","nv",0.0265149559284708
16,"independent_series",6,"S4","ar",0.169836868642797
16,"independent_series",6,"S4","eg",0.201012027540189
16,"independent_series",6,"S4","hb",0.150250630565598
16,"independent_series",6,"S4","dr",0.151966085400714
16,"independent_series",6,"S4","vs",0.0138593013746075
16,"independent_series",6,"S4","rm",0.144468514152388
16,"independent_series",6,"S4","sq",0.142091616395236
17,"independent_series",6,"S1","nv",0.0746134520324643
17,"independent_series",6,"S1","ar",0.101677809464687
17,"independent_series",6,"S1","eg",0.116499599837923
17,"independent_series",6,"S1","hb",0.144175869897413
17,"independent_series",6,"S1","dr",0.0927263513308302
17,"independent_series",6,"S1","vs",0.0126136324517311
17,"independent_series",6,"S1","rm",0.413344936374418
17,"independent_series",6,"S1","sq",0.0443483486105333
17,"independent_series",6,"S2","nv",0.0326150253241329
17,"independent_series",6,"S2","ar",0.470355159324963
17,"independent_series",6,"S2","eg",0.149997608310164
17,"independent_series",6,"S2","hb",0.131342229003317
17,"independent_series",6,"S2","dr",0.0542370622340092
17,"independent_series",6,"S2","vs",0.0318718603160434
17,"independent_series",6,"S2","rm",0.104565443474579
17,"independent_series",6,"S2","sq",0.0250156120127915
17,"independent_series",6,"S3","nv",0.0179741642479534
17,"independent_series",6,"S3","ar",0.266741219671681
17,"independent_series",6,"S3","eg",0.163665616718407
17,"independent_series",6,"S3","hb",0.164520757789276
17,"independent_series",6,"S3","dr",0.107530636511872
17,"independent_series",6,"S3","vs",0.0207907594259921
17,"independent_series",6,"S3","rm",0.15704936557095
17,"independent_series",6,"S3","sq",0.101727480063869
17,"independent_series",6,"S4","nv",0.146546506246631
17,"independent_series",6,"S4","ar",0.0887883478168548
17,"independent_series",6,"S4","eg",0.0180818845604964
17,"independent_series",6,"S4","hb",0.236430828791595
17,"independent_series",6,"S4","dr",0.0931068113788149
17,"independent_series",6,"S4","vs",0.0241908643470498
17,"independent_series",6,"S4","rm",0.310043947713431
17,"independent_series",6,"S4","sq",0.0828108091451277
18,"independent_series",6,"S1","nv",0.394921877227719
18,"independent_series",6,"S1","ar",0.0120517974888367
18,"independent_series",6,"S1","eg",0.101932368200995
18,"independent_series",6,"S1","hb",0.09404775681592
18,"independent_series",6,"S1","dr",0.057718971802812
18,"independent_series",6,"S1","vs",0.180441676283448
18,"independent_series",6,"S1","rm",0.0922100892160461
18,"independent_series",6,"S1","sq",0.0666754629642228
18,"independent_series",6,"S2","nv",0.0454242237387924
18,"independent_series",6,"S2","ar",0.172544350198733
18,"independent_series",6,"S2","eg",0.203810277576433
18,"independent_series",6,"S2","hb",0.145419776761587
18,"independent_series",6,"S2","dr",0.114982073532437
18,"independent_series",6,"S2","vs",0.0113482417910306
18,"independent_series",6,"S2","rm",0.226857272999557
18,"independent_series",6,"S2","sq",0.0796137834014291
18,"independent_series",6,"S3","nv",0.121846509037498
18,"independent_series",6,"S3","ar",0.235054267369734
18,"independent_series",6,"S3","eg",0.402801867553822
18,"independent_series",6,"S3","hb",0.09864635561
18,"independent_series",6,"S3","dr",0.023895614038484
18,"independent_series",6,"S3","vs",0.0425888022410634
18,"independent_series",6,"S3","rm",0.0391049244842952
18,"independent_series",6,"S3","sq",0.0360616596651035
18,"independent_series",6,"S4","nv",0.0228460417631685
18,"independent_series",6,"S4","ar",0.145007585338616
18,"independent_series",6,"S4","eg",0.124211011946484
18,"independent_series",6,"S4","hb",0.144388571397508
18,"independent_series",6,"S4","dr",0.166496528262453
18,"independent_series",6,"S4","vs",0.0156269574915497
18,"independent_series",6,"S4","rm",0.177316274637237
18,"independent_series",6,"S4","sq",0.204107029162984
19,"independent_series",6,"S1","nv",0.0470684068635433
19,"independent_series",6,"S1","ar",0.139231283714649
19,"independent_series",6,"S1","eg",0.227016776967211
19,"independent_series",6,"S1","hb",0.164635170430759
19,"independent_series",6,"S1","dr",0.165899952022106
19,"independent_series",6,"S1","vs",0.0109815428403005
19,"independent_series",6,"S1","rm",0.0800515823812142
19,"independent_series",6,"S1","sq",0.165115284780216
19,"independent_series",6,"S2","nv",0.021802472820201
19,"independent_series",6,"S2","ar",0.169712966500206
19,"independent_series",6,"S2","eg",0.15570500528034
19,"independent_series",6,"S2","hb",0.180299183497685
19,"independent_series",6,"S2","dr",0.141569260991168
19,"independent_series",6,"S2","vs",0.0160951323418074
19,"independent_series",6,"S2","rm",0.181530790193483
19,"independent_series",6,"S2","sq",0.13328518837511
19,"independent_series",6,"S3","nv",0.0209510564498876
19,"independent_series",6,"S3","ar",0.246058402580496
19,"independent_series",6,"S3","eg",0.145874420269459
19,"independent_series",6,"S3","hb",0.150577996109295
19,"independent_series",6,"S3","dr",0.143182795485113
19,"independent_series",6,"S3","vs",0.0169720223183065
19,"independent_series",6,"S3","rm",0.129971801662686
19,"independent_series",6,"S3","sq",0.146411505124757
19,"independent_series",6,"S4","nv",0.0284880427661478
19,"independent_series",6,"S4","ar",0.0466882210974658
19,"independent_series",6,"S4","eg",0.0679973251348979
19,"independent_series",6,"S4","hb",0.148851729214836
19,"independent_series",6,"S4","dr",0.358811556017275
19,"independent_series",6,"S4","vs",0.0216505127146908
19,"independent_series",6,"S4","rm",0.0798722358922589
19,"independent_series",6,"S4","sq",0.247640377162428
20,"independent_series",6,"S1","nv",0.379652991329342
20,"independent_series",6,"S1","ar",0.0662626440268174
20,"independent_series",6,"S1","eg",0.0410493408959246
20,"independent_series",6,"S1","hb",0.0664766434826198
20,"independent_series",6,"S1","dr",0.0466479186301595
20,"independent_series",6,"S1","vs",0.313720529513678
20,"independent_series",6,"S1","rm",0.0658076948000159
20,"independent_series",6,"S1","sq",0.0203822373214421
20,"independent_series",6,"S2","nv",0.0255612366504178
20,"independent_series",6,"S2","ar",0.194030062077283
20,"independent_series",6,"S2","eg",0.0715903896190924
20,"independent_series",6,"S2","hb",0.146469370995715
20,"independent_series",6,"S2","dr",0.033470070042296
20,"independent_series",6,"S2","vs",0.0467625258363675
20,"independent_series",6,"S2","rm",0.444124129727434
20,"independent_series",6,"S2","sq",0.0379922150513948
20,"independent_series",6,"S3","nv",0.0237553209620579
20,"independent_series",6,"S3","ar",0.15131325692095
20,"independent_series",6,"S3","eg",0.119013970060788
20,"independent_series",6,"S3","hb",0.184858341013304
20,"independent_series",6,"S3","dr",0.150461471490392
20,"independent_series",6,"S3","vs",0.0151331741441258
20,"independent_series",6,"S3","rm",0.173435684592004
20,"independent_series",6,"S3","sq",0.182028780816378
20,"independent_series",6,"S4","nv",0.190958290793464
20,"independent_series",6,"S4","ar",0.0935203895092017
20,"independent_series",6,"S4","eg",0.0949735026056771
20,"independent_series",6,"S4","hb",0.128765451585718
20,"independent_series",6,"S4","dr",0.149247523071831
20,"independent_series",6,"S4","vs",0.00897128442698907
20,"independent_series",6,"S4","rm",0.190107912753461
20,"independent_series",6,"S4","sq",0.143455645253658
21,"independent_series",6,"S1","nv",0.0291733985173119
21,"independent_series",6,"S1","ar",0.0446206736405022
21,"independent_series",6,"S1","eg",0.161158141238558
21,"independent_series",6,"S1","hb",0.193954832747805
21,"independent_series",6,"S1","dr",0.225544712374646
21,"independent_series",6,"S1","vs",0.0172762686076905
21,"independent_series",6,"S1","rm",0.138892191454308
21,"independent_series",6,"S1","sq",0.189379781419178
21,"independent_series",6,"S2","nv",0.0481665411179674
21,"independent_series",6,"S2","ar",0.115286578414799
21,"independent_series",6,"S2","eg",0.219237232101422
21,"independent_series",6,"S2","hb",0.133933459823594
21,"independent_series",6,"S2","dr",0.122477748736206
21,"independent_series",6,"S2","vs",0.0105113765984892
21,"independent_series",6,"S2","rm",0.144843948858443
21,"independent_series",6,"S2","sq",0.205543114349081
21,"independent_series",6,"S3","nv",0.049525300199733
21,"independent_series",6,"S3","ar",0.217476337743347
21,"independent_series",6,"S3","eg",0.118695339786506
21,"independent_series",6,"S3","hb",0.136723832961964
21,"independent_series",6,"S3","dr",0.168960484291738
21,"independent_series",6,"S3","vs",0.0102275101981448
21,"independent_series",6,"S3","rm",0.153852007626844
21,"independent_series",6,"S3","sq",0.144539187191724
21,"independent_series",6,"S4","nv",0.349791540185595
21,"independent_series",6,"S4","ar",0.0696707185192136
21,"independent_series",6,"S4","eg",0.0827207757697647
21,"independent_series",6,"S4","hb",0.0882731363329718
21,"independent_series",6,"S4","dr",0.0423198957426958
21,"independent_series",6,"S4","vs",0.15047871940426
21,"independent_series",6,"S4","rm",0.0134961078408902
21,"independent_series",6,"S4","sq",0.203249106204609
22,"independent_series",6,"S1","nv",0.0344045155927283
22,"independent_series",6,"S1","ar",0.195933945701352
22,"independent_series",6,"S1","eg",0.095967460627199
22,"independent_series",6,"S1","hb",0.208291002691092
22,"independent_series",6,"S1","dr",0.21462844048314
22,"independent_series",6,"S1","vs",0.0126938833240135
22,"independent_series",6,"S1","rm",0.132081223320615
22,"independent_series",6,"S1","sq",0.10599952825986
22,"independent_series",6,"S2","nv",0.112752018244629
22,"independent_series",6,"S2","ar",0.165520358973113
22,"independent_series",6,"S2","eg",0.0287775068154062
22,"independent_series",6,"S2","hb",0.119506521094878
22,"independent_series",6,"S2","dr",0.077738643230198
22,"independent_series",6,"S2","vs",0.440085862307752
22,"independent_series",6,"S2","rm",0.0267030923737868
22,"independent_series",6,"S2","sq",0.0289159969602366
22,"independent_series",6,"S3","nv",0.184858038619726
22,"independent_series",6,"S3","ar",0.0702375035169688
22,"independent_series",6,"S3","eg",0.076544296196101
22,"independent_series",6,"S3","hb",0.0771661167029458
22,"independent_series",6,"S3","dr",0.0121826870666104
22,"independent_series",6,"S3","vs",0.13006580237876
22,"independent_series",6,"S3","rm",0.386321340098015
22,"independent_series",6,"S3","sq",0.0626242154208739
22,"independent_series",6,"S4","nv",0.113393425645299
22,"independent_series",6,"S4","ar",0.179920518499753
22,"independent_series",6,"S4","eg",0.160476623511091
22,"independent_series",6,"S4","hb",0.0337532345011931
22,"independent_series",6,"S4","dr",0.119011089858624
22,"independent_series",6,"S4","vs",0.067032044759917
22,"independent_series",6,"S4","rm",0.0140151863534967
22,"independent_series",6,"S4","sq",0.312397876870625
23,"independent_series",6,"S1","nv",0.0446064770166104
23,"independent_series",6,"S1","ar",0.0232893702119731
23,"independent_series",6,"S1","eg",0.0527113790342028
23,"independent_series",6,"S1","hb",0.059488521225256
23,"independent_series",6,"S1","dr",0.105580524589038
23,"independent_series",6,"S1","vs",0.0315282177461158
23,"independent_series",6,"S1","rm",0.147193292389499
23,"independent_series",6,"S1","sq",0.535602217787305
23,"independent_series",6,"S2","nv",0.273192781702945
23,"independent_series",6,"S2","ar",0.0392131335715581
23,"independent_series",6,"S2","eg",0.0534774813300024
23,"independent_series",6,"S2","hb",0.0680278967616921
23,"independent_series",6,"S2","dr",0.0450037982098747
23,"independent_series",6,"S2","vs",0.429940545808719
23,"independent_series",6,"S2","rm",0.0688328261248895
23,"independent_series",6,"S2","sq",0.0223115364903195
23,"independent_series",6,"S3","nv",0.280645658367717
23,"independent_series",6,"S3","ar",0.157966657545165
23,"independent_series",6,"S3","eg",0.0273174998071234
23,"independent_series",6,"S3","hb",0.0462328303676483
23,"independent_series",6,"S3","dr",0.0632497722667296
23,"independent_series",6,"S3","vs",0.315984390260792
23,"independent_series",6,"S3","rm",0.0228633677426424
23,"independent_series",6,"S3","sq",0.0857398236421819
23,"independent_series",6,"S4","nv",0.0309397550357291
23,"independent_series",6,"S4","ar",0.154768945893841
23,"independent_series",6,"S4","eg",0.231352754141886
23,"independent_series",6,"S4","hb",0.161448064694069
23,"independent_series",6,"S4","dr",0.0762273236189786
23,"independent_series",6,"S4","vs",0.014867865190877
23,"independent_series",6,"S4","rm",0.250655385321496
23,"independent_series",6,"S4","sq",0.0797399061031227
24,"independent_series",6,"S1","nv",0.315193112172559
24,"independent_series",6,"S1","ar",0.0728122738096344
24,"independent_series",6,"S1","eg",0.161336037053497
24,"independent_series",6,"S1","hb",0.0543713938645399
24,"independent_series",6,"S1","dr",0.14006720058544
24,"independent_series",6,"S1","vs",0.192082124858089
24,"independent_series",6,"S1","rm",0.01314847962309
24,"independent_series",6,"S1","sq",0.0509893780331506
24,"independent_series",6,"S2","nv",0.0718862667105951
24,"independent_series",6,"S2","ar",0.120331046516484
24,"independent_series",6,"S2","eg",0.302123988021386
24,"independent_series",6,"S2","hb",0.0826731822579681
24,"independent_series",6,"S2","dr",0.237141484536219
24,"independent_series",6,"S2","vs",0.0147845670893558
24,"independent_series",6,"S2","rm",0.032899229452896
24,"independent_series",6,"S2","sq",0.138160235415096
24,"independent_series",6,"S3","nv",0.0216257990648471
24,"independent_series",6,"S3","ar",0.170987173333592
24,"independent_series",6,"S3","eg",0.212445304594184
24,"independent_series",6,"S3","hb",0.163644014905685
24,"independent_series",6,"S3","dr",0.136983137662819
24,"independent_series",6,"S3","vs",0.0163289299729185
24,"independent_series",6,"S3","rm",0.137038312459475
24,"independent_series",6,"S3","sq",0.14094732800648
24,"independent_series",6,"S4","nv",0.028625070338409
24,"independent_series",6,"S4","ar",0.14291443700379
24,"independent_series",6,"S4","eg",0.179440399593453
24,"independent_series",6,"S4","hb",0.197546288270435
24,"independent_series",6,"S4","dr",0.1198499553806
24,"independent_series",6,"S4","vs",0.0140951696086854
24,"independent_series",6,"S4","rm",0.227904729340289
24,"independent_series",6,"S4","sq",0.0896239504643382
25,"independent_series",6,"S1","nv",0.136909965174609
25,"independent_series",6,"S1","ar",0.126507940949132
25,"independent_series",6,"S1","eg",0.038962826984725
25,"independent_series",6,"S1","hb",0.226170370742671
25,"independent_series",6,"S1","dr",0.110498608694454
25,"independent_series",6,"S1","vs",0.0199556455074049
25,"independent_series",6,"S1","rm",0.312396738548105
25,"independent_series",6,"S1","sq",0.028597903398899
25,"independent_series",6,"S2","nv",0.159158286907925
25,"independent_series",6,"S2","ar",0.0815051117406857
25,"independent_series",6,"S2","eg",0.0578454119291308
25,"independent_series",6,"S2","hb",0.0537013871542093
25,"independent_series",6,"S2","dr",0.0227511212266171
25,"independent_series",6,"S2","vs",0.358360142038631
25,"independent_series",6,"S2","rm",0.24027957867441
25,"independent_series",6,"S2","sq",0.0263989603283912
25,"independent_series",6,"S3","nv",0.0617524238730792
25,"independent_series",6,"S3","ar",0.150133290560757
25,"independent_series",6,"S3","eg",0.186678161699075
25,"independent_series",6,"S3","hb",0.18947525408363
25,"independent_series",6,"S3","dr",0.108185133022789
25,"independent_series",6,"S3","vs",0.0105500184267087
25,"independent_series",6,"S3","rm",0.223472147013274
25,"independent_series",6,"S3","sq",0.0697535713206886
25,"independent_series",6,"S4","nv",0.121748513201383
25,"independent_series",6,"S4","ar",0.116374719694246
25,"independent_series",6,"S4","eg",0.0560690884088773
25,"independent_series",6,"S4","hb",0.0270012485345061
25,"independent_series",6,"S4","dr",0.0214736487563838
25,"independent_series",6,"S4","vs",0.526725440093585
25,"independent_series",6,"S4","rm",0.0741209486153448
25,"independent_series",6,"S4","sq",0.0564863926956733
26,"independent_series",6,"S1","nv",0.0933190314904772
26,"independent_series",6,"S1","ar",0.0694476110476682
26,"independent_series",6,"S1","eg",0.152321025693317
26,"independent_series",6,"S1","hb",0.187897507297281
26,"independent_series",6,"S1","dr",0.197977096158037
26,"independent_series",6,"S1","vs",0.032692371522123
26,"independent_series",6,"S1","rm",0.0142197800174742
26,"independent_series",6,"S1","sq",0.252125576773622
26,"independent_series",6,"S2","nv",0.0528699842868433
26,"independent_series",6,"S2","ar",0.073883680968221
26,"independent_series",6,"S2","eg",0.240048254382109
26,"independent_series",6,"S2","hb",0.0656452229951713
26,"independent_series",6,"S2","dr",0.237334814428388
26,"independent_series",6,"S2","vs",0.0121111537559124
26,"independent_series",6,"S2","rm",0.147336386214495
26,"independent_series",6,"S2","sq",0.17077050296886
26,"independent_series",6,"S3","nv",0.0303810608996751
26,"independent_series",6,"S3","ar",0.174083042900437
26,"independent_series",6,"S3","eg",0.170814630065998
26,"independent_series",6,"S3","hb",0.148635870052557
26,"independent_series",6,"S3","dr",0.188815549756457
26,"independent_series",6,"S3","vs",0.012708224335369
26,"independent_series",6,"S3","rm",0.135130534179453
26,"independent_series",6,"S3","sq",0.139431087810054
26,"independent_series",6,"S4","nv",0.0716071991773401
26,"independent_series",6,"S4","ar",0.169903418197337
26,"independent_series",6,"S4","eg",0.280070897853558
26,"independent_series",6,"S4","hb",0.158486747969515
26,"independent_series",6,"S4","dr",0.132891194294743
26,"independent_series",6,"S4","vs",0.0100821238854618
26,"independent_series",6,"S4","rm",0.0889394271665891
26,"independent_series",6,"S4","sq",0.0880189914554553
27,"independent_series",6,"S1","nv",0.0876554714707154
27,"independent_series",6,"S1","ar",0.0660451200941109
27,"independent_series",6,"S1","eg",0.131230053359362
27,"independent_series",6,"S1","hb",0.342801990716299
27,"independent_series",6,"S1","dr",0.0288205812809232
27,"independent_series",6,"S1","vs",0.0517019530811714
27,"independent_series",6,"S1","rm",0.271401612095802
27,"independent_series",6,"S1","sq",0.0203432179016158
27,"independent_series",6,"S2","nv",0.0434718258685856
27,"independent_series",6,"S2","ar",0.281184257184753
27,"independent_series",6,"S2","eg",0.071020238338283
27,"independent_series",6,"S2","hb",0.190642627329985
27,"independent_series",6,"S2","dr",0.0713102889015133
27,"independent_series",6,"S2","vs",0.169246510506628
27,"independent_series",6,"S2","rm",0.160205051212114
27,"independent_series",6,"S2","sq",0.0129192006581378
27,"independent_series",6,"S3","nv",0.28411988220097
27,"independent_series",6,"S3","ar",0.034444745271875
27,"independent_series",6,"S3","eg",0.279303728884646
27,"independent_series",6,"S3","hb",0.0552086738251689
27,"independent_series",6,"S3","dr",0.0379540436025188
27,"independent_series",6,"S3","vs",0.23609202328843
27,"independent_series",6,"S3","rm",0.0391192660429916
27,"independent_series",6,"S3","sq",0.0337576368833995
27,"independent_series",6,"S4","nv",0.0549400190621029
27,"independent_series",6,"S4","ar",0.143593915742173
27,"independent_series",6,"S4","eg",0.152053504147972
27,"independent_series",6,"S4","hb",0.166281041453938
27,"independent_series",6,"S4","dr",0.205430050621934
27,"independent_series",6,"S4","vs",0.00981692065671132
27,"independent_series",6,"S4","rm",0.147114550765887
27,"independent_series",6,"S4","sq",0.120769997549281
28,"independent_series",6,"S1","nv",0.0587699439815714
28,"independent_series",6,"S1","ar",0.202462127162657
28,"independent_series",6,"S1","eg",0.121172158155194
28,"independent_series",6,"S1","hb",0.15783720589086
28,"independent_series",6,"S1","dr",0.15512471679113
28,"independent_series",6,"S1","vs",0.00961309217856021
28,"independent_series",6,"S1","rm",0.158199183421653
28,"independent_series",6,"S1","sq",0.136821572418374
28,"independent_series",6,"S2","nv",0.117121692506168
28,"independent_series",6,"S2","ar",0.15619003006438
28,"independent_series",6,"S2","eg",0.0421337038561226
28,"independent_series",6,"S2","hb",0.123125029630128
28,"independent_series",6,"S2","dr",0.0191827682134875
28,"independent_series",6,"S2","vs",0.406910941343603
28,"independent_series",6,"S2","rm",0.0286626030845491
28,"independent_series",6,"S2","sq",0.106673231301562
28,"independent_series",6,"S3","nv",0.343357702715769
28,"independent_series",6,"S3","ar",0.0430822319261097
28,"independent_series",6,"S3","eg",0.0838670434045285
28,"independent_series",6,"S3","hb",0.0567400824497552
28,"independent_series",6,"S3","dr",0.0625626581130178
28,"independent_series",6,"S3","vs",0.334736090924262
28,"independent_series",6,"S3","rm",0.0184383404281177
28,"independent_series",6,"S3","sq",0.0572158500384397
28,"independent_series",6,"S4","nv",0.524230357756458
28,"independent_series",6,"S4","ar",0.0411221700170554
28,"independent_series",6,"S4","eg",0.0306959536091227
28,"independent_series",6,"S4","hb",0.0255517811858636
28,"independent_series",6,"S4","dr",0.130432080080193
28,"independent_series",6,"S4","vs",0.13749702303524
28,"independent_series",6,"S4","rm",0.0621005651746368
28,"independent_series",6,"S4","sq",0.0483700691414299
29,"independent_series",6,"S1","nv",0.30230168519983
29,"independent_series",6,"S1","ar",0.205495699087286
29,"independent_series",6,"S1","eg",0.0525360836196136
29,"independent_series",6,"S1","hb",0.222308990351656
29,"independent_series",6,"S1","dr",0.0163626660266334
29,"independent_series",6,"S1","vs",0.0819172731122556
29,"independent_series",6,"S1","rm",0.0830961744409131
29,"independent_series",6,"S1","sq",0.0359814281618121
29,"independent_series",6,"S2","nv",0.0660413872297627
29,"independent_series",6,"S2","ar",0.0507137965094073
29,"independent_series",6,"S2","eg",0.102040157518995
29,"independent_series",6,"S2","hb",0.0371129996164593
29,"independent_series",6,"S2","dr",0.162580116639513
29,"independent_series",6,"S2","vs",0.0250964978364088
29,"independent_series",6,"S2","rm",0.0330589278969837
29,"independent_series",6,"S2","sq",0.523356116752471
29,"independent_series",6,"S3","nv",0.262388654608084
29,"independent_series",6,"S3","ar",0.0511585826621209
29,"independent_series",6,"S3","eg",0.0261432748146313
29,"independent_series",6,"S3","hb",0.0318875322927123
29,"independent_series",6,"S3","dr",0.0658802006807256
29,"independent_series",6,"S3","vs",0.439624408930387
29,"independent_series",6,"S3","rm",0.0794362819098629
29,"independent_series",6,"S3","sq",0.0434810641014759
29,"independent_series",6,"S4","nv",0.0791366407961109
29,"independent_series",6,"S4","ar",0.103943470102476
29,"independent_series",6,"S4","eg",0.169621272860778
29,"independent_series",6,"S4","hb",0.194347900021752
29,"independent_series",6,"S4","dr",0.18761546138233
29,"independent_series",6,"S4","vs",0.00919475444197223
29,"independent_series",6,"S4","rm",0.142260314325388
29,"independent_series",6,"S4","sq",0.113880186069193
30,"independent_series",6,"S1","nv",0.028552227034769
30,"independent_series",6,"S1","ar",0.15839691582493
30,"independent_series",6,"S1","eg",0.171404157552468
30,"independent_series",6,"S1","hb",0.176667112444819
30,"independent_series",6,"S1","dr",0.131188468345322
30,"independent_series",6,"S1","vs",0.0133450939597218
30,"independent_series",6,"S1","rm",0.198720737876894
30,"independent_series",6,"S1","sq",0.121725286961076
30,"independent_series",6,"S2","nv",0.197987125560976
30,"independent_series",6,"S2","ar",0.0147620714261877
30,"independent_series",6,"S2","eg",0.0492823285476476
30,"independent_series",6,"S2","hb",0.0989523457892539
30,"independent_series",6,"S2","dr",0.0496598870801806
30,"independent_series",6,"S2","vs",0.178801709920491
30,"independent_series",6,"S2","rm",0.0638311639962331
30,"independent_series",6,"S2","sq",0.34672336767903
30,"independent_series",6,"S3","nv",0.286570911173686
30,"independent_series",6,"S3","ar",0.110486182900664
30,"independent_series",6,"S3","eg",0.0417038187360928
30,"independent_series",6,"S3","hb",0.0614147004917307
30,"independent_series",6,"S3","dr",0.066882664833182
30,"independent_series",6,"S3","vs",0.0171355998651606
30,"independent_series",6,"S3","rm",0.0569106798721876
30,"independent_series",6,"S3","sq",0.358895442127296
30,"independent_series",6,"S4","nv",0.14306970148606
30,"independent_series",6,"S4","ar",0.0848671797093837
30,"independent_series",6,"S4","eg",0.108042368288436
30,"independent_series",6,"S4","hb",0.142745783859185
30,"independent_series",6,"S4","dr",0.0501737819426763
30,"independent_series",6,"S4","vs",0.342304576860451
30,"independent_series",6,"S4","rm",0.117584392736684
30,"independent_series",6,"S4","sq",0.0112122151171223


==> anc/paper/results/experiment_scores.csv <==
"replicate","dgp","horizon","variant","crps","energy","variogram","coverage80","width80"
1,"break_correlation",1,"WIRED-full",0.00465219324778614,0.0106105292329858,0.00526766157746961,0.690755208333333,0.0161047156110448
1,"break_correlation",1,"No tail copula",0.00466859642293224,0.010600718950136,0.00534949421277373,0.697916666666667,0.0165531419237461
1,"break_correlation",1,"Static dependence",0.00466413926085683,0.0106186511540095,0.00552316881716875,0.67578125,0.0156219075935457
1,"break_correlation",1,"Rolling dependence",0.00463198971580403,0.0105521519544299,0.00489092405123748,0.707682291666667,0.0164143876071174
1,"break_correlation",1,"Independent marginals",0.00466182876577935,0.0107616528405126,0.00647979863322253,0.692708333333333,0.0161539289068994
1,"break_correlation",1,"Equal weights",0.00435104491912918,0.00981149388313843,0.0045693432956423,0.736328125,0.0170539900550347
1,"break_correlation",1,"ARIMA independent",0.004402486821676,0.00999799573354219,0.00466365369543785,0.63671875,0.0133555597364811
1,"break_correlation",1,"Bootstrap independent",0.00446301249144256,0.0100483108669453,0.00445650349794642,0.599609375,0.0123419853044889
1,"break_correlation",1,"Gaussian copula bootstrap",0.00447238487232361,0.00997352362770113,0.00447444822194248,0.58984375,0.0120002144405796
2,"break_correlation",1,"WIRED-full",0.00597728363135702,0.0133247945769354,0.00949562485663282,0.779296875,0.0273731035018656
2,"break_correlation",1,"No tail copula",0.00615521932628725,0.0137848603028135,0.0105054586660044,0.746744791666667,0.0272462512541728
2,"break_correlation",1,"Static dependence",0.00580871607423664,0.0130095228075333,0.0101229463920496,0.796223958333333,0.027522978828942
2,"break_correlation",1,"Rolling dependence",0.00572051689654937,0.012590026553355,0.00631822257223201,0.794921875,0.0272584401529442
2,"break_correlation",1,"Independent marginals",0.00598711692889343,0.013744397951947,0.0154589954366388,0.802734375,0.0277102699136688
2,"break_correlation",1,"Equal weights",0.00457375738526329,0.0103044866936365,0.00662934723496146,0.83203125,0.0239099748777435
2,"break_correlation",1,"ARIMA independent",0.00470147180549765,0.0107058622121694,0.00543768262293704,0.650390625,0.0147668969366232
2,"break_correlation",1,"Bootstrap independent",0.0044327075262034,0.00997551308999334,0.00483128268790655,0.607421875,0.0130110136774706
2,"break_correlation",1,"Gaussian copula bootstrap",0.00445402809472189,0.0099074539569352,0.00448314272937737,0.621744791666667,0.013293189878566
3,"break_correlation",1,"WIRED-full",0.00618420057421941,0.0142732410886079,0.00921703429382265,0.631510416666667,0.0196608913283964
3,"break_correlation",1,"No tail copula",0.00614944590137365,0.014222969051593,0.00951963759649049,0.660807291666667,0.0208526984135879
3,"break_correlation",1,"Static dependence",0.00625030366332768,0.0144897354258442,0.0102218787046816,0.647786458333333,0.0206060796230677
3,"break_correlation",1,"Rolling dependence",0.00653247930734251,0.01498865673779,0.00882856604384427,0.639322916666667,0.0212866591911217
3,"break_correlation",1,"Independent marginals",0.0063812037941097,0.0149782337581401,0.0120268297792156,0.626953125,0.0203773637093852
3,"break_correlation",1,"Equal weights",0.00466938272444073,0.010521966821951,0.00519776647724626,0.729166666666667,0.0190372420114533
3,"break_correlation",1,"ARIMA independent",0.00465612778203545,0.0105489915423305,0.00472823727053453,0.578776041666667,0.0128379364608734
3,"break_correlation",1,"Bootstrap independent",0.00468397000443062,0.0105621571878862,0.0046654581093937,0.555338541666667,0.0120873151172471
3,"break_correlation",1,"Gaussian copula bootstrap",0.00468376416505179,0.0104635930882069,0.00456563900915929,0.542317708333333,0.0118501586514419
4,"break_correlation",1,"WIRED-full",0.00616957018993535,0.0149828023845893,0.0158885472310378,0.759114583333333,0.0237466272437713
4,"break_correlation",1,"No tail copula",0.00603656374074636,0.0146074915473604,0.0150861406413446,0.757161458333333,0.0233126811624469
4,"break_correlation",1,"Static dependence",0.00595686084166142,0.0144712737239337,0.0153360120260866,0.767578125,0.0241517081282732
4,"break_correlation",1,"Rolling dependence",0.00632283518607734,0.0154477511148135,0.0138382954545335,0.707682291666667,0.0223321156205169
4,"break_correlation",1,"Independent marginals",0.00609277603440764,0.0147993340453839,0.0176813875587671,0.766927083333333,0.0242170848667228
4,"break_correlation",1,"Equal weights",0.00475900721285702,0.0106876197283359,0.00619364946963983,0.78515625,0.0231222857774816
4,"break_correlation",1,"ARIMA independent",0.00466364300888016,0.010583747338471,0.00477889009547844,0.607421875,0.0133765863443628
4,"break_correlation",1,"Bootstrap independent",0.00469763011278904,0.0105402001350588,0.00465811389891255,0.552083333333333,0.0118622754648711
4,"break_correlation",1,"Gaussian copula bootstrap",0.00469826477505202,0.0104637923669074,0.00456232411046661,0.56640625,0.0121494568213456
5,"break_correlation",1,"WIRED-full",0.00513101804254162,0.0114166296300383,0.00491056412853123,0.622395833333333,0.0167671379971329
5,"break_correlation",1,"No tail copula",0.00495432685058644,0.0110829750755311,0.00505508999306996,0.654296875,0.0164626597431332
5,"break_correlation",1,"Static dependence",0.0051588266684816,0.0115160736450259,0.00475837538373457,0.611979166666667,0.0159847089351213
5,"break_correlation",1,"Rolling dependence",0.00500777953060701,0.0110883005135191,0.00484039599505325,0.651041666666667,0.0167772692456973
5,"break_correlation",1,"Independent marginals",0.0049753201913185,0.0112775496768001,0.00597053395913748,0.64453125,0.0165010893615247
5,"break_correlation",1,"Equal weights",0.00505312790838925,0.0113269736123674,0.00491937798710858,0.680338541666667,0.0174971886582427
5,"break_correlation",1,"ARIMA independent",0.00545307369065079,0.0122163954442835,0.00496615359185356,0.526041666666667,0.0129352161364178
5,"break_correlation",1,"Bootstrap independent",0.00484057337081746,0.0108505930798427,0.00453736170496333,0.5234375,0.0114539748532541
5,"break_correlation",1,"Gaussian copula bootstrap",0.00479394860024058,0.0106414559114493,0.00447991456972898,0.552734375,0.0121699988677084
6,"break_correlation",1,"WIRED-full",0.00439646588169331,0.0100104672482328,0.00588757665634779,0.759765625,0.0179353854851508
6,"break_correlation",1,"No tail copula",0.00445178012807105,0.0101475877498252,0.00578567385497107,0.751953125,0.0179883570007963
6,"break_correlation",1,"Static dependence",0.00438491284037982,0.00997591796638651,0.00569085197254356,0.734375,0.0171336152644284
6,"break_correlation",1,"Rolling dependence",0.00446827887739109,0.0101827546083635,0.00520775240396951,0.747395833333333,0.0179254652768531
6,"break_correlation",1,"Independent marginals",0.00435676220227133,0.0100359106143006,0.0073708739960019,0.76171875,0.0179526666898942
6,"break_correlation",1,"Equal weights",0.00431815235922966,0.0097920346949407,0.00548784711108634,0.786458333333333,0.0187941277732497
6,"break_correlation",1,"ARIMA independent",0.00433698593519559,0.00982554983510072,0.0048808456922435,0.64453125,0.0134596093240633
6,"break_correlation",1,"Bootstrap independent",0.00433134814291424,0.00976656526138837,0.00489515065012697,0.614583333333333,0.0126709888565497
6,"break_correlation",1,"Gaussian copula bootstrap",0.00433382442368755,0.009666014879702,0.0046360588027752,0.60546875,0.0124208758584747
7,"break_correlation",1,"WIRED-full",0.00437187341539911,0.00979965846061544,0.00511088844982506,0.7578125,0.0187652000629542
7,"break_correlation",1,"No tail copula",0.0043467791875268,0.00975855552581718,0.00573059609326809,0.768880208333333,0.0195160864715748
7,"break_correlation",1,"Static dependence",0.00436035641859297,0.00979853873796445,0.00562968311942916,0.775390625,0.0199971612509244
7,"break_correlation",1,"Rolling dependence",0.00436977025051892,0.00976265229366914,0.00478357217444679,0.766927083333333,0.0193664855110476
7,"break_correlation",1,"Independent marginals",0.00434817908408284,0.0099822757714127,0.00784509355403693,0.764322916666667,0.0196358055556186
7,"break_correlation",1,"Equal weights",0.00435324971769165,0.0098147832841596,0.00528805850795286,0.804036458333333,0.0205785928092952
7,"break_correlation",1,"ARIMA independent",0.00437393587605477,0.00996885544987126,0.00501973917578564,0.666015625,0.0148113029370923
7,"break_correlation",1,"Bootstrap independent",0.0044437195570658,0.0100159425065529,0.00475076926696527,0.611328125,0.0131399497889108
7,"break_correlation",1,"Gaussian copula bootstrap",0.00443775081026317,0.00989536453264834,0.00451220895556104,0.615885416666667,0.0134045994075367
8,"break_correlation",1,"WIRED-full",0.0043380776377964,0.00978137223892819,0.00464522870490846,0.71484375,0.0162086099942471
8,"break_correlation",1,"No tail copula",0.00436580757639331,0.00980018635950405,0.00479344763701342,0.735677083333333,0.01691100990513
8,"break_correlation",1,"Static dependence",0.00436817768566313,0.00987747126208017,0.0048367334259321,0.727864583333333,0.0166924162655863
8,"break_correlation",1,"Rolling dependence",0.00439973440418581,0.00986457079790495,0.00460154684298886,0.716796875,0.0165066909084978
8,"break_correlation",1,"Independent marginals",0.00436900251058317,0.00999021852645797,0.00574172988528042,0.715494791666667,0.0161993966556179
8,"break_correlation",1,"Equal weights",0.004296892828695,0.00970602374104022,0.0049733520109039,0.77734375,0.0182173278633613
8,"break_correlation",1,"ARIMA independent",0.00442780972632413,0.0100813982810617,0.0046523429844417,0.632161458333333,0.0134649772406812
8,"break_correlation",1,"Bootstrap independent",0.00450947498492566,0.0102159673768505,0.00460653513695862,0.576822916666667,0.0125052471555227
8,"break_correlation",1,"Gaussian copula bootstrap",0.00451492419216521,0.0101169908810155,0.0044757646875319,0.542317708333333,0.0117985385667039
9,"break_correlation",1,"WIRED-full",0.00439595266634581,0.00986200866540316,0.00495966139064175,0.766927083333333,0.0183744338043997
9,"break_correlation",1,"No tail copula",0.00439725996123518,0.00987750618496019,0.00528697145507491,0.775390625,0.0187670900579155
9,"break_correlation",1,"Static dependence",0.00438557779324629,0.00989489053157765,0.00543660650710328,0.762369791666667,0.0184396606515457
9,"break_correlation",1,"Rolling dependence",0.00443423459790956,0.00991339268174351,0.00470204725646427,0.765625,0.0185266134160997
9,"break_correlation",1,"Independent marginals",0.00441003488951036,0.0101313998542963,0.00748938231523386,0.779947916666667,0.0189752533903909
9,"break_correlation",1,"Equal weights",0.00464394191628938,0.0103882197094265,0.00519120231899166,0.772135416666667,0.0202773042618704
9,"break_correlation",1,"ARIMA independent",0.00449968215102691,0.0102313824870444,0.00502948060651431,0.623697916666667,0.0138778967635326
9,"break_correlation",1,"Bootstrap independent",0.00454970561545054,0.0103034149293849,0.00486323477132594,0.578125,0.0127180599368514
9,"break_correlation",1,"Gaussian copula bootstrap",0.00455942020039915,0.010176263878676,0.00463193894291916,0.58203125,0.0126204154227657
10,"break_correlation",1,"WIRED-full",0.00464184767675024,0.0104244816749488,0.00480641995852024,0.70703125,0.0173026088278686
10,"break_correlation",1,"No tail copula",0.00467419518971736,0.0105080621012877,0.00500098104628082,0.703776041666667,0.0174503278001219
10,"break_correlation",1,"Static dependence",0.00466702600956566,0.0105767576780697,0.00532051546898604,0.725911458333333,0.0178914436182095
10,"break_correlation",1,"Rolling dependence",0.00458073556113669,0.010274666337575,0.00440891671903258,0.738932291666667,0.0181457435219655
10,"break_correlation",1,"Independent marginals",0.00460063221842335,0.0104838828583212,0.00615164442566642,0.713541666666667,0.0173916534077074
10,"break_correlation",1,"Equal weights",0.00451120776667547,0.0100677677597377,0.00463493629810667,0.75,0.0180632315859251
10,"break_correlation",1,"ARIMA independent",0.00458820017065883,0.0103871239932722,0.00471848319392584,0.612630208333333,0.0136166838922354
10,"break_correlation",1,"Bootstrap independent",0.00468597036756151,0.0104875530315172,0.00448467337364259,0.555989583333333,0.0122139148518343
10,"break_correlation",1,"Gaussian copula bootstrap",0.00466071666527023,0.0103390532033648,0.0043202840740652,0.559244791666667,0.0122648823888884
11,"break_correlation",1,"WIRED-full",0.00448929529505775,0.0100776868503687,0.00590898075590321,0.843098958333333,0.0226289612856986
11,"break_correlation",1,"No tail copula",0.0046555930287548,0.0104313902293181,0.0064089911238282,0.824869791666667,0.022781699065
11,"break_correlation",1,"Static dependence",0.00456060476542549,0.0102743729396209,0.00681440335154755,0.850911458333333,0.0235848346464201
11,"break_correlation",1,"Rolling dependence",0.00465393984902358,0.0103208466446697,0.00463227798335109,0.827473958333333,0.0234043610573869
11,"break_correlation",1,"Independent marginals",0.00461002485205169,0.0107146041162616,0.0101546363801917,0.837890625,0.0233873645571501
11,"break_correlation",1,"Equal weights",0.00462834815176213,0.0103913867099397,0.00563240202937422,0.797526041666667,0.0213285145428762
11,"break_correlation",1,"ARIMA independent",0.00449632945607436,0.0102042972053195,0.0049514566865284,0.635416666666667,0.0138638246516768
11,"break_correlation",1,"Bootstrap independent",0.00453877132627958,0.0102201609892313,0.00476743318265288,0.620442708333333,0.0133479654411795
11,"break_correlation",1,"Gaussian copula bootstrap",0.00451110522389247,0.0100460088041329,0.00460947529031229,0.643880208333333,0.0139248474023749
12,"break_correlation",1,"WIRED-full",0.00486382137937463,0.0108132853897304,0.0048488469862337,0.692708333333333,0.017532095888074
12,"break_correlation",1,"No tail copula",0.00478797193682081,0.0106225654908736,0.00511153241542431,0.702473958333333,0.0178599947780973
12,"break_correlation",1,"Static dependence",0.00482576163249048,0.0107621863726634,0.00516172212230478,0.686197916666667,0.0172220684879465
12,"break_correlation",1,"Rolling dependence",0.00477256539608415,0.0105650087582207,0.00439983459965028,0.699869791666667,0.0175065076573459
12,"break_correlation",1,"Independent marginals",0.0047777333285579,0.0108444929034313,0.00675623983577735,0.680989583333333,0.0168740552496569
12,"break_correlation",1,"Equal weights",0.0046110525180274,0.0102659914059947,0.00456841183129579,0.682291666666667,0.0163161330264683
12,"break_correlation",1,"ARIMA independent",0.00473907449964534,0.0106894058339252,0.0046248407327365,0.568359375,0.0124850784847
12,"break_correlation",1,"Bootstrap independent",0.00473879000672619,0.0106243204517553,0.00454865077979293,0.546223958333333,0.0120328962962837
12,"break_correlation",1,"Gaussian copula bootstrap",0.00475883342877662,0.010537734724543,0.00440545763600854,0.526692708333333,0.011494901341352
13,"break_correlation",1,"WIRED-full",0.00445532786256635,0.0100042447890395,0.00464323970827041,0.725260416666667,0.0168776478749159
13,"break_correlation",1,"No tail copula",0.00449939972080774,0.010043097115579,0.00467426578942228,0.705078125,0.016292830473878
13,"break_correlation",1,"Static dependence",0.00448626808718308,0.0100684084580119,0.00469261483476567,0.698567708333333,0.0161547901540026
13,"break_correlation",1,"Rolling dependence",0.00447483124236236,0.0100063371560388,0.00474560434744777,0.690104166666667,0.0157514408178483
13,"break_correlation",1,"Independent marginals",0.00448878358237952,0.0101852015900376,0.00547832804226613,0.684895833333333,0.0158277608810509
13,"break_correlation",1,"Equal weights",0.00441663211455813,0.00995503833981049,0.00493364801053511,0.751953125,0.0182049036201163
13,"break_correlation",1,"ARIMA independent",0.0045493532625755,0.0103225636038552,0.00473088615097572,0.617838541666667,0.0133613993366778
13,"break_correlation",1,"Bootstrap independent",0.0046218331735807,0.0103633268823823,0.00454487501828117,0.55078125,0.0116267882813587
13,"break_correlation",1,"Gaussian copula bootstrap",0.00462204272029014,0.0102960340890237,0.00450601895101841,0.557942708333333,0.011859245312365
14,"break_correlation",1,"WIRED-full",0.00437939618848141,0.00976912801376296,0.00459927759567469,0.725260416666667,0.0169449233412398
14,"break_correlation",1,"No tail copula",0.00445845332665018,0.00991997469194307,0.00479363225645416,0.706380208333333,0.0171778944998872
14,"break_correlation",1,"Static dependence",0.00445517912856433,0.00999080408967117,0.00493870851253389,0.701171875,0.016640864232053
14,"break_correlation",1,"Rolling dependence",0.00446067031906578,0.00989289633639837,0.00433004963747039,0.705729166666667,0.0169044908871313
14,"break_correlation",1,"Independent marginals",0.00450783552861797,0.0102368032305929,0.006177035683407,0.701171875,0.0168867891649069
14,"break_correlation",1,"Equal weights",0.00465959634369535,0.0103817850847634,0.00484873244500435,0.705729166666667,0.0184734636512682
14,"break_correlation",1,"ARIMA independent",0.0044490584196321,0.0100404400638356,0.00451414469588362,0.615885416666667,0.0134869105734938
14,"break_correlation",1,"Bootstrap independent",0.00447019844398821,0.0100109971478396,0.0044391727907402,0.549479166666667,0.0116884624692939
14,"break_correlation",1,"Gaussian copula bootstrap",0.00443976425717965,0.00985030385177614,0.0043102203826151,0.574869791666667,0.0125017330285067
15,"break_correlation",1,"WIRED-full",0.004698035890072,0.0104856632438779,0.00472673791462025,0.655598958333333,0.0161467706236642
15,"break_correlation",1,"No tail copula",0.00470361816602562,0.0105091431253715,0.00503675428727443,0.655598958333333,0.0163353751976055
15,"break_correlation",1,"Static dependence",0.00472278617272515,0.0105828662785224,0.005132992933673,0.662760416666667,0.0163349243246331
15,"break_correlation",1,"Rolling dependence",0.00468386567231441,0.0104530416040057,0.00439036783983443,0.647135416666667,0.0158807006614504
15,"break_correlation",1,"Independent marginals",0.00467256515088281,0.0105830970531062,0.00592888980952366,0.66796875,0.016526619547795
15,"break_correlation",1,"Equal weights",0.00457944862975483,0.0102236476289907,0.00446235349109157,0.65625,0.0156573976681084
15,"break_correlation",1,"ARIMA independent",0.00468279408081167,0.0105217657851601,0.00441362090362575,0.556640625,0.0122565438938066
15,"break_correlation",1,"Bootstrap independent",0.00468408885717673,0.0104678560913369,0.00444961817891393,0.536458333333333,0.0117767174447082
15,"break_correlation",1,"Gaussian copula bootstrap",0.00472185039490879,0.0104626206782949,0.00435335927563582,0.522786458333333,0.0113853261563259
16,"break_correlation",1,"WIRED-full",0.00532777064933121,0.0118743851283361,0.00624967350544275,0.736979166666667,0.0207805218118648
16,"break_correlation",1,"No tail copula",0.00513755672979117,0.011473743223086,0.00633514693157602,0.757161458333333,0.0212113519424888
16,"break_correlation",1,"Static dependence",0.00538996404468805,0.0120839371362546,0.00706755538113274,0.725260416666667,0.0206815290189518
16,"break_correlation",1,"Rolling dependence",0.00522955707329367,0.0116512768686754,0.00515681903440234,0.733723958333333,0.0207946639940151
16,"break_correlation",1,"Independent marginals",0.00529360782693173,0.0119922594267406,0.00853518234583163,0.743489583333333,0.0212322884622737
16,"break_correlation",1,"Equal weights",0.00420695429793129,0.00947859757290179,0.00489802956730115,0.8203125,0.0198148576374529
16,"break_correlation",1,"ARIMA independent",0.00440444784479236,0.00996496899511835,0.00452047511831716,0.613932291666667,0.013153845786807
16,"break_correlation",1,"Bootstrap independent",0.00439621823634177,0.00990842144336674,0.00436628039920568,0.573567708333333,0.011760021127677
16,"break_correlation",1,"Gaussian copula bootstrap",0.00440897366621763,0.00984143141358636,0.00424717296667028,0.570963541666667,0.0116738738846813
17,"break_correlation",1,"WIRED-full",0.00456413812206097,0.0104189509301949,0.0056639045350378,0.716145833333333,0.017264348795367
17,"break_correlation",1,"No tail copula",0.00458470512137852,0.0104104615146541,0.00577840332883008,0.70703125,0.017130051274095
17,"break_correlation",1,"Static dependence",0.0045765722968147,0.0104329301993238,0.00589015325490597,0.703125,0.0166979401739802
17,"break_correlation",1,"Rolling dependence",0.00459796507187892,0.0104740235531377,0.00497468823953227,0.707682291666667,0.0168811832306855
17,"break_correlation",1,"Independent marginals",0.00462604853208828,0.0106151564318651,0.0069900018506255,0.692057291666667,0.0166121661709396
17,"break_correlation",1,"Equal weights",0.00430544651846753,0.00971604094015776,0.0049676860701039,0.787109375,0.0188582717947416
17,"break_correlation",1,"ARIMA independent",0.00435698984284057,0.00987826125695949,0.00448084557854924,0.606770833333333,0.0128188070635087
17,"break_correlation",1,"Bootstrap independent",0.00444746256927387,0.00997548370331379,0.00432764275606169,0.555989583333333,0.0116845637488583
17,"break_correlation",1,"Gaussian copula bootstrap",0.0044024682864226,0.00979519866930387,0.0042974338291706,0.604166666666667,0.0128327942540712
18,"break_correlation",1,"WIRED-full",0.00511198617170021,0.0114684088930536,0.00575226637282144,0.709635416666667,0.0188730210387935
18,"break_correlation",1,"No tail copula",0.00523983381763504,0.0117283939387596,0.00608224262997807,0.708984375,0.0197628987172408
18,"break_correlation",1,"Static dependence",0.00522722833661394,0.0117599969592853,0.00624799250992944,0.711588541666667,0.0193795920614412
18,"break_correlation",1,"Rolling dependence",0.00539164205360475,0.0119720271198397,0.00523370127614387,0.695963541666667,0.0197390398791247
18,"break_correlation",1,"Independent marginals",0.00516843894157438,0.0117679305244266,0.00784664105331583,0.715494791666667,0.0192123470191573
18,"break_correlation",1,"Equal weights",0.00460530415395424,0.0102977933813925,0.00496453775143439,0.736328125,0.0176405384450605
18,"break_correlation",1,"ARIMA independent",0.00462871568578953,0.0104742807860086,0.00484176721143554,0.595703125,0.0134228534320075
18,"break_correlation",1,"Bootstrap independent",0.00463663947142831,0.0104229856769946,0.00488207610058526,0.598307291666667,0.0130705905444384
18,"break_correlation",1,"Gaussian copula bootstrap",0.00469619526877995,0.0104111997662246,0.00463033418158892,0.578125,0.0125779611847339
19,"break_correlation",1,"WIRED-full",0.00588202840752427,0.0129887503451936,0.00569147170413531,0.613932291666667,0.0192147102101617
19,"break_correlation",1,"No tail copula",0.00590247951930369,0.0129914868297012,0.00588633216413161,0.611979166666667,0.019025319341126
19,"break_correlation",1,"Static dependence",0.00567979435163548,0.0126249245013047,0.0060542802450133,0.667317708333333,0.0202368437165234
19,"break_correlation",1,"Rolling dependence",0.00584712275520806,0.0127922214651414,0.0047628360023243,0.64453125,0.0207528064284233
19,"break_correlation",1,"Independent marginals",0.00588295489003732,0.0132454087356701,0.00775501954096202,0.621744791666667,0.0191555530824404
19,"break_correlation",1,"Equal weights",0.00472564266932047,0.0105845237030745,0.0048432962010672,0.696614583333333,0.0183027136272821
19,"break_correlation",1,"ARIMA independent",0.0045010349195664,0.0102322524479262,0.00477009618903774,0.623697916666667,0.0136184077867877
19,"break_correlation",1,"Bootstrap independent",0.00461121572777724,0.0103536755578406,0.00446717745749485,0.529947916666667,0.011090739350019
19,"break_correlation",1,"Gaussian copula bootstrap",0.00459002416855855,0.0101975925488208,0.00451014227272924,0.556640625,0.0117629378087694
20,"break_correlation",1,"WIRED-full",0.00471322196214481,0.0105749527079671,0.00652941566849965,0.776692708333333,0.0202592661345458
20,"break_correlation",1,"No tail copula",0.00481528735198189,0.0107600436233802,0.00678279290304772,0.762369791666667,0.0207426584057886
20,"break_correlation",1,"Static dependence",0.00471944838696524,0.0105474063958767,0.00663468069548176,0.81640625,0.0220653457576989
20,"break_correlation",1,"Rolling dependence",0.00476858623293889,0.0105835884846557,0.00478575379524653,0.76953125,0.0202822633972383
20,"break_correlation",1,"Independent marginals",0.00470500296782131,0.0107510310159839,0.00861453346821879,0.762369791666667,0.0199374162894159
20,"break_correlation",1,"Equal weights",0.00473696640514418,0.0106119409552421,0.00603686603574974,0.766927083333333,0.0207762814115354
20,"break_correlation",1,"ARIMA independent",0.00454866365745947,0.010323765836867,0.00501371290571277,0.619140625,0.0138978283625138
20,"break_correlation",1,"Bootstrap independent",0.00450508378883301,0.0101445007430888,0.00494337822122211,0.591145833333333,0.0131572601362602
20,"break_correlation",1,"Gaussian copula bootstrap",0.00449280454818473,0.00997057700795646,0.0044656276006292,0.59375,0.0131115222724647
21,"break_correlation",1,"WIRED-full",0.00439709912510239,0.00983563263283607,0.00476651257397006,0.717447916666667,0.0164331535852681
21,"break_correlation",1,"No tail copula",0.00436979846665633,0.00976408632696486,0.00478483657397101,0.723307291666667,0.0164584167497276
21,"break_correlation",1,"Static dependence",0.00439241283791065,0.00985850668889811,0.004855405139316,0.688151041666667,0.0155644777336955
21,"break_correlation",1,"Rolling dependence",0.00438087860630055,0.00978223307776139,0.00475183945174052,0.702473958333333,0.015790784978175
21,"break_correlation",1,"Independent marginals",0.00436799477070263,0.00995295423913384,0.00605548959706269,0.72265625,0.0165065036099919
21,"break_correlation",1,"Equal weights",0.00439687279533942,0.00986000645236504,0.00487473568190521,0.725911458333333,0.0169260098303161
21,"break_correlation",1,"ARIMA independent",0.00442976518345782,0.0100635474980171,0.00512394370152958,0.635416666666667,0.0137514081833636
21,"break_correlation",1,"Bootstrap independent",0.00449422395007131,0.0100830676547895,0.00499345307354128,0.58984375,0.0125462508578957
21,"break_correlation",1,"Gaussian copula bootstrap",0.00450794057130766,0.0100380372583329,0.00469840154546377,0.572916666666667,0.0119851630712482
22,"break_correlation",1,"WIRED-full",0.00461191798002442,0.0103202742557825,0.0046047894217902,0.768229166666667,0.0192962369040561
22,"break_correlation",1,"No tail copula",0.00462384076130988,0.0103268860890392,0.00459720129970094,0.72265625,0.0171786946330817
22,"break_correlation",1,"Static dependence",0.00461815429347154,0.0103805998841585,0.00484302915657667,0.742838541666667,0.017954310227624
22,"break_correlation",1,"Rolling dependence",0.0046042672174801,0.0102904707821611,0.00480626681123909,0.742838541666667,0.0181595190866784
22,"break_correlation",1,"Independent marginals",0.00460398456661149,0.0104806693224964,0.00583608619452852,0.720703125,0.0172901469122263
22,"break_correlation",1,"Equal weights",0.00460240962147922,0.0103272624682378,0.00480061699911033,0.764973958333333,0.0191185267615817
22,"break_correlation",1,"ARIMA independent",0.00466422351267695,0.0105828625909585,0.00491460227787106,0.639322916666667,0.014267837516964
22,"break_correlation",1,"Bootstrap independent",0.00476996664316174,0.0107158888698002,0.00450632915480084,0.567057291666667,0.0123791944585012
22,"break_correlation",1,"Gaussian copula bootstrap",0.00473141195868981,0.0104928958093596,0.00441305670229592,0.592447916666667,0.0130301689528616
23,"break_correlation",1,"WIRED-full",0.00445036070384478,0.0100014863541773,0.00473602013271822,0.752604166666667,0.0177976367651609
23,"break_correlation",1,"No tail copula",0.00446521616524537,0.0100668885715672,0.00504270607546865,0.746744791666667,0.0178055780926012
23,"break_correlation",1,"Static dependence",0.00448152688337215,0.0101250654810355,0.00520256410979566,0.752604166666667,0.0179900196414014
23,"break_correlation",1,"Rolling dependence",0.00445499096352833,0.00997821848281561,0.00439817352277329,0.749348958333333,0.017898585755768
23,"break_correlation",1,"Independent marginals",0.00446702603230604,0.0102845040202288,0.00671194052407101,0.755208333333333,0.0178242741735905
23,"break_correlation",1,"Equal weights",0.00439846996799356,0.00987309008528284,0.00458999973370002,0.733723958333333,0.0171753746594935
23,"break_correlation",1,"ARIMA independent",0.00449731798435572,0.010228717113871,0.0047034518446989,0.631510416666667,0.0142002165482915
23,"break_correlation",1,"Bootstrap independent",0.00453810359830639,0.0102514171333586,0.00453309911907052,0.561197916666667,0.0123532761151868
23,"break_correlation",1,"Gaussian copula bootstrap",0.00453803910251074,0.0101266930070388,0.00431008431235671,0.576822916666667,0.0126933677464696
24,"break_correlation",1,"WIRED-full",0.00445884794927393,0.00998262529228627,0.00441282143514897,0.688151041666667,0.01612662708354
24,"break_correlation",1,"No tail copula",0.0044265210756305,0.00989238376750913,0.00447539794332218,0.709635416666667,0.0164995185692218
24,"break_correlation",1,"Static dependence",0.00446902298373466,0.0100175880319058,0.00451481030225239,0.6875,0.016120467690912
24,"break_correlation",1,"Rolling dependence",0.00448735314522116,0.00999350225766726,0.00469767988798268,0.709635416666667,0.0169100432259571
24,"break_correlation",1,"Independent marginals",0.00447440762711089,0.0101989742860949,0.00558885306805397,0.692057291666667,0.016035459651112
24,"break_correlation",1,"Equal weights",0.00435672798067299,0.00974950639464412,0.00447768856485505,0.727213541666667,0.0169732453645411
24,"break_correlation",1,"ARIMA independent",0.00441323275576723,0.010004397479699,0.00468278969327343,0.618489583333333,0.0134965035176784
24,"break_correlation",1,"Bootstrap independent",0.00443449115617171,0.00997072970293175,0.00463461915827662,0.612630208333333,0.0132200958708241
24,"break_correlation",1,"Gaussian copula bootstrap",0.00443851796161347,0.00988576363323298,0.00437918808936234,0.603515625,0.0129868012180184
25,"break_correlation",1,"WIRED-full",0.00453789524805923,0.0101637254106522,0.0049554137009338,0.709635416666667,0.0168691756231682
25,"break_correlation",1,"No tail copula",0.00456933166104275,0.0102006900139929,0.00504562071552498,0.705078125,0.0166977246266134
25,"break_correlation",1,"Static dependence",0.00458113858730256,0.0102859417946533,0.00531026803221788,0.718098958333333,0.0171088146836236
25,"break_correlation",1,"Rolling dependence",0.00459383832378951,0.0102407895030449,0.00445074788353618,0.708984375,0.0168667310283885
25,"break_correlation",1,"Independent marginals",0.00458074676940333,0.0104369479144108,0.00609393669297658,0.702473958333333,0.0168023918873372
25,"break_correlation",1,"Equal weights",0.00462071573693086,0.0103704424520728,0.00499244950289198,0.716796875,0.0174781325030116
25,"break_correlation",1,"ARIMA independent",0.00458895994200207,0.0103129908968561,0.00456806373936931,0.589192708333333,0.0127031809596399
25,"break_correlation",1,"Bootstrap independent",0.00460812309907314,0.0103580032980645,0.00455621450294157,0.580078125,0.0129128971650656
25,"break_correlation",1,"Gaussian copula bootstrap",0.00463671921585299,0.0102931993679375,0.00440307852763953,0.582682291666667,0.0128746120693042
26,"break_correlation",1,"WIRED-full",0.00459359931844152,0.0102574136096135,0.00457876362276306,0.673177083333333,0.0154999219086682
26,"break_correlation",1,"No tail copula",0.00460862293642527,0.0102429286972629,0.00465627167313275,0.672526041666667,0.0154596679423735
26,"break_correlation",1,"Static dependence",0.00460846540529102,0.0103017107405087,0.00464749794900861,0.688151041666667,0.015704485436398
26,"break_correlation",1,"Rolling dependence",0.0046052079884932,0.0102742325269507,0.00468870301836563,0.668619791666667,0.0154623548675115
26,"break_correlation",1,"Independent marginals",0.00458664951925993,0.0103766584380281,0.00559855852067227,0.671223958333333,0.0154461546010431
26,"break_correlation",1,"Equal weights",0.00457984922546077,0.010255539765047,0.00500972342351996,0.742838541666667,0.0178645483679391
26,"break_correlation",1,"ARIMA independent",0.00458762643590657,0.0103847359835745,0.00497869643068647,0.6171875,0.0138343750089643
26,"break_correlation",1,"Bootstrap independent",0.004688428355875,0.0105153256590118,0.00472049549444567,0.556640625,0.0118528875247205
26,"break_correlation",1,"Gaussian copula bootstrap",0.00464424158438938,0.0103139026783242,0.00453869521118511,0.608723958333333,0.0132387889806642
27,"break_correlation",1,"WIRED-full",0.00482303361761275,0.0107799483077071,0.00551896951938227,0.723307291666667,0.0192577212538699
27,"break_correlation",1,"No tail copula",0.00475976133822197,0.0106593686101316,0.00550003594296765,0.7109375,0.0183359613338905
27,"break_correlation",1,"Static dependence",0.00480544276813261,0.0108312327891275,0.006017357555515,0.7109375,0.0182712143740395
27,"break_correlation",1,"Rolling dependence",0.00473422082586169,0.0105747945186048,0.00475214885403498,0.725260416666667,0.018730728358271
27,"break_correlation",1,"Independent marginals",0.0047014587427286,0.0106844230109139,0.00738253973421606,0.727864583333333,0.0189570950479636
27,"break_correlation",1,"Equal weights",0.00441432741470924,0.00992511145052504,0.00485106943369929,0.718098958333333,0.0173986712497174
27,"break_correlation",1,"ARIMA independent",0.00437792912254107,0.00996062061756593,0.00464198665878957,0.582682291666667,0.0120454730230453
27,"break_correlation",1,"Bootstrap independent",0.0044143751786085,0.00996300933690263,0.00464259126862861,0.555989583333333,0.0114241656453069
27,"break_correlation",1,"Gaussian copula bootstrap",0.00439266162359165,0.00981603349681146,0.00455836300799751,0.579427083333333,0.0120765064084158
28,"break_correlation",1,"WIRED-full",0.0045708501598583,0.0102221268062744,0.00466828578332317,0.6953125,0.0160744820945593
28,"break_correlation",1,"No tail copula",0.00457299922558404,0.0101991161305415,0.00476366293528817,0.696614583333333,0.016168748100871
28,"break_correlation",1,"Static dependence",0.00454164927338758,0.0101636555823358,0.00484929675214764,0.714192708333333,0.0166527975661654
28,"break_correlation",1,"Rolling dependence",0.0046007629779467,0.0102368267493359,0.00482196151423505,0.706380208333333,0.0167683230398269
28,"break_correlation",1,"Independent marginals",0.0045844709851121,0.0104221998721786,0.00585991687157146,0.69140625,0.0162235622022166
28,"break_correlation",1,"Equal weights",0.00459218708826887,0.0102713521911093,0.00474683980476074,0.705729166666667,0.0166010753066619
28,"break_correlation",1,"ARIMA independent",0.00464314095016247,0.0105215266009516,0.00490405298276044,0.611328125,0.013322873489764
28,"break_correlation",1,"Bootstrap independent",0.00459220930920295,0.0103516542417611,0.00481279102042529,0.595703125,0.0128548750245053
28,"break_correlation",1,"Gaussian copula bootstrap",0.00461163111724201,0.0102545401545386,0.00459408178294996,0.59375,0.0125743374230699
29,"break_correlation",1,"WIRED-full",0.00508628115641859,0.0113777498058482,0.0052457510057274,0.652994791666667,0.0162947407965978
29,"break_correlation",1,"No tail copula",0.00507986885672599,0.0113321870927019,0.00554245320904795,0.680338541666667,0.0173584715632362
29,"break_correlation",1,"Static dependence",0.00514247106033308,0.0115377510167698,0.00568606197031814,0.6640625,0.0167802083373164
29,"break_correlation",1,"Rolling dependence",0.00505207615267675,0.0112815021834928,0.00482397115575947,0.663411458333333,0.0165430555080813
29,"break_correlation",1,"Independent marginals",0.00512130532517601,0.0116012227098415,0.00626405580246872,0.630208333333333,0.015462598997946
29,"break_correlation",1,"Equal weights",0.00489121467899421,0.0108839868668836,0.00495838536226419,0.694661458333333,0.0177234904352404
29,"break_correlation",1,"ARIMA independent",0.00479778078952786,0.0108295692868177,0.00496972144918353,0.615885416666667,0.0140642885220046
29,"break_correlation",1,"Bootstrap independent",0.00475669825575843,0.0107051786341736,0.00489067619978981,0.580729166666667,0.0130625947706145
29,"break_correlation",1,"Gaussian copula bootstrap",0.0047594883286974,0.0105405369921837,0.00445251341099619,0.5625,0.0124990341013063
30,"break_correlation",1,"WIRED-full",0.00441315856665401,0.00989077323620857,0.00487069552353722,0.686848958333333,0.0157034105681785
30,"break_correlation",1,"No tail copula",0.00439895455923949,0.00985795878881721,0.00498567610268196,0.6875,0.01570600280821
30,"break_correlation",1,"Static dependence",0.00442058912573705,0.00993752641346511,0.004955013209345,0.685546875,0.0155273953311227
30,"break_correlation",1,"Rolling dependence",0.00444095217176534,0.00994432769288012,0.00513238934710153,0.662760416666667,0.0148846118462088
30,"break_correlation",1,"Independent marginals",0.00441888339043757,0.0100452618002323,0.00565232202743183,0.670572916666667,0.0151467551903794
30,"break_correlation",1,"Equal weights",0.00436781693631169,0.00981873062922373,0.00485882174905242,0.725260416666667,0.016773570840069
30,"break_correlation",1,"ARIMA independent",0.00446840320678918,0.0101676810592094,0.00502648896488694,0.610677083333333,0.0132088588369119
30,"break_correlation",1,"Bootstrap independent",0.00451302412981237,0.0101754384623591,0.00489691028053412,0.594401041666667,0.0126045183134843
30,"break_correlation",1,"Gaussian copula bootstrap",0.00450651984050797,0.0100673633897271,0.00473485126947858,0.58984375,0.0125053792228553
1,"break_correlation",3,"WIRED-full",0.00773158257744632,0.0172250686627903,0.00847220902833046,0.767578125,0.0328275491396956
1,"break_correlation",3,"No tail copula",0.00748567738158356,0.0167374011678551,0.00842555987776213,0.770833333333333,0.0315008389330528
1,"break_correlation",3,"Static dependence",0.00759275425831629,0.0170244618284258,0.00906411481700747,0.767578125,0.0319649528713747
1,"break_correlation",3,"Rolling dependence",0.00764130681740472,0.0170184661880113,0.00824004438405083,0.772135416666667,0.0330181276742331
1,"break_correlation",3,"Independent marginals",0.00757171142854869,0.0172341784431351,0.0118125231209355,0.775390625,0.0331445966808863
1,"break_correlation",3,"Equal weights",0.00823422513830049,0.0184335014920315,0.0092388176784016,0.770833333333333,0.0364664449759957
1,"break_correlation",3,"ARIMA independent",0.0075162517454609,0.0170024574389893,0.00860686683684922,0.660807291666667,0.0243279683741937
1,"break_correlation",3,"Bootstrap independent",0.00759792947553267,0.0170051040751738,0.00808995036388523,0.6015625,0.0211935374805427
1,"break_correlation",3,"Gaussian copula bootstrap",0.00754922008069798,0.0167316696508579,0.00769506882899905,0.622395833333333,0.0227284851686422
2,"break_correlation",3,"WIRED-full",0.00895440566140377,0.0202311711142674,0.0102043529937028,0.675130208333333,0.0294520209494249
2,"break_correlation",3,"No tail copula",0.00911396799689592,0.0204179366632982,0.0102416073587591,0.656901041666667,0.0282272615593263
2,"break_correlation",3,"Static dependence",0.00905898210668046,0.0204428291380776,0.0109366312973816,0.68359375,0.0300658668631267
2,"break_correlation",3,"Rolling dependence",0.00934977540870446,0.0209910017894991,0.0103338278072248,0.65234375,0.0287364508071296
2,"break_correlation",3,"Independent marginals",0.00911749762549329,0.0206370736013265,0.0127298759835209,0.676432291666667,0.0302869514283215
2,"break_correlation",3,"Equal weights",0.00776308813292433,0.0175297586861322,0.00811082250431022,0.744140625,0.0307599689547917
2,"break_correlation",3,"ARIMA independent",0.0078621603072866,0.0178469379928153,0.00762640589711773,0.621744791666667,0.0236989624947558
2,"break_correlation",3,"Bootstrap independent",0.00799782761159267,0.0180167168694283,0.00757014774428605,0.577473958333333,0.0227953937635191
2,"break_correlation",3,"Gaussian copula bootstrap",0.00801946431730773,0.0178733262791456,0.00737424212920917,0.578776041666667,0.022970226129677
3,"break_correlation",3,"WIRED-full",0.00799037519917134,0.0179742702893613,0.00905023090226129,0.744140625,0.0310799500727441
3,"break_correlation",3,"No tail copula",0.00798355071576695,0.0179336954859269,0.00930892229181431,0.763671875,0.0320406261640261
3,"break_correlation",3,"Static dependence",0.00793612892837636,0.0178872115998568,0.00925363356781502,0.765625,0.0320892375254586
3,"break_correlation",3,"Rolling dependence",0.00799203359654182,0.0179313010239207,0.00884531105085818,0.768880208333333,0.0322039591976487
3,"break_correlation",3,"Independent marginals",0.00809863582996992,0.0184898328653916,0.0115131766858446,0.744791666666667,0.0319082511542785
3,"break_correlation",3,"Equal weights",0.00773367233686456,0.0173255443991457,0.00816984946204957,0.749348958333333,0.0307453029608568
3,"break_correlation",3,"ARIMA independent",0.00768789721532197,0.0174818780047231,0.00851753041826481,0.654947916666667,0.0249891686812726
3,"break_correlation",3,"Bootstrap independent",0.00784150336893918,0.0175745310849426,0.00800879336420877,0.610677083333333,0.0223274173096471
3,"break_correlation",3,"Gaussian copula bootstrap",0.0078349384667864,0.0174113426166043,0.00772191747858844,0.610677083333333,0.0225401159925666
4,"break_correlation",3,"WIRED-full",0.0074570610357256,0.016801741632918,0.00735722318956481,0.658854166666667,0.0249241289584023
4,"break_correlation",3,"No tail copula",0.00750555735403392,0.0168375939331657,0.00741362012391337,0.654296875,0.0249746731018659
4,"break_correlation",3,"Static dependence",0.00750051431912875,0.0169885745337699,0.00752562218247285,0.651041666666667,0.0243548379370319
4,"break_correlation",3,"Rolling dependence",0.0074821175812559,0.0168047589530569,0.00734776600749434,0.640625,0.0241368826092076
4,"break_correlation",3,"Independent marginals",0.00751777807520712,0.0170928463025951,0.00828158547607022,0.65234375,0.0246007046709287
4,"break_correlation",3,"Equal weights",0.00741769310063257,0.0166399855985846,0.00735112978785927,0.673828125,0.0260675392937959
4,"break_correlation",3,"ARIMA independent",0.0076161855079559,0.0171782838740514,0.00750501308150596,0.5859375,0.0217535623836456
4,"break_correlation",3,"Bootstrap independent",0.00763778253287103,0.0171860192652211,0.00745649016617547,0.561197916666667,0.0206542426376824
4,"break_correlation",3,"Gaussian copula bootstrap",0.00762994149121294,0.0170268880294351,0.007299641377508,0.542317708333333,0.020056242797855
5,"break_correlation",3,"WIRED-full",0.00796205163006498,0.0178782014977172,0.00784005567934009,0.657552083333333,0.0262116153865114
5,"break_correlation",3,"No tail copula",0.00795930363833488,0.0179131118474513,0.00796827611925743,0.658854166666667,0.0257059200911579
5,"break_correlation",3,"Static dependence",0.00791645299670202,0.0178665008819335,0.00808252152633864,0.671223958333333,0.026388169609856
5,"break_correlation",3,"Rolling dependence",0.00795337306744566,0.017859747271146,0.00784239452356781,0.655598958333333,0.0259793132311167
5,"break_correlation",3,"Independent marginals",0.0079473593363148,0.0181318302618382,0.00916265001179255,0.654296875,0.0259218808453887
5,"break_correlation",3,"Equal weights",0.00782563658050912,0.0175540604727223,0.0079082762717776,0.682291666666667,0.0266185054811019
5,"break_correlation",3,"ARIMA independent",0.00793577433954208,0.0180276729838652,0.00827384109939189,0.617838541666667,0.0235858869772733
5,"break_correlation",3,"Bootstrap independent",0.00802601186166341,0.018132389677709,0.00811633915665629,0.583333333333333,0.0221405846446132
5,"break_correlation",3,"Gaussian copula bootstrap",0.00799672565083904,0.0179119867496249,0.00789451252701818,0.600260416666667,0.0228309025578952
6,"break_correlation",3,"WIRED-full",0.00789938051678969,0.0181066530005798,0.00888054157577733,0.650390625,0.024467540188868
6,"break_correlation",3,"No tail copula",0.0078194683008685,0.017739698337702,0.008453529745355,0.66015625,0.0246003560247811
6,"break_correlation",3,"Static dependence",0.00781754868381907,0.0178467890071696,0.00845865754731486,0.643229166666667,0.0238205168817556
6,"break_correlation",3,"Rolling dependence",0.00790416419269559,0.0180477542869322,0.00877037814931939,0.654947916666667,0.0249855877455798
6,"break_correlation",3,"Independent marginals",0.00802449533241005,0.0183676825167472,0.00995166750477497,0.642578125,0.0241845944859492
6,"break_correlation",3,"Equal weights",0.00756829287350985,0.0171814598906801,0.00817042718466467,0.715494791666667,0.0278669201052578
6,"break_correlation",3,"ARIMA independent",0.00752965578460461,0.0171457035187381,0.00826455196501848,0.639973958333333,0.0235948346937999
6,"break_correlation",3,"Bootstrap independent",0.00759212188473329,0.0172169923664243,0.00820084125048595,0.640625,0.0230179414573171
6,"break_correlation",3,"Gaussian copula bootstrap",0.00763932070102742,0.0170881569541532,0.00782028709604043,0.611979166666667,0.0220992400694958
7,"break_correlation",3,"WIRED-full",0.0145379683399145,0.0313721511991037,0.0128706413538195,0.5625,0.0428253720805448
7,"break_correlation",3,"No tail copula",0.0148598826363944,0.0320708626943208,0.0141971663741292,0.518229166666667,0.042462157895483
7,"break_correlation",3,"Static dependence",0.0147917881422522,0.0321544349379256,0.0153019706135353,0.546875,0.0432004643377818
7,"break_correlation",3,"Rolling dependence",0.0146979677419948,0.0317374521091479,0.0127440328696898,0.542317708333333,0.0423090230008164
7,"break_correlation",3,"Independent marginals",0.0145167591243362,0.0323515444817355,0.0210930920034897,0.55859375,0.0427419037234734
7,"break_correlation",3,"Equal weights",0.00891501175081862,0.0200103923775659,0.0108502437055378,0.725911458333333,0.0377135447148207
7,"break_correlation",3,"ARIMA independent",0.00964606078868135,0.0222734294878202,0.0130449078415932,0.56640625,0.0257494286136273
7,"break_correlation",3,"Bootstrap independent",0.00801255247202048,0.0180973536514201,0.00877887114274507,0.622395833333333,0.0240538147865451
7,"break_correlation",3,"Gaussian copula bootstrap",0.00806747675532782,0.0179362288104202,0.00786217319226997,0.602864583333333,0.0241176444339725
8,"break_correlation",3,"WIRED-full",0.010890054089884,0.0238163085379986,0.00995451415699266,0.580729166666667,0.0334864626140774
8,"break_correlation",3,"No tail copula",0.0108932380155446,0.023928775008439,0.0110376738664923,0.59375,0.0339225348529152
8,"break_correlation",3,"Static dependence",0.0110962153411421,0.0243295590800727,0.0110254503842771,0.571614583333333,0.032606816670558
8,"break_correlation",3,"Rolling dependence",0.0110443450532408,0.0240770894119862,0.00983569802932304,0.569661458333333,0.0332782314577243
8,"break_correlation",3,"Independent marginals",0.0112071847148167,0.0251043677892823,0.0141876252799617,0.564453125,0.0330780460066464
8,"break_correlation",3,"Equal weights",0.00905597098489439,0.0200638345137394,0.00926764347655208,0.643880208333333,0.0327827147837782
8,"break_correlation",3,"ARIMA independent",0.00814407090811594,0.0184586199869766,0.00851105989989757,0.575520833333333,0.0231068234838412
8,"break_correlation",3,"Bootstrap independent",0.0080675635714966,0.018205695331866,0.00826510192073855,0.537760416666667,0.0203456007012187
8,"break_correlation",3,"Gaussian copula bootstrap",0.00802675619221273,0.0178696499583922,0.00817114360104118,0.508463541666667,0.0192003724675088
9,"break_correlation",3,"WIRED-full",0.00929022818087803,0.0205610297212615,0.00881305785765983,0.67578125,0.0329399529831388
9,"break_correlation",3,"No tail copula",0.00921150234760667,0.0203001602031924,0.00869510266824126,0.652994791666667,0.0319466447439275
9,"break_correlation",3,"Static dependence",0.00952079361442962,0.0211644579080551,0.00955567141316376,0.663411458333333,0.0333189830368956
9,"break_correlation",3,"Rolling dependence",0.00918566307503101,0.0204636538983405,0.0090245903277566,0.645182291666667,0.0308760286523492
9,"break_correlation",3,"Independent marginals",0.0093042449503685,0.0211989997295063,0.0135917154788977,0.680989583333333,0.0328902787398829
9,"break_correlation",3,"Equal weights",0.00839872617073602,0.0186384757182083,0.00850066456220178,0.698567708333333,0.0329160792755869
9,"break_correlation",3,"ARIMA independent",0.00776906570279291,0.0175843581079575,0.0092151808179855,0.653645833333333,0.0249046522412779
9,"break_correlation",3,"Bootstrap independent",0.00786214654264346,0.0176621244636461,0.00893133228037991,0.646484375,0.0270032517049459
9,"break_correlation",3,"Gaussian copula bootstrap",0.00787388092842695,0.0174053997356483,0.00782309698009515,0.613932291666667,0.0235377275936692
10,"break_correlation",3,"WIRED-full",0.00765801004038416,0.0171877102958436,0.00785435104948124,0.68359375,0.0262374702915617
10,"break_correlation",3,"No tail copula",0.00763827591392651,0.0171299754814988,0.00784719834775244,0.673828125,0.0260345061001543
10,"break_correlation",3,"Static dependence",0.00767973859769299,0.0172971806923787,0.00787282471007667,0.665364583333333,0.0252321088741131
10,"break_correlation",3,"Rolling dependence",0.00763252045516535,0.0171227186428726,0.00783020140592425,0.672526041666667,0.025845012464602
10,"break_correlation",3,"Independent marginals",0.00761659039821849,0.01736843895621,0.00923178153027047,0.689453125,0.0271177524788089
10,"break_correlation",3,"Equal weights",0.00757324106342951,0.0171053024385229,0.00815537993198766,0.720052083333333,0.0292450167630608
10,"break_correlation",3,"ARIMA independent",0.00769316331335568,0.0175163939670468,0.0085367074155889,0.640625,0.0249083999723322
10,"break_correlation",3,"Bootstrap independent",0.00770786235908212,0.0173677701329252,0.00816257515422143,0.623046875,0.0231425082090418
10,"break_correlation",3,"Gaussian copula bootstrap",0.00769095955281408,0.0171453258718499,0.00779466190596763,0.6328125,0.0235971082500814
11,"break_correlation",3,"WIRED-full",0.0104640972984233,0.0235556405729961,0.0141406907743817,0.748046875,0.0410507726054455
11,"break_correlation",3,"No tail copula",0.0111618465204185,0.0251055518564654,0.0152126076151069,0.684895833333333,0.03862146252053
11,"break_correlation",3,"Static dependence",0.0106633649714413,0.0242331979624798,0.0165290316914422,0.736979166666667,0.04052618701612
11,"break_correlation",3,"Rolling dependence",0.0108337822850658,0.0244319239774674,0.0145955338439933,0.736979166666667,0.0403725128893646
11,"break_correlation",3,"Independent marginals",0.0107050149799218,0.0246103715434721,0.0196577627263885,0.722005208333333,0.0395896778390457
11,"break_correlation",3,"Equal weights",0.00771218629248057,0.017348308041944,0.00917489022281061,0.785807291666667,0.0365523674552838
11,"break_correlation",3,"ARIMA independent",0.00844296422095867,0.0192530265393816,0.00864278573911546,0.553385416666667,0.0217112892151166
11,"break_correlation",3,"Bootstrap independent",0.00797637029365339,0.017827346804451,0.00784412909047876,0.512369791666667,0.0190505957345465
11,"break_correlation",3,"Gaussian copula bootstrap",0.00804407718968031,0.0178708135378264,0.00804306378488223,0.509114583333333,0.0187148399820486
12,"break_correlation",3,"WIRED-full",0.00811194998128683,0.0181176807912214,0.00793749769106587,0.6640625,0.0266239732529216
12,"break_correlation",3,"No tail copula",0.00807352350448141,0.0179811839139057,0.0084015360731679,0.694010416666667,0.0286798192400002
12,"break_correlation",3,"Static dependence",0.0080964647415309,0.018125286652125,0.00824241895045319,0.677083333333333,0.0271685561988954
12,"break_correlation",3,"Rolling dependence",0.00810159651845279,0.0181162465942595,0.00825087611416453,0.6640625,0.02670748130006
12,"break_correlation",3,"Independent marginals",0.00808516402376328,0.018321356934497,0.0103520036636816,0.688802083333333,0.0283766139402077
12,"break_correlation",3,"Equal weights",0.00827917421886572,0.018616237694108,0.00903854759183236,0.708333333333333,0.0304418603612067
12,"break_correlation",3,"ARIMA independent",0.00818359849718164,0.0184046982020376,0.00809544439942872,0.591796875,0.0224187546009222
12,"break_correlation",3,"Bootstrap independent",0.00826806713958763,0.0185564561226521,0.00808285691954761,0.555989583333333,0.0207983574136609
12,"break_correlation",3,"Gaussian copula bootstrap",0.00828896579305806,0.0183597316713318,0.007890405356271,0.560546875,0.0208668194037637
13,"break_correlation",3,"WIRED-full",0.00776666901112514,0.0173835737245822,0.00789989672888561,0.649739583333333,0.0251971508860387
13,"break_correlation",3,"No tail copula",0.00776982362240485,0.0173322628773883,0.00784563879805187,0.650390625,0.0254111735337424
13,"break_correlation",3,"Static dependence",0.0077461115346889,0.0174767238382716,0.00825204132457778,0.66796875,0.0262158002345575
13,"break_correlation",3,"Rolling dependence",0.00775055454160394,0.0173242280306394,0.00789049619361589,0.651692708333333,0.0254349526618083
13,"break_correlation",3,"Independent marginals",0.00777317932508813,0.0176087473174503,0.00890672275561665,0.651692708333333,0.0253943379775517
13,"break_correlation",3,"Equal weights",0.00773960315817635,0.017323788009589,0.00791762446029915,0.677734375,0.0267983523531896
13,"break_correlation",3,"ARIMA independent",0.00796064410534675,0.01807938480248,0.00833574605887178,0.579427083333333,0.0218422656434264
13,"break_correlation",3,"Bootstrap independent",0.0079120828769452,0.0178403155115402,0.00810021112786022,0.55078125,0.0205941649191859
13,"break_correlation",3,"Gaussian copula bootstrap",0.0079007419423897,0.017639865903327,0.00784276440433221,0.587890625,0.0220857636226364
14,"break_correlation",3,"WIRED-full",0.00812636326161711,0.0181428016618548,0.00821324052879515,0.626953125,0.027638668184838
14,"break_correlation",3,"No tail copula",0.00804487866452647,0.0180389537840556,0.00885387347547576,0.634765625,0.028063085513781
14,"break_correlation",3,"Static dependence",0.00811223042946393,0.0181457427231885,0.00818266881527038,0.625651041666667,0.0272530388649184
14,"break_correlation",3,"Rolling dependence",0.00809846284019121,0.0180085109737315,0.00803090898047806,0.6328125,0.0279604477254905
14,"break_correlation",3,"Independent marginals",0.0080728109849437,0.0182816388067054,0.00961293460825772,0.633463541666667,0.0279700662271012
14,"break_correlation",3,"Equal weights",0.00858392181652223,0.0192733577293775,0.00906955714957819,0.660807291666667,0.0303050052871974
14,"break_correlation",3,"ARIMA independent",0.00801268902154815,0.0180162240078689,0.00774619694770598,0.502604166666667,0.0191278502372394
14,"break_correlation",3,"Bootstrap independent",0.00822535317001002,0.0184750817235535,0.00787631598797595,0.522135416666667,0.0201116850903264
14,"break_correlation",3,"Gaussian copula bootstrap",0.00814775492217444,0.0181196666278307,0.007689575530824,0.53515625,0.0210667446515907
15,"break_correlation",3,"WIRED-full",0.00775012678454955,0.0175150405131095,0.0102824034481962,0.737630208333333,0.0305558205706872
15,"break_correlation",3,"No tail copula",0.00788134422639625,0.0177652689218159,0.0101080227326183,0.7265625,0.0302302148285433
15,"break_correlation",3,"Static dependence",0.00790629618141109,0.0178238557810348,0.00970348250887975,0.729817708333333,0.0303461706058336
15,"break_correlation",3,"Rolling dependence",0.00783813722349492,0.0176189836190335,0.00926441253600585,0.735677083333333,0.0307754693458328
15,"break_correlation",3,"Independent marginals",0.0078290640407628,0.0178889025291748,0.0127891805590296,0.734375,0.0298710981605191
15,"break_correlation",3,"Equal weights",0.00761392548080548,0.0170375343912344,0.00852833856266178,0.738932291666667,0.0296631907284307
15,"break_correlation",3,"ARIMA independent",0.00764852409991376,0.0172490305162677,0.00853247247295596,0.653645833333333,0.0240726237045451
15,"break_correlation",3,"Bootstrap independent",0.00781839567384047,0.0174863158339697,0.00841900834114881,0.630859375,0.0237135845554873
15,"break_correlation",3,"Gaussian copula bootstrap",0.00784211724697448,0.0173247252848098,0.00769758405548182,0.613932291666667,0.0224641987147088
16,"break_correlation",3,"WIRED-full",0.00858059157073804,0.0191388696641021,0.00792083718953547,0.581380208333333,0.0241072888346356
16,"break_correlation",3,"No tail copula",0.00859137348704108,0.0191583116542448,0.0079516641057478,0.5859375,0.0244337852672721
16,"break_correlation",3,"Static dependence",0.00857581481567605,0.0192364399745548,0.00796695386411653,0.6015625,0.0252810325118147
16,"break_correlation",3,"Rolling dependence",0.00860541318571934,0.0192329848640756,0.00787711958257858,0.600911458333333,0.0250928410737515
16,"break_correlation",3,"Independent marginals",0.00856577283521426,0.0193940640838696,0.00861562183610387,0.570963541666667,0.023323889932147
16,"break_correlation",3,"Equal weights",0.00870654445266156,0.0193965903812719,0.00809956681895856,0.606119791666667,0.0260828066172206
16,"break_correlation",3,"ARIMA independent",0.00849537961032481,0.0191019032315417,0.00826614381030913,0.563151041666667,0.0224578371178245
16,"break_correlation",3,"Bootstrap independent",0.00851176822169534,0.0189803033559282,0.0080406529753545,0.53125,0.0208836402503808
16,"break_correlation",3,"Gaussian copula bootstrap",0.00851514526970608,0.0188884627483669,0.00793666855212589,0.535807291666667,0.0211565318655637
17,"break_correlation",3,"WIRED-full",0.0108627017690968,0.0240053271247088,0.0106631814922993,0.606119791666667,0.034077603766438
17,"break_correlation",3,"No tail copula",0.0110890106061633,0.024478374608472,0.0110464220209661,0.602864583333333,0.0341714472512638
17,"break_correlation",3,"Static dependence",0.0108119772668756,0.0239777049914934,0.0102206180604846,0.619140625,0.0342785087524093
17,"break_correlation",3,"Rolling dependence",0.010848466385762,0.0237767959253939,0.00945725773183709,0.61328125,0.0332044819253135
17,"break_correlation",3,"Independent marginals",0.0109074625075344,0.0248176488146428,0.0147746245477475,0.60546875,0.0336884916527428
17,"break_correlation",3,"Equal weights",0.00871833513658581,0.0193938707027343,0.00863804142238673,0.709635416666667,0.033960446537121
17,"break_correlation",3,"ARIMA independent",0.00873929120117368,0.01988084434897,0.00898243760328121,0.576822916666667,0.02385249153839
17,"break_correlation",3,"Bootstrap independent",0.00788688739985711,0.0177131286644954,0.00846066213261926,0.629557291666667,0.0247379372658883
17,"break_correlation",3,"Gaussian copula bootstrap",0.00785675561116149,0.0173936031643155,0.00744760454275013,0.657552083333333,0.02590284624695
18,"break_correlation",3,"WIRED-full",0.00787011335889819,0.0176323103310381,0.00818186744085631,0.636067708333333,0.0251676390903831
18,"break_correlation",3,"No tail copula",0.0078446973103168,0.0175456955728321,0.00811205347311153,0.621744791666667,0.0241711327540304
18,"break_correlation",3,"Static dependence",0.00785247832970001,0.0176081954109772,0.00805230324067624,0.616536458333333,0.0236598120233264
18,"break_correlation",3,"Rolling dependence",0.00789337986799561,0.0176484984262558,0.00813133916179529,0.6171875,0.0239288648181389
18,"break_correlation",3,"Independent marginals",0.00786504003886777,0.0178297004518854,0.00900784771288938,0.626302083333333,0.0243358620426507
18,"break_correlation",3,"Equal weights",0.00800604317873066,0.0179212387661703,0.00829765636719765,0.654296875,0.0269980502272004
18,"break_correlation",3,"ARIMA independent",0.00800463593256869,0.0180856180237324,0.00841764485451504,0.594401041666667,0.0226550741021137
18,"break_correlation",3,"Bootstrap independent",0.00803808922351382,0.0179578797146566,0.00826132096113261,0.565104166666667,0.0207128491950304
18,"break_correlation",3,"Gaussian copula bootstrap",0.00797680224813195,0.0177014487991866,0.0080135732805765,0.572916666666667,0.0210832857830583
19,"break_correlation",3,"WIRED-full",0.00743721201736086,0.0166414402914028,0.00759601647022418,0.638020833333333,0.0244430530921601
19,"break_correlation",3,"No tail copula",0.00749382997262173,0.0166790866905446,0.00751789509023018,0.613932291666667,0.0229668580339333
19,"break_correlation",3,"Static dependence",0.00749013855790325,0.0167643693782179,0.00750290541055467,0.618489583333333,0.023336905616602
19,"break_correlation",3,"Rolling dependence",0.00743340700284918,0.0166062425695938,0.00760477835367207,0.615885416666667,0.0229779577355425
19,"break_correlation",3,"Independent marginals",0.00748019794015141,0.0168369554893187,0.00802387800345404,0.616536458333333,0.0225610799527433
19,"break_correlation",3,"Equal weights",0.00736368452676692,0.0164751170753066,0.00756128758635132,0.701822916666667,0.0268537435166537
19,"break_correlation",3,"ARIMA independent",0.0075697163787797,0.0170720497694105,0.00815078047014948,0.602864583333333,0.0233477555501434
19,"break_correlation",3,"Bootstrap independent",0.00772782888578745,0.017286601353984,0.00773429670219874,0.546223958333333,0.0199837139543439
19,"break_correlation",3,"Gaussian copula bootstrap",0.00768145502418394,0.0169667045360359,0.00752544323306777,0.570963541666667,0.0209514759454566
20,"break_correlation",3,"WIRED-full",0.00913824931282995,0.0208403251129757,0.0100689333354338,0.657552083333333,0.0303940703618251
20,"break_correlation",3,"No tail copula",0.00916346262647872,0.0208632556656475,0.0105676401998539,0.660807291666667,0.0298149249389221
20,"break_correlation",3,"Static dependence",0.00904595528752769,0.0207054732511301,0.010764833388062,0.689453125,0.0320804829133822
20,"break_correlation",3,"Rolling dependence",0.009240269807496,0.0209188912653106,0.00957637465493638,0.645182291666667,0.0299665818296416
20,"break_correlation",3,"Independent marginals",0.0090216931115852,0.0208504435909184,0.0131140976495612,0.669270833333333,0.0308834361282793
20,"break_correlation",3,"Equal weights",0.00819039891332785,0.018223366889534,0.00790997230687118,0.700520833333333,0.030398181585544
20,"break_correlation",3,"ARIMA independent",0.00793331845216852,0.0179297646414249,0.00863175499650021,0.636067708333333,0.0242273803997077
20,"break_correlation",3,"Bootstrap independent",0.00817832918633571,0.0182516178953459,0.00786835804574005,0.612630208333333,0.0232184992416278
20,"break_correlation",3,"Gaussian copula bootstrap",0.00817598017294572,0.0180349377241393,0.00747931535315979,0.5859375,0.0222058980321192
21,"break_correlation",3,"WIRED-full",0.00756302318469351,0.0169044371069999,0.00794567599315914,0.758463541666667,0.0318721554876318
21,"break_correlation",3,"No tail copula",0.00746827001829743,0.0167166328746625,0.00815541461494669,0.787760416666667,0.0336509548228783
21,"break_correlation",3,"Static dependence",0.00759775971520983,0.0170071439661986,0.00839577073592768,0.747395833333333,0.0310376199371839
21,"break_correlation",3,"Rolling dependence",0.00751164106180649,0.0167935998796103,0.00795723808954562,0.774088541666667,0.0324636000109731
21,"break_correlation",3,"Independent marginals",0.0075438680139763,0.0172691734186473,0.0118648024562331,0.764322916666667,0.0321607537937902
21,"break_correlation",3,"Equal weights",0.0078284674118443,0.0175999031203466,0.00904431387906888,0.776041666666667,0.0358100987692588
21,"break_correlation",3,"ARIMA independent",0.00741553828886628,0.0169050323682868,0.00871426205913615,0.696614583333333,0.0257605726292346
21,"break_correlation",3,"Bootstrap independent",0.00752560975375712,0.0169331072194031,0.00817968262035286,0.638671875,0.0229431899925658
21,"break_correlation",3,"Gaussian copula bootstrap",0.00746739104755363,0.0165910276309005,0.00759352799514427,0.614583333333333,0.0215891824817267
22,"break_correlation",3,"WIRED-full",0.00778487313803335,0.0176160123341009,0.00972331030299208,0.708984375,0.0284066307361526
22,"break_correlation",3,"No tail copula",0.00764379255079653,0.0173224093235422,0.00946711899427777,0.705729166666667,0.0280460804364189
22,"break_correlation",3,"Static dependence",0.00769660744942145,0.0175607219258295,0.0100844821380136,0.71484375,0.0288270714382514
22,"break_correlation",3,"Rolling dependence",0.00769859035919653,0.0174734705823846,0.00934513041051241,0.688151041666667,0.0273676172196532
22,"break_correlation",3,"Independent marginals",0.00769506603902349,0.0176943272425524,0.0120066143274419,0.704427083333333,0.0281533894277019
22,"break_correlation",3,"Equal weights",0.00729209701624418,0.0164820170118221,0.00876771337275686,0.717447916666667,0.0284853364085192
22,"break_correlation",3,"ARIMA independent",0.00769473310113268,0.0175432436000201,0.00838629661041427,0.580729166666667,0.0208462680911716
22,"break_correlation",3,"Bootstrap independent",0.00768717094698727,0.0173274078744762,0.00807252097467059,0.571614583333333,0.0204220696791336
22,"break_correlation",3,"Gaussian copula bootstrap",0.00767841283252533,0.0171354107589999,0.00789410641779794,0.569010416666667,0.0203235465383514
23,"break_correlation",3,"WIRED-full",0.00804772400316181,0.0179788338599098,0.00783189840389675,0.618489583333333,0.0243795626887049
23,"break_correlation",3,"No tail copula",0.00797176961440442,0.0177826766153173,0.00786122755790659,0.657552083333333,0.0258155754977707
23,"break_correlation",3,"Static dependence",0.00800084554302033,0.0179477698302352,0.00792710480866595,0.641927083333333,0.0251522226362798
23,"break_correlation",3,"Rolling dependence",0.00797222004491526,0.0178258157618113,0.0077651534785536,0.665364583333333,0.0263263100678285
23,"break_correlation",3,"Independent marginals",0.00797584641057535,0.0180425893730414,0.00865557887372839,0.647786458333333,0.025852874173717
23,"break_correlation",3,"Equal weights",0.00790500212656952,0.0176560939966764,0.00778148538571776,0.671223958333333,0.0271831366864156
23,"break_correlation",3,"ARIMA independent",0.0081196756212629,0.0182980607774157,0.00794063655967809,0.589192708333333,0.0232843646563065
23,"break_correlation",3,"Bootstrap independent",0.0081957695853285,0.0182867335671497,0.00776556566451787,0.576171875,0.0222611362906929
23,"break_correlation",3,"Gaussian copula bootstrap",0.00816146844718721,0.0180395727248206,0.00752982243493982,0.598958333333333,0.0223841416207195
24,"break_correlation",3,"WIRED-full",0.0098431494956661,0.0221767314097119,0.0104076129195279,0.591145833333333,0.0287614022392394
24,"break_correlation",3,"No tail copula",0.00977476566317555,0.0219242271068197,0.0104421628862278,0.573567708333333,0.028075903258352
24,"break_correlation",3,"Static dependence",0.00975590110657219,0.0220595142787103,0.0108407257475176,0.592447916666667,0.0299586671921438
24,"break_correlation",3,"Rolling dependence",0.00983117632803511,0.0221553218156875,0.0107949343629944,0.602864583333333,0.0295135176824124
24,"break_correlation",3,"Independent marginals",0.0101012252499737,0.023018167010838,0.012582858157881,0.580078125,0.0285528525389357
24,"break_correlation",3,"Equal weights",0.00851201102127512,0.0190073578731102,0.00835539893540167,0.630208333333333,0.0278396645878244
24,"break_correlation",3,"ARIMA independent",0.00899361427716434,0.0207508973507146,0.0103833216668522,0.557942708333333,0.0235320923848394
24,"break_correlation",3,"Bootstrap independent",0.00805787605945566,0.0182245551216338,0.00862462911077002,0.61328125,0.0244513421321079
24,"break_correlation",3,"Gaussian copula bootstrap",0.00805933574512857,0.0179269819930154,0.00804631376248099,0.587890625,0.0233131197270606
25,"break_correlation",3,"WIRED-full",0.00753290540573576,0.0168541184777155,0.00765496511535273,0.675130208333333,0.0256447740865837
25,"break_correlation",3,"No tail copula",0.00750816476820718,0.0167756933760347,0.00767335454136622,0.697916666666667,0.0266751475730526
25,"break_correlation",3,"Static dependence",0.00749651460392422,0.0167757397687376,0.00768297640736085,0.711588541666667,0.0272965659829751
25,"break_correlation",3,"Rolling dependence",0.00751915422520935,0.0168019961275472,0.0077012356455786,0.690104166666667,0.0263045096554829
25,"break_correlation",3,"Independent marginals",0.00751938912164788,0.0170903160765848,0.0091836373997223,0.69140625,0.0269455986014499
25,"break_correlation",3,"Equal weights",0.00744781863731335,0.0166932690920707,0.0077100938495558,0.751302083333333,0.0294641405032714
25,"break_correlation",3,"ARIMA independent",0.00770918142153967,0.0174829661553787,0.00845783110034134,0.655598958333333,0.024659552155738
25,"break_correlation",3,"Bootstrap independent",0.00772706160879883,0.0173522823967825,0.00828729810441395,0.629557291666667,0.0233510808285815
25,"break_correlation",3,"Gaussian copula bootstrap",0.00772784102733482,0.017147244140858,0.00763843187536859,0.598307291666667,0.0218023624705089
26,"break_correlation",3,"WIRED-full",0.00807208791658969,0.0181071903018364,0.0080777510074996,0.628255208333333,0.0258222689123728
26,"break_correlation",3,"No tail copula",0.00806814360256824,0.0180086508700791,0.00798004566567656,0.639322916666667,0.0261330414072507
26,"break_correlation",3,"Static dependence",0.00815304784702084,0.0182513264642646,0.00796837841643674,0.615885416666667,0.0255603735231087
26,"break_correlation",3,"Rolling dependence",0.00801658846385796,0.0179605393483771,0.00790200483040055,0.6171875,0.0251777546107977
26,"break_correlation",3,"Independent marginals",0.00812939687988107,0.0184593001698932,0.00954399353057341,0.622395833333333,0.0260447408446598
26,"break_correlation",3,"Equal weights",0.00781977859096215,0.0174630214575391,0.00770675804081645,0.668619791666667,0.0273164116207707
26,"break_correlation",3,"ARIMA independent",0.00793975114208934,0.0178586547379064,0.00802959676785996,0.559895833333333,0.0221454935528086
26,"break_correlation",3,"Bootstrap independent",0.00812348261015273,0.0180636891487275,0.00771181194827876,0.516927083333333,0.0199291099539029
26,"break_correlation",3,"Gaussian copula bootstrap",0.00800906231327775,0.0176245266062254,0.00757160862383304,0.565104166666667,0.0219145990292158
27,"break_correlation",3,"WIRED-full",0.00809763671443947,0.018044677742963,0.0082030942382489,0.630859375,0.0252417335600313
27,"break_correlation",3,"No tail copula",0.00815680132910767,0.0181680350374286,0.00828334295505213,0.618489583333333,0.0253449407142991
27,"break_correlation",3,"Static dependence",0.00806288778928542,0.0179995545697548,0.00783690562592058,0.612630208333333,0.0243257104384335
27,"break_correlation",3,"Rolling dependence",0.00811955560858632,0.0180368478362353,0.00782610155390921,0.641276041666667,0.0258805529699468
27,"break_correlation",3,"Independent marginals",0.00814506446843442,0.0183132507739121,0.00941750731170836,0.636067708333333,0.02624113698892
27,"break_correlation",3,"Equal weights",0.00797381016111413,0.0179073050052427,0.00839008176226377,0.660807291666667,0.0267017701373276
27,"break_correlation",3,"ARIMA independent",0.00819282623040265,0.0185712855045015,0.00834397847238119,0.568359375,0.0217831594107699
27,"break_correlation",3,"Bootstrap independent",0.00789539743747169,0.0178040828938108,0.00804755508194342,0.600260416666667,0.0224540827414097
27,"break_correlation",3,"Gaussian copula bootstrap",0.00796327461029912,0.017702658703594,0.00770486026120576,0.597005208333333,0.0226797668108955
28,"break_correlation",3,"WIRED-full",0.00758829752180616,0.016874089303812,0.00735249004060155,0.690755208333333,0.0272294103446639
28,"break_correlation",3,"No tail copula",0.00748584845845462,0.0166232014856784,0.00742641033522577,0.693359375,0.0268449612518636
28,"break_correlation",3,"Static dependence",0.00756124426446027,0.0168431420125783,0.007543146219792,0.692057291666667,0.0272209323753431
28,"break_correlation",3,"Rolling dependence",0.00755889081694452,0.0168158884057842,0.00736425613271332,0.709635416666667,0.0283652889566231
28,"break_correlation",3,"Independent marginals",0.00756416327101283,0.0170927867904489,0.00926421586876103,0.701822916666667,0.0277898910542729
28,"break_correlation",3,"Equal weights",0.00750123728079598,0.0167381548757862,0.00757524585441933,0.75390625,0.030977444753011
28,"break_correlation",3,"ARIMA independent",0.00750454711337617,0.0170186732910353,0.00855873993017694,0.66015625,0.0250452619175324
28,"break_correlation",3,"Bootstrap independent",0.00756661194600373,0.0170076207517044,0.00829286147292897,0.649739583333333,0.0243606880276659
28,"break_correlation",3,"Gaussian copula bootstrap",0.00760464684442366,0.0168659996488249,0.00739925295722516,0.645833333333333,0.0242378793695218
29,"break_correlation",3,"WIRED-full",0.00782107056115585,0.0174477649472731,0.00777416083000436,0.640625,0.0235798575196509
29,"break_correlation",3,"No tail copula",0.00790204128607176,0.0176056560907995,0.00782038223031279,0.656901041666667,0.0249481508000121
29,"break_correlation",3,"Static dependence",0.00786044973063862,0.0175351740834583,0.00778191117520573,0.68359375,0.0262766002976117
29,"break_correlation",3,"Rolling dependence",0.00789736605168939,0.0176235235292596,0.00788239093917737,0.678385416666667,0.0261026019795771
29,"break_correlation",3,"Independent marginals",0.00797765829073789,0.0180027290163349,0.00880936215832603,0.662109375,0.0254888782269067
29,"break_correlation",3,"Equal weights",0.00784539108377872,0.017529992660155,0.00795203813708739,0.724609375,0.0292379627903409
29,"break_correlation",3,"ARIMA independent",0.00788021128019989,0.0177864222005667,0.00836869046871655,0.6640625,0.0247914731527695
29,"break_correlation",3,"Bootstrap independent",0.00792974527803567,0.0177760494717131,0.00810020946046427,0.627604166666667,0.0232422234375079
29,"break_correlation",3,"Gaussian copula bootstrap",0.00789629996382316,0.0174917606003402,0.00776028452789407,0.628255208333333,0.0235021387276049
30,"break_correlation",3,"WIRED-full",0.00810153916240678,0.0182965082850949,0.00825356668565925,0.62890625,0.0251522625289409
30,"break_correlation",3,"No tail copula",0.00813817176995153,0.0183306477915468,0.00850312180556475,0.628255208333333,0.0250515752807086
30,"break_correlation",3,"Static dependence",0.00812035736981561,0.0183477131605512,0.00841814527444841,0.63671875,0.0253064490336259
30,"break_correlation",3,"Rolling dependence",0.00804784784010704,0.0181426664156201,0.00804351336061873,0.6484375,0.0258997875305535
30,"break_correlation",3,"Independent marginals",0.00814531516007736,0.0185992841397626,0.00974918010736677,0.620442708333333,0.0249122877385916
30,"break_correlation",3,"Equal weights",0.00775972331470663,0.0173909584309396,0.00793773628159296,0.681640625,0.0271944131417052
30,"break_correlation",3,"ARIMA independent",0.00793958242725947,0.0178828995588459,0.00802188102009781,0.599609375,0.0227320861417928
30,"break_correlation",3,"Bootstrap independent",0.00802353194067788,0.0179778162276799,0.00802599844992809,0.563151041666667,0.0213401342580114
30,"break_correlation",3,"Gaussian copula bootstrap",0.00802579541588208,0.0178088521460428,0.00771961117996965,0.550130208333333,0.0205016654359323
1,"break_correlation",6,"WIRED-full",0.0122529456107391,0.0275180517185364,0.0122982696916351,0.672526041666667,0.0415765798619371
1,"break_correlation",6,"No tail copula",0.0123146078348798,0.0275708973461285,0.0132430406874578,0.659505208333333,0.0408563192476787
1,"break_correlation",6,"Static dependence",0.0122336304590995,0.0273873137815468,0.0123413774834677,0.645833333333333,0.0403226597114125
1,"break_correlation",6,"Rolling dependence",0.0123539228428744,0.0276478362899875,0.0121175719189104,0.654947916666667,0.0407780593429412
1,"break_correlation",6,"Independent marginals",0.0123384730189924,0.0279609751380528,0.015660268094151,0.665364583333333,0.0417377692468332
1,"break_correlation",6,"Equal weights",0.0113376783822157,0.0253374226025264,0.0113521186420899,0.69921875,0.0408793542966446
1,"break_correlation",6,"ARIMA independent",0.01100684427111,0.0249122539045347,0.0112380301248173,0.616536458333333,0.0334741196616243
1,"break_correlation",6,"Bootstrap independent",0.0112091569936074,0.025154556991103,0.0113249665806886,0.625,0.0353175300556025
1,"break_correlation",6,"Gaussian copula bootstrap",0.0111130299626132,0.0246067880421179,0.0105392598945705,0.667317708333333,0.0390945803412012
2,"break_correlation",6,"WIRED-full",0.0109654106007135,0.0244818487094629,0.0117015438389768,0.712890625,0.0413243369892139
2,"break_correlation",6,"No tail copula",0.010921808057339,0.0244421282026737,0.0121775373725995,0.703776041666667,0.0406585426335732
2,"break_correlation",6,"Static dependence",0.0109099134581376,0.024402503039425,0.0116591137289294,0.709635416666667,0.0415633551090814
2,"break_correlation",6,"Rolling dependence",0.010916813300489,0.0243620128675584,0.0116400486732938,0.727213541666667,0.0432516582335521
2,"break_correlation",6,"Independent marginals",0.0110214875925559,0.0250750629198574,0.0162624442967525,0.73046875,0.04367234749308
2,"break_correlation",6,"Equal weights",0.0109685770407817,0.0246761852687223,0.0121401752694467,0.701822916666667,0.0414497724138254
2,"break_correlation",6,"ARIMA independent",0.0103608184216948,0.0237623166899532,0.0134773938413074,0.692708333333333,0.0369811673688151
2,"break_correlation",6,"Bootstrap independent",0.0104554755452127,0.0237394714583589,0.0127886821538153,0.634765625,0.0322904580636218
2,"break_correlation",6,"Gaussian copula bootstrap",0.0104849275126117,0.0233553512226296,0.0111805241018195,0.627604166666667,0.0321905246646966
3,"break_correlation",6,"WIRED-full",0.0116177950776048,0.0259891854112935,0.0129749864689666,0.64453125,0.0373765648505002
3,"break_correlation",6,"No tail copula",0.0114937219668282,0.0256694127625305,0.0126761720670366,0.6640625,0.0386776914282873
3,"break_correlation",6,"Static dependence",0.0115320771038743,0.0257256403467344,0.0127795091081973,0.676432291666667,0.0402027334683584
3,"break_correlation",6,"Rolling dependence",0.0115615396443058,0.0258606605034825,0.01275606327661,0.654296875,0.0382619675721824
3,"break_correlation",6,"Independent marginals",0.0115916912600731,0.02612045534405,0.013833618118887,0.627604166666667,0.035975288996221
3,"break_correlation",6,"Equal weights",0.0117690297780723,0.026207700051272,0.0120191236557619,0.627604166666667,0.0370259444165347
3,"break_correlation",6,"ARIMA independent",0.0128948018860857,0.0288710022607716,0.0128805029035595,0.556640625,0.0340095433617159
3,"break_correlation",6,"Bootstrap independent",0.0118867118283868,0.0265252082074527,0.0118256924949175,0.608072916666667,0.0332013861463453
3,"break_correlation",6,"Gaussian copula bootstrap",0.0119898743332984,0.0266189138368041,0.011338354881353,0.598307291666667,0.0328162470416652
4,"break_correlation",6,"WIRED-full",0.0113182459605397,0.0255598421104004,0.0116817645573548,0.577473958333333,0.0327120154427907
4,"break_correlation",6,"No tail copula",0.0112223207985485,0.0253151454682105,0.0116566186775932,0.596354166666667,0.0341483456769864
4,"break_correlation",6,"Static dependence",0.0113302519402199,0.0256384425083399,0.0116163776210135,0.591796875,0.0336389258563617
4,"break_correlation",6,"Rolling dependence",0.0113540350184856,0.0256849564254381,0.011548365002413,0.578776041666667,0.0324878148773654
4,"break_correlation",6,"Independent marginals",0.011215171397594,0.0256534281875607,0.0126065620100354,0.590494791666667,0.0337303029933399
4,"break_correlation",6,"Equal weights",0.0114408188810528,0.0259017242528268,0.0116909585892503,0.625,0.0361122510223886
4,"break_correlation",6,"ARIMA independent",0.0112199362453203,0.025567739921121,0.0117288535082193,0.580729166666667,0.0313387362013511
4,"break_correlation",6,"Bootstrap independent",0.0112258931743058,0.0255193652988066,0.0117868065905723,0.620442708333333,0.0338537596324685
4,"break_correlation",6,"Gaussian copula bootstrap",0.0111719868895666,0.0250368092687094,0.0117790675201553,0.598958333333333,0.032587192871125
5,"break_correlation",6,"WIRED-full",0.0113513936861738,0.0255491335497898,0.0111155189956877,0.59375,0.0330106914274456
5,"break_correlation",6,"No tail copula",0.0113985352432599,0.0256733308903889,0.0112596858524596,0.578776041666667,0.0316113731852888
5,"break_correlation",6,"Static dependence",0.011494195060917,0.0260094448330315,0.0110514513926859,0.561197916666667,0.0302526456117785
5,"break_correlation",6,"Rolling dependence",0.0114339817906883,0.0258706641042162,0.0112248686062399,0.578125,0.0317422564365843
5,"break_correlation",6,"Independent marginals",0.0113920269697681,0.0258492342703828,0.0117450589350875,0.576171875,0.0311104937616649
5,"break_correlation",6,"Equal weights",0.0114285258299564,0.0256695108164177,0.0108812966450558,0.57421875,0.0312205495061901
5,"break_correlation",6,"ARIMA independent",0.0115591626522195,0.0261384961967121,0.0113068286412056,0.563802083333333,0.0301913778746149
5,"break_correlation",6,"Bootstrap independent",0.0116370282988711,0.0260293678162125,0.0109902246709953,0.564453125,0.0310107163199466
5,"break_correlation",6,"Gaussian copula bootstrap",0.0117303133134065,0.0260335885757996,0.0108065581718634,0.524739583333333,0.0282122570111143
6,"break_correlation",6,"WIRED-full",0.0117991911099686,0.026327267658212,0.0116615553601614,0.607421875,0.0360736301270794
6,"break_correlation",6,"No tail copula",0.0118272866469502,0.0263377609401829,0.011713259963293,0.591145833333333,0.0349534865470993
6,"break_correlation",6,"Static dependence",0.0119836420326678,0.0266720015848118,0.0117437086271591,0.592447916666667,0.0357526736682447
6,"break_correlation",6,"Rolling dependence",0.0119235307248656,0.026632656646047,0.0120455422036072,0.626302083333333,0.0373752367906498
6,"break_correlation",6,"Independent marginals",0.0118883355063919,0.026799231938353,0.0137077188178459,0.598307291666667,0.0354399482316493
6,"break_correlation",6,"Equal weights",0.0116315727235272,0.0260837196199209,0.0124797770392341,0.650390625,0.0383694159348434
6,"break_correlation",6,"ARIMA independent",0.0121345138472852,0.0275212949965705,0.0141939758138744,0.586588541666667,0.0348755646135233
6,"break_correlation",6,"Bootstrap independent",0.0108385751571852,0.0244743249423304,0.0122114239804334,0.642578125,0.034754498807718
6,"break_correlation",6,"Gaussian copula bootstrap",0.0108639762338276,0.0242472330491921,0.0113419508534905,0.645182291666667,0.0353209094153894
7,"break_correlation",6,"WIRED-full",0.0116000587554637,0.0259115271959978,0.0114378581821378,0.570963541666667,0.0311323585913646
7,"break_correlation",6,"No tail copula",0.0115837293888511,0.0257589252024611,0.0114042530404752,0.587239583333333,0.0327405711239264
7,"break_correlation",6,"Static dependence",0.0114642404434378,0.0256446413076001,0.0114193002106251,0.597005208333333,0.0334219985495645
7,"break_correlation",6,"Rolling dependence",0.0115723139994537,0.025823710173652,0.0114808311230934,0.570963541666667,0.0312535509183525
7,"break_correlation",6,"Independent marginals",0.011566705743475,0.0260310571627457,0.0121823219630076,0.595052083333333,0.0327423584031686
7,"break_correlation",6,"Equal weights",0.011480169587298,0.0256759425939121,0.0114994319047183,0.627604166666667,0.0365773369468655
7,"break_correlation",6,"ARIMA independent",0.0116038451171529,0.0261790249748662,0.0117171951667906,0.600260416666667,0.0330311816189134
7,"break_correlation",6,"Bootstrap independent",0.0116858526771174,0.0261010916666769,0.0116202324841289,0.569010416666667,0.030830769678252
7,"break_correlation",6,"Gaussian copula bootstrap",0.0117410175375621,0.0259325363106825,0.0114407155141054,0.551432291666667,0.0298370520055866
8,"break_correlation",6,"WIRED-full",0.0113351550632713,0.0254517461165681,0.0105496940351868,0.583333333333333,0.0318931600414775
8,"break_correlation",6,"No tail copula",0.0113027728736285,0.0253493235197821,0.0107056664722419,0.5859375,0.0323197310108118
8,"break_correlation",6,"Static dependence",0.0114632822091823,0.0256664176524233,0.0105324097489482,0.567057291666667,0.0308626872204883
8,"break_correlation",6,"Rolling dependence",0.0114562331617901,0.0257841237595261,0.010576443583689,0.585286458333333,0.0324965607699536
8,"break_correlation",6,"Independent marginals",0.0114665494023819,0.0258379911877624,0.0111749612898544,0.583984375,0.0325426709808175
8,"break_correlation",6,"Equal weights",0.0113771151364023,0.0255796369246231,0.0105844434617239,0.567057291666667,0.0315042402677011
8,"break_correlation",6,"ARIMA independent",0.0109592301938551,0.024875860491949,0.0105620810152496,0.557291666666667,0.0295323864172634
8,"break_correlation",6,"Bootstrap independent",0.0112436867436132,0.0252953173702853,0.0105464417168785,0.489583333333333,0.0264703227717519
8,"break_correlation",6,"Gaussian copula bootstrap",0.0111707279595116,0.024980386701967,0.0105425881314084,0.48828125,0.0265156530448492
9,"break_correlation",6,"WIRED-full",0.0133626795415202,0.0295205799965138,0.0120948934827409,0.602213541666667,0.036627811101919
9,"break_correlation",6,"No tail copula",0.0132565667269551,0.0291720054699372,0.0117887663943657,0.5625,0.0331745335366829
9,"break_correlation",6,"Static dependence",0.0132297731219274,0.0292929312706993,0.012328729930811,0.579427083333333,0.0348987073959759
9,"break_correlation",6,"Rolling dependence",0.0134214056802899,0.0296617655031636,0.012229009703684,0.591796875,0.0359418327342784
9,"break_correlation",6,"Independent marginals",0.0132651579028628,0.0295546725849747,0.0128142523906048,0.564453125,0.0337819170036363
9,"break_correlation",6,"Equal weights",0.0116467119843508,0.0259902452846715,0.0115258867134345,0.626302083333333,0.0359813333544034
9,"break_correlation",6,"ARIMA independent",0.0130838553386692,0.0294405617572886,0.0127519955351405,0.548828125,0.0325634689618661
9,"break_correlation",6,"Bootstrap independent",0.0116354567617924,0.0261054227649072,0.0111834106937164,0.546223958333333,0.0293491177504149
9,"break_correlation",6,"Gaussian copula bootstrap",0.0115797522474122,0.0257257658961647,0.0114247680105266,0.567708333333333,0.0310536215180362
10,"break_correlation",6,"WIRED-full",0.0120656100157687,0.0276932698976336,0.0120796859378959,0.552083333333333,0.0313242974660816
10,"break_correlation",6,"No tail copula",0.0120819617252206,0.0277417452445821,0.0126756899225688,0.5703125,0.0330568797766822
10,"break_correlation",6,"Static dependence",0.0118913662025304,0.0272849273483782,0.0121668274891169,0.578776041666667,0.0336936405144625
10,"break_correlation",6,"Rolling dependence",0.0119391227976592,0.0274384199710403,0.0120085939131794,0.576822916666667,0.0328030971079073
10,"break_correlation",6,"Independent marginals",0.0120580135745207,0.0278321389603952,0.012959986501317,0.584635416666667,0.0341026059938712
10,"break_correlation",6,"Equal weights",0.0110742875108975,0.0249496483410199,0.0107714437559879,0.613932291666667,0.0332727672500235
10,"break_correlation",6,"ARIMA independent",0.0115616732147578,0.0260789591277295,0.0106273784714797,0.513020833333333,0.0278838562456183
10,"break_correlation",6,"Bootstrap independent",0.011668479183227,0.0259541280118583,0.0107281525528387,0.530598958333333,0.0281797636966212
10,"break_correlation",6,"Gaussian copula bootstrap",0.011679869391748,0.0257556036769442,0.011107216876364,0.508463541666667,0.0261007192002771
11,"break_correlation",6,"WIRED-full",0.0115259388018708,0.0256783798589834,0.0116339080216704,0.670572916666667,0.0391163582761127
11,"break_correlation",6,"No tail copula",0.0112812613291341,0.0250679901552888,0.0113415917571701,0.688802083333333,0.0402533211839727
11,"break_correlation",6,"Static dependence",0.0116424145371094,0.0259471262224936,0.0116376143770161,0.658203125,0.0386480269295223
11,"break_correlation",6,"Rolling dependence",0.0118083284806428,0.0262708604057717,0.0117403058277274,0.673177083333333,0.0395658505910047
11,"break_correlation",6,"Independent marginals",0.0114193816557162,0.0258175815767346,0.0149621115739931,0.689453125,0.0405523618693788
11,"break_correlation",6,"Equal weights",0.0111894708167339,0.0250211608881388,0.0114652591090667,0.710286458333333,0.0414312020701636
11,"break_correlation",6,"ARIMA independent",0.0108489682738959,0.0247651547770006,0.0129406068685876,0.681640625,0.037766381775991
11,"break_correlation",6,"Bootstrap independent",0.0113308814568423,0.0253063278828009,0.0120882470874686,0.591145833333333,0.0312561920640258
11,"break_correlation",6,"Gaussian copula bootstrap",0.011277526876658,0.0249152701601428,0.0114290799502097,0.588541666666667,0.0315382165490554
12,"break_correlation",6,"WIRED-full",0.0117880965116322,0.0262851926830648,0.0128456067496424,0.662109375,0.0405549256619743
12,"break_correlation",6,"No tail copula",0.0117211835617802,0.0261452630005583,0.0134099334461885,0.666666666666667,0.0390736254444733
12,"break_correlation",6,"Static dependence",0.0114508004587973,0.0255701681794461,0.0127822335432786,0.688802083333333,0.0401868221312083
12,"break_correlation",6,"Rolling dependence",0.0118253343999254,0.0264021707601406,0.0137805098374543,0.677083333333333,0.0404293084144558
12,"break_correlation",6,"Independent marginals",0.0116145517525059,0.0262591695637133,0.0165904762088247,0.688151041666667,0.0402492246194349
12,"break_correlation",6,"Equal weights",0.0109220191124886,0.0244876003385149,0.0122936908627896,0.727213541666667,0.0414832484168745
12,"break_correlation",6,"ARIMA independent",0.0111718111394615,0.0255259307414909,0.0143535163766909,0.653645833333333,0.0368552167030533
12,"break_correlation",6,"Bootstrap independent",0.0109172144671563,0.0246597560384029,0.012678022655759,0.622395833333333,0.0336489724759979
12,"break_correlation",6,"Gaussian copula bootstrap",0.010888848685737,0.024249498750751,0.0119740214749664,0.623046875,0.033351388456388
13,"break_correlation",6,"WIRED-full",0.0106046098246543,0.0240130983343574,0.0111758511641062,0.668619791666667,0.0341793945374483
13,"break_correlation",6,"No tail copula",0.010529763693229,0.0237853774489107,0.0115607922833508,0.680338541666667,0.0358827480756936
13,"break_correlation",6,"Static dependence",0.0105115352928223,0.023750293775349,0.0109227604111247,0.681640625,0.0351651664271601
13,"break_correlation",6,"Rolling dependence",0.0105395628727214,0.0238295716958888,0.0112704661970799,0.6953125,0.0368282183734689
13,"break_correlation",6,"Independent marginals",0.0105285766992907,0.0240414509788877,0.0125243683099472,0.685546875,0.0360342504966862
13,"break_correlation",6,"Equal weights",0.0106329362053505,0.0240638355373593,0.0119496005952123,0.697265625,0.037277711769629
13,"break_correlation",6,"ARIMA independent",0.0103631757667844,0.0235971014879352,0.0113801118232711,0.647786458333333,0.0327703219072055
13,"break_correlation",6,"Bootstrap independent",0.0105511385957285,0.0237791771441962,0.0111035091364706,0.682291666666667,0.0345983605153307
13,"break_correlation",6,"Gaussian copula bootstrap",0.0105754551447743,0.0235806751093574,0.0106806097121211,0.612630208333333,0.031084912799923
14,"break_correlation",6,"WIRED-full",0.0117853296767287,0.0265861260988452,0.012165364905408,0.62890625,0.0360434293809356
14,"break_correlation",6,"No tail copula",0.0117241693504881,0.0264592667493306,0.0128951321677264,0.643229166666667,0.0375125119035195
14,"break_correlation",6,"Static dependence",0.0117587796160244,0.0266088063020891,0.0127519785569156,0.634765625,0.0366457388493936
14,"break_correlation",6,"Rolling dependence",0.0117438238597986,0.0265343507662964,0.012354063131972,0.635416666666667,0.0367846115375351
14,"break_correlation",6,"Independent marginals",0.0116287121590019,0.0264872549950709,0.0145527719815482,0.645182291666667,0.0374562509364687
14,"break_correlation",6,"Equal weights",0.0117772904168584,0.0263461723021811,0.0115721572478712,0.664713541666667,0.0387511011794792
14,"break_correlation",6,"ARIMA independent",0.0118521489266916,0.0268004186381425,0.0119041086720013,0.569661458333333,0.031136091284628
14,"break_correlation",6,"Bootstrap independent",0.012247719650622,0.0272326853922706,0.011260107217456,0.503255208333333,0.02912413402078
14,"break_correlation",6,"Gaussian copula bootstrap",0.0123302724155288,0.0270018106153109,0.0109541920300077,0.4921875,0.0283540836705946
15,"break_correlation",6,"WIRED-full",0.0126427887351641,0.0281678282361039,0.0119191035140318,0.598958333333333,0.0353640834747972
15,"break_correlation",6,"No tail copula",0.0125583444847593,0.0279245995905762,0.0121498919322863,0.59765625,0.036136658058544
15,"break_correlation",6,"Static dependence",0.0127506652566856,0.0283269598121078,0.0116107452220006,0.591796875,0.0358655185310383
15,"break_correlation",6,"Rolling dependence",0.0124902651438299,0.0277379593631403,0.0114842085129854,0.598307291666667,0.035659311853029
15,"break_correlation",6,"Independent marginals",0.0126048157791037,0.0283114413278439,0.0137243907725897,0.591145833333333,0.0360572958156458
15,"break_correlation",6,"Equal weights",0.0114405867664602,0.0253772315867357,0.0109037363388876,0.634765625,0.0360630371080287
15,"break_correlation",6,"ARIMA independent",0.0107849595526931,0.0243593637362782,0.0110190743035514,0.613932291666667,0.0317558766654242
15,"break_correlation",6,"Bootstrap independent",0.0108980425171985,0.0243116388318886,0.0107908678690411,0.582682291666667,0.0309362512484888
15,"break_correlation",6,"Gaussian copula bootstrap",0.010953797268892,0.0242284696775735,0.0104071690019473,0.576171875,0.0296910343406168
16,"break_correlation",6,"WIRED-full",0.0153475700486646,0.0338234490702704,0.0147071548322632,0.604817708333333,0.047025888750625
16,"break_correlation",6,"No tail copula",0.0152011889124318,0.033346662637831,0.0146418768855088,0.586588541666667,0.0454169387952133
16,"break_correlation",6,"Static dependence",0.0157686889505832,0.0347522496859342,0.0149937969931734,0.583333333333333,0.0466171222072916
16,"break_correlation",6,"Rolling dependence",0.0152943591574105,0.0337969045019017,0.0150426437380949,0.6171875,0.0476455321766185
16,"break_correlation",6,"Independent marginals",0.0154701778735657,0.0345046982048686,0.0194342850802809,0.60546875,0.0466566606282459
16,"break_correlation",6,"Equal weights",0.0127635518727148,0.0283009631542153,0.0123117760444354,0.674479166666667,0.0444126731992746
16,"break_correlation",6,"ARIMA independent",0.0122573312781263,0.0281026701145592,0.0138060876537866,0.56640625,0.0324318718917465
16,"break_correlation",6,"Bootstrap independent",0.0121326081641706,0.0270741993023362,0.0113963303040014,0.592447916666667,0.0344939865725186
16,"break_correlation",6,"Gaussian copula bootstrap",0.0121933030364628,0.0268717039628125,0.0110653124888617,0.625,0.0361977347201046
17,"break_correlation",6,"WIRED-full",0.0176953617767913,0.038602784125984,0.0169983046565272,0.625651041666667,0.0540004110241119
17,"break_correlation",6,"No tail copula",0.016832231019007,0.0366132136967731,0.0172493939107211,0.662109375,0.0550472508921255
17,"break_correlation",6,"Static dependence",0.0169542213641212,0.0370319298006614,0.0169916748198614,0.66796875,0.0554542772398173
17,"break_correlation",6,"Rolling dependence",0.0172360513978526,0.0375635381855114,0.0164572980765142,0.634114583333333,0.0535840287637857
17,"break_correlation",6,"Independent marginals",0.0176378530817503,0.0391667937477059,0.0232894069575396,0.634114583333333,0.0546083433540608
17,"break_correlation",6,"Equal weights",0.0110133216502317,0.0248807915205974,0.0137873205709423,0.766276041666667,0.0483071110483036
17,"break_correlation",6,"ARIMA independent",0.0110555854144072,0.0250847752099792,0.0113225340078539,0.60546875,0.0325993292279132
17,"break_correlation",6,"Bootstrap independent",0.011336608585443,0.0253661216559592,0.0112334751345518,0.565104166666667,0.0302809597281358
17,"break_correlation",6,"Gaussian copula bootstrap",0.01136451718976,0.025131959227211,0.0109514184483337,0.577473958333333,0.0314749604694742
18,"break_correlation",6,"WIRED-full",0.0108604363797071,0.0243597779599108,0.0111221305390251,0.600911458333333,0.0315674175151439
18,"break_correlation",6,"No tail copula",0.010810306392693,0.0241947888304749,0.0109983789069779,0.615885416666667,0.032484903552464
18,"break_correlation",6,"Static dependence",0.0108488086718428,0.0243810358082574,0.0111170987942036,0.607421875,0.0319540199341251
18,"break_correlation",6,"Rolling dependence",0.0108873524169957,0.0244745539234851,0.0110440657996005,0.595703125,0.0313056525499831
18,"break_correlation",6,"Independent marginals",0.010827982796932,0.0245318733181627,0.0116240997216395,0.599609375,0.0313660205970637
18,"break_correlation",6,"Equal weights",0.0108600532313879,0.0243860093279632,0.0109914485060031,0.61328125,0.0323336253418599
18,"break_correlation",6,"ARIMA independent",0.011105869905458,0.0250485994615626,0.0116409979157969,0.582682291666667,0.0309437170084993
18,"break_correlation",6,"Bootstrap independent",0.0109792404006741,0.0246336826595251,0.0116842117980069,0.623046875,0.0325660116330632
18,"break_correlation",6,"Gaussian copula bootstrap",0.0109661013093989,0.0244079859728709,0.0110357636565326,0.600260416666667,0.0310946625880938
19,"break_correlation",6,"WIRED-full",0.0108663701456467,0.0244045575696857,0.0109748416803898,0.658854166666667,0.0363846352074542
19,"break_correlation",6,"No tail copula",0.0110026486661397,0.0246928278887242,0.0110950299551566,0.639973958333333,0.0351885289969646
19,"break_correlation",6,"Static dependence",0.0109785135244432,0.0247060635844603,0.0109954776702098,0.642578125,0.035232363887655
19,"break_correlation",6,"Rolling dependence",0.011041705765745,0.0247934515392954,0.0109730169073015,0.642578125,0.0358801713151872
19,"break_correlation",6,"Independent marginals",0.0110141742294021,0.0250633518506065,0.0121915304315277,0.626302083333333,0.0342132447879905
19,"break_correlation",6,"Equal weights",0.0108827559747024,0.0245124660259637,0.0112863630672445,0.66796875,0.0367576833745401
19,"break_correlation",6,"ARIMA independent",0.0110299603437519,0.0248883000281649,0.0109841715037923,0.575520833333333,0.0296436278497135
19,"break_correlation",6,"Bootstrap independent",0.0113588705248679,0.0256154938297209,0.0116459648184963,0.587239583333333,0.0314605799286922
19,"break_correlation",6,"Gaussian copula bootstrap",0.0113158195586599,0.0251290855639862,0.0109317336020989,0.546875,0.0288636651182791
20,"break_correlation",6,"WIRED-full",0.0117044181409016,0.0262211405258485,0.011765968862498,0.695963541666667,0.0440623153208487
20,"break_correlation",6,"No tail copula",0.0118476019042445,0.0264518071231589,0.011893902319151,0.684895833333333,0.0441765946731588
20,"break_correlation",6,"Static dependence",0.0119226615832671,0.0266673586833007,0.0119116959223158,0.680989583333333,0.0460832722212473
20,"break_correlation",6,"Rolling dependence",0.0118826969276195,0.0265497565133973,0.0115792983185444,0.659505208333333,0.0421338139974307
20,"break_correlation",6,"Independent marginals",0.0118596655277476,0.0269891327649121,0.0153432575625212,0.688151041666667,0.0441172517984878
20,"break_correlation",6,"Equal weights",0.0122415627117485,0.0273491709538915,0.0135053466091505,0.69140625,0.0497422335967449
20,"break_correlation",6,"ARIMA independent",0.0114552792522966,0.0264661322141056,0.0129065747943722,0.603515625,0.0326211846014405
20,"break_correlation",6,"Bootstrap independent",0.0117064298709959,0.0260182556363022,0.0109136924241185,0.517578125,0.027152228959211
20,"break_correlation",6,"Gaussian copula bootstrap",0.0117431115660063,0.0259269356068078,0.0117905298248214,0.503255208333333,0.0257612711009345
21,"break_correlation",6,"WIRED-full",0.0107632547178846,0.0241501975809373,0.0109666909964521,0.654947916666667,0.0354800575853057
21,"break_correlation",6,"No tail copula",0.0108506217827008,0.0241749329970673,0.0110182566000665,0.649088541666667,0.0346347604381075
21,"break_correlation",6,"Static dependence",0.0109289500610696,0.0244272638433759,0.0110625305145855,0.604166666666667,0.0325017099093049
21,"break_correlation",6,"Rolling dependence",0.0108820478796345,0.0243247223467326,0.0110278945634407,0.653645833333333,0.0350681149848963
21,"break_correlation",6,"Independent marginals",0.0108330382038251,0.0244191281660866,0.0120466095756664,0.656901041666667,0.0352051702771981
21,"break_correlation",6,"Equal weights",0.0107650593603007,0.0241573431792192,0.0111120875559408,0.666015625,0.0358364081625311
21,"break_correlation",6,"ARIMA independent",0.0107429081071553,0.0244010717176617,0.0118564936014942,0.627604166666667,0.0326577237645464
21,"break_correlation",6,"Bootstrap independent",0.0111276936739683,0.0248597987380824,0.0114546851490909,0.535807291666667,0.0282641197185221
21,"break_correlation",6,"Gaussian copula bootstrap",0.0110439615559864,0.024406275766117,0.0111548349094376,0.554036458333333,0.0285537234922394
22,"break_correlation",6,"WIRED-full",0.0115844223283877,0.0258513183243195,0.0107551714464555,0.580078125,0.0332489707071831
22,"break_correlation",6,"No tail copula",0.0116511238271643,0.02596604739785,0.0107279771602693,0.546223958333333,0.0306412521749901
22,"break_correlation",6,"Static dependence",0.0115980559845936,0.0259722029239423,0.0110707599080217,0.572916666666667,0.0330045636654962
22,"break_correlation",6,"Rolling dependence",0.0115760610164744,0.0259447073926213,0.010740609087316,0.557291666666667,0.0309463574938912
22,"break_correlation",6,"Independent marginals",0.0115911424217557,0.0260771697907194,0.0120558999937865,0.578776041666667,0.0327013937813828
22,"break_correlation",6,"Equal weights",0.0111811441834104,0.0250478629653335,0.010598993716719,0.576171875,0.0318104713201355
22,"break_correlation",6,"ARIMA independent",0.0110591942940079,0.0250599394214286,0.0110980967135488,0.580078125,0.030907196529136
22,"break_correlation",6,"Bootstrap independent",0.0112411938280166,0.0252452035854559,0.0107725951316944,0.551432291666667,0.0303599146288937
22,"break_correlation",6,"Gaussian copula bootstrap",0.0111991831461343,0.0249548051108142,0.0106301924683443,0.553385416666667,0.0304256276669626
23,"break_correlation",6,"WIRED-full",0.0119476912625645,0.0267148359021415,0.0108526630259952,0.549479166666667,0.030368877530454
23,"break_correlation",6,"No tail copula",0.0118811553277866,0.0264914864347749,0.0108272744472951,0.567708333333333,0.0313506205168654
23,"break_correlation",6,"Static dependence",0.0119043956985084,0.0266667953350434,0.0108550321500003,0.5546875,0.0307322001192914
23,"break_correlation",6,"Rolling dependence",0.0118963058680135,0.0266480721723334,0.0107820185368551,0.564453125,0.0312732517637859
23,"break_correlation",6,"Independent marginals",0.0118838493678624,0.0268070878315802,0.0112208416690261,0.553385416666667,0.0307381210627604
23,"break_correlation",6,"Equal weights",0.011626403295945,0.0260726637137679,0.010728619667123,0.578125,0.0327661943162217
23,"break_correlation",6,"ARIMA independent",0.0117543745325303,0.0264640992481152,0.0107869806782288,0.549479166666667,0.0302055632483459
23,"break_correlation",6,"Bootstrap independent",0.0118780277864958,0.026662189625735,0.0109245950296515,0.517578125,0.0291388821963738
23,"break_correlation",6,"Gaussian copula bootstrap",0.0119424384724207,0.0264719502654932,0.0108009026128148,0.533854166666667,0.0299684735102229
24,"break_correlation",6,"WIRED-full",0.0103231251588183,0.0231930338032879,0.0106690800084226,0.722005208333333,0.0392787375124462
24,"break_correlation",6,"No tail copula",0.0104037551510003,0.0233023949058624,0.0105972705454301,0.682291666666667,0.0364211768289967
24,"break_correlation",6,"Static dependence",0.0104181267168326,0.0234298156019864,0.0106031766617755,0.663411458333333,0.035265278821997
24,"break_correlation",6,"Rolling dependence",0.0104207105972676,0.0233527663509965,0.0106041712667933,0.677734375,0.0363326215144761
24,"break_correlation",6,"Independent marginals",0.0103950476959224,0.0236054408093147,0.0119649824151452,0.684244791666667,0.0365638742202767
24,"break_correlation",6,"Equal weights",0.0103840548957597,0.0233621687481032,0.0106481697179456,0.719401041666667,0.0390846948130888
24,"break_correlation",6,"ARIMA independent",0.0105430385448736,0.0240382871719542,0.0117807949115905,0.645833333333333,0.0339103907154736
24,"break_correlation",6,"Bootstrap independent",0.010551094881089,0.0237419844177148,0.0110585862361676,0.62890625,0.0325162399300997
24,"break_correlation",6,"Gaussian copula bootstrap",0.0105657431660535,0.0235389269217026,0.0105803581728616,0.6171875,0.0317911362717956
25,"break_correlation",6,"WIRED-full",0.0171862907818596,0.0409982461375933,0.039949733610127,0.6640625,0.0522240555039527
25,"break_correlation",6,"No tail copula",0.0171833602187274,0.0412972688015934,0.0421706236385703,0.667317708333333,0.0533144397562231
25,"break_correlation",6,"Static dependence",0.0169256455853807,0.0406263584591034,0.0400846268115329,0.66796875,0.0522790585533409
25,"break_correlation",6,"Rolling dependence",0.0165938736439891,0.0397874704181504,0.0386931484334659,0.685546875,0.052479153597147
25,"break_correlation",6,"Independent marginals",0.0166929965476637,0.0399566896001763,0.042390121902279,0.677734375,0.053650810004402
25,"break_correlation",6,"Equal weights",0.0116421638231172,0.0266813421593552,0.0204666894369858,0.763020833333333,0.0549623842713552
25,"break_correlation",6,"ARIMA independent",0.0120095337565696,0.0271430814612826,0.0126833882446326,0.5703125,0.0338396830158804
25,"break_correlation",6,"Bootstrap independent",0.0117178663089891,0.0259290468090507,0.0113553800274134,0.504557291666667,0.0269352856728882
25,"break_correlation",6,"Gaussian copula bootstrap",0.0115224097481813,0.0253895195345311,0.0114192585678504,0.544270833333333,0.0288386658153686
26,"break_correlation",6,"WIRED-full",0.0114476518163212,0.0257310819244056,0.0123044698180348,0.692708333333333,0.0418204345587367
26,"break_correlation",6,"No tail copula",0.0115667293610034,0.0259111788147572,0.0125947965408538,0.700520833333333,0.0422845402876655
26,"break_correlation",6,"Static dependence",0.0114785167474418,0.025836528184799,0.0127706898693448,0.705729166666667,0.0429702224516942
26,"break_correlation",6,"Rolling dependence",0.0113866410698193,0.0256111583620175,0.0123002791023323,0.721354166666667,0.0434509950432285
26,"break_correlation",6,"Independent marginals",0.0115302248061913,0.0264238566645425,0.0176994085242174,0.708984375,0.0430549596450639
26,"break_correlation",6,"Equal weights",0.0112260006462491,0.0251908596842874,0.0116391043249199,0.736328125,0.0439184438704684
26,"break_correlation",6,"ARIMA independent",0.0115628104196663,0.0261542583674066,0.0121993347075004,0.608723958333333,0.0341005168495569
26,"break_correlation",6,"Bootstrap independent",0.0116945826790278,0.026234063572328,0.0121632275741005,0.580729166666667,0.0341768878022023
26,"break_correlation",6,"Gaussian copula bootstrap",0.0117270318213196,0.0259531820158319,0.0108804147921066,0.552083333333333,0.0312668309096024
27,"break_correlation",6,"WIRED-full",0.0156073986014899,0.0377377207470365,0.0375011353941238,0.800130208333333,0.0752434942230021
27,"break_correlation",6,"No tail copula",0.0151807120124136,0.036836900392081,0.038119028162691,0.781901041666667,0.0730928175751394
27,"break_correlation",6,"Static dependence",0.0147846496081592,0.0358423053549884,0.0364863923381168,0.820963541666667,0.0739435517933723
27,"break_correlation",6,"Rolling dependence",0.01514442212193,0.0369157812428104,0.0397446501334925,0.8046875,0.0736369417633753
27,"break_correlation",6,"Independent marginals",0.0154379378551398,0.0384231069162449,0.0520815848140124,0.807291666666667,0.0752306156682674
27,"break_correlation",6,"Equal weights",0.0128793299103805,0.0290734479473967,0.0220418395463659,0.81640625,0.0697297226680852
27,"break_correlation",6,"ARIMA independent",0.0104193636284688,0.0239740543267309,0.0183763227243319,0.801432291666667,0.0475223948762856
27,"break_correlation",6,"Bootstrap independent",0.0108849411845211,0.0242340393431946,0.0132292173034504,0.572265625,0.0308072106534754
27,"break_correlation",6,"Gaussian copula bootstrap",0.01085237101195,0.0238958074159361,0.0114732015752853,0.585286458333333,0.0321439938528466
28,"break_correlation",6,"WIRED-full",0.0109380879151815,0.0245078461739181,0.0111276039348365,0.673177083333333,0.0379135122246256
28,"break_correlation",6,"No tail copula",0.0109645189111504,0.0245249237323479,0.0111644728737387,0.677083333333333,0.037849605110086
28,"break_correlation",6,"Static dependence",0.0109496361946488,0.0245633479151919,0.0111484103349163,0.681640625,0.0382761984608068
28,"break_correlation",6,"Rolling dependence",0.0109060766149419,0.0244295892506942,0.0110682794887111,0.677083333333333,0.0375202300329119
28,"break_correlation",6,"Independent marginals",0.0109113141491429,0.0247860058217967,0.0126917953534896,0.666666666666667,0.0369869749766239
28,"break_correlation",6,"Equal weights",0.0109914981178532,0.0246005960666078,0.0112979786995995,0.714192708333333,0.0413136394186136
28,"break_correlation",6,"ARIMA independent",0.0111463964944313,0.0252193260844297,0.0114121097134709,0.600260416666667,0.0313972845354519
28,"break_correlation",6,"Bootstrap independent",0.0112257432446412,0.0253077906669454,0.0116203334610566,0.615234375,0.0322095160649057
28,"break_correlation",6,"Gaussian copula bootstrap",0.0111357363209841,0.0247898115659921,0.011008097831909,0.643880208333333,0.0350869044939808
29,"break_correlation",6,"WIRED-full",0.0137519316462818,0.0310811740243691,0.0145409696406342,0.514973958333333,0.0330831360038427
29,"break_correlation",6,"No tail copula",0.0136232240758171,0.0306858822279976,0.0147049685988586,0.524088541666667,0.0346750182575674
29,"break_correlation",6,"Static dependence",0.0136749773637137,0.0308327852005195,0.0144627888443068,0.52734375,0.0346170915852988
29,"break_correlation",6,"Rolling dependence",0.0133531996354378,0.03018256775188,0.0145537895020158,0.5390625,0.0349329087874585
29,"break_correlation",6,"Independent marginals",0.0134290503682995,0.0305697514383494,0.0163498351041592,0.540364583333333,0.0351344133200465
29,"break_correlation",6,"Equal weights",0.0119834246375533,0.026852002709286,0.0123877931994379,0.576822916666667,0.033620250071819
29,"break_correlation",6,"ARIMA independent",0.0116900138982827,0.0261945093305163,0.0110550695066585,0.532552083333333,0.0284229566770229
29,"break_correlation",6,"Bootstrap independent",0.0117430440913712,0.0260535052713416,0.0111632623907792,0.548828125,0.0302782672257036
29,"break_correlation",6,"Gaussian copula bootstrap",0.011676859302345,0.0256786891863719,0.0108048720675113,0.576171875,0.0323629094818084
30,"break_correlation",6,"WIRED-full",0.0134424651345893,0.0297068059324735,0.0127598822900638,0.579427083333333,0.0370190440604547
30,"break_correlation",6,"No tail copula",0.0139374316919084,0.0305876551253588,0.012878520174209,0.559244791666667,0.0363574061106183
30,"break_correlation",6,"Static dependence",0.0135289982715903,0.0299298821413792,0.0132151057179428,0.598958333333333,0.0390898041960694
30,"break_correlation",6,"Rolling dependence",0.0139024879426461,0.03058507342839,0.0130031497309358,0.56640625,0.0379583020177189
30,"break_correlation",6,"Independent marginals",0.0136213589590437,0.0303419626207089,0.0149041389452489,0.561848958333333,0.0355641393562921
30,"break_correlation",6,"Equal weights",0.0121707652028881,0.0270915743601954,0.012700292120932,0.674479166666667,0.040824349314044
30,"break_correlation",6,"ARIMA independent",0.0112594377342601,0.025503802483384,0.0129006912619176,0.645833333333333,0.0356504015621252
30,"break_correlation",6,"Bootstrap independent",0.0115744093995925,0.0258503769679857,0.0128202418539395,0.611979166666667,0.0337651319097131
30,"break_correlation",6,"Gaussian copula bootstrap",0.011337845180807,0.025199667835397,0.0117766090156085,0.63671875,0.035466335424444
1,"independent_series",1,"WIRED-full",0.00381415565667258,0.00956301258936823,0.00864851732485714,0.776692708333333,0.0160694050631738
1,"independent_series",1,"No tail copula",0.0037332569362011,0.00930393569060062,0.00819498233257563,0.775390625,0.0159879373407696
1,"independent_series",1,"Static dependence",0.00377824095493248,0.00943941920514016,0.00812919461213162,0.78125,0.0160413803735099
1,"independent_series",1,"Rolling dependence",0.00393553192085325,0.0098997163913483,0.00858153553467311,0.755859375,0.0155619639335122
1,"independent_series",1,"Independent marginals",0.0039267972728199,0.00989463124413509,0.00880815525270512,0.754557291666667,0.015515008394034
1,"independent_series",1,"Equal weights",0.00325323126988574,0.00790005317554694,0.00708282581766658,0.841796875,0.0171109251736408
1,"independent_series",1,"ARIMA independent",0.00305691195581352,0.00733438336134276,0.00619675913964207,0.818359375,0.0138771219423468
1,"independent_series",1,"Bootstrap independent",0.00304943637995207,0.00732194966723228,0.00619784788924973,0.796875,0.0133170210922838
1,"independent_series",1,"Gaussian copula bootstrap",0.00305679877073981,0.00733646407386829,0.00621648084157058,0.80078125,0.01346939726795
2,"independent_series",1,"WIRED-full",0.00334353183384583,0.00799876096466292,0.0065227906847768,0.777994791666667,0.0142216416753162
2,"independent_series",1,"No tail copula",0.0033881406781845,0.00809262202215629,0.00656742574376072,0.770182291666667,0.013997937539506
2,"independent_series",1,"Static dependence",0.00334540151050373,0.00799102366556525,0.00647505197525988,0.766276041666667,0.0135215785138441
2,"independent_series",1,"Rolling dependence",0.00334608266215424,0.00800355281329265,0.00648830862499233,0.774088541666667,0.0138723112608516
2,"independent_series",1,"Independent marginals",0.00336725458714974,0.00806105477276936,0.00647122115726263,0.757161458333333,0.0136572663137656
2,"independent_series",1,"Equal weights",0.00325212140523842,0.00778617691259089,0.00656299006981016,0.82421875,0.0151403138722494
2,"independent_series",1,"ARIMA independent",0.00322121745179707,0.00773279405456567,0.00648069376614893,0.832682291666667,0.0152784844953093
2,"independent_series",1,"Bootstrap independent",0.00322849831750553,0.00776258684776214,0.00646256256602184,0.822265625,0.014976777414157
2,"independent_series",1,"Gaussian copula bootstrap",0.00319847463320222,0.00767782311885591,0.00647016654782731,0.817708333333333,0.0145549245301926
3,"independent_series",1,"WIRED-full",0.00320753357648615,0.00766496994797706,0.00622033117257611,0.766927083333333,0.0134066345626382
3,"independent_series",1,"No tail copula",0.00320556485664848,0.00765094776925058,0.0062126627250381,0.770182291666667,0.0132300312494302
3,"independent_series",1,"Static dependence",0.00320016035996751,0.00763899158263804,0.00622113918048981,0.770182291666667,0.0132392384442992
3,"independent_series",1,"Rolling dependence",0.00319777953708776,0.00764543473250449,0.00623871416677712,0.776041666666667,0.0135163275478235
3,"independent_series",1,"Independent marginals",0.00320319382506507,0.00763725992059071,0.00626512435067498,0.753255208333333,0.0129395287712314
3,"independent_series",1,"Equal weights",0.00326180364887113,0.00779112122335252,0.00627308351395018,0.777994791666667,0.0143742961984257
3,"independent_series",1,"ARIMA independent",0.00320189053915593,0.00764947262746223,0.00625814991872142,0.783854166666667,0.013776923375723
3,"independent_series",1,"Bootstrap independent",0.00319485775478626,0.00763210512767392,0.00622994547490663,0.76171875,0.0129850951676362
3,"independent_series",1,"Gaussian copula bootstrap",0.00318787516218094,0.00761542498530205,0.00622065878589015,0.764322916666667,0.0130074858698295
4,"independent_series",1,"WIRED-full",0.00329012329993604,0.00787064456831466,0.00644013569085647,0.807942708333333,0.0148626636108086
4,"independent_series",1,"No tail copula",0.00326920209995767,0.00783213298219319,0.00645208697620161,0.822916666666667,0.0149490158534787
4,"independent_series",1,"Static dependence",0.00329953192009935,0.00788691826456618,0.00645572244881771,0.82421875,0.0155087325582037
4,"independent_series",1,"Rolling dependence",0.0033087233827576,0.00792693009143124,0.00652581411323421,0.819661458333333,0.0153278324639291
4,"independent_series",1,"Independent marginals",0.00328570030689483,0.00785617229963892,0.0064721055639158,0.805338541666667,0.0147768485600405
4,"independent_series",1,"Equal weights",0.00325264940823009,0.00779686363152071,0.00656716841816752,0.85546875,0.0162899410987272
4,"independent_series",1,"ARIMA independent",0.0033152755354074,0.00794824578445633,0.00659185737467684,0.818359375,0.0150533979693668
4,"independent_series",1,"Bootstrap independent",0.00323644390163077,0.00776387640439811,0.00643910477763262,0.768880208333333,0.0132858609645041
4,"independent_series",1,"Gaussian copula bootstrap",0.0032260576249299,0.00774764086654937,0.00642088289444484,0.809895833333333,0.0143198250467122
5,"independent_series",1,"WIRED-full",0.00331770746767086,0.00796919065339528,0.0062370060084958,0.75,0.0132487510162932
5,"independent_series",1,"No tail copula",0.00333695569818538,0.00799490794667454,0.00623914644169719,0.76953125,0.0138209642051664
5,"independent_series",1,"Static dependence",0.00332437550218549,0.00797851114141375,0.00621108465710502,0.740234375,0.0131701493880141
5,"independent_series",1,"Rolling dependence",0.00336652204777919,0.00808757657020133,0.00635113413395339,0.740885416666667,0.0130052152293232
5,"independent_series",1,"Independent marginals",0.00332371575224846,0.0079743494726116,0.00625299522466661,0.759765625,0.0134071521905616
5,"independent_series",1,"Equal weights",0.00322180307796045,0.00772974269502166,0.00622650577418178,0.818359375,0.0153131464262648
5,"independent_series",1,"ARIMA independent",0.00319439730449997,0.00766165299864797,0.00624605096142966,0.825520833333333,0.0148574655548699
5,"independent_series",1,"Bootstrap independent",0.00318645825961992,0.00765831364771593,0.00622566187365155,0.8203125,0.0149700462249808
5,"independent_series",1,"Gaussian copula bootstrap",0.00317760017398163,0.00763698154589953,0.00621714820681148,0.820963541666667,0.0146161165197188
6,"independent_series",1,"WIRED-full",0.00337101101100789,0.00809432009570771,0.00627399192288535,0.78515625,0.0144465741942868
6,"independent_series",1,"No tail copula",0.00336194758269749,0.00807620633585636,0.00627504785809636,0.757161458333333,0.0137645751289481
6,"independent_series",1,"Static dependence",0.00335364395437418,0.00806030582666388,0.00624249973241074,0.745442708333333,0.0130557523587724
6,"independent_series",1,"Rolling dependence",0.0033900756327338,0.0081741668325002,0.00640861325421526,0.764973958333333,0.013925416111633
6,"independent_series",1,"Independent marginals",0.00336452663454345,0.0080537920500898,0.0062446373948349,0.778645833333333,0.014106088033677
6,"independent_series",1,"Equal weights",0.00330944713395115,0.00792452285415834,0.00628667015906574,0.788411458333333,0.0143583121412692
6,"independent_series",1,"ARIMA independent",0.00324500366463116,0.00774679863391769,0.00631418186916267,0.810546875,0.0146496289492175
6,"independent_series",1,"Bootstrap independent",0.00326673692729867,0.00780876342907105,0.00623152054715379,0.762369791666667,0.0131787024386018
6,"independent_series",1,"Gaussian copula bootstrap",0.00325368185697418,0.00778821572098827,0.00625228533709433,0.7734375,0.0134254129422279
7,"independent_series",1,"WIRED-full",0.00310124005028268,0.00743403228526438,0.0060462405624582,0.815755208333333,0.0143086771606583
7,"independent_series",1,"No tail copula",0.00313204952185373,0.00751065205519322,0.00615705520439901,0.805989583333333,0.0142915078074477
7,"independent_series",1,"Static dependence",0.00311903679801443,0.00745356166518519,0.00603668510547005,0.82421875,0.0146437516539238
7,"independent_series",1,"Rolling dependence",0.00312364977048263,0.00748221358429136,0.00612871525501338,0.820963541666667,0.0147186283310887
7,"independent_series",1,"Independent marginals",0.0031203269917869,0.00746223518497116,0.00606145268150455,0.803385416666667,0.0142312590730001
7,"independent_series",1,"Equal weights",0.00318831800949701,0.00760505946459995,0.00647997715288373,0.840494791666667,0.0157497863106019
7,"independent_series",1,"ARIMA independent",0.00309270822209839,0.00739349078258921,0.00599609359126904,0.819010416666667,0.0143132603980443
7,"independent_series",1,"Bootstrap independent",0.00307957240748409,0.00737710478965692,0.00592720023186931,0.815104166666667,0.0138887608036348
7,"independent_series",1,"Gaussian copula bootstrap",0.00310837007231762,0.00744911350063451,0.00603225217189526,0.815755208333333,0.0147990912347054
8,"independent_series",1,"WIRED-full",0.00316797938319721,0.00755823188012836,0.00583275217474123,0.785807291666667,0.0134590907027599
8,"independent_series",1,"No tail copula",0.00315187923408159,0.00751989150095402,0.00583063089755013,0.800130208333333,0.0138868676720656
8,"independent_series",1,"Static dependence",0.0031702436462933,0.00755075374114514,0.00584102428890978,0.81640625,0.0146856507127441
8,"independent_series",1,"Rolling dependence",0.00314786539177064,0.00752853219274789,0.00582569972701655,0.801432291666667,0.0138134949647584
8,"independent_series",1,"Independent marginals",0.00317264976835924,0.00755733467735233,0.00586029792275767,0.809895833333333,0.0145672737974609
8,"independent_series",1,"Equal weights",0.00315157999898278,0.0074995306767285,0.00587476248244311,0.828776041666667,0.0153923139337765
8,"independent_series",1,"ARIMA independent",0.00311205138515899,0.007424169108662,0.00582081900680028,0.814453125,0.0140761296201893
8,"independent_series",1,"Bootstrap independent",0.00310182045904158,0.00741057319372015,0.0058381043568439,0.813151041666667,0.0140665847848237
8,"independent_series",1,"Gaussian copula bootstrap",0.00309288937772684,0.00738384548382817,0.00582103529577523,0.806640625,0.0139177164745689
9,"independent_series",1,"WIRED-full",0.00344606681202642,0.00827054738380377,0.00697138975731018,0.798828125,0.0154681683147971
9,"independent_series",1,"No tail copula",0.00339088440115282,0.00814574424218281,0.00696432670486377,0.802083333333333,0.0150023160547032
9,"independent_series",1,"Static dependence",0.00338902270596117,0.00814483327309532,0.00684787843783825,0.789713541666667,0.0148395631720655
9,"independent_series",1,"Rolling dependence",0.00339949285172276,0.00818371470501321,0.00688662114766519,0.804036458333333,0.0149603649823227
9,"independent_series",1,"Independent marginals",0.00338341727941917,0.00814046027054768,0.00684079612355606,0.781901041666667,0.0143609225814094
9,"independent_series",1,"Equal weights",0.00334739436355887,0.00803183622236161,0.00693246629441953,0.83203125,0.0161309787267802
9,"independent_series",1,"ARIMA independent",0.00330429019787688,0.00793791409296153,0.00693986487590807,0.83203125,0.0156040267728571
9,"independent_series",1,"Bootstrap independent",0.00328159622737187,0.00789956353481535,0.00680082566018469,0.771484375,0.0135526457626468
9,"independent_series",1,"Gaussian copula bootstrap",0.0032982789106931,0.00794379197398927,0.00684149287365556,0.774739583333333,0.0141343088218825
10,"independent_series",1,"WIRED-full",0.00329649997896091,0.00793976653253152,0.00686048009632031,0.853515625,0.0163325750479921
10,"independent_series",1,"No tail copula",0.0032808162327728,0.00791165089169533,0.00686528431234079,0.837239583333333,0.0156387900564709
10,"independent_series",1,"Static dependence",0.00329232472276539,0.00793414177668128,0.00694158543712978,0.845052083333333,0.0160470396271974
10,"independent_series",1,"Rolling dependence",0.00328301448943718,0.00791145885056046,0.00683380221658819,0.83203125,0.0153542159437004
10,"independent_series",1,"Independent marginals",0.0032820166134968,0.00791543091342247,0.0068260469411363,0.83203125,0.0153229177296051
10,"independent_series",1,"Equal weights",0.00332923045871856,0.00800697002312288,0.00711053023738771,0.8671875,0.0178775004449462
10,"independent_series",1,"ARIMA independent",0.00330089579996149,0.00794221915891705,0.0068317684632747,0.826171875,0.0155603113526589
10,"independent_series",1,"Bootstrap independent",0.00327949420017528,0.00789797065998392,0.00674786238577294,0.796223958333333,0.0140765297177561
10,"independent_series",1,"Gaussian copula bootstrap",0.00327825509399585,0.00790458830838906,0.00675132365767433,0.805989583333333,0.0146099845308534
11,"independent_series",1,"WIRED-full",0.00398491391755724,0.00968808605392813,0.00801203399799978,0.788411458333333,0.017120735067551
11,"independent_series",1,"No tail copula",0.00402789609410678,0.00978295698431297,0.00839507499820141,0.801432291666667,0.0176127448125397
11,"independent_series",1,"Static dependence",0.00400510509408334,0.00975484902409329,0.00795197349733546,0.790364583333333,0.0171419338336872
11,"independent_series",1,"Rolling dependence",0.00407909132215254,0.00993493475318804,0.00779398430134488,0.770833333333333,0.0164245689860894
11,"independent_series",1,"Independent marginals",0.00413153243772432,0.0100217248978136,0.00803054085686029,0.780598958333333,0.0170783918386483
11,"independent_series",1,"Equal weights",0.00343594941843492,0.00823348218617081,0.0070576360053833,0.84765625,0.0179179970559485
11,"independent_series",1,"ARIMA independent",0.00334813470002492,0.00798044232275114,0.00669581490072394,0.80859375,0.0152319890152371
11,"independent_series",1,"Bootstrap independent",0.00331983377259453,0.00793929840070748,0.00670865492545284,0.780598958333333,0.0140255825554898
11,"independent_series",1,"Gaussian copula bootstrap",0.00331620959885075,0.0079332111495759,0.00676662411426158,0.779296875,0.0139975751349777
12,"independent_series",1,"WIRED-full",0.00320266257859781,0.00773756664598797,0.00591267977502943,0.804036458333333,0.0143312652067169
12,"independent_series",1,"No tail copula",0.00322821134618047,0.00778038420228699,0.00593090382866406,0.800130208333333,0.0141206267893944
12,"independent_series",1,"Static dependence",0.00322630538523025,0.00779547313874358,0.00590119123540661,0.787109375,0.0137556000559183
12,"independent_series",1,"Rolling dependence",0.00322178522228683,0.00778049506834937,0.00591735278659431,0.80078125,0.0141143795006077
12,"independent_series",1,"Independent marginals",0.00324926921426876,0.00783300716460936,0.0059188864425868,0.783203125,0.0138177272623484
12,"independent_series",1,"Equal weights",0.00319880610374439,0.00770793989934719,0.00590656019395249,0.819010416666667,0.0151118278595219
12,"independent_series",1,"ARIMA independent",0.00316798362792467,0.00762599558170051,0.00585662333770662,0.813151041666667,0.0144000713499006
12,"independent_series",1,"Bootstrap independent",0.00315681562191257,0.00762431662475656,0.0059493732359083,0.761067708333333,0.0126406853607637
12,"independent_series",1,"Gaussian copula bootstrap",0.00315046201301979,0.00759016325552365,0.00590157324893967,0.76953125,0.0128729135530976
13,"independent_series",1,"WIRED-full",0.00427414968654377,0.0103010914220418,0.0083037674772825,0.733723958333333,0.0155514146037681
13,"independent_series",1,"No tail copula",0.00424215576183675,0.010178407540592,0.00818356064319202,0.736979166666667,0.0155409972791803
13,"independent_series",1,"Static dependence",0.0043097787639044,0.0104106235837487,0.00831480183578279,0.727213541666667,0.0155108278147407
13,"independent_series",1,"Rolling dependence",0.00420075330484595,0.0101112981909559,0.00822197639274328,0.748046875,0.0160683537025096
13,"independent_series",1,"Independent marginals",0.00420145495584363,0.0101176583306775,0.00843943651357216,0.765625,0.016042596093775
13,"independent_series",1,"Equal weights",0.00349372282147863,0.00838936418818525,0.0066205733138356,0.827473958333333,0.0163261054966776
13,"independent_series",1,"ARIMA independent",0.00328019162677197,0.00793587490440455,0.00641551400293785,0.784505208333333,0.0135867850953557
13,"independent_series",1,"Bootstrap independent",0.00328014226594739,0.00791337270213222,0.00648934847045406,0.81640625,0.0145243721942473
13,"independent_series",1,"Gaussian copula bootstrap",0.00327737995325502,0.0079161503401507,0.00642482016434585,0.791666666666667,0.0137249877624636
14,"independent_series",1,"WIRED-full",0.00334714953323967,0.0080276883612903,0.00662138251530315,0.775390625,0.0144635847478582
14,"independent_series",1,"No tail copula",0.00337300802462952,0.00810367383457627,0.00663979765585686,0.794921875,0.0151445104771979
14,"independent_series",1,"Static dependence",0.00333265156538102,0.00798062851880517,0.00661787468974874,0.801432291666667,0.0153266124047701
14,"independent_series",1,"Rolling dependence",0.00329736225314566,0.0079025979816158,0.00661648251797497,0.79296875,0.0146769334929574
14,"independent_series",1,"Independent marginals",0.00334937678311631,0.00803850818632185,0.00670009833611548,0.797526041666667,0.0151431521490555
14,"independent_series",1,"Equal weights",0.00327317046407265,0.0078131076078683,0.0065307926426285,0.804036458333333,0.0153511644625586
14,"independent_series",1,"ARIMA independent",0.00317167979655005,0.00758586895010859,0.00651723106153941,0.842447916666667,0.0156461700777096
14,"independent_series",1,"Bootstrap independent",0.00317895295397052,0.007587904192463,0.00650227969668544,0.777994791666667,0.0136657907165609
14,"independent_series",1,"Gaussian copula bootstrap",0.00318161626056835,0.00759844516227605,0.00650449126322819,0.78125,0.0137772772840554
15,"independent_series",1,"WIRED-full",0.00344759137299413,0.00843096326206066,0.00654022847719844,0.799479166666667,0.0156814671578729
15,"independent_series",1,"No tail copula",0.0034483828277847,0.00839341592497482,0.00653292953881152,0.794921875,0.015361264880607
15,"independent_series",1,"Static dependence",0.00347344106501691,0.00850497646892489,0.00666232100769921,0.775390625,0.0148405117790366
15,"independent_series",1,"Rolling dependence",0.00343427430244433,0.00838362538974845,0.00663183755912244,0.822916666666667,0.01596165781719
15,"independent_series",1,"Independent marginals",0.00341283071445233,0.00828470473552585,0.00655654718911916,0.774739583333333,0.0148459559777734
15,"independent_series",1,"Equal weights",0.00328128786721601,0.00792720374783734,0.00615472573591064,0.841796875,0.0161108793584421
15,"independent_series",1,"ARIMA independent",0.00313504089261795,0.00751851139502781,0.00606387834168569,0.830078125,0.0147521982183434
15,"independent_series",1,"Bootstrap independent",0.00311186420881416,0.00747746115614122,0.0060372313185562,0.797526041666667,0.0137009505395301
15,"independent_series",1,"Gaussian copula bootstrap",0.00311286553330943,0.00749197131185349,0.00605126918616921,0.79296875,0.0134887063310742
16,"independent_series",1,"WIRED-full",0.0045372353371541,0.0107552212681878,0.0102593320527839,0.794921875,0.0202327390740952
16,"independent_series",1,"No tail copula",0.00470234979390374,0.0110279950630955,0.0107377935577366,0.791666666666667,0.0203068331957904
16,"independent_series",1,"Static dependence",0.00456359497246464,0.0107955220500284,0.0104319476934682,0.825520833333333,0.0210381898756094
16,"independent_series",1,"Rolling dependence",0.00474065744162708,0.0111493375003269,0.0105253628486802,0.779947916666667,0.0201577147504165
16,"independent_series",1,"Independent marginals",0.00448784742061127,0.0106035556813651,0.0102138686826436,0.833333333333333,0.0210002421553859
16,"independent_series",1,"Equal weights",0.00341011346492991,0.00818144127983769,0.00716438674213442,0.8671875,0.0185362930491545
16,"independent_series",1,"ARIMA independent",0.00317167827482468,0.00756678076635559,0.00632574788728533,0.867838541666667,0.0163074450971941
16,"independent_series",1,"Bootstrap independent",0.00315017661554912,0.00753930930508998,0.00618389436453057,0.823567708333333,0.0147207451588628
16,"independent_series",1,"Gaussian copula bootstrap",0.00317495145135254,0.00760806735006699,0.00634474564855981,0.840494791666667,0.0156003131436559
17,"independent_series",1,"WIRED-full",0.00366904637330686,0.00894235031861006,0.00836388952968323,0.819010416666667,0.0171282290702685
17,"independent_series",1,"No tail copula",0.00355504508452793,0.00863217630247295,0.00808255796096066,0.862630208333333,0.0178364749754342
17,"independent_series",1,"Static dependence",0.00356063909438638,0.00867823470922289,0.00808851982824844,0.858723958333333,0.017813032573294
17,"independent_series",1,"Rolling dependence",0.0037615023817815,0.00918722752709431,0.00894619090151198,0.842447916666667,0.0176751206739382
17,"independent_series",1,"Independent marginals",0.00348321162590458,0.00845151707185524,0.00780509403289559,0.848958333333333,0.0173983719818309
17,"independent_series",1,"Equal weights",0.00314762263075107,0.00755635549136352,0.00639321844282136,0.8828125,0.0172836993978431
17,"independent_series",1,"ARIMA independent",0.00302745384606415,0.0072470708445961,0.00588537143458458,0.848307291666667,0.0149516124523109
17,"independent_series",1,"Bootstrap independent",0.00302351464402327,0.00726891449068025,0.00596788751246943,0.828125,0.0140710617353719
17,"independent_series",1,"Gaussian copula bootstrap",0.00302129534841839,0.00724961765214598,0.00597092267420388,0.838541666666667,0.0143016356031449
18,"independent_series",1,"WIRED-full",0.00370681617680046,0.0089502854822745,0.00764461497674944,0.83203125,0.0174977196384981
18,"independent_series",1,"No tail copula",0.00367724019150582,0.00883768057913755,0.00756325369835345,0.830729166666667,0.0172378126811654
18,"independent_series",1,"Static dependence",0.00370048379189322,0.0089382544086522,0.00772048106092828,0.834635416666667,0.0172674092401535
18,"independent_series",1,"Rolling dependence",0.00371600740547176,0.0089556992802918,0.00747980787022973,0.83203125,0.0174099630202344
18,"independent_series",1,"Independent marginals",0.0036114206867965,0.0087086357002757,0.00779937309115195,0.84765625,0.0174491716518589
18,"independent_series",1,"Equal weights",0.00344638111416319,0.00827414853115435,0.00757200189842747,0.838541666666667,0.0171751767210959
18,"independent_series",1,"ARIMA independent",0.00328175748020601,0.00790033153258144,0.0070813124926452,0.807291666666667,0.0144720154765903
18,"independent_series",1,"Bootstrap independent",0.00327347582149553,0.00788892434296544,0.00707875127969397,0.779296875,0.0139910050382338
18,"independent_series",1,"Gaussian copula bootstrap",0.00327138507278424,0.00787554152065672,0.00709428636904929,0.792317708333333,0.0142823542079894
19,"independent_series",1,"WIRED-full",0.0031779486580924,0.00759793272353501,0.00615319807338883,0.840494791666667,0.015975044158586
19,"independent_series",1,"No tail copula",0.0031860800844159,0.00762644080890032,0.00621040947056957,0.829427083333333,0.0156959271661657
19,"independent_series",1,"Static dependence",0.00315744732177913,0.00753907272699491,0.00620554196666571,0.844401041666667,0.0162617068813247
19,"independent_series",1,"Rolling dependence",0.00316053883888042,0.0075637247779042,0.00605052568211398,0.845703125,0.0162175633461122
19,"independent_series",1,"Independent marginals",0.00312992024458502,0.0074890378907048,0.00607955750019001,0.833333333333333,0.0155029563663906
19,"independent_series",1,"Equal weights",0.00314894823110641,0.00751493719910968,0.00628193999748918,0.860026041666667,0.0164043977840743
19,"independent_series",1,"ARIMA independent",0.00305491647467214,0.00729448406520307,0.00591413778931385,0.802083333333333,0.0137601995260997
19,"independent_series",1,"Bootstrap independent",0.00305518295562573,0.00728241998507929,0.0059137630808255,0.788411458333333,0.013384184322552
19,"independent_series",1,"Gaussian copula bootstrap",0.00306239663530188,0.00729639828659165,0.00593644318384316,0.802734375,0.0138068616193553
20,"independent_series",1,"WIRED-full",0.00326042923189157,0.0077912079738506,0.00614061672589102,0.7890625,0.0142996849320533
20,"independent_series",1,"No tail copula",0.0032474090664801,0.00776352708342781,0.00615928560646137,0.807291666666667,0.0145722773863356
20,"independent_series",1,"Static dependence",0.00325931927061014,0.00777617417879162,0.00615468342862424,0.79296875,0.0143596857776377
20,"independent_series",1,"Rolling dependence",0.00325340618868612,0.00777692480956122,0.00618152427751899,0.7890625,0.0140845596932856
20,"independent_series",1,"Independent marginals",0.00323381902452136,0.00772406198363048,0.00614877592914551,0.807291666666667,0.01469042402152
20,"independent_series",1,"Equal weights",0.00324236879794513,0.0077279736253486,0.00615622823924254,0.844401041666667,0.0156538644785874
20,"independent_series",1,"ARIMA independent",0.00323824843525266,0.00772887926425569,0.0061263053789874,0.8125,0.0148764660588889
20,"independent_series",1,"Bootstrap independent",0.00323399805038961,0.00771286480444464,0.00612845506260485,0.801432291666667,0.0145746938773046
20,"independent_series",1,"Gaussian copula bootstrap",0.00325045648307943,0.00774375098279939,0.00615092857229576,0.794921875,0.0144591532381866
21,"independent_series",1,"WIRED-full",0.00359098153684536,0.00859417920067493,0.00674147891315831,0.7578125,0.0150159018430376
21,"independent_series",1,"No tail copula",0.00360882265607176,0.00858145733655339,0.00672437335064818,0.747395833333333,0.0143957245563664
21,"independent_series",1,"Static dependence",0.00363291583761118,0.00869134738877735,0.00671924357402106,0.7421875,0.01445235054283
21,"independent_series",1,"Rolling dependence",0.00362841822223187,0.00868088177709918,0.00672184383310863,0.760416666666667,0.0147055751625743
21,"independent_series",1,"Independent marginals",0.00358793986947606,0.00855641223699331,0.00668981070879604,0.744140625,0.0142791606576146
21,"independent_series",1,"Equal weights",0.00329999738096737,0.00788246792977434,0.00641526463030925,0.80859375,0.0150791642630268
21,"independent_series",1,"ARIMA independent",0.003292307432582,0.0079108591164108,0.00629424782933287,0.777994791666667,0.0138259941533151
21,"independent_series",1,"Bootstrap independent",0.0031572448217394,0.00754360114930654,0.00623709067047624,0.76953125,0.0128568110801781
21,"independent_series",1,"Gaussian copula bootstrap",0.00314540217130599,0.00751414348749531,0.00624072365581433,0.79296875,0.0136208953219712
22,"independent_series",1,"WIRED-full",0.00334005556706488,0.00803289809045829,0.00632632929413881,0.78125,0.0143053841391948
22,"independent_series",1,"No tail copula",0.00330823490896652,0.00792478834925974,0.00622663741616955,0.788411458333333,0.0139895073903249
22,"independent_series",1,"Static dependence",0.00335681206740966,0.00804368865001742,0.00626546712674145,0.783854166666667,0.0141839580298205
22,"independent_series",1,"Rolling dependence",0.00333697327796616,0.00799236673309962,0.00626593543355587,0.791666666666667,0.0147076850214733
22,"independent_series",1,"Independent marginals",0.00334907328311074,0.00803018832053095,0.00624011523967247,0.782552083333333,0.0142318745758154
22,"independent_series",1,"Equal weights",0.0033422875408885,0.0079886323751143,0.00665322258964938,0.827473958333333,0.0164552214053285
22,"independent_series",1,"ARIMA independent",0.00325691363893032,0.00779633552165257,0.00616017954679594,0.806640625,0.0145026809886025
22,"independent_series",1,"Bootstrap independent",0.00323155988933619,0.00775321422862542,0.00618540266954541,0.797526041666667,0.0138991585794094
22,"independent_series",1,"Gaussian copula bootstrap",0.00324297392528077,0.00777952411677388,0.00627580341344373,0.77734375,0.0130738621838901
23,"independent_series",1,"WIRED-full",0.0033128085903544,0.00798611559320841,0.0067496352540427,0.7734375,0.0136772314713371
23,"independent_series",1,"No tail copula",0.00335452662509535,0.00808801822823596,0.00673856283359117,0.78515625,0.0141827825030044
23,"independent_series",1,"Static dependence",0.00332385352902485,0.00800234744831423,0.00670587994267893,0.766927083333333,0.0136562830769928
23,"independent_series",1,"Rolling dependence",0.00332465501374145,0.00802238679986787,0.00675085626748436,0.764973958333333,0.0134720453890957
23,"independent_series",1,"Independent marginals",0.00332103673840315,0.00799014891063616,0.00669041853491552,0.777994791666667,0.0139400873673944
23,"independent_series",1,"Equal weights",0.00331162298605371,0.00800514607560738,0.0067259629935188,0.81640625,0.0149053542131347
23,"independent_series",1,"ARIMA independent",0.00328599052986119,0.007900327044645,0.00673666768547861,0.80859375,0.0144412609790355
23,"independent_series",1,"Bootstrap independent",0.00329257030425475,0.00791087372957553,0.00671421435735717,0.78125,0.0134840873133459
23,"independent_series",1,"Gaussian copula bootstrap",0.00328779983904078,0.00790449977111154,0.00670367636676567,0.776041666666667,0.0133043281091295
24,"independent_series",1,"WIRED-full",0.00358626067033694,0.008721300547624,0.00756259229891504,0.831380208333333,0.017551247964214
24,"independent_series",1,"No tail copula",0.00374412929166268,0.00909825930791424,0.00841936738154007,0.830078125,0.0180916539720766
24,"independent_series",1,"Static dependence",0.00375431715970288,0.00912451218133384,0.00814117038722784,0.817708333333333,0.0176188934994585
24,"independent_series",1,"Rolling dependence",0.00358619934150918,0.00868879399771068,0.00829990913289118,0.854166666666667,0.0183631441715662
24,"independent_series",1,"Independent marginals",0.00367353800015659,0.0088992025424991,0.00778379966997919,0.814453125,0.0171133542141357
24,"independent_series",1,"Equal weights",0.0032525218216752,0.0078713463012095,0.00643309447422563,0.828776041666667,0.0155448334337715
24,"independent_series",1,"ARIMA independent",0.00317932497464482,0.00765377519143479,0.00623278626545441,0.837239583333333,0.0153335939396987
24,"independent_series",1,"Bootstrap independent",0.0031707479029877,0.00765152590558883,0.0062392591015905,0.811197916666667,0.0140555554462086
24,"independent_series",1,"Gaussian copula bootstrap",0.00318008724205301,0.00766244731174367,0.00624146810797189,0.7890625,0.0133286099374953
25,"independent_series",1,"WIRED-full",0.00325198681416164,0.00780275728833285,0.0063187528738208,0.780598958333333,0.0142973215861359
25,"independent_series",1,"No tail copula",0.00327171844762594,0.00785536734901294,0.00635586687903805,0.783203125,0.0146709354914827
25,"independent_series",1,"Static dependence",0.0032459178083069,0.00778504673215036,0.00633792003227555,0.796875,0.0145759728140766
25,"independent_series",1,"Rolling dependence",0.00324231838233238,0.00777143332183639,0.00636423173386905,0.791666666666667,0.0147728590386738
25,"independent_series",1,"Independent marginals",0.00325394610809876,0.00780639974590961,0.00635748695305885,0.790364583333333,0.0148457967910344
25,"independent_series",1,"Equal weights",0.00321432883413965,0.00770147041187492,0.00630806738140024,0.805989583333333,0.0145170218518254
25,"independent_series",1,"ARIMA independent",0.00316649117530942,0.00757414685645125,0.00629198351920912,0.8203125,0.0147386527991028
25,"independent_series",1,"Bootstrap independent",0.00316632756449002,0.00755998721416097,0.00626977671698529,0.796875,0.0138161777215072
25,"independent_series",1,"Gaussian copula bootstrap",0.00316808791813771,0.00757294683136469,0.00628196125687239,0.784505208333333,0.0134424540645083
26,"independent_series",1,"WIRED-full",0.00321130926830184,0.00761819738584031,0.00607822651123366,0.809895833333333,0.0145540576468525
26,"independent_series",1,"No tail copula",0.00321152500424292,0.00764552864333645,0.00620793867362168,0.820963541666667,0.0149310355566331
26,"independent_series",1,"Static dependence",0.00323637466360984,0.00766929525878491,0.00607380961776244,0.806640625,0.0145896195124608
26,"independent_series",1,"Rolling dependence",0.00321339611585166,0.00763164438803966,0.00612039245606662,0.807942708333333,0.0145831665308026
26,"independent_series",1,"Independent marginals",0.00320343942894639,0.00761925661371358,0.00606937626972674,0.814453125,0.0146496184529814
26,"independent_series",1,"Equal weights",0.00329329257151971,0.00785291797039921,0.00643021692632921,0.847005208333333,0.0167166278727605
26,"independent_series",1,"ARIMA independent",0.0031145244675502,0.00742574621770863,0.00608428628919765,0.833333333333333,0.0145027920219384
26,"independent_series",1,"Bootstrap independent",0.00314242899023631,0.00747421650837737,0.00612765444001768,0.818359375,0.0143052732752019
26,"independent_series",1,"Gaussian copula bootstrap",0.00313809022907405,0.00747394526189889,0.00613255922119337,0.830729166666667,0.0146373204693073
27,"independent_series",1,"WIRED-full",0.00329244618802605,0.0079080281690243,0.00650580884140894,0.802083333333333,0.0150173254157857
27,"independent_series",1,"No tail copula",0.00325267990718567,0.00783296632357056,0.00650201673073092,0.783854166666667,0.0144000303920707
27,"independent_series",1,"Static dependence",0.00325007933555764,0.00782807869872688,0.00644076561969398,0.791666666666667,0.0144232317375401
27,"independent_series",1,"Rolling dependence",0.00327667538790804,0.00790725887581275,0.00651865015079242,0.791666666666667,0.0144023224650008
27,"independent_series",1,"Independent marginals",0.00327601823386718,0.00789970052997593,0.00658684747515001,0.786458333333333,0.0146347305130378
27,"independent_series",1,"Equal weights",0.00323500669809192,0.00779418805907459,0.00643306155053072,0.793619791666667,0.0142342871921719
27,"independent_series",1,"ARIMA independent",0.0032446590005669,0.00781743934877176,0.00635495400563822,0.795572916666667,0.014332983744423
27,"independent_series",1,"Bootstrap independent",0.00316425991786382,0.00765924795173137,0.00634142742749819,0.801432291666667,0.0135991985905022
27,"independent_series",1,"Gaussian copula bootstrap",0.00316742557397001,0.0076707117028469,0.00634557020359995,0.800130208333333,0.013605123054365
28,"independent_series",1,"WIRED-full",0.00321151453231671,0.00763153870882767,0.00601196154932421,0.829427083333333,0.0155047343592558
28,"independent_series",1,"No tail copula",0.00317121670020776,0.00753736844489688,0.00602839080141647,0.832682291666667,0.0151867565112682
28,"independent_series",1,"Static dependence",0.00318277951668837,0.00757807332591048,0.00614098981521634,0.827473958333333,0.0152215959666765
28,"independent_series",1,"Rolling dependence",0.00316410126868541,0.00754381285907409,0.00608577045749663,0.828125,0.015509472199165
28,"independent_series",1,"Independent marginals",0.00316987220038246,0.00754644417310255,0.00608725279338377,0.830078125,0.0154371688364472
28,"independent_series",1,"Equal weights",0.00311019262408278,0.00742949812281967,0.00599043640249355,0.845052083333333,0.0156246188460872
28,"independent_series",1,"ARIMA independent",0.0030826345958494,0.00736916994611069,0.00600002216608201,0.852864583333333,0.0157589598775478
28,"independent_series",1,"Bootstrap independent",0.0030760250089633,0.00734743082719666,0.00592547823481487,0.811848958333333,0.0138806163032947
28,"independent_series",1,"Gaussian copula bootstrap",0.00307857942166166,0.00736312677686847,0.00595152594318767,0.822916666666667,0.0144358545280112
29,"independent_series",1,"WIRED-full",0.00316609944401821,0.00757877837628898,0.00609317333525707,0.807291666666667,0.0144755652454874
29,"independent_series",1,"No tail copula",0.00317869451064781,0.00763768199188446,0.0061728542578025,0.8046875,0.0147273650655999
29,"independent_series",1,"Static dependence",0.00319419492181303,0.00766143120725175,0.00610929177264335,0.818359375,0.0148897447913186
29,"independent_series",1,"Rolling dependence",0.00317346344692645,0.00761277289320774,0.00607747844165128,0.801432291666667,0.0143263397512049
29,"independent_series",1,"Independent marginals",0.00319470991453272,0.00766677574938191,0.00614077131176586,0.811848958333333,0.0145558931479948
29,"independent_series",1,"Equal weights",0.00329760331108581,0.00786985947249491,0.00633867149322028,0.822265625,0.0159858146819429
29,"independent_series",1,"ARIMA independent",0.0032708342590979,0.00787788171689832,0.00606093910826905,0.781901041666667,0.0136601695781493
29,"independent_series",1,"Bootstrap independent",0.00310976837030333,0.00745382105948769,0.00603064025503439,0.792317708333333,0.0139959600556261
29,"independent_series",1,"Gaussian copula bootstrap",0.00312221003406859,0.0074979169487557,0.0060539989445389,0.781901041666667,0.0137063647882514
30,"independent_series",1,"WIRED-full",0.00364972395011315,0.00872434341461071,0.00753909660812666,0.8125,0.017192644303964
30,"independent_series",1,"No tail copula",0.00363017970810099,0.00869785827311847,0.00753419976333692,0.82421875,0.017406264404073
30,"independent_series",1,"Static dependence",0.00366425196042454,0.00875043831345595,0.00733600410463406,0.822916666666667,0.0172455728742721
30,"independent_series",1,"Rolling dependence",0.003690744883827,0.00884834221753653,0.00751017869013429,0.828125,0.0176109129271362
30,"independent_series",1,"Independent marginals",0.00375286303458439,0.00898469684155652,0.0078050870447751,0.826171875,0.0177940828118
30,"independent_series",1,"Equal weights",0.00327614188809875,0.00779217658911222,0.00641186748889445,0.838541666666667,0.0169264694887553
30,"independent_series",1,"ARIMA independent",0.00356444756203076,0.00849900812276501,0.00619746012269787,0.784505208333333,0.0154661465478717
30,"independent_series",1,"Bootstrap independent",0.00316168272484708,0.00755950832851783,0.00601347916845702,0.802734375,0.013745980255863
30,"independent_series",1,"Gaussian copula bootstrap",0.00317707993431882,0.00758220217408989,0.00602851763829342,0.81640625,0.0142269144992404
1,"independent_series",3,"WIRED-full",0.00592560879891754,0.013998088954839,0.0111480314182827,0.814453125,0.0278738025171034
1,"independent_series",3,"No tail copula",0.00591572326191893,0.0139952152542026,0.0111132654855531,0.809895833333333,0.0275353737775445
1,"independent_series",3,"Static dependence",0.00593066228553887,0.0139944992473641,0.0110558122573647,0.81640625,0.0273606527703305
1,"independent_series",3,"Rolling dependence",0.00587183695933964,0.0138999689619175,0.0111012991257823,0.814453125,0.0270332247436638
1,"independent_series",3,"Independent marginals",0.00594927276802381,0.0140558129909974,0.0111561805524014,0.796875,0.0269832395798179
1,"independent_series",3,"Equal weights",0.0060557201180848,0.0142913927866451,0.0111269622940904,0.815104166666667,0.0285344005180787
1,"independent_series",3,"ARIMA independent",0.00576597318800662,0.0136413084044982,0.011134423344454,0.7734375,0.0244098835121653
1,"independent_series",3,"Bootstrap independent",0.00582227700007672,0.0137313553530568,0.0110388570281676,0.759765625,0.023641503226093
1,"independent_series",3,"Gaussian copula bootstrap",0.0058652443828755,0.0138125883555233,0.0112471247587066,0.758463541666667,0.0236578090359436
2,"independent_series",3,"WIRED-full",0.00588898535166555,0.0140462897963197,0.0112555527144358,0.77734375,0.0247474153268063
2,"independent_series",3,"No tail copula",0.00588629675881397,0.0140442825029166,0.0113121990887834,0.779296875,0.0249718745096259
2,"independent_series",3,"Static dependence",0.00592880160015517,0.0141567940792518,0.0112746936426435,0.775390625,0.0247591565322374
2,"independent_series",3,"Rolling dependence",0.00591339850447539,0.0141400362208546,0.0113614704934191,0.760416666666667,0.023787034905733
2,"independent_series",3,"Independent marginals",0.00586864714310734,0.0140007656128431,0.0112418202298929,0.772135416666667,0.0245340037780859
2,"independent_series",3,"Equal weights",0.00591176834868238,0.0141152549315466,0.0113594860332697,0.776692708333333,0.0250657547517053
2,"independent_series",3,"ARIMA independent",0.00590409707169099,0.0140901097420515,0.01111912089124,0.791666666666667,0.0255996571806311
2,"independent_series",3,"Bootstrap independent",0.00593659856048169,0.0141755779608643,0.0111492325878033,0.775390625,0.0246190461735157
2,"independent_series",3,"Gaussian copula bootstrap",0.00587927449277166,0.014010115692265,0.0112185611722272,0.776692708333333,0.0242784289016809
3,"independent_series",3,"WIRED-full",0.00690249986692481,0.0165124913919529,0.0115122768120011,0.689453125,0.0242307490391721
3,"independent_series",3,"No tail copula",0.00692707278796607,0.0165327812658258,0.0117069775517696,0.7109375,0.0252211197336597
3,"independent_series",3,"Static dependence",0.00696600647125925,0.016655904341708,0.011508302499894,0.677083333333333,0.0239358310356977
3,"independent_series",3,"Rolling dependence",0.00691473289525006,0.016515168619063,0.0118146247295542,0.703776041666667,0.0248221503526862
3,"independent_series",3,"Independent marginals",0.00689792871619689,0.0165398699611061,0.0116138703605734,0.6875,0.0242066263879143
3,"independent_series",3,"Equal weights",0.00603119409535971,0.0144231961090362,0.0111385188895965,0.7421875,0.0249402701630684
3,"independent_series",3,"ARIMA independent",0.00564393396069904,0.0134273089249317,0.0109769591981851,0.779296875,0.0250029654535074
3,"independent_series",3,"Bootstrap independent",0.00572491785599693,0.0135911411559843,0.0110243263748701,0.762369791666667,0.0250617826818903
3,"independent_series",3,"Gaussian copula bootstrap",0.00571237283381531,0.0135835129740702,0.0110308161492693,0.784505208333333,0.0256330552830191
4,"independent_series",3,"WIRED-full",0.00603136242166263,0.0143117594823109,0.0112834389110551,0.782552083333333,0.0263855979345914
4,"independent_series",3,"No tail copula",0.00605410283770318,0.0143530924986596,0.0110420976472171,0.787760416666667,0.026876406183977
4,"independent_series",3,"Static dependence",0.00602205085012477,0.0142664515360849,0.010876407176717,0.795572916666667,0.0271880865915014
4,"independent_series",3,"Rolling dependence",0.00596100927454787,0.0141691688254703,0.0109758092650762,0.787760416666667,0.0261495694204272
4,"independent_series",3,"Independent marginals",0.00598320636826975,0.014199040327391,0.0109213375839969,0.787760416666667,0.0269566190563669
4,"independent_series",3,"Equal weights",0.00586595373370579,0.0139581130493266,0.0110337634388629,0.798828125,0.0268421953458759
4,"independent_series",3,"ARIMA independent",0.00579561153460453,0.0138845392475792,0.010748621295014,0.776692708333333,0.0245810392504697
4,"independent_series",3,"Bootstrap independent",0.00578459366638579,0.0137980084988985,0.0107968042683799,0.783203125,0.0247683235979805
4,"independent_series",3,"Gaussian copula bootstrap",0.00580326066430497,0.0138185149282474,0.0110620238943374,0.777994791666667,0.0238544207360997
5,"independent_series",3,"WIRED-full",0.00626204404193457,0.0151634847881648,0.0126793088225907,0.823567708333333,0.0299356415020257
5,"independent_series",3,"No tail copula",0.006082759949497,0.0147203105750247,0.0124988381232028,0.849609375,0.0314728143987669
5,"independent_series",3,"Static dependence",0.00608127039490607,0.0147147488943185,0.0120797945868165,0.826822916666667,0.0302946837215446
5,"independent_series",3,"Rolling dependence",0.00610089153700539,0.0147405044868243,0.0121660483464964,0.819010416666667,0.0295879440006879
5,"independent_series",3,"Independent marginals",0.00616402840344901,0.0150629892459482,0.0130384906936964,0.845703125,0.0321223329244475
5,"independent_series",3,"Equal weights",0.00623705059716458,0.0148971852702752,0.0126328124612569,0.848958333333333,0.031474849320238
5,"independent_series",3,"ARIMA independent",0.00549645239787077,0.0130737756338631,0.0103696929577767,0.840494791666667,0.0268724221457667
5,"independent_series",3,"Bootstrap independent",0.00549901226718658,0.0130599906683614,0.0103526320074018,0.835286458333333,0.0267180397657294
5,"independent_series",3,"Gaussian copula bootstrap",0.0055197696442799,0.0130968572768608,0.0103859103663812,0.810546875,0.0256631901246682
6,"independent_series",3,"WIRED-full",0.00581691813177913,0.0138480612803002,0.0117353297225855,0.834635416666667,0.0296735564225133
6,"independent_series",3,"No tail copula",0.00579173193794952,0.0138090927971381,0.0120599373252724,0.841145833333333,0.0290969568781863
6,"independent_series",3,"Static dependence",0.00577408876719423,0.0137597738448788,0.0115075606772457,0.815104166666667,0.0283691672162379
6,"independent_series",3,"Rolling dependence",0.00567757052591957,0.0135251836187856,0.0115496037721098,0.841145833333333,0.0284670329643359
6,"independent_series",3,"Independent marginals",0.00582640419432655,0.0138886224801389,0.0121029311802434,0.824869791666667,0.0294208674950084
6,"independent_series",3,"Equal weights",0.0058263868077139,0.0139194646732467,0.012004881585761,0.83203125,0.0291754327130051
6,"independent_series",3,"ARIMA independent",0.00550813035128755,0.0131781649639163,0.010751358509989,0.827473958333333,0.0251121610165483
6,"independent_series",3,"Bootstrap independent",0.00547551382577321,0.0130255648103355,0.0108144248529942,0.809895833333333,0.0241761646095712
6,"independent_series",3,"Gaussian copula bootstrap",0.0054750228117154,0.0130543071535901,0.0109401956802104,0.846354166666667,0.0258779224093414
7,"independent_series",3,"WIRED-full",0.00528131195772872,0.0125852820571033,0.00979230497286589,0.795572916666667,0.023715304742611
7,"independent_series",3,"No tail copula",0.00528332322955761,0.012580633576443,0.00977854614709432,0.798177083333333,0.0238706651499511
7,"independent_series",3,"Static dependence",0.00530127372781838,0.0126274516586481,0.0097875359706091,0.798828125,0.0240659489107032
7,"independent_series",3,"Rolling dependence",0.00531557024575105,0.01263186773902,0.00967773698437021,0.802083333333333,0.0242994863265169
7,"independent_series",3,"Independent marginals",0.00525987871725706,0.0125087905043948,0.00975300262160353,0.811197916666667,0.0244115168849401
7,"independent_series",3,"Equal weights",0.00524151224121228,0.0124792197764794,0.00975913087321194,0.795572916666667,0.0233611694904706
7,"independent_series",3,"ARIMA independent",0.00524542271991117,0.0124915021428776,0.00973991352523468,0.805989583333333,0.0241888549663474
7,"independent_series",3,"Bootstrap independent",0.00527973246465918,0.0125268492937357,0.00967348594575298,0.755208333333333,0.0213793124300529
7,"independent_series",3,"Gaussian copula bootstrap",0.0052844418172426,0.0125374902071983,0.00976530206274905,0.759765625,0.0216604994257186
8,"independent_series",3,"WIRED-full",0.00795548378260998,0.019760324964491,0.0170381450259262,0.686848958333333,0.0280119950823351
8,"independent_series",3,"No tail copula",0.00780728889298659,0.0191713698524482,0.0167558696969024,0.686197916666667,0.0280010376751504
8,"independent_series",3,"Static dependence",0.00802165953722076,0.0200024401286779,0.016795757184299,0.693359375,0.0276483576065957
8,"independent_series",3,"Rolling dependence",0.00785829265353438,0.019520591084147,0.016709800348989,0.74609375,0.0300534167715238
8,"independent_series",3,"Independent marginals",0.00784527305931667,0.0193570559018661,0.0169786232442223,0.725911458333333,0.0290220584213151
8,"independent_series",3,"Equal weights",0.00607546824643582,0.0145084445006888,0.0110946294981018,0.805338541666667,0.028538083273809
8,"independent_series",3,"ARIMA independent",0.00558482628005219,0.0132620932120761,0.010061182330708,0.822916666666667,0.0262902614625727
8,"independent_series",3,"Bootstrap independent",0.0055686021998014,0.0131711257798894,0.0100477973125214,0.805989583333333,0.0254509296843083
8,"independent_series",3,"Gaussian copula bootstrap",0.00557180257266973,0.0131851537940993,0.010164538475637,0.826171875,0.0266755219967037
9,"independent_series",3,"WIRED-full",0.00567166062952899,0.0134002358842578,0.0102144177518408,0.827473958333333,0.0275262350933081
9,"independent_series",3,"No tail copula",0.00565921170460958,0.01340396283108,0.0103490833485588,0.822916666666667,0.0278544226938203
9,"independent_series",3,"Static dependence",0.0056629259734367,0.0133524373284589,0.01045935251274,0.84765625,0.0289639863796513
9,"independent_series",3,"Rolling dependence",0.0056425742445564,0.0133212452974652,0.0102285059399253,0.829427083333333,0.0275315080342139
9,"independent_series",3,"Independent marginals",0.00569111109853428,0.0133942751992885,0.0104319449364904,0.821614583333333,0.0275231516635045
9,"independent_series",3,"Equal weights",0.00570853291505814,0.0134835155682854,0.0103622567097712,0.84375,0.0286806847848374
9,"independent_series",3,"ARIMA independent",0.00561383302667817,0.0133612311111808,0.0102348186160528,0.810546875,0.0261790507911206
9,"independent_series",3,"Bootstrap independent",0.00548703648867889,0.0130181705100199,0.0100511088090599,0.811848958333333,0.0252033139448392
9,"independent_series",3,"Gaussian copula bootstrap",0.00546355235030034,0.0129781456660817,0.0101256287369956,0.828776041666667,0.0261356922632955
10,"independent_series",3,"WIRED-full",0.00779124278698726,0.0191383747736592,0.0178106554346274,0.750651041666667,0.0296542381500845
10,"independent_series",3,"No tail copula",0.00791266490427505,0.0193880017996485,0.018500223707142,0.763671875,0.0306354594611443
10,"independent_series",3,"Static dependence",0.0078357969168441,0.0192121518131462,0.017764569960046,0.755859375,0.0304990277354974
10,"independent_series",3,"Rolling dependence",0.00774219768365412,0.018981698425999,0.0173221580256933,0.7421875,0.0294282128310693
10,"independent_series",3,"Independent marginals",0.00796004208938315,0.0194732477415214,0.0175995290370536,0.725911458333333,0.0296992521762395
10,"independent_series",3,"Equal weights",0.00587987740084387,0.0139848932863646,0.0118288030774907,0.817057291666667,0.0295060793120174
10,"independent_series",3,"ARIMA independent",0.00570349722685448,0.0135811367561087,0.0110044232274253,0.794270833333333,0.0259460632035501
10,"independent_series",3,"Bootstrap independent",0.00563728035212761,0.0133802103772448,0.0109651398361378,0.81640625,0.0273145263208147
10,"independent_series",3,"Gaussian copula bootstrap",0.00563358925650187,0.0133853242809167,0.0111138802910758,0.798828125,0.0261279951981509
11,"independent_series",3,"WIRED-full",0.00576186730181336,0.013694401701777,0.0104445333777141,0.84375,0.0281440517127558
11,"independent_series",3,"No tail copula",0.00576891014915815,0.0137042864579642,0.01052076914226,0.783203125,0.0255274080127095
11,"independent_series",3,"Static dependence",0.00575812283737735,0.0136768081754885,0.010449414351739,0.791015625,0.0257598920336693
11,"independent_series",3,"Rolling dependence",0.0057672023637064,0.0136936313379556,0.0104529733844687,0.790364583333333,0.0255383580018155
11,"independent_series",3,"Independent marginals",0.00578507341060408,0.0137213535389547,0.0104768290627089,0.779947916666667,0.025831991252055
11,"independent_series",3,"Equal weights",0.00572834264703734,0.0136352953027057,0.0104879693780135,0.795572916666667,0.0255626285488785
11,"independent_series",3,"ARIMA independent",0.00577616402491977,0.0136807680712741,0.0105635413978823,0.780598958333333,0.0254974171887618
11,"independent_series",3,"Bootstrap independent",0.00576523110131986,0.0136385949434176,0.0104857140945629,0.821614583333333,0.0272232681827907
11,"independent_series",3,"Gaussian copula bootstrap",0.00576084575149348,0.013640566316664,0.0104949054424191,0.791015625,0.0261189482270948
12,"independent_series",3,"WIRED-full",0.00569038344951939,0.0135607742622059,0.0111971420393333,0.814453125,0.0266327432665949
12,"independent_series",3,"No tail copula",0.00570189832777783,0.0135828047305785,0.0112052498293364,0.819661458333333,0.0268138271716952
12,"independent_series",3,"Static dependence",0.00569548172327881,0.0135521584240235,0.0111604410754705,0.815104166666667,0.0265017122546979
12,"independent_series",3,"Rolling dependence",0.00569600829541256,0.0135687541362386,0.0110792453452475,0.8046875,0.0259193368434414
12,"independent_series",3,"Independent marginals",0.00569913715472895,0.0135501792713141,0.0110358840198854,0.81640625,0.0267002433276524
12,"independent_series",3,"Equal weights",0.00580920471031719,0.0137831372699152,0.0116349687675398,0.83203125,0.0289422888150607
12,"independent_series",3,"ARIMA independent",0.00569781899817218,0.0135808203599714,0.0110014225272828,0.8046875,0.0257776414341468
12,"independent_series",3,"Bootstrap independent",0.00568501960352041,0.0135060041489053,0.0110041122945544,0.805338541666667,0.0261663092310788
12,"independent_series",3,"Gaussian copula bootstrap",0.005682279700711,0.013526581207865,0.011094923385526,0.815104166666667,0.0269846644049212
13,"independent_series",3,"WIRED-full",0.00758876464618507,0.0183946876403271,0.0122303024097177,0.728515625,0.0273112788407375
13,"independent_series",3,"No tail copula",0.00729710692486312,0.0175748643028006,0.011853398019351,0.74609375,0.027892809683619
13,"independent_series",3,"Static dependence",0.00735995877031484,0.0178071078849106,0.0117072039519292,0.729166666666667,0.0266307249778762
13,"independent_series",3,"Rolling dependence",0.00743653748440883,0.0181073791193041,0.0118768648554941,0.740885416666667,0.0270824442123591
13,"independent_series",3,"Independent marginals",0.00748884341141666,0.0180682798215202,0.0120861125662971,0.731119791666667,0.0269870444848268
13,"independent_series",3,"Equal weights",0.00594663840123552,0.0142819879252229,0.0106593792464056,0.810546875,0.0280273628908711
13,"independent_series",3,"ARIMA independent",0.00576509407333984,0.0138403197365748,0.0106638971162745,0.798828125,0.0258377329469714
13,"independent_series",3,"Bootstrap independent",0.00580572897581913,0.0138881345373178,0.010594299723866,0.790364583333333,0.0255256042876535
13,"independent_series",3,"Gaussian copula bootstrap",0.00581385566740161,0.0139307524314505,0.0106996833598848,0.793619791666667,0.0257045150525917
14,"independent_series",3,"WIRED-full",0.00574785566502623,0.0137630506272532,0.0110648645485004,0.789713541666667,0.0253649363536913
14,"independent_series",3,"No tail copula",0.00570417483758313,0.0136826153518328,0.0110699873574278,0.796223958333333,0.0257151180953291
14,"independent_series",3,"Static dependence",0.00572034543023292,0.0137209128574524,0.0109209659868317,0.7890625,0.0250214844102357
14,"independent_series",3,"Rolling dependence",0.00576666887816206,0.0138413767137931,0.0109813650796549,0.798828125,0.0260236089084751
14,"independent_series",3,"Independent marginals",0.00576426707940185,0.0137777627826806,0.0109946949870065,0.786458333333333,0.0255358898341891
14,"independent_series",3,"Equal weights",0.00577477415799748,0.0138284986786837,0.0111897744669778,0.80859375,0.0269282233469815
14,"independent_series",3,"ARIMA independent",0.00569555119442248,0.0135843751864333,0.011203715775929,0.837890625,0.0272697435196302
14,"independent_series",3,"Bootstrap independent",0.00563798761744826,0.0133768632727057,0.0110761763380225,0.798177083333333,0.0250136781747835
14,"independent_series",3,"Gaussian copula bootstrap",0.00563634897037131,0.0134448244139203,0.0109660031549773,0.794921875,0.0245875942500945
15,"independent_series",3,"WIRED-full",0.00562973432167418,0.0133439839309716,0.0104173409056588,0.797526041666667,0.0259126720070259
15,"independent_series",3,"No tail copula",0.00563156321401458,0.0133790556308763,0.0105413268611006,0.8203125,0.0265566763420331
15,"independent_series",3,"Static dependence",0.00561892394890484,0.0133319130873408,0.0104862415878535,0.82421875,0.0271284385164182
15,"independent_series",3,"Rolling dependence",0.00569143865569514,0.0134777655408665,0.0105246363554089,0.813802083333333,0.026485879647899
15,"independent_series",3,"Independent marginals",0.00563773276644522,0.0133608312994709,0.0105283821202894,0.814453125,0.0263268400681782
15,"independent_series",3,"Equal weights",0.00569920934225813,0.0135226881381892,0.0106101884532774,0.849609375,0.0292676434557484
15,"independent_series",3,"ARIMA independent",0.0059904382602691,0.0140694780860772,0.0109017715230952,0.785807291666667,0.0270806723729478
15,"independent_series",3,"Bootstrap independent",0.00555053334350492,0.0131448577158872,0.0104515228783281,0.826822916666667,0.0272125595712365
15,"independent_series",3,"Gaussian copula bootstrap",0.00559935760309078,0.0132696895959776,0.0104973244357292,0.850260416666667,0.0286476386465466
16,"independent_series",3,"WIRED-full",0.00586622003546328,0.0140194771553866,0.0101326049799345,0.760416666666667,0.023994988355863
16,"independent_series",3,"No tail copula",0.00593122556173483,0.0141554674705553,0.0103319489056997,0.762369791666667,0.0246640692841208
16,"independent_series",3,"Static dependence",0.00577384864147478,0.0137409402398203,0.0100429543626721,0.772786458333333,0.0248040272340952
16,"independent_series",3,"Rolling dependence",0.00592358810136493,0.0141537028436514,0.0101322052709599,0.756510416666667,0.0244646136585736
16,"independent_series",3,"Independent marginals",0.00586851121558638,0.013985678047342,0.0101627353333594,0.748697916666667,0.0242781811878208
16,"independent_series",3,"Equal weights",0.00595312512898768,0.0142128954805307,0.0103997875421614,0.798828125,0.026561038650293
16,"independent_series",3,"ARIMA independent",0.00618949927139153,0.0148593375366109,0.0104931188100685,0.739583333333333,0.0244400404569343
16,"independent_series",3,"Bootstrap independent",0.00559061120466984,0.0132325802422014,0.0100428279816285,0.775390625,0.0239545060655652
16,"independent_series",3,"Gaussian copula bootstrap",0.00556333335089372,0.0131915210216268,0.00999157506338995,0.766276041666667,0.0234441321233222
17,"independent_series",3,"WIRED-full",0.00549188076580766,0.013066947417214,0.0107899816367394,0.822265625,0.0270356837006405
17,"independent_series",3,"No tail copula",0.00546089315679106,0.0129873728552836,0.0106782521478562,0.794921875,0.0255535542834453
17,"independent_series",3,"Static dependence",0.00548209886933005,0.0130138349618882,0.0106431739740394,0.809244791666667,0.0264356968173163
17,"independent_series",3,"Rolling dependence",0.0054906281392842,0.0130504624671576,0.0107584876803323,0.825520833333333,0.026444693494518
17,"independent_series",3,"Independent marginals",0.00548737829929322,0.0130497944783984,0.0107106028025239,0.813151041666667,0.0262227522459778
17,"independent_series",3,"Equal weights",0.00576030412784749,0.0138168330564192,0.0119353983812517,0.830078125,0.0294942564507941
17,"independent_series",3,"ARIMA independent",0.00544385066883404,0.0129238360977821,0.0105875175404091,0.810546875,0.0248499057589374
17,"independent_series",3,"Bootstrap independent",0.00544617884458937,0.0128871463119492,0.0105719668738839,0.807942708333333,0.0244154166037107
17,"independent_series",3,"Gaussian copula bootstrap",0.00544250819306096,0.012894426589838,0.0105903368593022,0.807942708333333,0.0245177524742282
18,"independent_series",3,"WIRED-full",0.00569660941180145,0.0136107687304661,0.0111212217817863,0.813802083333333,0.0261469787429115
18,"independent_series",3,"No tail copula",0.00569580873367148,0.0135854889417375,0.0109407048460415,0.799479166666667,0.0258069961460961
18,"independent_series",3,"Static dependence",0.00572418164624212,0.013630411309147,0.0109800320697688,0.814453125,0.0264037460875488
18,"independent_series",3,"Rolling dependence",0.00572416670278432,0.0136427662595387,0.0108916201704461,0.8046875,0.0259051635382803
18,"independent_series",3,"Independent marginals",0.00571616334973462,0.0135926481808346,0.0107655685025316,0.798177083333333,0.0258190662850945
18,"independent_series",3,"Equal weights",0.00578727037689124,0.0137858634108622,0.0111829040545649,0.820963541666667,0.0268876983870681
18,"independent_series",3,"ARIMA independent",0.0057469082366686,0.0137158237499471,0.0108655956902987,0.794921875,0.0261082850077746
18,"independent_series",3,"Bootstrap independent",0.00573507296396687,0.0137024156867894,0.0107283988849251,0.771484375,0.0238707222677991
18,"independent_series",3,"Gaussian copula bootstrap",0.00576953738552321,0.0137675983058273,0.0107817839385749,0.785807291666667,0.0250333470357869
19,"independent_series",3,"WIRED-full",0.00594948000813718,0.0141165395750523,0.011307294463601,0.79296875,0.0261257967038717
19,"independent_series",3,"No tail copula",0.0059253922982563,0.0140850877521501,0.0116238059967317,0.811848958333333,0.0275306523733551
19,"independent_series",3,"Static dependence",0.00597978620639423,0.0142003353223419,0.011283974291206,0.806640625,0.027451601241134
19,"independent_series",3,"Rolling dependence",0.00596272542304217,0.0141982113047032,0.0113570514373869,0.794270833333333,0.02625884517275
19,"independent_series",3,"Independent marginals",0.00601613077199021,0.0142460517387073,0.0115116928721662,0.793619791666667,0.0267526417901285
19,"independent_series",3,"Equal weights",0.00593322957892264,0.0141084660098587,0.0112560985138865,0.809244791666667,0.0272306365484714
19,"independent_series",3,"ARIMA independent",0.0059381954587142,0.0140668778330455,0.0113448322093325,0.76171875,0.0249229781347608
19,"independent_series",3,"Bootstrap independent",0.00597852859008189,0.0141327924870972,0.0113732619139554,0.763671875,0.0251132848722887
19,"independent_series",3,"Gaussian copula bootstrap",0.00598932505880245,0.0141348219287117,0.0115444205410111,0.765625,0.0251758743392519
20,"independent_series",3,"WIRED-full",0.00586016068710543,0.0140163825728942,0.0102038906343319,0.814453125,0.0267693037629092
20,"independent_series",3,"No tail copula",0.00595152431020448,0.0142244572677906,0.0101865493616558,0.785807291666667,0.0254214251103183
20,"independent_series",3,"Static dependence",0.00591464946997335,0.0140932630363874,0.0101577529115824,0.782552083333333,0.0249020679106821
20,"independent_series",3,"Rolling dependence",0.00585834200750025,0.0139976713392307,0.0100897593250202,0.800130208333333,0.0257371090948372
20,"independent_series",3,"Independent marginals",0.00582996350463921,0.0139158857496143,0.0101289783657893,0.798177083333333,0.0258842501001114
20,"independent_series",3,"Equal weights",0.00562146858953886,0.0134418068016407,0.0101408982606847,0.819661458333333,0.0262532027796675
20,"independent_series",3,"ARIMA independent",0.00544831815231347,0.0129957093544978,0.0100139176262919,0.828776041666667,0.0260467192909577
20,"independent_series",3,"Bootstrap independent",0.00547239389796096,0.0130518245701355,0.00995155436739098,0.841796875,0.0273289128965633
20,"independent_series",3,"Gaussian copula bootstrap",0.00545246037491803,0.0129996598298055,0.00991405886232293,0.829427083333333,0.0258591165228524
21,"independent_series",3,"WIRED-full",0.00588005337575686,0.0141433048353982,0.0112724021059228,0.787760416666667,0.0251667155978469
21,"independent_series",3,"No tail copula",0.00582889637322484,0.0140094025199306,0.0111610865618875,0.783854166666667,0.0253940785634801
21,"independent_series",3,"Static dependence",0.00589290571083981,0.0141211269504451,0.0111384916961741,0.783203125,0.0253693694925547
21,"independent_series",3,"Rolling dependence",0.00586098784793759,0.0140709594320061,0.0111494673012815,0.78515625,0.0250157319194554
21,"independent_series",3,"Independent marginals",0.00589960716251974,0.0140913732487718,0.0112065885939502,0.759114583333333,0.0239617353460629
21,"independent_series",3,"Equal weights",0.00587897211573988,0.0141186605614811,0.0112045829905173,0.792317708333333,0.0257865104732152
21,"independent_series",3,"ARIMA independent",0.00586708347118932,0.0140825594776019,0.011095361067571,0.804036458333333,0.0259470721527098
21,"independent_series",3,"Bootstrap independent",0.00583050268885736,0.0139363924585091,0.0110814652305342,0.771484375,0.0246843540925444
21,"independent_series",3,"Gaussian copula bootstrap",0.00583991854131335,0.0139741850766915,0.0111036372433513,0.777994791666667,0.0253152272490888
22,"independent_series",3,"WIRED-full",0.00585682943277101,0.0140702765947064,0.010801507620067,0.78125,0.0257969091092664
22,"independent_series",3,"No tail copula",0.00591998632384846,0.0142001874589028,0.0111109713259965,0.798828125,0.0271426262357438
22,"independent_series",3,"Static dependence",0.00577979588583551,0.0138321304192458,0.010706854455145,0.791666666666667,0.0260473154404543
22,"independent_series",3,"Rolling dependence",0.00589375896353984,0.0141230192261277,0.0109482807467887,0.798177083333333,0.0263441825942773
22,"independent_series",3,"Independent marginals",0.00592246893762468,0.014108649749491,0.0107507724827021,0.792317708333333,0.0259670306253477
22,"independent_series",3,"Equal weights",0.00603219945016136,0.014419343880173,0.0113525098031501,0.78125,0.0269966704585843
22,"independent_series",3,"ARIMA independent",0.00579325772329949,0.0137998626150838,0.0107544222346845,0.819010416666667,0.0261896577420187
22,"independent_series",3,"Bootstrap independent",0.00567358572984495,0.0135151025997872,0.0105814376187496,0.782552083333333,0.0254106883837702
22,"independent_series",3,"Gaussian copula bootstrap",0.00568144026738085,0.0135459020626134,0.0107041899979565,0.788411458333333,0.0256148547292402
23,"independent_series",3,"WIRED-full",0.0057618553994773,0.0138126350305136,0.0115095473113014,0.800130208333333,0.0256135008817868
23,"independent_series",3,"No tail copula",0.00567693423087756,0.013622379171767,0.0114988610886208,0.795572916666667,0.025049646459329
23,"independent_series",3,"Static dependence",0.00570004076268385,0.0136841584241379,0.0113847117699765,0.811197916666667,0.0257788264942903
23,"independent_series",3,"Rolling dependence",0.00573476116841909,0.0137438045821094,0.0114540700081469,0.792317708333333,0.0247348295879408
23,"independent_series",3,"Independent marginals",0.00571051632109507,0.0136696788218202,0.0113275330844117,0.813802083333333,0.0260240604957153
23,"independent_series",3,"Equal weights",0.00567267291584977,0.0135816927614906,0.0115017070447112,0.830729166666667,0.0267576661656522
23,"independent_series",3,"ARIMA independent",0.00565946127265821,0.0135542331510929,0.0112797651722325,0.807291666666667,0.0248987800360277
23,"independent_series",3,"Bootstrap independent",0.00581780933409756,0.0138815837698174,0.0113465110733001,0.776041666666667,0.0246065016325034
23,"independent_series",3,"Gaussian copula bootstrap",0.00579639231298902,0.0138264792420507,0.0115463466065758,0.8046875,0.0260962563865388
24,"independent_series",3,"WIRED-full",0.00551897552348157,0.0131846913986853,0.0102939940431275,0.805338541666667,0.0253778699110335
24,"independent_series",3,"No tail copula",0.00557481138535996,0.0133138304695414,0.0103089597924249,0.800130208333333,0.0253726589586734
24,"independent_series",3,"Static dependence",0.00553491835555789,0.0131838496425263,0.0101636484716793,0.798177083333333,0.0251791541074092
24,"independent_series",3,"Rolling dependence",0.00554468651319008,0.0132206274831867,0.0102076149511106,0.796875,0.0249916084120663
24,"independent_series",3,"Independent marginals",0.00556304755013566,0.0132598080654679,0.010150806496428,0.810546875,0.025681237403563
24,"independent_series",3,"Equal weights",0.0054872975469299,0.013103459455815,0.0102236956210727,0.811848958333333,0.0258210152453409
24,"independent_series",3,"ARIMA independent",0.00544933514068349,0.0129986540003989,0.0101223712055979,0.804036458333333,0.0247067125012602
24,"independent_series",3,"Bootstrap independent",0.00551495720498524,0.0131412995299762,0.0101501140465076,0.82421875,0.0264239011543398
24,"independent_series",3,"Gaussian copula bootstrap",0.00555375657952311,0.0132275209700473,0.0101340250899909,0.802734375,0.0255185659132101
25,"independent_series",3,"WIRED-full",0.00569662300833217,0.0135725193965137,0.0106384880804462,0.778645833333333,0.0242038073653432
25,"independent_series",3,"No tail copula",0.00565550094671134,0.01345760081716,0.0106417885615203,0.771484375,0.0239164843407294
25,"independent_series",3,"Static dependence",0.00567869416136941,0.013520465410926,0.0106147108491189,0.760416666666667,0.0235126918380237
25,"independent_series",3,"Rolling dependence",0.0056918544568344,0.0135375697831034,0.0106232876951153,0.790364583333333,0.0253215620524989
25,"independent_series",3,"Independent marginals",0.00562926088495157,0.0134006646531682,0.0106302687517537,0.777994791666667,0.0241907091143142
25,"independent_series",3,"Equal weights",0.00564273334964761,0.0134564405373269,0.0107028833940416,0.791015625,0.0250978908176149
25,"independent_series",3,"ARIMA independent",0.00555503736687253,0.0132131108791025,0.0106045582951776,0.801432291666667,0.0250667680830332
25,"independent_series",3,"Bootstrap independent",0.00558869215641957,0.0132239837329829,0.0105767295454026,0.777994791666667,0.023757978405983
25,"independent_series",3,"Gaussian copula bootstrap",0.00562558411017574,0.0132885921483207,0.0106224480192346,0.772135416666667,0.0236941462030213
26,"independent_series",3,"WIRED-full",0.00574565540653093,0.0137389799699556,0.0110069219821023,0.744791666666667,0.0233224878051277
26,"independent_series",3,"No tail copula",0.00570480142243112,0.0136004850037653,0.0109529437687581,0.76171875,0.0237920915202413
26,"independent_series",3,"Static dependence",0.00576705135811914,0.0137875066363651,0.0109605136793557,0.766276041666667,0.0246269765690094
26,"independent_series",3,"Rolling dependence",0.00577860077571259,0.0138288539064666,0.0109788108432004,0.755208333333333,0.0238673211437165
26,"independent_series",3,"Independent marginals",0.00571200099477112,0.0136048379367407,0.0109558836096143,0.756510416666667,0.0235063939612604
26,"independent_series",3,"Equal weights",0.00567749326241247,0.0135326236450334,0.010999390991959,0.776692708333333,0.0246798080815701
26,"independent_series",3,"ARIMA independent",0.00561185032551329,0.0133161348290868,0.0109754953394407,0.783203125,0.0242172461179952
26,"independent_series",3,"Bootstrap independent",0.00567402385082567,0.013395786610451,0.0109497542320286,0.774739583333333,0.02513709099334
26,"independent_series",3,"Gaussian copula bootstrap",0.00569831720333879,0.0134859248337012,0.0110437212701646,0.768880208333333,0.0242494878912317
27,"independent_series",3,"WIRED-full",0.00647912002712628,0.0154431491545302,0.011553468839733,0.772786458333333,0.027735650471367
27,"independent_series",3,"No tail copula",0.00658447066172938,0.0155824344557673,0.0118692881793197,0.774739583333333,0.0284947914962079
27,"independent_series",3,"Static dependence",0.00668480533531957,0.0157740244135654,0.012193950388073,0.762369791666667,0.0279948611037737
27,"independent_series",3,"Rolling dependence",0.00651727691367652,0.0154331320405853,0.011768905342689,0.771484375,0.0277855695087193
27,"independent_series",3,"Independent marginals",0.00640591416766142,0.0151438540187116,0.0120265804856078,0.799479166666667,0.0287289548871043
27,"independent_series",3,"Equal weights",0.00595042368790144,0.0142077628397298,0.0108292972568412,0.803385416666667,0.0268414547258001
27,"independent_series",3,"ARIMA independent",0.00575850540728554,0.0137305863080324,0.0109800774778212,0.8359375,0.0276070976141814
27,"independent_series",3,"Bootstrap independent",0.00563710783863273,0.0133550526145614,0.010710913208324,0.844401041666667,0.0287507037849834
27,"independent_series",3,"Gaussian copula bootstrap",0.00564365708446206,0.0133385416548833,0.0107675712607173,0.824869791666667,0.0278974321357079
28,"independent_series",3,"WIRED-full",0.00551856338010517,0.01322736263548,0.0107265059105803,0.849609375,0.0276949198309163
28,"independent_series",3,"No tail copula",0.00551107768372714,0.0132141425169751,0.0106670337349586,0.834635416666667,0.0272098956132913
28,"independent_series",3,"Static dependence",0.00551823416793823,0.0132168389944891,0.010450043503006,0.81640625,0.0257773450323127
28,"independent_series",3,"Rolling dependence",0.00554431346566974,0.0132622948796629,0.010472652259907,0.847005208333333,0.0277759528788682
28,"independent_series",3,"Independent marginals",0.00554048094980766,0.0132384785062894,0.0103836784652693,0.817708333333333,0.0257596329644938
28,"independent_series",3,"Equal weights",0.00556036422138183,0.013345013070224,0.0104692358451666,0.821614583333333,0.0269734802242986
28,"independent_series",3,"ARIMA independent",0.00551382548998691,0.0131821180548793,0.0104224930845656,0.845703125,0.0274464614751753
28,"independent_series",3,"Bootstrap independent",0.00555918069262522,0.0132139625132982,0.0103341308295803,0.833984375,0.0268291888849026
28,"independent_series",3,"Gaussian copula bootstrap",0.00559534543516699,0.0132901809388544,0.0106207013423888,0.828125,0.0268130390077854
29,"independent_series",3,"WIRED-full",0.00684169568185301,0.016212297333766,0.0127688923261753,0.741536458333333,0.0264190937441632
29,"independent_series",3,"No tail copula",0.00697979389414696,0.0165601477446265,0.0127309618436089,0.711588541666667,0.0262232764761673
29,"independent_series",3,"Static dependence",0.00706726684507854,0.01678650728783,0.0126448196309959,0.710286458333333,0.0264214689820013
29,"independent_series",3,"Rolling dependence",0.00703857671583554,0.016736690204395,0.0124701326890563,0.699869791666667,0.0250579865364596
29,"independent_series",3,"Independent marginals",0.00704414250592396,0.0166609294265527,0.0127856995249857,0.71484375,0.026487700535924
29,"independent_series",3,"Equal weights",0.00590799373590009,0.0140641814824775,0.0109289445407463,0.787760416666667,0.02717866997935
29,"independent_series",3,"ARIMA independent",0.00563141932155348,0.0134131151026594,0.0107081796663445,0.780598958333333,0.0245009851994274
29,"independent_series",3,"Bootstrap independent",0.00566612449608862,0.0134300746586091,0.0107467391929297,0.752604166666667,0.0232374044848331
29,"independent_series",3,"Gaussian copula bootstrap",0.00563694982061475,0.0133929351148002,0.0108459367643138,0.737630208333333,0.021921646031172
30,"independent_series",3,"WIRED-full",0.00575327690757372,0.0137300028551604,0.0103373783104057,0.796223958333333,0.026383005805079
30,"independent_series",3,"No tail copula",0.00577483806155054,0.013741873331384,0.0103644262504721,0.806640625,0.026885311370903
30,"independent_series",3,"Static dependence",0.00576954694931644,0.0137049595884393,0.0101324461587612,0.768880208333333,0.0249133431744635
30,"independent_series",3,"Rolling dependence",0.00571814465698448,0.0136038362437136,0.0101357836474497,0.802083333333333,0.0261847632021072
30,"independent_series",3,"Independent marginals",0.0056912777484033,0.0134971273299257,0.010109530719458,0.811848958333333,0.0270485567405147
30,"independent_series",3,"Equal weights",0.00556501075695662,0.0132572190972481,0.0102659848742905,0.819661458333333,0.0269430639678971
30,"independent_series",3,"ARIMA independent",0.00552169695881909,0.013138855125195,0.0100730173175738,0.8046875,0.026157588202791
30,"independent_series",3,"Bootstrap independent",0.00552089323919017,0.0131359612063201,0.0100689906360526,0.783854166666667,0.0245080854389045
30,"independent_series",3,"Gaussian copula bootstrap",0.00551149575272064,0.0130898719154111,0.0101310611917796,0.798177083333333,0.0253905741064574
1,"independent_series",6,"WIRED-full",0.00825997592255961,0.0197980586362985,0.0158671407473565,0.785807291666667,0.0357216082868072
1,"independent_series",6,"No tail copula",0.00824536698191953,0.019750120061903,0.0161948831924829,0.785807291666667,0.0359464721336733
1,"independent_series",6,"Static dependence",0.0082528449222973,0.0197716195148931,0.0158186208787663,0.78125,0.0350429798955931
1,"independent_series",6,"Rolling dependence",0.00831567060995667,0.0198469626181813,0.0160800853931817,0.770833333333333,0.0353661320932748
1,"independent_series",6,"Independent marginals",0.00832401476796845,0.0198991812285517,0.0157698156344064,0.774088541666667,0.035211351384061
1,"independent_series",6,"Equal weights",0.00845269614392164,0.0202621627889656,0.0162631186422994,0.796875,0.0380505957144648
1,"independent_series",6,"ARIMA independent",0.00818018620962548,0.0195250070373135,0.0156983730963297,0.801432291666667,0.0367343478555619
1,"independent_series",6,"Bootstrap independent",0.00834409370678199,0.0197626724529592,0.0156707707646285,0.7734375,0.0360334546652776
1,"independent_series",6,"Gaussian copula bootstrap",0.00835304406460009,0.0198658542336196,0.0160677777348965,0.779296875,0.0362424863217815
2,"independent_series",6,"WIRED-full",0.0099829892126341,0.0236071813101879,0.0179095696871078,0.731119791666667,0.0392208583581206
2,"independent_series",6,"No tail copula",0.0101574960857187,0.0240038039154335,0.0184622997197339,0.725260416666667,0.0374049281565
2,"independent_series",6,"Static dependence",0.00990888653718468,0.0235807720864958,0.0178747392575122,0.731119791666667,0.0387560300501189
2,"independent_series",6,"Rolling dependence",0.0100874521236219,0.0238337754171031,0.0182521273316891,0.719401041666667,0.0375700434159715
2,"independent_series",6,"Independent marginals",0.0098927714581647,0.0233115235627801,0.0179225583579246,0.73828125,0.0380866947332084
2,"independent_series",6,"Equal weights",0.00859258547015402,0.020376027605249,0.0151337383415624,0.802734375,0.0403390307869276
2,"independent_series",6,"ARIMA independent",0.00809731794386871,0.0192521709152217,0.0149235512281086,0.772786458333333,0.035423870036975
2,"independent_series",6,"Bootstrap independent",0.00809919986393798,0.019144376613006,0.0147518706639778,0.755208333333333,0.0354605324738239
2,"independent_series",6,"Gaussian copula bootstrap",0.00808963896138526,0.0191580592359665,0.014942663362188,0.77734375,0.0355323775116105
3,"independent_series",6,"WIRED-full",0.010918254597854,0.0270555875288011,0.0205602065692503,0.673177083333333,0.0357776370997624
3,"independent_series",6,"No tail copula",0.0110469385493939,0.0271173073746941,0.0209072301903511,0.676432291666667,0.0357391510925214
3,"independent_series",6,"Static dependence",0.0112291414026824,0.0280214271979135,0.0218683268152995,0.684895833333333,0.0366598981658424
3,"independent_series",6,"Rolling dependence",0.0108108987084279,0.026662389518249,0.0207789212664481,0.693359375,0.0366352112643515
3,"independent_series",6,"Independent marginals",0.0105705563139548,0.0259634215111334,0.0208182470745032,0.725260416666667,0.036950431041469
3,"independent_series",6,"Equal weights",0.00842216625280657,0.0201687031478241,0.0160689536043297,0.794270833333333,0.037196411519883
3,"independent_series",6,"ARIMA independent",0.00782914194171786,0.018755722998213,0.0147365535081828,0.805338541666667,0.0347983419056201
3,"independent_series",6,"Bootstrap independent",0.00801045297037314,0.0188456984399722,0.014791788278549,0.776041666666667,0.0337550388719408
3,"independent_series",6,"Gaussian copula bootstrap",0.00800456215551354,0.0188585135223159,0.0153365162121678,0.772786458333333,0.0334854339922928
4,"independent_series",6,"WIRED-full",0.00827981481794508,0.0196446583246114,0.0152267501972699,0.796223958333333,0.0386294299175691
4,"independent_series",6,"No tail copula",0.00838503592756973,0.0198487110958253,0.0153372497969944,0.789713541666667,0.0373650794566027
4,"independent_series",6,"Static dependence",0.0083757525787477,0.019837515023176,0.015084175999056,0.806640625,0.0388488200954528
4,"independent_series",6,"Rolling dependence",0.00843598813143231,0.0199608901361867,0.0155201006082078,0.791666666666667,0.0387697478993587
4,"independent_series",6,"Independent marginals",0.00841907872968071,0.0199582165797978,0.0156756125750584,0.783203125,0.0389895032168782
4,"independent_series",6,"Equal weights",0.00805578581118622,0.0190536515944563,0.0148992307574378,0.77734375,0.0353848309642405
4,"independent_series",6,"ARIMA independent",0.00813737657375883,0.0193184787418601,0.0147405569896106,0.761067708333333,0.0336959128543025
4,"independent_series",6,"Bootstrap independent",0.00834482312882737,0.0196689007464909,0.0149367620828598,0.727213541666667,0.0323424109605908
4,"independent_series",6,"Gaussian copula bootstrap",0.00835172404414054,0.0196743328746697,0.014927552167037,0.75390625,0.0341344954562325
5,"independent_series",6,"WIRED-full",0.00828384924170362,0.0195645506316599,0.0154161588599715,0.740885416666667,0.0327389999999072
5,"independent_series",6,"No tail copula",0.0082470431865983,0.0193937580271598,0.0154219404635975,0.740885416666667,0.0321895402770133
5,"independent_series",6,"Static dependence",0.00813793128094911,0.0192257608020833,0.0156436418994746,0.764322916666667,0.0341199113217733
5,"independent_series",6,"Rolling dependence",0.00824354718056249,0.0194568021241365,0.0154636990038344,0.750651041666667,0.033138928916201
5,"independent_series",6,"Independent marginals",0.00821511666580708,0.0193007390216232,0.0153977984876587,0.75390625,0.0329816809640572
5,"independent_series",6,"Equal weights",0.00818125050573349,0.0193368496064403,0.0156049608969802,0.802734375,0.0364877685105898
5,"independent_series",6,"ARIMA independent",0.00794505942473714,0.0188212039641635,0.0155901592894023,0.759765625,0.0324962573797407
5,"independent_series",6,"Bootstrap independent",0.00805625983003388,0.0188525252787418,0.0153642762285594,0.776692708333333,0.0345486436970598
5,"independent_series",6,"Gaussian copula bootstrap",0.00805526889833191,0.0189040731809381,0.0154136148311648,0.774739583333333,0.0344154844712873
6,"independent_series",6,"WIRED-full",0.00975481885717822,0.0234276047333586,0.0158016487496136,0.740885416666667,0.0377260559889952
6,"independent_series",6,"No tail copula",0.00961103643172131,0.0230756914256539,0.0159438401959856,0.740234375,0.0381557081497352
6,"independent_series",6,"Static dependence",0.00999026922486091,0.0240294483230179,0.0159036476420611,0.719401041666667,0.0368882516981462
6,"independent_series",6,"Rolling dependence",0.00963673521316863,0.0232729376647543,0.0157838213670174,0.740234375,0.0370937149549463
6,"independent_series",6,"Independent marginals",0.00973915761086114,0.0235470347062478,0.0164248911660072,0.740885416666667,0.0378434493739761
6,"independent_series",6,"Equal weights",0.00861232457013332,0.0205716432489404,0.0153110115505234,0.768229166666667,0.0376348967434184
6,"independent_series",6,"ARIMA independent",0.00813688780713867,0.0192759674909477,0.0152683811395303,0.791015625,0.0369118272375846
6,"independent_series",6,"Bootstrap independent",0.0080806110547435,0.019043989167919,0.0150033937790238,0.750651041666667,0.034937139807097
6,"independent_series",6,"Gaussian copula bootstrap",0.00806089623637854,0.0190728968579784,0.0151136450679484,0.73828125,0.034287273737019
7,"independent_series",6,"WIRED-full",0.00809136270944554,0.019151443975207,0.0152814384018517,0.775390625,0.0342517442612587
7,"independent_series",6,"No tail copula",0.00817420893398556,0.0193142950757359,0.015213940513435,0.763020833333333,0.0344037950195311
7,"independent_series",6,"Static dependence",0.00828268757569976,0.0196222815440206,0.0151884467443236,0.735026041666667,0.0327069535580335
7,"independent_series",6,"Rolling dependence",0.00816550849665448,0.0193129193426127,0.0151833419180902,0.772135416666667,0.0347414352284506
7,"independent_series",6,"Independent marginals",0.00814109986838876,0.0191609075829167,0.0150469786920661,0.748697916666667,0.0327193697507946
7,"independent_series",6,"Equal weights",0.0079926941465147,0.0189929992911163,0.0151412371526333,0.777994791666667,0.0344890601608459
7,"independent_series",6,"ARIMA independent",0.00835416980098726,0.0197598517119404,0.0148462579753124,0.725911458333333,0.0326393126787872
7,"independent_series",6,"Bootstrap independent",0.00802647498811058,0.0189573729547944,0.0147989382118033,0.792317708333333,0.0354453180147588
7,"independent_series",6,"Gaussian copula bootstrap",0.00806073827655997,0.0190941414003811,0.0148654210858466,0.770833333333333,0.0339368004822475
8,"independent_series",6,"WIRED-full",0.00846865618640329,0.0199348504567299,0.0162565134625276,0.740234375,0.0345362855175758
8,"independent_series",6,"No tail copula",0.00846273534429029,0.0198711911138954,0.0162281671673995,0.736328125,0.0345577721308869
8,"independent_series",6,"Static dependence",0.00845837666463731,0.0199174662145804,0.0160564005895584,0.759114583333333,0.0356103038589828
8,"independent_series",6,"Rolling dependence",0.00850444731749803,0.0199447983414517,0.0161022554155836,0.723307291666667,0.0337370248253027
8,"independent_series",6,"Independent marginals",0.00850849216020567,0.0198909303141323,0.0158301301195014,0.745442708333333,0.0351285327709035
8,"independent_series",6,"Equal weights",0.00840441718144675,0.0199524718184215,0.0161324589375471,0.772135416666667,0.0368306622680733
8,"independent_series",6,"ARIMA independent",0.00811771844380958,0.0192245721925851,0.0154679556574867,0.764322916666667,0.0349218872349036
8,"independent_series",6,"Bootstrap independent",0.00830902488214444,0.0194004262446355,0.0157339071306044,0.722005208333333,0.0318255947861762
8,"independent_series",6,"Gaussian copula bootstrap",0.00833982205630514,0.0195087970487272,0.016015843435558,0.716796875,0.0311290654506504
9,"independent_series",6,"WIRED-full",0.00839193931052005,0.0199699888810437,0.0154715056405863,0.802083333333333,0.0384953309567131
9,"independent_series",6,"No tail copula",0.00842870311094546,0.020029661496946,0.0156303914133195,0.807942708333333,0.0393343882823386
9,"independent_series",6,"Static dependence",0.00841516407177843,0.0200031264328413,0.0152145876551668,0.795572916666667,0.0379650522070636
9,"independent_series",6,"Rolling dependence",0.00852310202280633,0.0202150143671575,0.015474145586544,0.811197916666667,0.0401354386808884
9,"independent_series",6,"Independent marginals",0.00837059576916865,0.0198942119657556,0.0150995983598894,0.804036458333333,0.0387529255735932
9,"independent_series",6,"Equal weights",0.00830853455553849,0.01968962270199,0.0158447045267595,0.84375,0.0413293147715329
9,"independent_series",6,"ARIMA independent",0.00850237264073399,0.0201094689750049,0.0150776434373005,0.764973958333333,0.0368442415370771
9,"independent_series",6,"Bootstrap independent",0.00811623794905595,0.0192260246616635,0.014977866709819,0.804036458333333,0.0375810318859924
9,"independent_series",6,"Gaussian copula bootstrap",0.0081515229663372,0.0193622172638241,0.0151624760594211,0.7890625,0.0369534516259035
10,"independent_series",6,"WIRED-full",0.00775133635511845,0.0185294560851282,0.0146062503621183,0.806640625,0.0356519186923381
10,"independent_series",6,"No tail copula",0.00773980580643579,0.0184880124818786,0.0144886594338751,0.803385416666667,0.0351255352705757
10,"independent_series",6,"Static dependence",0.00774112034828264,0.0184953847846481,0.0145548996677874,0.810546875,0.0363596105321169
10,"independent_series",6,"Rolling dependence",0.00773004871293961,0.0185406682292518,0.0144722291825287,0.8046875,0.035424179954663
10,"independent_series",6,"Independent marginals",0.00774217975862371,0.0185063798463268,0.0146492194897242,0.825520833333333,0.0366445834161634
10,"independent_series",6,"Equal weights",0.00801330843869155,0.0191383142804539,0.0153868942608544,0.792317708333333,0.0365924236750103
10,"independent_series",6,"ARIMA independent",0.00806803346152371,0.0193616004444626,0.0145551050824193,0.73828125,0.030955467598922
10,"independent_series",6,"Bootstrap independent",0.00775244075854464,0.018386010042204,0.0146672678701411,0.714192708333333,0.0284832433727253
10,"independent_series",6,"Gaussian copula bootstrap",0.00774118454025833,0.0184064707449358,0.0146393231643826,0.720052083333333,0.0289166422622154
11,"independent_series",6,"WIRED-full",0.00816318331788105,0.0194550264709823,0.0156402351804533,0.820963541666667,0.0382104940174945
11,"independent_series",6,"No tail copula",0.00834028125519157,0.0198697398261327,0.0160043621431089,0.820963541666667,0.0391303028653596
11,"independent_series",6,"Static dependence",0.00817729242854636,0.0194341288891239,0.0156175224870443,0.832682291666667,0.0386819879701871
11,"independent_series",6,"Rolling dependence",0.00813165611202258,0.0193796234193362,0.0155737614036629,0.818359375,0.0380280243113788
11,"independent_series",6,"Independent marginals",0.00813502986077634,0.019375369060878,0.0154798764534112,0.8359375,0.0390620890582654
11,"independent_series",6,"Equal weights",0.00806501761662489,0.0191938421109101,0.0154263717054033,0.831380208333333,0.0387280362317065
11,"independent_series",6,"ARIMA independent",0.0103775457485215,0.025362439247323,0.0192128622531212,0.669270833333333,0.0336243543233292
11,"independent_series",6,"Bootstrap independent",0.00808731495904267,0.0190826146496407,0.0152444339129884,0.835286458333333,0.0394403435636178
11,"independent_series",6,"Gaussian copula bootstrap",0.00808903604674798,0.0191943485926127,0.0154128105437127,0.832682291666667,0.0404066288220624
12,"independent_series",6,"WIRED-full",0.0129250315980982,0.032872973234412,0.0302887136114271,0.7109375,0.0449228841136463
12,"independent_series",6,"No tail copula",0.0127779048617726,0.0323320606648789,0.0289599896092593,0.679036458333333,0.0425066767120928
12,"independent_series",6,"Static dependence",0.0129332478356279,0.0327256332491284,0.0292594962724662,0.685546875,0.0427346505617795
12,"independent_series",6,"Rolling dependence",0.0132317910724044,0.0338274657850947,0.0318415185483305,0.676432291666667,0.0430742213788752
12,"independent_series",6,"Independent marginals",0.0129424977060574,0.0328073830294021,0.0294895216292482,0.679036458333333,0.0424928913637592
12,"independent_series",6,"Equal weights",0.00930580222658571,0.0224540257495687,0.0180984688645028,0.80859375,0.0430153355274652
12,"independent_series",6,"ARIMA independent",0.00819176638261412,0.0194880322963601,0.0156388979148282,0.803385416666667,0.0371903527858075
12,"independent_series",6,"Bootstrap independent",0.00827187499393088,0.0195355802993672,0.0156549474644502,0.791666666666667,0.0366417042104236
12,"independent_series",6,"Gaussian copula bootstrap",0.00825960717824969,0.0194879539848163,0.015850948800962,0.791015625,0.0364879737262733
13,"independent_series",6,"WIRED-full",0.00781287158580141,0.0185731448664766,0.0147322165658425,0.792317708333333,0.0347222880696182
13,"independent_series",6,"No tail copula",0.00775676963632961,0.0184675896275087,0.0149318380733535,0.7890625,0.0353087298004533
13,"independent_series",6,"Static dependence",0.00784851848614057,0.0187050805327771,0.0148622204398278,0.786458333333333,0.0344750114645984
13,"independent_series",6,"Rolling dependence",0.00782658022343777,0.0186169930957211,0.0149068644199225,0.794270833333333,0.0353210082778077
13,"independent_series",6,"Independent marginals",0.00777158164868188,0.0184857991872312,0.0145261274750453,0.779947916666667,0.0343252537310111
13,"independent_series",6,"Equal weights",0.00776504928323415,0.0184679444350471,0.0146825623445176,0.796223958333333,0.0347849499703946
13,"independent_series",6,"ARIMA independent",0.00758724771878675,0.0180762732021792,0.014371596053984,0.811848958333333,0.0355933540702441
13,"independent_series",6,"Bootstrap independent",0.00770148036787437,0.0181420149165719,0.0144608092675538,0.76953125,0.0329083343317315
13,"independent_series",6,"Gaussian copula bootstrap",0.00768080000506992,0.0181238797077599,0.0145928361455047,0.762369791666667,0.0316523108652298
14,"independent_series",6,"WIRED-full",0.00890083604844686,0.0211341130912083,0.0167213490230211,0.73828125,0.0345679621667909
14,"independent_series",6,"No tail copula",0.00885022753944488,0.0209908844839869,0.0166412493282424,0.724609375,0.0340441061118552
14,"independent_series",6,"Static dependence",0.00891821216096504,0.0212041494420766,0.0166753090905647,0.72265625,0.034096521103647
14,"independent_series",6,"Rolling dependence",0.00887752305508174,0.0210948922992805,0.0166408149288267,0.735026041666667,0.0340868046044725
14,"independent_series",6,"Independent marginals",0.00874753998820324,0.0207138605504611,0.0159178619355679,0.733072916666667,0.0338966135506299
14,"independent_series",6,"Equal weights",0.00834703922583611,0.0198080922485833,0.015867988008125,0.789713541666667,0.036777010712638
14,"independent_series",6,"ARIMA independent",0.00826913708473211,0.0195374228568941,0.0155358000613807,0.787760416666667,0.0372365459228612
14,"independent_series",6,"Bootstrap independent",0.00850590866025053,0.0201563607098899,0.0155710639994376,0.780598958333333,0.0384085469982368
14,"independent_series",6,"Gaussian copula bootstrap",0.0085257157457464,0.0202164162214292,0.0160664882067792,0.768229166666667,0.0379485069568279
15,"independent_series",6,"WIRED-full",0.00810286720026453,0.0192557156781027,0.014328195280558,0.766276041666667,0.0343043995236733
15,"independent_series",6,"No tail copula",0.00806985612049945,0.0191833319688253,0.0144583604337087,0.771484375,0.0350404152322855
15,"independent_series",6,"Static dependence",0.00811218352179408,0.0193043225852076,0.0144183270785319,0.760416666666667,0.0334054134288709
15,"independent_series",6,"Rolling dependence",0.00803943933069399,0.0191003950889446,0.014340878362742,0.77734375,0.035015053125783
15,"independent_series",6,"Independent marginals",0.00803334788871908,0.0189956752977224,0.0144105923280375,0.775390625,0.034853623687955
15,"independent_series",6,"Equal weights",0.00803041483757933,0.0190923014030685,0.0145369200769375,0.767578125,0.0347405733227254
15,"independent_series",6,"ARIMA independent",0.00819551783993584,0.0194672671154175,0.0143222944529527,0.749348958333333,0.033566264997218
15,"independent_series",6,"Bootstrap independent",0.00801942606788526,0.0189748639265189,0.0143702504555217,0.765625,0.0334952828844329
15,"independent_series",6,"Gaussian copula bootstrap",0.00805363139523624,0.019113121952591,0.014544761538485,0.749348958333333,0.0334632398988169
16,"independent_series",6,"WIRED-full",0.00830893538863989,0.0197483307292424,0.0152331334766512,0.78515625,0.0366998468409588
16,"independent_series",6,"No tail copula",0.00827064182629011,0.0196913077262749,0.0152780335256438,0.783203125,0.0363012176120479
16,"independent_series",6,"Static dependence",0.0083451577580924,0.0198233894936739,0.0152747854501392,0.789713541666667,0.0372504226355064
16,"independent_series",6,"Rolling dependence",0.00829954795731024,0.0197233120515675,0.0153092652907857,0.793619791666667,0.0371359319606463
16,"independent_series",6,"Independent marginals",0.00833797236771134,0.0197373136350742,0.0152665241599405,0.784505208333333,0.0372212412282819
16,"independent_series",6,"Equal weights",0.00820894178561055,0.0195492244506264,0.0153302059078507,0.802083333333333,0.0383003157684985
16,"independent_series",6,"ARIMA independent",0.00813901411506847,0.0193341788503979,0.0150598646746673,0.8125,0.0383872235454553
16,"independent_series",6,"Bootstrap independent",0.00831537168638722,0.019711147501494,0.0151103630360879,0.818359375,0.0394892402535
16,"independent_series",6,"Gaussian copula bootstrap",0.00829962332798098,0.0197225164115968,0.0153175320091914,0.801432291666667,0.0379715384512867
17,"independent_series",6,"WIRED-full",0.00825352501931311,0.0197302176359277,0.0151414375636369,0.758463541666667,0.0339750493935999
17,"independent_series",6,"No tail copula",0.00817950737219325,0.0194997536836184,0.0151309092584416,0.774739583333333,0.0346462294693874
17,"independent_series",6,"Static dependence",0.00825041741810136,0.0196823442237184,0.0149993082175071,0.772786458333333,0.0351649935675186
17,"independent_series",6,"Rolling dependence",0.00816101464895592,0.0194993735186931,0.0151475157456601,0.805338541666667,0.0367888356601351
17,"independent_series",6,"Independent marginals",0.00823330039570956,0.0195844031810816,0.0150907004374325,0.771484375,0.034880508086112
17,"independent_series",6,"Equal weights",0.00855155830527841,0.020347519769304,0.0152112557888936,0.767578125,0.035217241560782
17,"independent_series",6,"ARIMA independent",0.00811362604299272,0.0193229466453489,0.0151161272748676,0.78515625,0.0356674915127169
17,"independent_series",6,"Bootstrap independent",0.00822633120850309,0.0193900904971441,0.0151885175348743,0.762369791666667,0.0338943905454075
17,"independent_series",6,"Gaussian copula bootstrap",0.00830512639215158,0.0195354081115085,0.0151982574535368,0.798177083333333,0.0366295750911286
18,"independent_series",6,"WIRED-full",0.00874391113034783,0.0208558877089103,0.0171328357732528,0.826171875,0.0416111609403375
18,"independent_series",6,"No tail copula",0.00862957753970043,0.0205611619114035,0.0164766180560159,0.81640625,0.0403304987414244
18,"independent_series",6,"Static dependence",0.00865061106067074,0.020583120759455,0.0171542060149111,0.837890625,0.0423829532013381
18,"independent_series",6,"Rolling dependence",0.00885160038858145,0.0211581642031074,0.0171924060352941,0.80078125,0.0400626287465976
18,"independent_series",6,"Independent marginals",0.00862686724128259,0.0205568710713724,0.0165962377137152,0.824869791666667,0.0411878597298322
18,"independent_series",6,"Equal weights",0.00852827752547957,0.0202746173156446,0.0165323812209637,0.849609375,0.0435158149150206
18,"independent_series",6,"ARIMA independent",0.00845215262989903,0.0200968681333211,0.0154864250042079,0.771484375,0.0359939031231756
18,"independent_series",6,"Bootstrap independent",0.00823070113954895,0.0194557325878982,0.015216658753274,0.802083333333333,0.0381031798607299
18,"independent_series",6,"Gaussian copula bootstrap",0.00824494036345494,0.0195086967117991,0.0156391966900845,0.840494791666667,0.0413873295998244
19,"independent_series",6,"WIRED-full",0.00832329988696112,0.019611047386885,0.0153276248726704,0.725911458333333,0.0330919482296492
19,"independent_series",6,"No tail copula",0.00836580829924316,0.019683950949624,0.015222995084808,0.735677083333333,0.034196854356244
19,"independent_series",6,"Static dependence",0.008351048510305,0.0196427641873433,0.0153145985478819,0.723307291666667,0.0325340323485966
19,"independent_series",6,"Rolling dependence",0.00831382851234195,0.0196075460782872,0.0153894146800418,0.725911458333333,0.0322522064355738
19,"independent_series",6,"Independent marginals",0.00829082896801461,0.019511695391998,0.0152694952069355,0.720052083333333,0.0322706194906733
19,"independent_series",6,"Equal weights",0.00837705699978642,0.0197314149135957,0.0153534427245827,0.737630208333333,0.0336051383266601
19,"independent_series",6,"ARIMA independent",0.00860278704842949,0.0203198494913794,0.0155814013814802,0.735026041666667,0.0337649370275885
19,"independent_series",6,"Bootstrap independent",0.00806025171145754,0.0190081520313294,0.0152632337969369,0.766927083333333,0.034056396913379
19,"independent_series",6,"Gaussian copula bootstrap",0.00807523350767673,0.0190951440403102,0.0153921368154893,0.767578125,0.0342649109338961
20,"independent_series",6,"WIRED-full",0.00809427398532867,0.0190246347080507,0.0149155161737021,0.8046875,0.0373053760968536
20,"independent_series",6,"No tail copula",0.00800042873035669,0.0188074598512986,0.0147842740659111,0.757161458333333,0.0334156509308244
20,"independent_series",6,"Static dependence",0.00808440194577128,0.0190254225483612,0.0147666298450929,0.784505208333333,0.0357388657733825
20,"independent_series",6,"Rolling dependence",0.00816112032366399,0.0191617012818299,0.0148675612203054,0.779947916666667,0.0361938055011354
20,"independent_series",6,"Independent marginals",0.00807166794758518,0.0190053029316226,0.0150443917261059,0.770833333333333,0.0347255879391118
20,"independent_series",6,"Equal weights",0.00811112945913066,0.019126099766969,0.0148926692235041,0.790364583333333,0.0361237299528655
20,"independent_series",6,"ARIMA independent",0.00793762511643516,0.0187657141660348,0.0148758011025655,0.76953125,0.0338900618599425
20,"independent_series",6,"Bootstrap independent",0.00811701102676292,0.0189595609709809,0.0148609157976618,0.74609375,0.0343719455805761
20,"independent_series",6,"Gaussian copula bootstrap",0.00805692293208464,0.0188449681716985,0.0148606465592291,0.818359375,0.0391263779856559
21,"independent_series",6,"WIRED-full",0.00793035549919703,0.0188708587692246,0.0143753898858751,0.740885416666667,0.0314553022201965
21,"independent_series",6,"No tail copula",0.00793793675654098,0.0188915518602508,0.0143698347515736,0.748697916666667,0.0319751365677299
21,"independent_series",6,"Static dependence",0.00794066365164744,0.0189094047738387,0.0144486941608365,0.770182291666667,0.0335108837558562
21,"independent_series",6,"Rolling dependence",0.00791570018619574,0.0188458060721236,0.0144820191415723,0.740885416666667,0.0318885297137783
21,"independent_series",6,"Independent marginals",0.00790072365542497,0.0187274734594172,0.0143082531103655,0.761067708333333,0.0329308578302017
21,"independent_series",6,"Equal weights",0.00796578466822473,0.0189472088765328,0.0144395608013471,0.762369791666667,0.0328157189079597
21,"independent_series",6,"ARIMA independent",0.00792335113623669,0.0188145117447527,0.0143331438113215,0.77734375,0.0336874304426394
21,"independent_series",6,"Bootstrap independent",0.00788767891585108,0.0186935755527532,0.0143429410849125,0.799479166666667,0.0348119266686091
21,"independent_series",6,"Gaussian copula bootstrap",0.00790593413191004,0.018744030822019,0.0146209046186497,0.803385416666667,0.0352943480208137
22,"independent_series",6,"WIRED-full",0.00816796822455361,0.0193108544534133,0.0146638508125793,0.832682291666667,0.0391477564640461
22,"independent_series",6,"No tail copula",0.00815462118583815,0.0193773682286669,0.0144580260804918,0.833333333333333,0.0389827775937813
22,"independent_series",6,"Static dependence",0.00810801216547683,0.0192183550087638,0.0143148250124269,0.838541666666667,0.0391445708218007
22,"independent_series",6,"Rolling dependence",0.00807535603967891,0.019188538377072,0.0142912716406958,0.833984375,0.0389478295069355
22,"independent_series",6,"Independent marginals",0.00808656328415895,0.0191080592165243,0.0141304656754407,0.837239583333333,0.0390427056922934
22,"independent_series",6,"Equal weights",0.0080284540601949,0.0191353119750976,0.0145209397005915,0.833333333333333,0.0384138772940647
22,"independent_series",6,"ARIMA independent",0.00795039657567637,0.0188943057717163,0.0139027304154004,0.80859375,0.0369267918294985
22,"independent_series",6,"Bootstrap independent",0.00809597731160005,0.0189595325430504,0.0140733131540939,0.840494791666667,0.0393905712180595
22,"independent_series",6,"Gaussian copula bootstrap",0.00802475740800112,0.0189608066934332,0.0142423359891582,0.846354166666667,0.0397830188429676
23,"independent_series",6,"WIRED-full",0.00922898705869584,0.021927797864797,0.0164233583129192,0.697916666666667,0.0315011816775782
23,"independent_series",6,"No tail copula",0.00923518866600728,0.0218647293623984,0.016495319821309,0.6875,0.030725735177118
23,"independent_series",6,"Static dependence",0.00916003889456767,0.0218380417757834,0.0165206414361462,0.697265625,0.0311837905192478
23,"independent_series",6,"Rolling dependence",0.00916931452388381,0.0216817058912609,0.0163828868147597,0.69140625,0.0306724840434714
23,"independent_series",6,"Independent marginals",0.0091029260722709,0.0215299240242659,0.0161101580646718,0.702473958333333,0.0309151051335413
23,"independent_series",6,"Equal weights",0.00845890725489415,0.0201520498536671,0.0164776948391616,0.76953125,0.0347881372622568
23,"independent_series",6,"ARIMA independent",0.00818768623039821,0.0195456660849105,0.0159853628577599,0.802734375,0.035987828096477
23,"independent_series",6,"Bootstrap independent",0.00838389621180967,0.0198039538816488,0.0160332660913306,0.751953125,0.0357917720191057
23,"independent_series",6,"Gaussian copula bootstrap",0.00836603129265575,0.0198616214657614,0.016082346685493,0.774088541666667,0.0375004802676391
24,"independent_series",6,"WIRED-full",0.00796697739258967,0.0189252259966286,0.0161037552597989,0.831380208333333,0.0383193621028169
24,"independent_series",6,"No tail copula",0.00802093274076945,0.0191552508715762,0.0162984268600493,0.8359375,0.0393370678851754
24,"independent_series",6,"Static dependence",0.00796093136937049,0.0189576353827167,0.0158664577190214,0.826822916666667,0.0376237303826624
24,"independent_series",6,"Rolling dependence",0.00799363563006561,0.0189968040823082,0.0160510500654739,0.82421875,0.0375426609311368
24,"independent_series",6,"Independent marginals",0.00797847341621313,0.0189687639317533,0.0156610366198908,0.831380208333333,0.0387637771801608
24,"independent_series",6,"Equal weights",0.00792318617097288,0.018849297524964,0.0159526367556285,0.83203125,0.0382632157867032
24,"independent_series",6,"ARIMA independent",0.00796855857844618,0.0189170079026917,0.015458946917523,0.832682291666667,0.0384305501546462
24,"independent_series",6,"Bootstrap independent",0.00811735680867529,0.0189183655685149,0.0154175579690165,0.791666666666667,0.0356424891439957
24,"independent_series",6,"Gaussian copula bootstrap",0.00820323088243664,0.0191521876384664,0.0157925216317421,0.839192708333333,0.038242594000641
25,"independent_series",6,"WIRED-full",0.00842234592144479,0.0199403457997163,0.0156353612968633,0.76171875,0.0353991932245185
25,"independent_series",6,"No tail copula",0.00835831988450612,0.0197382763926436,0.0155256174299078,0.784505208333333,0.0359470899997347
25,"independent_series",6,"Static dependence",0.008421134307914,0.0199562101710319,0.0156403380816887,0.780598958333333,0.0352767359253733
25,"independent_series",6,"Rolling dependence",0.00834256411259215,0.0197470366697904,0.0156027308325482,0.784505208333333,0.0358784727695315
25,"independent_series",6,"Independent marginals",0.00828898265962498,0.0195815906307295,0.0155244555422132,0.792317708333333,0.0365965533183707
25,"independent_series",6,"Equal weights",0.00815505910128513,0.0193641914058513,0.0154705946111205,0.793619791666667,0.035946466846986
25,"independent_series",6,"ARIMA independent",0.00819191604387883,0.0193964899303156,0.0154576757042725,0.793619791666667,0.0366818162003719
25,"independent_series",6,"Bootstrap independent",0.00812461505592398,0.019144714145529,0.0154320718402373,0.770833333333333,0.0357794007148207
25,"independent_series",6,"Gaussian copula bootstrap",0.00811310938903711,0.0190333526426574,0.0154818787533898,0.755859375,0.0340804148290605
26,"independent_series",6,"WIRED-full",0.00817433026743059,0.0195121270012968,0.0160515159230466,0.700520833333333,0.0286763210048467
26,"independent_series",6,"No tail copula",0.00822054571365513,0.019525674815835,0.0158634834543918,0.686197916666667,0.0286760794129485
26,"independent_series",6,"Static dependence",0.00820987840868603,0.0196080970353895,0.0161584431516925,0.707682291666667,0.029365369453208
26,"independent_series",6,"Rolling dependence",0.00821436360062916,0.0196003712371597,0.0160265566038716,0.705729166666667,0.0292240373386253
26,"independent_series",6,"Independent marginals",0.00818326099067756,0.0194107448809701,0.0159310680716708,0.717447916666667,0.0297120920499283
26,"independent_series",6,"Equal weights",0.00810443483383423,0.0193609546166194,0.0156215822205296,0.724609375,0.0303436897401929
26,"independent_series",6,"ARIMA independent",0.00804439010249092,0.0192263669094224,0.0154031021033478,0.727864583333333,0.0303410522080398
26,"independent_series",6,"Bootstrap independent",0.00829214761223557,0.0195307798140616,0.0159352073672374,0.693359375,0.0287136697596375
26,"independent_series",6,"Gaussian copula bootstrap",0.00818409952902501,0.0193577154269661,0.0154207137958268,0.735026041666667,0.0311622290991635
27,"independent_series",6,"WIRED-full",0.00843677658537335,0.02021099280929,0.0161369361112754,0.756510416666667,0.0345954630992135
27,"independent_series",6,"No tail copula",0.00834804580852398,0.019974751726062,0.0160996471876648,0.768880208333333,0.0351025380666641
27,"independent_series",6,"Static dependence",0.00842915279091067,0.0202308945338913,0.0161982617521406,0.768880208333333,0.0348824465349827
27,"independent_series",6,"Rolling dependence",0.00848264117007723,0.020286918595934,0.0162678809606653,0.753255208333333,0.034406302612267
27,"independent_series",6,"Independent marginals",0.0084639570787603,0.0202066199305363,0.0160764027478722,0.775390625,0.0356791637392489
27,"independent_series",6,"Equal weights",0.00848474800667196,0.0202448281059185,0.0162130624430601,0.763671875,0.0355621885007629
27,"independent_series",6,"ARIMA independent",0.0090372678780784,0.0217248458432976,0.0161794418172637,0.72265625,0.0336055285495759
27,"independent_series",6,"Bootstrap independent",0.00858230072521391,0.0203128034920734,0.0160225835355372,0.764322916666667,0.0368924612558031
27,"independent_series",6,"Gaussian copula bootstrap",0.00866780449582259,0.0205648129089769,0.0161518493748968,0.748697916666667,0.035300193960272
28,"independent_series",6,"WIRED-full",0.00969031677706617,0.022804416400436,0.0153501462887989,0.736328125,0.0385496529821358
28,"independent_series",6,"No tail copula",0.00964497792778276,0.0225557677201123,0.0154073896004802,0.734375,0.0380366745879056
28,"independent_series",6,"Static dependence",0.00968060029374828,0.0226879274777836,0.015154536391875,0.704427083333333,0.0368346934184893
28,"independent_series",6,"Rolling dependence",0.00952434114584912,0.0222949486046633,0.0154858028729756,0.735026041666667,0.03821687118092
28,"independent_series",6,"Independent marginals",0.00975336302942866,0.0227373667791938,0.0158065866976133,0.727213541666667,0.038998657935481
28,"independent_series",6,"Equal weights",0.00852251955029996,0.0201437567946622,0.0149997227260159,0.78125,0.0373872798959597
28,"independent_series",6,"ARIMA independent",0.00832818963850162,0.0197543704360809,0.0148598160974517,0.778645833333333,0.0358779640342236
28,"independent_series",6,"Bootstrap independent",0.00840648595747626,0.0197787186324399,0.0148380912436415,0.781901041666667,0.0364046092187982
28,"independent_series",6,"Gaussian copula bootstrap",0.00840949408669847,0.0198121183434167,0.0149217494668072,0.783203125,0.0368975244108658
29,"independent_series",6,"WIRED-full",0.0091384327669408,0.0216251692771934,0.0153325168522457,0.794921875,0.0387200902097467
29,"independent_series",6,"No tail copula",0.00925045678801085,0.0218344419679181,0.0153464534758019,0.777994791666667,0.038004040195584
29,"independent_series",6,"Static dependence",0.0091593692071926,0.0217271634224764,0.0154502712491287,0.772135416666667,0.0379202090243367
29,"independent_series",6,"Rolling dependence",0.00909747506301677,0.0215455916979819,0.0152312997416632,0.778645833333333,0.0382657521301762
29,"independent_series",6,"Independent marginals",0.00920874647098679,0.0216217544249666,0.0158140088796977,0.778645833333333,0.0380218506175203
29,"independent_series",6,"Equal weights",0.00827608657227261,0.0197468880618251,0.0148465120718431,0.810546875,0.0378211802546814
29,"independent_series",6,"ARIMA independent",0.0080290731159037,0.0191747212827883,0.0147919899789738,0.784505208333333,0.034875806429199
29,"independent_series",6,"Bootstrap independent",0.00814339760953613,0.0192933820395561,0.0147601413499278,0.791015625,0.0361287096916829
29,"independent_series",6,"Gaussian copula bootstrap",0.00810758854766197,0.0191389554860445,0.014877978868301,0.782552083333333,0.0351011884706333
30,"independent_series",6,"WIRED-full",0.00851966792172871,0.0202361843368077,0.0158099721349704,0.755208333333333,0.0352097084458634
30,"independent_series",6,"No tail copula",0.00853615887210481,0.0202010350326673,0.0159761540944444,0.776041666666667,0.0373105551265637
30,"independent_series",6,"Static dependence",0.00849899655715297,0.0202459314225033,0.0157987650884573,0.774088541666667,0.0364546712310031
30,"independent_series",6,"Rolling dependence",0.00850526733129262,0.0201923621632249,0.0156928238123527,0.763020833333333,0.0358690403336093
30,"independent_series",6,"Independent marginals",0.00865677111310149,0.0204986297547755,0.0160257760335533,0.772135416666667,0.0380722523203821
30,"independent_series",6,"Equal weights",0.00834184476857,0.0198350481422892,0.0156783366398154,0.77734375,0.0364120123851266
30,"independent_series",6,"ARIMA independent",0.00876453422849128,0.020519296545115,0.0157473121169052,0.766927083333333,0.0385065109532549
30,"independent_series",6,"Bootstrap independent",0.00828821549939204,0.0195808871813222,0.0156584580528699,0.842447916666667,0.0423897513687318
30,"independent_series",6,"Gaussian copula bootstrap",0.00829558292657859,0.0196634306776525,0.015797049264857,0.838541666666667,0.0423092687086587
1,"regime_heavy_tail",1,"WIRED-full",0.0019523351139267,0.00459259931891859,0.00362032877386735,0.877604166666667,0.0100086989931642
1,"regime_heavy_tail",1,"No tail copula",0.00205379415971252,0.00484569760767068,0.00390126453796831,0.89453125,0.0106062166738856
1,"regime_heavy_tail",1,"Static dependence",0.00202225550992924,0.0047265891719686,0.00388391446602922,0.871744791666667,0.0101760830003647
1,"regime_heavy_tail",1,"Rolling dependence",0.00199814003066117,0.00469153012605575,0.00389991400200518,0.895833333333333,0.0102005599151197
1,"regime_heavy_tail",1,"Independent marginals",0.00199808506377151,0.00480816269186224,0.00537589176197889,0.875651041666667,0.0103265592040832
1,"regime_heavy_tail",1,"Equal weights",0.0019623975062633,0.00460274071939724,0.00399199751357336,0.94140625,0.0128267402138123
1,"regime_heavy_tail",1,"ARIMA independent",0.00207191264621074,0.00488056527801418,0.0073917972998965,0.955078125,0.0142927111617577
1,"regime_heavy_tail",1,"Bootstrap independent",0.00184187843452828,0.00439870641985891,0.00478974600745156,0.887369791666667,0.00940450017642933
1,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00184021358345388,0.00432612457988781,0.00362847061338858,0.902994791666667,0.00945139436890447
2,"regime_heavy_tail",1,"WIRED-full",0.00223106460339907,0.00510171372516234,0.00340558207800749,0.841145833333333,0.00829869763650047
2,"regime_heavy_tail",1,"No tail copula",0.00220012603161819,0.00503198316352753,0.00341771331037988,0.836588541666667,0.00820007836775171
2,"regime_heavy_tail",1,"Static dependence",0.0021860114833002,0.0049984778010027,0.00350303677951971,0.845703125,0.00850783400002948
2,"regime_heavy_tail",1,"Rolling dependence",0.00215599166471513,0.00492752225036949,0.00341746467487869,0.848958333333333,0.00822170682448978
2,"regime_heavy_tail",1,"Independent marginals",0.00218491177964346,0.00506136523888352,0.00431023872487469,0.837890625,0.00837028851640367
2,"regime_heavy_tail",1,"Equal weights",0.00219251951049324,0.00506160410840952,0.00381299604423757,0.897786458333333,0.0104523840579682
2,"regime_heavy_tail",1,"ARIMA independent",0.00235958557936369,0.00548894862565308,0.00742493044655887,0.94140625,0.0143610417933386
2,"regime_heavy_tail",1,"Bootstrap independent",0.00202992311327199,0.00476630468482756,0.00429854366462916,0.854166666666667,0.007846874057967
2,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00203765903507231,0.00471224449781239,0.0036289825936271,0.857421875,0.0079701858406106
3,"regime_heavy_tail",1,"WIRED-full",0.00164261842240475,0.00390314960902697,0.00329836066127372,0.876953125,0.00846321371463342
3,"regime_heavy_tail",1,"No tail copula",0.00163788592819761,0.00389920948388402,0.00327980054044744,0.8828125,0.00846398816171778
3,"regime_heavy_tail",1,"Static dependence",0.00164478440483629,0.00389519081257551,0.00336809917711757,0.871744791666667,0.00830223179386351
3,"regime_heavy_tail",1,"Rolling dependence",0.00164116521906068,0.00388476987125795,0.00335977318899786,0.874348958333333,0.00824973999000665
3,"regime_heavy_tail",1,"Independent marginals",0.00165307998325115,0.00395901671839257,0.00399264370785797,0.862630208333333,0.00823555474129873
3,"regime_heavy_tail",1,"Equal weights",0.00171211003398201,0.00411283900911569,0.00404300617694113,0.923177083333333,0.0107207232467673
3,"regime_heavy_tail",1,"ARIMA independent",0.00191558464747636,0.00461676896752795,0.00770277159782786,0.960286458333333,0.0142732993350183
3,"regime_heavy_tail",1,"Bootstrap independent",0.00160400106449928,0.00387889096888458,0.00378013061806132,0.838541666666667,0.00719705566944989
3,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0016000320344644,0.00380211719233194,0.00329038237547493,0.831380208333333,0.00690490605658001
4,"regime_heavy_tail",1,"WIRED-full",0.00231268860807503,0.00562998189709299,0.00573345428065377,0.89453125,0.0114800637102979
4,"regime_heavy_tail",1,"No tail copula",0.00222468929629104,0.0053773241389109,0.00526300538741684,0.89453125,0.0113436220739977
4,"regime_heavy_tail",1,"Static dependence",0.00225681504462761,0.00546689520008463,0.00530577039079842,0.90234375,0.011185565171656
4,"regime_heavy_tail",1,"Rolling dependence",0.0022945705418715,0.00561477254546303,0.00530813430648593,0.893880208333333,0.0111473560139202
4,"regime_heavy_tail",1,"Independent marginals",0.00235306712864467,0.00578489059824995,0.00717253516862686,0.889322916666667,0.0112660603397978
4,"regime_heavy_tail",1,"Equal weights",0.00209243473600076,0.00486266303695338,0.00420489687801571,0.929036458333333,0.0121636810446209
4,"regime_heavy_tail",1,"ARIMA independent",0.00209301207904347,0.00487335332454047,0.00607095281849298,0.934895833333333,0.0121343081728545
4,"regime_heavy_tail",1,"Bootstrap independent",0.00192827785118737,0.00451733225188604,0.00434659405567296,0.847005208333333,0.00768372332011811
4,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0019271564834897,0.00444893341376055,0.00360466558146928,0.847005208333333,0.00778351278399157
5,"regime_heavy_tail",1,"WIRED-full",0.0119658826886299,0.0272250878100013,0.0194329677060654,0.543619791666667,0.0273021118062961
5,"regime_heavy_tail",1,"No tail copula",0.0115819446205254,0.0264280402326262,0.0188133773468144,0.544921875,0.0271331536798601
5,"regime_heavy_tail",1,"Static dependence",0.0114421742835964,0.0262884986179289,0.0195491054513465,0.565104166666667,0.0274101717038591
5,"regime_heavy_tail",1,"Rolling dependence",0.0124173678425178,0.0288937617653973,0.0229718292976342,0.526692708333333,0.0269405682875671
5,"regime_heavy_tail",1,"Independent marginals",0.0115448829852552,0.0270420724439071,0.0233070600713228,0.5625,0.0274802973541109
5,"regime_heavy_tail",1,"Equal weights",0.00671765490405316,0.0151985826058109,0.00932225749860847,0.65234375,0.0263684392204942
5,"regime_heavy_tail",1,"ARIMA independent",0.00665940718004844,0.0150890714358559,0.00814431648660245,0.490234375,0.0104659481269758
5,"regime_heavy_tail",1,"Bootstrap independent",0.00652548101834012,0.01438739002873,0.00915945770121361,0.411458333333333,0.00655277866425766
5,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0065110103749292,0.0143551312966592,0.00938598430956644,0.419921875,0.00684245473095138
6,"regime_heavy_tail",1,"WIRED-full",0.00208294245025204,0.0048212930323479,0.00400319803328047,0.921875,0.010220516858941
6,"regime_heavy_tail",1,"No tail copula",0.00209552666474833,0.00489347875894677,0.00433202362794217,0.916015625,0.0101523561608299
6,"regime_heavy_tail",1,"Static dependence",0.0020990975027893,0.00485603890366439,0.00410939899014992,0.921223958333333,0.010951458194107
6,"regime_heavy_tail",1,"Rolling dependence",0.00211802217463863,0.00489930515511121,0.00412518846574889,0.927083333333333,0.0102398236390195
6,"regime_heavy_tail",1,"Independent marginals",0.00209449419838373,0.00502390562309474,0.00588972319579097,0.918619791666667,0.0103277298854884
6,"regime_heavy_tail",1,"Equal weights",0.00221077665163664,0.00518310616525336,0.00535786966214361,0.947265625,0.0140218129733351
6,"regime_heavy_tail",1,"ARIMA independent",0.0026551082124731,0.00617262603371635,0.0123562086779092,0.967447916666667,0.0186437978642631
6,"regime_heavy_tail",1,"Bootstrap independent",0.00211599814230111,0.00523943063300436,0.00715190232673685,0.930338541666667,0.0113453527561174
6,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00208391402322763,0.00493632202181586,0.0045225713931269,0.9140625,0.0102743269333601
7,"regime_heavy_tail",1,"WIRED-full",0.00653688071426405,0.0144215796193713,0.00843263801725713,0.567057291666667,0.011449927132635
7,"regime_heavy_tail",1,"No tail copula",0.00657008604205214,0.0144673999493051,0.00821034286100184,0.572916666666667,0.012124728425656
7,"regime_heavy_tail",1,"Static dependence",0.00651681481544308,0.0143769291886554,0.0082249422669569,0.56640625,0.0115336917536997
7,"regime_heavy_tail",1,"Rolling dependence",0.00655449219024166,0.0144648868633014,0.00840121590384361,0.565104166666667,0.0113251562587553
7,"regime_heavy_tail",1,"Independent marginals",0.00655908506198232,0.0145566259218432,0.00826804699003514,0.563802083333333,0.0111933670682229
7,"regime_heavy_tail",1,"Equal weights",0.00645215975066643,0.0142761848994197,0.0079702742048857,0.624348958333333,0.0137964887375175
7,"regime_heavy_tail",1,"ARIMA independent",0.00649569591397047,0.0145439778641467,0.00862405955962176,0.645182291666667,0.0156386753761211
7,"regime_heavy_tail",1,"Bootstrap independent",0.00660167797888414,0.0145310338246898,0.00823005397800458,0.5703125,0.0113231181936395
7,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00657962680714687,0.014383799658064,0.0082369848610005,0.543619791666667,0.0106966135544287
8,"regime_heavy_tail",1,"WIRED-full",0.00633838735773639,0.0142374201531635,0.00698595900823588,0.53515625,0.0110676252938187
8,"regime_heavy_tail",1,"No tail copula",0.00612066454506986,0.0136912496574088,0.00683053396180496,0.544921875,0.0109833594241732
8,"regime_heavy_tail",1,"Static dependence",0.00622712176874948,0.0140061200517734,0.00703766629221159,0.514322916666667,0.010562867427624
8,"regime_heavy_tail",1,"Rolling dependence",0.0062147930125537,0.0140072847963293,0.00691791200534201,0.543619791666667,0.0110793207937117
8,"regime_heavy_tail",1,"Independent marginals",0.00618631035894284,0.0139102363307293,0.00754351787280066,0.534505208333333,0.0108418951248466
8,"regime_heavy_tail",1,"Equal weights",0.00557341770031968,0.0123751882774708,0.00653390861645758,0.626302083333333,0.0129375848246611
8,"regime_heavy_tail",1,"ARIMA independent",0.00557107168902345,0.0125793148629364,0.00749565553017358,0.659505208333333,0.0149593319195883
8,"regime_heavy_tail",1,"Bootstrap independent",0.00571842170420691,0.0125561440590239,0.00693218149717655,0.504557291666667,0.00815063521734271
8,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00572775790986507,0.0125318168146394,0.00705798691681745,0.505208333333333,0.00839919413618245
9,"regime_heavy_tail",1,"WIRED-full",0.00206779257224293,0.00477323990221363,0.00356248988373647,0.80078125,0.00744155662700917
9,"regime_heavy_tail",1,"No tail copula",0.00204673292469083,0.00472766556623888,0.00356974897960253,0.8046875,0.00744165707275524
9,"regime_heavy_tail",1,"Static dependence",0.00204393623934568,0.00470031215506127,0.00355231814686314,0.797526041666667,0.00746209371464564
9,"regime_heavy_tail",1,"Rolling dependence",0.00204869699699155,0.00473208600615578,0.00363856535263675,0.7890625,0.00721178059374493
9,"regime_heavy_tail",1,"Independent marginals",0.00205443357048881,0.00477219203441465,0.00402339317572206,0.80078125,0.00755825476352897
9,"regime_heavy_tail",1,"Equal weights",0.00210009982368807,0.00486296043051668,0.00369782808441325,0.866536458333333,0.00997164279345566
9,"regime_heavy_tail",1,"ARIMA independent",0.00221891820865782,0.00516973879944133,0.00659444737444746,0.932291666666667,0.0130703588695917
9,"regime_heavy_tail",1,"Bootstrap independent",0.00203788469084906,0.00473913194371253,0.00407450924632937,0.771484375,0.00671334279903633
9,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00203187905530901,0.00471575805688762,0.00369206040948087,0.802083333333333,0.00730137473802729
10,"regime_heavy_tail",1,"WIRED-full",0.0017731170325821,0.00412597656641339,0.0031418076342082,0.847005208333333,0.00741364320329302
10,"regime_heavy_tail",1,"No tail copula",0.00177071141276395,0.00413725613576997,0.00316595403401359,0.849609375,0.00738126838812463
10,"regime_heavy_tail",1,"Static dependence",0.00176737245011186,0.00410552717129911,0.00315081969736697,0.850911458333333,0.00751035447501911
10,"regime_heavy_tail",1,"Rolling dependence",0.00177217085658945,0.00413276702810626,0.00320171607926712,0.853515625,0.00748423694153494
10,"regime_heavy_tail",1,"Independent marginals",0.00178011057306219,0.00416996897674572,0.00350691960833832,0.841145833333333,0.00723504413508102
10,"regime_heavy_tail",1,"Equal weights",0.00182012998316206,0.00429595001867836,0.00384623769325005,0.915364583333333,0.00970167409662209
10,"regime_heavy_tail",1,"ARIMA independent",0.00193633213430974,0.00456779235531688,0.00603126854011391,0.931640625,0.0116552990930779
10,"regime_heavy_tail",1,"Bootstrap independent",0.00177464964988691,0.00423104105410151,0.00411401309091444,0.879557291666667,0.00807488266693117
10,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00176519853162167,0.00414152214448257,0.00331963553706413,0.852864583333333,0.00745294243249866
11,"regime_heavy_tail",1,"WIRED-full",0.00570475658922714,0.0126982563996891,0.00771403138269049,0.607421875,0.0135458835450878
11,"regime_heavy_tail",1,"No tail copula",0.0056567750728394,0.0125572798636494,0.00754446903360954,0.617838541666667,0.0136173724384293
11,"regime_heavy_tail",1,"Static dependence",0.00567185239262243,0.012625860533157,0.00768281046614431,0.626302083333333,0.0138602028366707
11,"regime_heavy_tail",1,"Rolling dependence",0.00562856731752607,0.0125679036241148,0.00792590273491683,0.6171875,0.0136966391013319
11,"regime_heavy_tail",1,"Independent marginals",0.00574067390235527,0.0129085815809783,0.00885567190458567,0.610026041666667,0.0133368336772115
11,"regime_heavy_tail",1,"Equal weights",0.0053478070240047,0.0118768828262794,0.00717413200108939,0.704427083333333,0.0164958851641225
11,"regime_heavy_tail",1,"ARIMA independent",0.00544529372794667,0.0123985151969486,0.00992673678313548,0.758463541666667,0.0197814263922794
11,"regime_heavy_tail",1,"Bootstrap independent",0.00564694135791501,0.0123311456224981,0.00729063687254623,0.48046875,0.00721353054536228
11,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00566119868473725,0.0123675165975155,0.00769510787216149,0.475911458333333,0.00729630475942809
12,"regime_heavy_tail",1,"WIRED-full",0.00204046084253978,0.00466533105372098,0.00333480281407765,0.819661458333333,0.00698187867412179
12,"regime_heavy_tail",1,"No tail copula",0.00203473207700083,0.00468549766827657,0.00341159132932199,0.830729166666667,0.00717479644484724
12,"regime_heavy_tail",1,"Static dependence",0.00203887000578677,0.00466762462207084,0.00338428494562294,0.822265625,0.00710899813957357
12,"regime_heavy_tail",1,"Rolling dependence",0.00203452468561332,0.00465730537047946,0.00363511009657341,0.827473958333333,0.0071175562448163
12,"regime_heavy_tail",1,"Independent marginals",0.00203709283837562,0.004707350868953,0.0038311536759699,0.809244791666667,0.00668733279405127
12,"regime_heavy_tail",1,"Equal weights",0.00210021920785366,0.00493896604206168,0.00441263678915937,0.922526041666667,0.0110930007403032
12,"regime_heavy_tail",1,"ARIMA independent",0.00239884525717083,0.00568489837794463,0.00956498164442337,0.956380208333333,0.0162440770678656
12,"regime_heavy_tail",1,"Bootstrap independent",0.00203938700354727,0.00483443439034782,0.00491551913086709,0.874348958333333,0.00894653277251745
12,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00202682037309764,0.00472295942649241,0.00366590135924123,0.850260416666667,0.00773583464595929
13,"regime_heavy_tail",1,"WIRED-full",0.00605151497147167,0.0140443399199296,0.0092663773641882,0.669921875,0.0178201706486272
13,"regime_heavy_tail",1,"No tail copula",0.00619550805448417,0.0144077128528995,0.0090316668119923,0.634765625,0.0167163860151063
13,"regime_heavy_tail",1,"Static dependence",0.00612217789377318,0.0142394658287593,0.00967017301180167,0.665364583333333,0.0180171716352875
13,"regime_heavy_tail",1,"Rolling dependence",0.00629919879289728,0.0147530840337568,0.00999719738674391,0.65234375,0.0177257304564014
13,"regime_heavy_tail",1,"Independent marginals",0.0061442346162938,0.0144931884011251,0.0117053483660268,0.666015625,0.0178175438919248
13,"regime_heavy_tail",1,"Equal weights",0.00548487497604475,0.012277779772585,0.00699504686589271,0.686848958333333,0.0181583798680773
13,"regime_heavy_tail",1,"ARIMA independent",0.00552608671094117,0.0125453369260134,0.00771785157499423,0.669921875,0.0149598735671412
13,"regime_heavy_tail",1,"Bootstrap independent",0.00554973706626417,0.0122506148423924,0.0072396132279669,0.5078125,0.00849136997209594
13,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00554116545000862,0.0121996733206401,0.00725396859246463,0.5078125,0.0080379020213505
14,"regime_heavy_tail",1,"WIRED-full",0.00603379033068381,0.0137638562995805,0.00914470912430767,0.71484375,0.0208137174824909
14,"regime_heavy_tail",1,"No tail copula",0.00611591725905058,0.0139255644226341,0.0092675293805989,0.693359375,0.0205795024322276
14,"regime_heavy_tail",1,"Static dependence",0.0059759845075318,0.0136408773586454,0.00957412989329056,0.729166666666667,0.0212560905425697
14,"regime_heavy_tail",1,"Rolling dependence",0.00623333932875085,0.0141857698797616,0.00954581884084556,0.7265625,0.0221746866656265
14,"regime_heavy_tail",1,"Independent marginals",0.00616071416354516,0.0146057773927563,0.0127606062530693,0.702473958333333,0.0212591723360453
14,"regime_heavy_tail",1,"Equal weights",0.00547435593400858,0.0122755195880011,0.00727380317048017,0.729817708333333,0.0207408166974432
14,"regime_heavy_tail",1,"ARIMA independent",0.00565581863538719,0.0127247641897608,0.00722762164492853,0.591796875,0.0115280795435319
14,"regime_heavy_tail",1,"Bootstrap independent",0.00574878453053378,0.0127307753505202,0.00784958953619866,0.468098958333333,0.00661660593903203
14,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00572738805324884,0.0126673581201075,0.00800364935901496,0.479817708333333,0.00688828264152173
15,"regime_heavy_tail",1,"WIRED-full",0.00184050271309986,0.00440862863543804,0.00454748275169289,0.944661458333333,0.0123459190496106
15,"regime_heavy_tail",1,"No tail copula",0.00183059460372475,0.00444833943392697,0.00451654857123151,0.930989583333333,0.0110286884590753
15,"regime_heavy_tail",1,"Static dependence",0.00184189804678352,0.00441442369691087,0.00476237518432627,0.94921875,0.0124543638392816
15,"regime_heavy_tail",1,"Rolling dependence",0.00181539461625292,0.00434463903716502,0.00415572759713038,0.94140625,0.0117834247992625
15,"regime_heavy_tail",1,"Independent marginals",0.00182891616742789,0.0045866807357837,0.0067261281972227,0.947265625,0.0123364883551773
15,"regime_heavy_tail",1,"Equal weights",0.00212121958083556,0.00518789733444667,0.00740391101471809,0.971354166666667,0.0196521350309845
15,"regime_heavy_tail",1,"ARIMA independent",0.00249935794645051,0.00608336623640349,0.014182168475548,0.974609375,0.0205620909573213
15,"regime_heavy_tail",1,"Bootstrap independent",0.00179942442500186,0.00457245936883927,0.0059544489437509,0.89453125,0.00984282440868253
15,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00177068054949381,0.00430859574920781,0.00419882758360212,0.888020833333333,0.00876222843391772
16,"regime_heavy_tail",1,"WIRED-full",0.00228469600540111,0.00544825095405295,0.0061274077682919,0.945963541666667,0.0162113009573278
16,"regime_heavy_tail",1,"No tail copula",0.00222440390130374,0.00533549452242819,0.00622891423547253,0.945963541666667,0.0159837050417286
16,"regime_heavy_tail",1,"Static dependence",0.00221057918499287,0.00523521255385436,0.00608914983864665,0.946614583333333,0.0158296003205608
16,"regime_heavy_tail",1,"Rolling dependence",0.0023358568167764,0.00558843445888125,0.00653378717520264,0.942057291666667,0.0173953680006652
16,"regime_heavy_tail",1,"Independent marginals",0.00223319940025896,0.00559375314888169,0.00957833178347566,0.945963541666667,0.0165756466786785
16,"regime_heavy_tail",1,"Equal weights",0.00234056777376317,0.00555880354045784,0.00634046184069979,0.963541666666667,0.018595742336544
16,"regime_heavy_tail",1,"ARIMA independent",0.00231835206864657,0.00550420258284054,0.00941852788703376,0.961588541666667,0.0166618135789838
16,"regime_heavy_tail",1,"Bootstrap independent",0.00200618366788626,0.00484946338824797,0.00542860062458859,0.875,0.00897462137045277
16,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00200760477368613,0.00474676115123514,0.00420285569711534,0.884765625,0.00978602162431262
17,"regime_heavy_tail",1,"WIRED-full",0.00540211626716948,0.0120807627419188,0.00669781381171918,0.684244791666667,0.0162270491068222
17,"regime_heavy_tail",1,"No tail copula",0.00548032222296998,0.012239726986398,0.00675839079103169,0.673177083333333,0.0154059955220653
17,"regime_heavy_tail",1,"Static dependence",0.00553088514583194,0.0123759144136517,0.00704414568502514,0.684895833333333,0.016718262741567
17,"regime_heavy_tail",1,"Rolling dependence",0.00540505033867087,0.0121432348548674,0.00692897486473118,0.675130208333333,0.015996644471835
17,"regime_heavy_tail",1,"Independent marginals",0.00540620507680246,0.012300412265674,0.00811321813560358,0.680989583333333,0.0157647393066561
17,"regime_heavy_tail",1,"Equal weights",0.0053017717316346,0.0118221182737282,0.00641530606244581,0.668619791666667,0.0163178725783682
17,"regime_heavy_tail",1,"ARIMA independent",0.00516942038427444,0.0116579321670481,0.00705916983459735,0.677734375,0.0141581255143306
17,"regime_heavy_tail",1,"Bootstrap independent",0.0052939200103986,0.0117116432274518,0.00669888007925064,0.571614583333333,0.00931895255763497
17,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00533016922258197,0.0117186102522452,0.00677418368761816,0.555338541666667,0.00847176546616816
18,"regime_heavy_tail",1,"WIRED-full",0.00189959451138266,0.00442383902682373,0.00339802523564239,0.888671875,0.00926227856623116
18,"regime_heavy_tail",1,"No tail copula",0.00191990918759045,0.00449264686432356,0.00352633503283103,0.880859375,0.00963309748428944
18,"regime_heavy_tail",1,"Static dependence",0.00190237518487966,0.00442884098169453,0.00341459266002892,0.884765625,0.00934199299543147
18,"regime_heavy_tail",1,"Rolling dependence",0.00190510800107335,0.00444716985855602,0.00359462232986321,0.89453125,0.00950903158224161
18,"regime_heavy_tail",1,"Independent marginals",0.00189396226273897,0.00452233250269432,0.00466642406212173,0.885416666666667,0.00921251659355463
18,"regime_heavy_tail",1,"Equal weights",0.00196025555214369,0.00458890609447122,0.00380021907624139,0.921223958333333,0.0115208287022604
18,"regime_heavy_tail",1,"ARIMA independent",0.00226905383647266,0.00540053818536892,0.00920153982521008,0.952473958333333,0.0162788579236236
18,"regime_heavy_tail",1,"Bootstrap independent",0.00192281307561081,0.00469619847797377,0.00542776734798632,0.897786458333333,0.00969747742153485
18,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00194902044598011,0.00466041178475036,0.00425750913317276,0.901692708333333,0.0111450749614263
19,"regime_heavy_tail",1,"WIRED-full",0.00213927555037533,0.00502024062195884,0.00516579783315583,0.942708333333333,0.0154400723005847
19,"regime_heavy_tail",1,"No tail copula",0.0020532808803865,0.00485098843381095,0.00479310171290652,0.939453125,0.0136971465428296
19,"regime_heavy_tail",1,"Static dependence",0.00205729220297233,0.00482327983488718,0.00506570774656612,0.9453125,0.0144724489025524
19,"regime_heavy_tail",1,"Rolling dependence",0.00209092523144092,0.00490989587528951,0.00489153954299944,0.945963541666667,0.0151127502726769
19,"regime_heavy_tail",1,"Independent marginals",0.00203960449585221,0.00497336920936328,0.00716962198571881,0.94140625,0.0138066258717311
19,"regime_heavy_tail",1,"Equal weights",0.00213880051681728,0.00501195218435892,0.00538124983849322,0.95703125,0.016472329731376
19,"regime_heavy_tail",1,"ARIMA independent",0.00236985252305675,0.00557327938507816,0.00952172522764622,0.951822916666667,0.0158800125917603
19,"regime_heavy_tail",1,"Bootstrap independent",0.00195946915509635,0.00479309026862022,0.00591405592227686,0.881510416666667,0.0101610995386908
19,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00194349140048573,0.00462253328521589,0.0042837447802624,0.880208333333333,0.00948995843319681
20,"regime_heavy_tail",1,"WIRED-full",0.00183504216612925,0.00426754151391118,0.00308589392836164,0.848958333333333,0.00799297750339024
20,"regime_heavy_tail",1,"No tail copula",0.00180412501139268,0.00421554605948661,0.00310053146654709,0.856770833333333,0.00814722243690014
20,"regime_heavy_tail",1,"Static dependence",0.00183455540182781,0.00425001324483826,0.00313619713513,0.848958333333333,0.00794946908353887
20,"regime_heavy_tail",1,"Rolling dependence",0.00181213351553403,0.00419982016913211,0.00317691533028078,0.845052083333333,0.00771981008053953
20,"regime_heavy_tail",1,"Independent marginals",0.0018170482305718,0.0042681428546546,0.00373736612703489,0.846354166666667,0.00781668317209278
20,"regime_heavy_tail",1,"Equal weights",0.00181664777782482,0.0042377245825795,0.00321784402651199,0.877604166666667,0.00864090593336212
20,"regime_heavy_tail",1,"ARIMA independent",0.0018968708822467,0.00444222496001928,0.00494626496031061,0.918619791666667,0.0109065353581851
20,"regime_heavy_tail",1,"Bootstrap independent",0.00179046010050105,0.00424487667361597,0.00396062290383768,0.85546875,0.00837150266635301
20,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00178910052198235,0.00418170387681693,0.00317857362537951,0.842447916666667,0.00777595867630871
21,"regime_heavy_tail",1,"WIRED-full",0.00192024648253673,0.00446604765231804,0.00313014078617359,0.857421875,0.00813658200403667
21,"regime_heavy_tail",1,"No tail copula",0.00192608161191894,0.00448905834271788,0.00324864244358363,0.865234375,0.00850114222185507
21,"regime_heavy_tail",1,"Static dependence",0.00190594276038377,0.00441395467998938,0.0031166681591673,0.847005208333333,0.00784029738565227
21,"regime_heavy_tail",1,"Rolling dependence",0.001900542696956,0.0044005175109499,0.00323121073964119,0.857421875,0.00805119986429474
21,"regime_heavy_tail",1,"Independent marginals",0.00189785494538964,0.00447234298237535,0.0038067343917527,0.850911458333333,0.00794287842233719
21,"regime_heavy_tail",1,"Equal weights",0.0019689952829428,0.0046346169499439,0.0036333130560891,0.918619791666667,0.0107911683647968
21,"regime_heavy_tail",1,"ARIMA independent",0.00210613166508216,0.00501026608045515,0.00705117897309442,0.951822916666667,0.0140362232291672
21,"regime_heavy_tail",1,"Bootstrap independent",0.00188110985955563,0.00451217749303782,0.0044233653729177,0.865234375,0.00831582613245366
21,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00188177372701935,0.00441763234708781,0.00338253771065729,0.864583333333333,0.00808993764650199
22,"regime_heavy_tail",1,"WIRED-full",0.00214551271764664,0.0049179933202837,0.00388804886422494,0.871744791666667,0.00888698579950717
22,"regime_heavy_tail",1,"No tail copula",0.00214773052898878,0.00494841895394288,0.00394171046960422,0.866536458333333,0.00838532050955435
22,"regime_heavy_tail",1,"Static dependence",0.00214512687871684,0.00492045647959618,0.00396534421417635,0.87890625,0.00868084163910596
22,"regime_heavy_tail",1,"Rolling dependence",0.0021369466908399,0.0048931979264452,0.00414605172209436,0.857421875,0.00822291023784962
22,"regime_heavy_tail",1,"Independent marginals",0.00215222825718499,0.00499595269591876,0.00490195283851658,0.874348958333333,0.00880810878033776
22,"regime_heavy_tail",1,"Equal weights",0.00217878494064137,0.00502236465087534,0.00432320682134468,0.917317708333333,0.01086696793183
22,"regime_heavy_tail",1,"ARIMA independent",0.00231862027513711,0.00536547465234473,0.00706010368028149,0.94140625,0.0129522668311457
22,"regime_heavy_tail",1,"Bootstrap independent",0.00210252328179414,0.00490186353271994,0.00479748766376592,0.853515625,0.00839798079229611
22,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0020920106116571,0.00481910305350208,0.00397086562792673,0.845052083333333,0.008070227461808
23,"regime_heavy_tail",1,"WIRED-full",0.00186849311747954,0.00445129660679092,0.00469718290952853,0.951171875,0.0120378649056659
23,"regime_heavy_tail",1,"No tail copula",0.00186256286079695,0.00450781821222182,0.00505326048662579,0.953776041666667,0.0128276902239293
23,"regime_heavy_tail",1,"Static dependence",0.00182738232525567,0.00436165907320671,0.00450341968600576,0.946614583333333,0.0116005994170464
23,"regime_heavy_tail",1,"Rolling dependence",0.00190737081849988,0.00452941474428866,0.00527914656002171,0.959635416666667,0.0135428146439993
23,"regime_heavy_tail",1,"Independent marginals",0.00188681656499106,0.00478274309378405,0.00798146123745699,0.95703125,0.013828242658532
23,"regime_heavy_tail",1,"Equal weights",0.0022126184213712,0.00553370000490101,0.010049582828954,0.979166666666667,0.0231858093259136
23,"regime_heavy_tail",1,"ARIMA independent",0.00222703724215055,0.00527798285444404,0.0104165035768284,0.972005208333333,0.0176793708571253
23,"regime_heavy_tail",1,"Bootstrap independent",0.00174952565585723,0.00422092443899442,0.00436539188937049,0.8671875,0.00818454063071356
23,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00175207176264347,0.00415047108632942,0.00349350671846113,0.860026041666667,0.00800998249141228
24,"regime_heavy_tail",1,"WIRED-full",0.00196554193847989,0.00461726217553594,0.00359173683560135,0.875651041666667,0.00898288023484381
24,"regime_heavy_tail",1,"No tail copula",0.00196763297344325,0.00462374382128675,0.00366938503227244,0.86328125,0.00873233261386813
24,"regime_heavy_tail",1,"Static dependence",0.00202057014746561,0.00473036694690549,0.00397875313687621,0.884765625,0.00969452324730097
24,"regime_heavy_tail",1,"Rolling dependence",0.00198729527979971,0.00461749839542574,0.0039926659894056,0.884114583333333,0.00911196537956608
24,"regime_heavy_tail",1,"Independent marginals",0.00196884368033929,0.00469840879549611,0.00493669995561349,0.87890625,0.00920960321532804
24,"regime_heavy_tail",1,"Equal weights",0.00195356391975414,0.00466490832231251,0.0044211632977198,0.939453125,0.0122222991975506
24,"regime_heavy_tail",1,"ARIMA independent",0.00215215155093833,0.00515964816580861,0.00879406150256656,0.953125,0.0158782531376488
24,"regime_heavy_tail",1,"Bootstrap independent",0.00182829003862925,0.00438147777132809,0.00433624527690473,0.81640625,0.00714450757976022
24,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00183810017893472,0.00436613627551146,0.00379061770827311,0.822916666666667,0.00783268647358116
25,"regime_heavy_tail",1,"WIRED-full",0.00187281511762236,0.00440926599979048,0.0035652130371975,0.907552083333333,0.0105034222451045
25,"regime_heavy_tail",1,"No tail copula",0.00192565924817477,0.00461687793478727,0.00434834718088111,0.931640625,0.0124582832405242
25,"regime_heavy_tail",1,"Static dependence",0.00189547023360186,0.0044837302503527,0.00415817839487156,0.932291666666667,0.0117433856841977
25,"regime_heavy_tail",1,"Rolling dependence",0.00191125415244086,0.00450797022233007,0.00433368119706401,0.917317708333333,0.0112491442808613
25,"regime_heavy_tail",1,"Independent marginals",0.00189757154783404,0.0046553947313133,0.00611791694094571,0.927083333333333,0.0114721459263065
25,"regime_heavy_tail",1,"Equal weights",0.00206477897831748,0.00496307623691334,0.00577862194722585,0.95703125,0.0162205615431563
25,"regime_heavy_tail",1,"ARIMA independent",0.00235315084536545,0.00561089936254229,0.0113267300932065,0.96875,0.0181060014261033
25,"regime_heavy_tail",1,"Bootstrap independent",0.00180570982643565,0.00445147179417124,0.0051163347706792,0.887369791666667,0.00901406700240209
25,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00180583784320053,0.00430918757427586,0.00389945243929353,0.889973958333333,0.00916832100393154
26,"regime_heavy_tail",1,"WIRED-full",0.00203153060015614,0.00469464697519191,0.00361624042570405,0.913411458333333,0.0106611322514238
26,"regime_heavy_tail",1,"No tail copula",0.00201436048440081,0.00467196729965473,0.00367297588986416,0.907552083333333,0.0101208070409961
26,"regime_heavy_tail",1,"Static dependence",0.00201733348353312,0.0046293379381003,0.003653126266437,0.905598958333333,0.00997064406921688
26,"regime_heavy_tail",1,"Rolling dependence",0.00202278819311323,0.00466109925453426,0.00362649653870422,0.9140625,0.0106781239115627
26,"regime_heavy_tail",1,"Independent marginals",0.00200576175982565,0.00472913168038971,0.00496308174928135,0.901692708333333,0.00986817749855608
26,"regime_heavy_tail",1,"Equal weights",0.00212258904816851,0.00494992491511267,0.00481578132880568,0.943359375,0.0142462814460638
26,"regime_heavy_tail",1,"ARIMA independent",0.00225374022908227,0.00528112794315111,0.00770744760071661,0.942057291666667,0.014606094331385
26,"regime_heavy_tail",1,"Bootstrap independent",0.00198472395781888,0.00466893544424411,0.00452000124364029,0.84765625,0.00780704981575551
26,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00198116736488007,0.00460061830430797,0.00373840099483087,0.850260416666667,0.0079982979689453
27,"regime_heavy_tail",1,"WIRED-full",0.00174779946801404,0.00403187747434741,0.00299337463146423,0.891927083333333,0.00813356815116552
27,"regime_heavy_tail",1,"No tail copula",0.00175352010342481,0.00405697288341566,0.00303285887425562,0.884765625,0.00792155111863458
27,"regime_heavy_tail",1,"Static dependence",0.00174378944247565,0.00403628625649808,0.00314694058537238,0.889973958333333,0.00824278552335475
27,"regime_heavy_tail",1,"Rolling dependence",0.00175917379104527,0.00406394324188144,0.00313477439257624,0.860677083333333,0.00776604943134013
27,"regime_heavy_tail",1,"Independent marginals",0.0017376778295765,0.00408151361990018,0.00354524964677681,0.870442708333333,0.00764336243442445
27,"regime_heavy_tail",1,"Equal weights",0.00180662704611664,0.0042092142399609,0.00338045007556293,0.912109375,0.00971133632457512
27,"regime_heavy_tail",1,"ARIMA independent",0.00195553271365971,0.00459112827470454,0.00634062857495264,0.942057291666667,0.0125367513120818
27,"regime_heavy_tail",1,"Bootstrap independent",0.00172444831986544,0.00409908846981177,0.00377506391431925,0.834635416666667,0.00741829867820311
27,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00172799879156502,0.0040275631498081,0.00315798567591186,0.841145833333333,0.00713223396456424
28,"regime_heavy_tail",1,"WIRED-full",0.00573938116396255,0.0128935753987066,0.0073062423775257,0.741536458333333,0.0207415475787885
28,"regime_heavy_tail",1,"No tail copula",0.0056762652757474,0.0127775346464965,0.00757242005414282,0.737630208333333,0.0210763440806012
28,"regime_heavy_tail",1,"Static dependence",0.00582944740097762,0.0131510788901774,0.00772748309245543,0.721354166666667,0.0205297911591202
28,"regime_heavy_tail",1,"Rolling dependence",0.00576274584594165,0.0130195808103567,0.00795512634485029,0.736328125,0.0210643811158766
28,"regime_heavy_tail",1,"Independent marginals",0.005698079278896,0.0131606188624518,0.00982215123674382,0.732421875,0.0207619399461813
28,"regime_heavy_tail",1,"Equal weights",0.0057667019203742,0.0129476905253228,0.00725934013414091,0.714192708333333,0.021546978332259
28,"regime_heavy_tail",1,"ARIMA independent",0.00557106350833171,0.0126512464211226,0.00788342253365155,0.647135416666667,0.0148921430915375
28,"regime_heavy_tail",1,"Bootstrap independent",0.00549025733786374,0.0121380776514823,0.00706721424497327,0.552734375,0.00937402216875531
28,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0054709046962697,0.0120439793290577,0.006802014487743,0.550130208333333,0.00926249959079174
29,"regime_heavy_tail",1,"WIRED-full",0.00193019952886638,0.00451479779504655,0.00393360439414553,0.929036458333333,0.0118437872685993
29,"regime_heavy_tail",1,"No tail copula",0.00186149319032947,0.00443678044840088,0.00397890863831427,0.916015625,0.0105195342660533
29,"regime_heavy_tail",1,"Static dependence",0.00190566101775862,0.00446426067255174,0.00421049409750551,0.916015625,0.0105633668104892
29,"regime_heavy_tail",1,"Rolling dependence",0.00189061845371658,0.00441031475422882,0.00380931902976567,0.917317708333333,0.0107293034834505
29,"regime_heavy_tail",1,"Independent marginals",0.00192762448608955,0.00469065114645141,0.00625782365307953,0.912109375,0.0108541380277309
29,"regime_heavy_tail",1,"Equal weights",0.00203129270725462,0.00481138522113442,0.00512220766761635,0.959635416666667,0.0167414488836808
29,"regime_heavy_tail",1,"ARIMA independent",0.00218981418864632,0.00513141085597381,0.00894717973309764,0.959635416666667,0.0158714014217986
29,"regime_heavy_tail",1,"Bootstrap independent",0.00179567590622729,0.00440987426969213,0.00523032397099647,0.890625,0.00909620993946257
29,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00178625415049829,0.00425639740119664,0.00384569771721207,0.87109375,0.00838250031231454
30,"regime_heavy_tail",1,"WIRED-full",0.0059821694624542,0.0132585952211619,0.00833945654348651,0.544270833333333,0.0094143777953775
30,"regime_heavy_tail",1,"No tail copula",0.00597925407698751,0.0132130755043135,0.00808815990535129,0.548828125,0.00969613803787894
30,"regime_heavy_tail",1,"Static dependence",0.00599027901395861,0.0132666048260484,0.00823461193636677,0.551432291666667,0.0095767921648547
30,"regime_heavy_tail",1,"Rolling dependence",0.00597876320608264,0.0132722036893723,0.00786136240946622,0.547526041666667,0.00962298705967299
30,"regime_heavy_tail",1,"Independent marginals",0.00596846898218044,0.0132273360821265,0.00775470549203723,0.552734375,0.00989311022702362
30,"regime_heavy_tail",1,"Equal weights",0.00588993907724487,0.0130574862689571,0.00781102534733407,0.604817708333333,0.0116484836275486
30,"regime_heavy_tail",1,"ARIMA independent",0.00584224507026811,0.0131031254613577,0.00777813435998013,0.649739583333333,0.0139223040655984
30,"regime_heavy_tail",1,"Bootstrap independent",0.00604546957871824,0.0132663081814384,0.0080801281440387,0.486328125,0.0079824769874201
30,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0060039829126811,0.0131413470233117,0.00796987712574298,0.503255208333333,0.00825514348417011
1,"regime_heavy_tail",3,"WIRED-full",0.0325810874359917,0.0747136006189709,0.0882526066811988,0.583333333333333,0.0912628955353676
1,"regime_heavy_tail",3,"No tail copula",0.0319415994140682,0.0732272773301402,0.0858359277328976,0.62109375,0.0935828369285917
1,"regime_heavy_tail",3,"Static dependence",0.0326831088263864,0.0755380048015144,0.0898033915220812,0.563802083333333,0.0909499745208897
1,"regime_heavy_tail",3,"Rolling dependence",0.0348408201930105,0.0795221195568399,0.0888885885979184,0.530598958333333,0.0913379535732009
1,"regime_heavy_tail",3,"Independent marginals",0.0315920461738318,0.0758071851521053,0.11085377904637,0.593098958333333,0.0922889764126436
1,"regime_heavy_tail",3,"Equal weights",0.0115933392901219,0.0269951929756332,0.0268484212348201,0.793619791666667,0.0764250342690998
1,"regime_heavy_tail",3,"ARIMA independent",0.00874850102631734,0.0198846149776446,0.0147509751619955,0.74609375,0.0313826383410227
1,"regime_heavy_tail",3,"Bootstrap independent",0.00872451462211514,0.0193781195934017,0.0110983768268581,0.6015625,0.0186858598588965
1,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00879936444189309,0.019350008645855,0.0108502835794752,0.583984375,0.0175811640049712
2,"regime_heavy_tail",3,"WIRED-full",0.00461357623317528,0.0106252099904571,0.00912881107488197,0.868489583333333,0.0222282683292604
2,"regime_heavy_tail",3,"No tail copula",0.00462692328027033,0.010615547768842,0.00915821617018056,0.861979166666667,0.0208289254468811
2,"regime_heavy_tail",3,"Static dependence",0.00466538080408136,0.0107097029437582,0.00885727317060894,0.852213541666667,0.0208963096859055
2,"regime_heavy_tail",3,"Rolling dependence",0.00467584997806367,0.0106618118794801,0.00895459478922079,0.860026041666667,0.0212629466315159
2,"regime_heavy_tail",3,"Independent marginals",0.00466142218222509,0.0108960528517102,0.012273726130586,0.854817708333333,0.0213412845207783
2,"regime_heavy_tail",3,"Equal weights",0.00437006312947106,0.0099882915391914,0.00786473840876712,0.895182291666667,0.0218491620637268
2,"regime_heavy_tail",3,"ARIMA independent",0.00460721941763844,0.0107005254105181,0.0143942709045256,0.914713541666667,0.0264207323126719
2,"regime_heavy_tail",3,"Bootstrap independent",0.00426641421106081,0.0100430685584635,0.00979302998432631,0.869140625,0.0211897308853295
2,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00423510661053799,0.0097173723568722,0.00707459388872337,0.86328125,0.0195299342666081
3,"regime_heavy_tail",3,"WIRED-full",0.00421973730623738,0.00960688245449465,0.00649849455203855,0.833333333333333,0.0152946683576651
3,"regime_heavy_tail",3,"No tail copula",0.00422290670625368,0.00964885446760761,0.00655886819291786,0.837890625,0.0155471410441902
3,"regime_heavy_tail",3,"Static dependence",0.00424766657104478,0.00969782129473464,0.00683883773605862,0.837890625,0.016491445942567
3,"regime_heavy_tail",3,"Rolling dependence",0.0042205605001128,0.00962428903599856,0.00673777542510688,0.839192708333333,0.0153779329386165
3,"regime_heavy_tail",3,"Independent marginals",0.00423433429399805,0.0097686926457541,0.00778747391282087,0.830729166666667,0.0152760919022684
3,"regime_heavy_tail",3,"Equal weights",0.00432988919453002,0.00989456939630966,0.00694530368099156,0.873697916666667,0.0207018039254832
3,"regime_heavy_tail",3,"ARIMA independent",0.00473054287059233,0.0110166608536283,0.0142116121424732,0.919921875,0.0277092633541808
3,"regime_heavy_tail",3,"Bootstrap independent",0.00425358627132781,0.00978249323936634,0.00753083433088943,0.799479166666667,0.0139785661773691
3,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00427462221121968,0.00973777256144688,0.00692219597528624,0.814453125,0.0143271987004966
4,"regime_heavy_tail",3,"WIRED-full",0.00544948734490282,0.01265243557315,0.0147312745498589,0.932942708333333,0.0357659788762729
4,"regime_heavy_tail",3,"No tail copula",0.00519163828253393,0.0122657053177008,0.0157057908988464,0.936197916666667,0.037075327883571
4,"regime_heavy_tail",3,"Static dependence",0.00535528287482714,0.0123636869867673,0.0146600694227669,0.934895833333333,0.0371981980210955
4,"regime_heavy_tail",3,"Rolling dependence",0.00520622424211032,0.0119144706669818,0.0124314397619124,0.926432291666667,0.0336032091731472
4,"regime_heavy_tail",3,"Independent marginals",0.00551824228449755,0.0135007543224245,0.0262420068793731,0.936848958333333,0.0386646397588287
4,"regime_heavy_tail",3,"Equal weights",0.00502232126828833,0.011658196535668,0.013679958932001,0.928385416666667,0.0322094443364862
4,"regime_heavy_tail",3,"ARIMA independent",0.00539711420659265,0.0127586484401203,0.0224465970213428,0.920572916666667,0.0334225341229117
4,"regime_heavy_tail",3,"Bootstrap independent",0.00451861338029903,0.010788443603028,0.0123179257799092,0.858723958333333,0.0182917795080762
4,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00447563360020496,0.0102810611687296,0.00833876151640368,0.861979166666667,0.017468842015861
5,"regime_heavy_tail",3,"WIRED-full",0.00434283888160446,0.00991450962688195,0.007025571435701,0.833333333333333,0.0190682243143267
5,"regime_heavy_tail",3,"No tail copula",0.00426871696644254,0.00983723158907763,0.00708834249565009,0.836588541666667,0.0183692586214703
5,"regime_heavy_tail",3,"Static dependence",0.0042646344860057,0.00974069542991982,0.00683098273417374,0.838541666666667,0.0173347510449107
5,"regime_heavy_tail",3,"Rolling dependence",0.00431672353613644,0.00992377554883173,0.00740619995919759,0.845703125,0.0186320785732343
5,"regime_heavy_tail",3,"Independent marginals",0.00431100224394662,0.0100774840346336,0.009506605296829,0.837890625,0.0180635895803227
5,"regime_heavy_tail",3,"Equal weights",0.00436237659905826,0.0100170806655611,0.00780264208197594,0.893229166666667,0.0230138698733499
5,"regime_heavy_tail",3,"ARIMA independent",0.00440990845422949,0.0102506118861538,0.0117229932235417,0.912760416666667,0.023304777068886
5,"regime_heavy_tail",3,"Bootstrap independent",0.00416698034704643,0.00974443154085824,0.00900286665167008,0.846354166666667,0.0166477172854799
5,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00415896409189563,0.00958453345808017,0.00710418859574565,0.841796875,0.0164505662522915
6,"regime_heavy_tail",3,"WIRED-full",0.00920733210992077,0.0203855442312497,0.0101648465447118,0.659505208333333,0.0247967548513083
6,"regime_heavy_tail",3,"No tail copula",0.00917468180623077,0.0203124792855133,0.0101796752406537,0.630208333333333,0.0229715264508893
6,"regime_heavy_tail",3,"Static dependence",0.00908789708479638,0.0201495197195329,0.0100818694032118,0.677083333333333,0.0259598324217832
6,"regime_heavy_tail",3,"Rolling dependence",0.00921356962063837,0.0204633829527857,0.0100563019531976,0.65625,0.0248651098235901
6,"regime_heavy_tail",3,"Independent marginals",0.00916839057684716,0.0205153819658833,0.0109225335506063,0.638020833333333,0.02322142789324
6,"regime_heavy_tail",3,"Equal weights",0.00904770222837583,0.020025277517088,0.0101264762113272,0.684895833333333,0.026443638727452
6,"regime_heavy_tail",3,"ARIMA independent",0.00893728133036363,0.0202524189584732,0.0129981901114473,0.713541666666667,0.0283179966033675
6,"regime_heavy_tail",3,"Bootstrap independent",0.00908256091414742,0.0201015628276225,0.0109344206096634,0.608723958333333,0.020642325363914
6,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0090917682974435,0.0199138827065517,0.0103610370506638,0.595703125,0.0198746649647716
7,"regime_heavy_tail",3,"WIRED-full",0.00419077259207593,0.00955614517534326,0.00613760022122918,0.891927083333333,0.0206029270104767
7,"regime_heavy_tail",3,"No tail copula",0.0042573661968687,0.00984434675834082,0.00709664333571125,0.899088541666667,0.0224567507233027
7,"regime_heavy_tail",3,"Static dependence",0.00419960099463059,0.00960202692730162,0.00657421146714976,0.901692708333333,0.0222081400058627
7,"regime_heavy_tail",3,"Rolling dependence",0.00419120691606075,0.00957924798405077,0.00635166516987846,0.895182291666667,0.0213610937765083
7,"regime_heavy_tail",3,"Independent marginals",0.00424757309502222,0.0101856488324918,0.0114335466496045,0.906901041666667,0.023436351467731
7,"regime_heavy_tail",3,"Equal weights",0.00446329532916961,0.0102374230767434,0.00823667969747992,0.932942708333333,0.0300935225076095
7,"regime_heavy_tail",3,"ARIMA independent",0.00495302836270685,0.0115845867717125,0.0188270008913324,0.945963541666667,0.0329370519424503
7,"regime_heavy_tail",3,"Bootstrap independent",0.0042948090241074,0.0104550062626398,0.0121721988244641,0.905598958333333,0.0263272530794071
7,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00435164867695147,0.0101342403006767,0.00765315399210299,0.893229166666667,0.0273002916324653
8,"regime_heavy_tail",3,"WIRED-full",0.00419236265480467,0.00968103238669469,0.00645269617409108,0.841796875,0.0206179530993671
8,"regime_heavy_tail",3,"No tail copula",0.0041087619835725,0.00947419945670674,0.00640136777540095,0.826171875,0.0181746632260264
8,"regime_heavy_tail",3,"Static dependence",0.00412767713594215,0.00950088892561965,0.00640450219757709,0.83984375,0.0187439235825774
8,"regime_heavy_tail",3,"Rolling dependence",0.00408166421843355,0.00941287669415592,0.00638148803548916,0.841145833333333,0.0188704088711421
8,"regime_heavy_tail",3,"Independent marginals",0.00418143186027223,0.00995361984980421,0.00927259880619945,0.833333333333333,0.0189137976272751
8,"regime_heavy_tail",3,"Equal weights",0.00431892788566035,0.00991746527142604,0.00692092958196945,0.853515625,0.0221165155721278
8,"regime_heavy_tail",3,"ARIMA independent",0.00464086196572849,0.0109654810131802,0.0154672134901189,0.91796875,0.027148365842976
8,"regime_heavy_tail",3,"Bootstrap independent",0.00402609632277242,0.0096225872312924,0.00969496022906882,0.875,0.0258165050845174
8,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00415403413767317,0.00958484033169005,0.00705760960845258,0.854166666666667,0.0246525777673462
9,"regime_heavy_tail",3,"WIRED-full",0.0050694746843937,0.0115687381488531,0.00869264905856151,0.852864583333333,0.0240158573526956
9,"regime_heavy_tail",3,"No tail copula",0.00504671672326633,0.0115685093804666,0.00851529457628158,0.826171875,0.0237113021413914
9,"regime_heavy_tail",3,"Static dependence",0.00510048545121935,0.0117291227333614,0.0086817056961805,0.831380208333333,0.0238721286837838
9,"regime_heavy_tail",3,"Rolling dependence",0.00509377481173683,0.0116387884245463,0.00849084809908721,0.833333333333333,0.0238301496359913
9,"regime_heavy_tail",3,"Independent marginals",0.00507731027325724,0.0118438297747478,0.0126585689106771,0.835286458333333,0.0232932941147433
9,"regime_heavy_tail",3,"Equal weights",0.00491655330787508,0.0112034881687926,0.0076088985494821,0.848307291666667,0.0215118874586554
9,"regime_heavy_tail",3,"ARIMA independent",0.00477241511093241,0.0110048425419748,0.0100531735800535,0.865885416666667,0.0214569023148304
9,"regime_heavy_tail",3,"Bootstrap independent",0.00472466108700259,0.0108872754117001,0.0086708648700079,0.793619791666667,0.0158482168019289
9,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00476726701121974,0.0108432910421694,0.00722778250315163,0.806640625,0.0171214430991889
10,"regime_heavy_tail",3,"WIRED-full",0.00428357014681323,0.00982973258119767,0.00625564912770777,0.809895833333333,0.0160242249432912
10,"regime_heavy_tail",3,"No tail copula",0.00421346679246764,0.00967374171569884,0.00638234535651243,0.815104166666667,0.0161816560547132
10,"regime_heavy_tail",3,"Static dependence",0.00432757167196543,0.00989156593544586,0.00618638533528323,0.796875,0.0161550663807316
10,"regime_heavy_tail",3,"Rolling dependence",0.00430520902104536,0.00985118355468565,0.00646007675895539,0.78515625,0.0157084147521101
10,"regime_heavy_tail",3,"Independent marginals",0.00431382450905718,0.0100162822792301,0.0079477820336366,0.822916666666667,0.0166705960998681
10,"regime_heavy_tail",3,"Equal weights",0.00430575303864563,0.00985444671242564,0.00642266604683761,0.847005208333333,0.017583320274435
10,"regime_heavy_tail",3,"ARIMA independent",0.00431879032121578,0.00996728910094435,0.00938031951932509,0.883463541666667,0.0190561936395387
10,"regime_heavy_tail",3,"Bootstrap independent",0.00399558570594757,0.00928065189698067,0.00806600780721047,0.835286458333333,0.0157527135276762
10,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00398401338470427,0.00910477591897572,0.00617584268448615,0.818359375,0.0145604887013396
11,"regime_heavy_tail",3,"WIRED-full",0.00882522815200252,0.0199633471818848,0.0109932966042145,0.629557291666667,0.023328810947089
11,"regime_heavy_tail",3,"No tail copula",0.00886783321936895,0.0200312170560952,0.0109229848932939,0.626302083333333,0.0238405187836735
11,"regime_heavy_tail",3,"Static dependence",0.00891931055316079,0.0201565991117725,0.0110852635630623,0.614583333333333,0.0227687770040072
11,"regime_heavy_tail",3,"Rolling dependence",0.00892157792997153,0.0201329914238657,0.0110913535839653,0.623046875,0.0236273628797694
11,"regime_heavy_tail",3,"Independent marginals",0.00881921675738995,0.0200540607301649,0.0125653310218816,0.639973958333333,0.0238365518666765
11,"regime_heavy_tail",3,"Equal weights",0.00892076083385323,0.0199681784801919,0.0108220531450734,0.615885416666667,0.0223173402915378
11,"regime_heavy_tail",3,"ARIMA independent",0.008848536513882,0.0199685184771554,0.0118660853972503,0.635416666666667,0.0230914817613227
11,"regime_heavy_tail",3,"Bootstrap independent",0.0089591105580709,0.0199773225559031,0.0113000753477512,0.541015625,0.0163964243569214
11,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00901219569868112,0.0199234281869755,0.0112490892819258,0.555338541666667,0.0180968667451246
12,"regime_heavy_tail",3,"WIRED-full",0.0146870698478362,0.0320371966760075,0.0315766630187749,0.895182291666667,0.0590034321841544
12,"regime_heavy_tail",3,"No tail copula",0.0146180427980363,0.0322230613436896,0.0333952529090211,0.869791666666667,0.0572701833316808
12,"regime_heavy_tail",3,"Static dependence",0.016038520501416,0.0347421911279002,0.0327165288734308,0.782552083333333,0.0574765965709072
12,"regime_heavy_tail",3,"Rolling dependence",0.0162708864044974,0.0350009152413256,0.0301489193122249,0.803385416666667,0.0573097860422279
12,"regime_heavy_tail",3,"Independent marginals",0.0154080948084854,0.0357125213482576,0.0557376694353353,0.802083333333333,0.0572341608750892
12,"regime_heavy_tail",3,"Equal weights",0.0072066536104381,0.0169764665643059,0.0226058498590431,0.94921875,0.0584168222571954
12,"regime_heavy_tail",3,"ARIMA independent",0.00565984600996618,0.0127420305747573,0.0217699162402004,0.899088541666667,0.0315782277435883
12,"regime_heavy_tail",3,"Bootstrap independent",0.00429522871850054,0.0104759214230951,0.0139456148521634,0.90234375,0.0281371914536443
12,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00430388757370466,0.0101112948603707,0.00848664683763562,0.917317708333333,0.0301880095239357
13,"regime_heavy_tail",3,"WIRED-full",0.00485890050655697,0.0111458153608706,0.0084276838606567,0.865234375,0.0243251970765903
13,"regime_heavy_tail",3,"No tail copula",0.00474918029992384,0.0110020671141883,0.00899010500195745,0.88671875,0.0241955766191114
13,"regime_heavy_tail",3,"Static dependence",0.0050270771870149,0.0115517491272761,0.00880351458732142,0.870442708333333,0.0244149604859554
13,"regime_heavy_tail",3,"Rolling dependence",0.00497939163619917,0.0113636213806271,0.00808765497221615,0.845052083333333,0.0242366588833431
13,"regime_heavy_tail",3,"Independent marginals",0.00501599698538655,0.011783340903567,0.013796660590732,0.895833333333333,0.0255601713805358
13,"regime_heavy_tail",3,"Equal weights",0.00453434182656054,0.0103292542776223,0.00676535692168333,0.880208333333333,0.023420739879604
13,"regime_heavy_tail",3,"ARIMA independent",0.00437200685859705,0.0100304644774306,0.0110273284343677,0.917317708333333,0.0241932765565896
13,"regime_heavy_tail",3,"Bootstrap independent",0.00406190397823288,0.00961312255075249,0.00891948291282471,0.860677083333333,0.0202241806603822
13,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00416188473788427,0.00955489992022246,0.00608009200606887,0.824869791666667,0.0214458406288948
14,"regime_heavy_tail",3,"WIRED-full",0.00447370112439309,0.010268459036634,0.00897962201419999,0.912109375,0.0269249064074201
14,"regime_heavy_tail",3,"No tail copula",0.00460794432878307,0.0106785138055874,0.00981879985412273,0.913411458333333,0.0267097037282753
14,"regime_heavy_tail",3,"Static dependence",0.00457969332253805,0.0104379719157489,0.00846280106125241,0.910807291666667,0.0260185535950882
14,"regime_heavy_tail",3,"Rolling dependence",0.00452605940195262,0.0103585822495334,0.00896368707397892,0.91796875,0.0266371100057973
14,"regime_heavy_tail",3,"Independent marginals",0.00449124197253868,0.0107200357203875,0.0144085744997266,0.916015625,0.0262560403476778
14,"regime_heavy_tail",3,"Equal weights",0.0047110535938493,0.0107680276802228,0.00976639403408052,0.918619791666667,0.0289569896156596
14,"regime_heavy_tail",3,"ARIMA independent",0.00515662055658955,0.0120115936044275,0.0225442905277303,0.934244791666667,0.0346336811512522
14,"regime_heavy_tail",3,"Bootstrap independent",0.00442496534232533,0.0107838365214131,0.015168954304555,0.908203125,0.0256736516603403
14,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00443104318157927,0.0104066643775253,0.00957991617955694,0.9140625,0.0258659253181606
15,"regime_heavy_tail",3,"WIRED-full",0.00795936661149766,0.0177659270307664,0.0102424703565971,0.703776041666667,0.0242648772536368
15,"regime_heavy_tail",3,"No tail copula",0.00800380190697547,0.0177874104514481,0.010337574506404,0.697265625,0.0244266585907527
15,"regime_heavy_tail",3,"Static dependence",0.00791768015957229,0.0177181993323769,0.0103010470244973,0.712890625,0.0249825451816075
15,"regime_heavy_tail",3,"Rolling dependence",0.00789741008679931,0.017636704364555,0.0102390385384894,0.689453125,0.023250358928716
15,"regime_heavy_tail",3,"Independent marginals",0.00790409621151726,0.0178898809831429,0.012536925409238,0.708984375,0.0246859793133328
15,"regime_heavy_tail",3,"Equal weights",0.00788749143316144,0.0177203580970004,0.0105773359388788,0.771484375,0.0296506799841183
15,"regime_heavy_tail",3,"ARIMA independent",0.00783882446217204,0.0179289298306444,0.0145353310563181,0.774088541666667,0.0290755006416015
15,"regime_heavy_tail",3,"Bootstrap independent",0.00787671654741027,0.0176875984248393,0.0118236795763648,0.668619791666667,0.0207063522166672
15,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00786673479523917,0.017488169053237,0.0103683597884624,0.671875,0.0216732799573544
16,"regime_heavy_tail",3,"WIRED-full",0.00470587111443398,0.0108546189763104,0.00874788772284021,0.897135416666667,0.0252935541342822
16,"regime_heavy_tail",3,"No tail copula",0.00465207112143678,0.0107609133813529,0.0087094243178955,0.903645833333333,0.0254211972797278
16,"regime_heavy_tail",3,"Static dependence",0.00469894294480649,0.010849521541463,0.00865746141611362,0.890625,0.0244898207274138
16,"regime_heavy_tail",3,"Rolling dependence",0.00466773564077083,0.0107199549468903,0.00835524284073789,0.902994791666667,0.0261103685810471
16,"regime_heavy_tail",3,"Independent marginals",0.00469130024875586,0.0112668842649408,0.0162001023797867,0.909505208333333,0.0269535521928182
16,"regime_heavy_tail",3,"Equal weights",0.00499763805663263,0.011639186523972,0.0120836421411726,0.938802083333333,0.0351362780599465
16,"regime_heavy_tail",3,"ARIMA independent",0.00660699048333345,0.0159717102302539,0.0477701181100783,0.972005208333333,0.0566396192895235
16,"regime_heavy_tail",3,"Bootstrap independent",0.00459291839542139,0.0110673966221261,0.0143390257051523,0.867838541666667,0.022336952603779
16,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00452724825834674,0.0104725101960685,0.00869103177989041,0.85546875,0.0207260707256752
17,"regime_heavy_tail",3,"WIRED-full",0.00442041393792527,0.0100444795710176,0.00654996230390434,0.796875,0.0151359369216498
17,"regime_heavy_tail",3,"No tail copula",0.00450779355600723,0.0102532585929059,0.00649890436530531,0.772135416666667,0.0143473866573138
17,"regime_heavy_tail",3,"Static dependence",0.00443290706494427,0.0100948778293922,0.00642702786319184,0.794921875,0.0151821746109046
17,"regime_heavy_tail",3,"Rolling dependence",0.00442637678232701,0.0100562026732041,0.00650849124480089,0.796223958333333,0.0151844630398559
17,"regime_heavy_tail",3,"Independent marginals",0.00446496514187727,0.0102425007840751,0.00729542629670289,0.787109375,0.0146684681679555
17,"regime_heavy_tail",3,"Equal weights",0.00428485429928351,0.00977884294517011,0.00663088800339379,0.833333333333333,0.0171512698294045
17,"regime_heavy_tail",3,"ARIMA independent",0.00435316285121659,0.0100832600164328,0.00987351403926606,0.875651041666667,0.0210284206811649
17,"regime_heavy_tail",3,"Bootstrap independent",0.00440450633790282,0.0102433591246153,0.00796947050533017,0.810546875,0.0188112790998345
17,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0043909578151441,0.0100292842610037,0.00657237921748713,0.796875,0.0183670085094874
18,"regime_heavy_tail",3,"WIRED-full",0.00411333120537256,0.00940320008927423,0.0065325407249849,0.859375,0.0192888514464599
18,"regime_heavy_tail",3,"No tail copula",0.00406978798306869,0.00933093926849613,0.0068489884587027,0.889322916666667,0.0214049514164699
18,"regime_heavy_tail",3,"Static dependence",0.00406139769247515,0.0092562823485957,0.00672577009655479,0.888020833333333,0.0212405726274167
18,"regime_heavy_tail",3,"Rolling dependence",0.00414420429399321,0.00946390652737071,0.00644896412126689,0.885416666666667,0.0220470629930227
18,"regime_heavy_tail",3,"Independent marginals",0.00406704423283722,0.00959903210185851,0.0103384491832412,0.887369791666667,0.0212097889647495
18,"regime_heavy_tail",3,"Equal weights",0.00421797899071757,0.00965686668324867,0.00836738491318698,0.91015625,0.0262328179600098
18,"regime_heavy_tail",3,"ARIMA independent",0.00442857572967341,0.0102866720419027,0.013815020946637,0.91796875,0.0266129473119519
18,"regime_heavy_tail",3,"Bootstrap independent",0.0039886493797489,0.00944694089224816,0.0100428244291957,0.887369791666667,0.0210439893955747
18,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00396244941661779,0.00915881352712462,0.00716612849554841,0.874348958333333,0.01957873583369
19,"regime_heavy_tail",3,"WIRED-full",0.00375716807295566,0.0085714342905607,0.0057368149762853,0.83984375,0.0156543999335441
19,"regime_heavy_tail",3,"No tail copula",0.00377494911057971,0.0086240004753429,0.00583751348692447,0.844401041666667,0.0164507676887267
19,"regime_heavy_tail",3,"Static dependence",0.00377682416596121,0.00861906201338321,0.00581233711520582,0.843098958333333,0.015996080389355
19,"regime_heavy_tail",3,"Rolling dependence",0.00375552892359115,0.00856230972409049,0.0057701104784883,0.841145833333333,0.0157070953857408
19,"regime_heavy_tail",3,"Independent marginals",0.00377727092450969,0.00880178810855431,0.00774145029325802,0.854166666666667,0.0167011902224534
19,"regime_heavy_tail",3,"Equal weights",0.00381489013138226,0.00869942631309759,0.00580630058090476,0.865885416666667,0.0175498250627046
19,"regime_heavy_tail",3,"ARIMA independent",0.00388646564319838,0.00896570474059953,0.00827165032741757,0.875,0.0188182521479157
19,"regime_heavy_tail",3,"Bootstrap independent",0.00377418655824848,0.00873072600420635,0.00711005230720249,0.8203125,0.0144690870092542
19,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00376312943265941,0.00859052471762243,0.00585630458120764,0.819010416666667,0.0140398292084536
20,"regime_heavy_tail",3,"WIRED-full",0.0046847232735819,0.0106389849266781,0.00723075394079548,0.811848958333333,0.0164771147897014
20,"regime_heavy_tail",3,"No tail copula",0.00481253430865209,0.0109064316515741,0.00738819952598094,0.795572916666667,0.0166540869998995
20,"regime_heavy_tail",3,"Static dependence",0.00470624134515756,0.0106803264841531,0.00730533932969565,0.786458333333333,0.0159213675214646
20,"regime_heavy_tail",3,"Rolling dependence",0.00465935882739704,0.0106183866664343,0.00781867994495928,0.809244791666667,0.0171694502450266
20,"regime_heavy_tail",3,"Independent marginals",0.00479839092545816,0.0110483957027204,0.0090439500201349,0.80078125,0.0167974817819223
20,"regime_heavy_tail",3,"Equal weights",0.00471789245027379,0.0108274054088257,0.00865756130786687,0.900390625,0.0241423703215008
20,"regime_heavy_tail",3,"ARIMA independent",0.00524139414148531,0.0124422462793844,0.0221900047260269,0.934895833333333,0.035033981065979
20,"regime_heavy_tail",3,"Bootstrap independent",0.00459853315775884,0.0108351783238954,0.0112544019550058,0.838541666666667,0.0191678931479864
20,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0046625006481163,0.0107528529582403,0.00844425703021354,0.817708333333333,0.0192314541318726
21,"regime_heavy_tail",3,"WIRED-full",0.00425871104658776,0.00976198350780127,0.00689770738738073,0.854817708333333,0.016709036813065
21,"regime_heavy_tail",3,"No tail copula",0.00424068863539695,0.00976942979881897,0.00712078722471244,0.860026041666667,0.0175380948547921
21,"regime_heavy_tail",3,"Static dependence",0.00427364917988749,0.00979618532587418,0.00711571727624011,0.861328125,0.0178117280826692
21,"regime_heavy_tail",3,"Rolling dependence",0.00423684460274332,0.00971808295759405,0.00708695369689002,0.846354166666667,0.0163829708004293
21,"regime_heavy_tail",3,"Independent marginals",0.00424536026957268,0.00996125836546661,0.00927895017961558,0.858723958333333,0.017781638130239
21,"regime_heavy_tail",3,"Equal weights",0.00440921570225245,0.0102405395789473,0.00874546572354252,0.911458333333333,0.0253943286450058
21,"regime_heavy_tail",3,"ARIMA independent",0.0048802526810276,0.0115030659383539,0.01898645501128,0.938802083333333,0.0321102486964561
21,"regime_heavy_tail",3,"Bootstrap independent",0.00429231831060159,0.0103289387535215,0.0116046009283194,0.881510416666667,0.0215031738822153
21,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00430061929202692,0.0100082771591805,0.00791028103596635,0.877604166666667,0.0198983000046663
22,"regime_heavy_tail",3,"WIRED-full",0.00423862712146116,0.0096425156750854,0.00625785567024105,0.825520833333333,0.0162443489317278
22,"regime_heavy_tail",3,"No tail copula",0.00425258085592346,0.00965914048886765,0.00650757185933113,0.82421875,0.0164305940546367
22,"regime_heavy_tail",3,"Static dependence",0.00420878250448212,0.00957229780576694,0.00621307038484781,0.822916666666667,0.0158400886606309
22,"regime_heavy_tail",3,"Rolling dependence",0.00422580281235254,0.00959506449867592,0.00629639418116863,0.828125,0.0164582790483229
22,"regime_heavy_tail",3,"Independent marginals",0.00424246617368357,0.00981925617401454,0.00809710802246994,0.822265625,0.0159297352830045
22,"regime_heavy_tail",3,"Equal weights",0.00426722359829146,0.00971935872046194,0.00644391093696906,0.845703125,0.0185359178954813
22,"regime_heavy_tail",3,"ARIMA independent",0.00446078636487152,0.0104365937160753,0.0126448905295415,0.904296875,0.0248215788122678
22,"regime_heavy_tail",3,"Bootstrap independent",0.00423577292453384,0.00984473778519022,0.00804100671305893,0.813151041666667,0.0151134670071255
22,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00419397311590798,0.00954868449082778,0.00623360378150749,0.813802083333333,0.0146325565640998
23,"regime_heavy_tail",3,"WIRED-full",0.00476265077391967,0.0112257594219167,0.010247836172484,0.886067708333333,0.0252020736925137
23,"regime_heavy_tail",3,"No tail copula",0.00476640558160304,0.0113515669978002,0.0100492444133189,0.879557291666667,0.0248858512844906
23,"regime_heavy_tail",3,"Static dependence",0.00474064129039322,0.0112327424027751,0.00968673606200496,0.891276041666667,0.0254401802293388
23,"regime_heavy_tail",3,"Rolling dependence",0.0047865056142246,0.0113584870650793,0.0107986540367679,0.884765625,0.024753930804912
23,"regime_heavy_tail",3,"Independent marginals",0.00486119718713662,0.0119122487693269,0.0152423150342875,0.888020833333333,0.0248418901159686
23,"regime_heavy_tail",3,"Equal weights",0.00466481211888733,0.0109140610064808,0.0101678922855551,0.904296875,0.0276874969740699
23,"regime_heavy_tail",3,"ARIMA independent",0.00514192670327481,0.0121532125440201,0.0220557761482016,0.94140625,0.0357079702570207
23,"regime_heavy_tail",3,"Bootstrap independent",0.00434120900859317,0.010498967397826,0.0122913275162337,0.841145833333333,0.0208649354949328
23,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0043482917796448,0.0101602040064762,0.00850715827204499,0.84375,0.020674947315741
24,"regime_heavy_tail",3,"WIRED-full",0.00699228011893479,0.0160320460309065,0.0135514923740389,0.876302083333333,0.0332673583552671
24,"regime_heavy_tail",3,"No tail copula",0.00675772765582175,0.0155393327597533,0.0133051437432608,0.897786458333333,0.0342833131815289
24,"regime_heavy_tail",3,"Static dependence",0.00660002976734336,0.0151226015671448,0.013490236403904,0.895833333333333,0.035147420779876
24,"regime_heavy_tail",3,"Rolling dependence",0.00649602782996777,0.0148498499332788,0.0117034702795656,0.900390625,0.0339888134841679
24,"regime_heavy_tail",3,"Independent marginals",0.00649485061929075,0.0158532350771743,0.0227133003120763,0.909505208333333,0.0350372392882611
24,"regime_heavy_tail",3,"Equal weights",0.00492715860671299,0.0113304203149071,0.00977893293250331,0.920572916666667,0.0317947691869491
24,"regime_heavy_tail",3,"ARIMA independent",0.00456756234503003,0.0107949404294857,0.0150699221238321,0.913411458333333,0.0284244353408575
24,"regime_heavy_tail",3,"Bootstrap independent",0.00424929540499105,0.0101335568605125,0.0117809151448961,0.889973958333333,0.0242189711269917
24,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00428190725142099,0.00990783947719734,0.00767181951988987,0.881510416666667,0.023074080055157
25,"regime_heavy_tail",3,"WIRED-full",0.008110541341387,0.0181756706054926,0.0108703718950129,0.745442708333333,0.0303941216792901
25,"regime_heavy_tail",3,"No tail copula",0.00809568450272535,0.0181155670741649,0.010983369689939,0.73828125,0.0299868365730527
25,"regime_heavy_tail",3,"Static dependence",0.00811258820514517,0.0181903593880657,0.0107424849663384,0.734375,0.028987475489737
25,"regime_heavy_tail",3,"Rolling dependence",0.00809861913650929,0.0181784901545927,0.0107469129838508,0.735026041666667,0.0292178404399964
25,"regime_heavy_tail",3,"Independent marginals",0.00814886478573954,0.0186341201093046,0.014817814192824,0.727864583333333,0.029471977488057
25,"regime_heavy_tail",3,"Equal weights",0.00801058195961964,0.0179605091321459,0.0113130385530789,0.791015625,0.0350481596041649
25,"regime_heavy_tail",3,"ARIMA independent",0.00846593035876224,0.0195409841177439,0.0145014886274487,0.729817708333333,0.0284653709543764
25,"regime_heavy_tail",3,"Bootstrap independent",0.00822490005071004,0.0181997827487115,0.0105918336635194,0.62890625,0.0191397935723518
25,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00824667451806933,0.0180672160326536,0.0096652864844991,0.597005208333333,0.0172067452619326
26,"regime_heavy_tail",3,"WIRED-full",0.00443537596695118,0.0101438163752249,0.00665918008466969,0.810546875,0.0167526312587996
26,"regime_heavy_tail",3,"No tail copula",0.00441288442042543,0.0101290820224809,0.0065986735161564,0.798828125,0.016534949959622
26,"regime_heavy_tail",3,"Static dependence",0.00438513585726222,0.0100516638718937,0.00654865850813023,0.805989583333333,0.016043057266142
26,"regime_heavy_tail",3,"Rolling dependence",0.00444004607929814,0.010186263240633,0.00653780836398339,0.815755208333333,0.0166895259314208
26,"regime_heavy_tail",3,"Independent marginals",0.00438802568066134,0.0101458637074433,0.00774406881301563,0.8046875,0.0163442025984729
26,"regime_heavy_tail",3,"Equal weights",0.00420733264618438,0.00963169754470721,0.00666209104761742,0.843098958333333,0.0175525799096306
26,"regime_heavy_tail",3,"ARIMA independent",0.00435794284956624,0.0100602821857491,0.00903914956024712,0.85546875,0.0190644334787687
26,"regime_heavy_tail",3,"Bootstrap independent",0.00424026707305773,0.0097011495896521,0.00727556622150508,0.796223958333333,0.0139273232397641
26,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0042576539919987,0.00969777731492476,0.00629723168010401,0.764322916666667,0.0131921629944002
27,"regime_heavy_tail",3,"WIRED-full",0.00427753979220948,0.00973903013913838,0.00650209484514096,0.853515625,0.0179719548481286
27,"regime_heavy_tail",3,"No tail copula",0.0042981777867793,0.00987034685539018,0.00717469346292974,0.867838541666667,0.0198476355091401
27,"regime_heavy_tail",3,"Static dependence",0.00430073419576799,0.00981793994443782,0.00673084155755965,0.875,0.0200166077065693
27,"regime_heavy_tail",3,"Rolling dependence",0.00429153089584354,0.00981723219681165,0.00732986337094102,0.869791666666667,0.01959652819825
27,"regime_heavy_tail",3,"Independent marginals",0.00429182334632856,0.0100246341923279,0.0095472943658032,0.869140625,0.0193685253743193
27,"regime_heavy_tail",3,"Equal weights",0.00444735992878588,0.0102164560911138,0.00827389533313238,0.911458333333333,0.0260364260723215
27,"regime_heavy_tail",3,"ARIMA independent",0.00499847595030565,0.0118204390435458,0.0204927983330028,0.942057291666667,0.0330857048643539
27,"regime_heavy_tail",3,"Bootstrap independent",0.00440437113160219,0.0106023891550273,0.0122769366503612,0.870442708333333,0.0241834563735654
27,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00441366728273078,0.0103322984631234,0.0088627430157352,0.90234375,0.0260656824489013
28,"regime_heavy_tail",3,"WIRED-full",0.00487118472823598,0.0111021118559149,0.00849465906923499,0.869140625,0.0228964134887459
28,"regime_heavy_tail",3,"No tail copula",0.00487893325747899,0.0111838838139612,0.0086746617147977,0.874348958333333,0.024463510000748
28,"regime_heavy_tail",3,"Static dependence",0.00489146497363808,0.0111360356422656,0.00834275410902165,0.874348958333333,0.0238515171708145
28,"regime_heavy_tail",3,"Rolling dependence",0.00486466169123609,0.0110664984202986,0.00843733053161433,0.876953125,0.0233773810813276
28,"regime_heavy_tail",3,"Independent marginals",0.00491218652331436,0.0114496083275155,0.0128317193133849,0.8671875,0.0242449742081349
28,"regime_heavy_tail",3,"Equal weights",0.00486127320644364,0.0110539893403289,0.00826442657187783,0.875651041666667,0.0241913612827707
28,"regime_heavy_tail",3,"ARIMA independent",0.00493532085965312,0.011333583169255,0.011840861215649,0.876953125,0.0238025341090036
28,"regime_heavy_tail",3,"Bootstrap independent",0.00468128032439055,0.0108062783834505,0.00943658401810818,0.807942708333333,0.0167071051978657
28,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0047005445869101,0.0106356498654612,0.00716254965948348,0.796223958333333,0.0155384143899188
29,"regime_heavy_tail",3,"WIRED-full",0.00425889405264387,0.00971347890285824,0.00688589611277056,0.860026041666667,0.0187656779819138
29,"regime_heavy_tail",3,"No tail copula",0.00420912080981891,0.00961653190154212,0.00680691052356472,0.841796875,0.0174112774271897
29,"regime_heavy_tail",3,"Static dependence",0.00427796977275822,0.00973060017205375,0.00649800345698318,0.843098958333333,0.0175805526414954
29,"regime_heavy_tail",3,"Rolling dependence",0.00423159511668282,0.00962460937801372,0.00656758620391171,0.858072916666667,0.0183154575050379
29,"regime_heavy_tail",3,"Independent marginals",0.00425913679185934,0.00998557917483057,0.00919362164364683,0.841796875,0.0176317369962901
29,"regime_heavy_tail",3,"Equal weights",0.00438794983609072,0.0100656180595331,0.00846112847211304,0.900390625,0.0239373123686637
29,"regime_heavy_tail",3,"ARIMA independent",0.00448711467451148,0.0104650130407755,0.0135573028516056,0.908203125,0.0262375470316964
29,"regime_heavy_tail",3,"Bootstrap independent",0.00409139935118074,0.00954820208230816,0.00887142503296248,0.854166666666667,0.0168849610589534
29,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00410956778354321,0.00940898731363613,0.00665380796503131,0.86328125,0.0181316621962086
30,"regime_heavy_tail",3,"WIRED-full",0.00754952721855613,0.0171407146734715,0.0109405058854652,0.780598958333333,0.031822093367851
30,"regime_heavy_tail",3,"No tail copula",0.0075314292655321,0.0171224606963259,0.0112038939437752,0.786458333333333,0.0314141775315954
30,"regime_heavy_tail",3,"Static dependence",0.00751054928632162,0.0170277010347517,0.0110030003817477,0.784505208333333,0.0316294001931511
30,"regime_heavy_tail",3,"Rolling dependence",0.00757902725289068,0.0171907439233467,0.0113510333070138,0.787760416666667,0.0324708658999103
30,"regime_heavy_tail",3,"Independent marginals",0.00752510863260664,0.0175223183855176,0.0151896013414369,0.778645833333333,0.0310050105149172
30,"regime_heavy_tail",3,"Equal weights",0.00750388119588267,0.0169816419056987,0.0106091079143287,0.790364583333333,0.0321039788724563
30,"regime_heavy_tail",3,"ARIMA independent",0.00754686928895646,0.0174969116302326,0.0149316626283738,0.768880208333333,0.0299675348625985
30,"regime_heavy_tail",3,"Bootstrap independent",0.00761426589438234,0.0173112418166702,0.0120114235209737,0.70703125,0.02390492224393
30,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00763089398254334,0.0171301307470213,0.0102863711788331,0.6875,0.0229169516408037
1,"regime_heavy_tail",6,"WIRED-full",0.00684751532532164,0.0155208286267997,0.0101778987834232,0.856119791666667,0.0330589330891177
1,"regime_heavy_tail",6,"No tail copula",0.00703953614855997,0.0159559061262515,0.0107518026205445,0.844401041666667,0.033236258970262
1,"regime_heavy_tail",6,"Static dependence",0.0069202873622252,0.0157157412599065,0.0106318218321484,0.848307291666667,0.0332091064819417
1,"regime_heavy_tail",6,"Rolling dependence",0.00694476370169955,0.0157229161496546,0.0105345454791051,0.858723958333333,0.033446071649362
1,"regime_heavy_tail",6,"Independent marginals",0.00692450134405228,0.0161141825397483,0.0165845012723808,0.850911458333333,0.0339338044878494
1,"regime_heavy_tail",6,"Equal weights",0.00651483133323256,0.0148239558041553,0.0097448712041959,0.865885416666667,0.0331246270846702
1,"regime_heavy_tail",6,"ARIMA independent",0.0068514809567681,0.0159077807604131,0.0156756328928579,0.857421875,0.0327918180604234
1,"regime_heavy_tail",6,"Bootstrap independent",0.00671722684480876,0.0153357610454154,0.0134852724751224,0.852864583333333,0.0313501579195172
1,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00675406563413241,0.0152122962270532,0.00960555995726955,0.828125,0.0289565581661549
2,"regime_heavy_tail",6,"WIRED-full",0.00707118385539902,0.0160546976453987,0.00990479557571748,0.878255208333333,0.0377546887294758
2,"regime_heavy_tail",6,"No tail copula",0.00715519434232597,0.016244859029048,0.0102589544891257,0.880208333333333,0.039524222288612
2,"regime_heavy_tail",6,"Static dependence",0.00722673422487512,0.0163717622325928,0.0099624712847047,0.876953125,0.037149158027827
2,"regime_heavy_tail",6,"Rolling dependence",0.00749666721055303,0.0168908007612912,0.0103527631416097,0.88671875,0.0418544856281621
2,"regime_heavy_tail",6,"Independent marginals",0.00713947150771971,0.016950540322545,0.0181426162943814,0.873046875,0.0381472767655335
2,"regime_heavy_tail",6,"Equal weights",0.0071763928898639,0.0162621445535155,0.00977852375164095,0.900390625,0.0407088898270682
2,"regime_heavy_tail",6,"ARIMA independent",0.00739432688364706,0.0174529207680671,0.0271479006359373,0.917317708333333,0.0470909596222112
2,"regime_heavy_tail",6,"Bootstrap independent",0.00700224578747712,0.0167766294921844,0.0200647851904947,0.846354166666667,0.0337251851724648
2,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00697572721292513,0.0158067122095729,0.00995231670275965,0.86328125,0.0344771949979235
3,"regime_heavy_tail",6,"WIRED-full",0.011307079084687,0.025557277053157,0.0130327068523022,0.69140625,0.0378947848985464
3,"regime_heavy_tail",6,"No tail copula",0.0113392278309619,0.0256408373985327,0.0131229958214567,0.698567708333333,0.03816575190003
3,"regime_heavy_tail",6,"Static dependence",0.0115232622809954,0.0260171878526675,0.0132346607545089,0.705729166666667,0.0396162426301976
3,"regime_heavy_tail",6,"Rolling dependence",0.0116497194895806,0.0263262755651259,0.0132639496527653,0.686197916666667,0.0381707753760465
3,"regime_heavy_tail",6,"Independent marginals",0.0112094890137802,0.0261791651642232,0.0176625409694884,0.706380208333333,0.0383927551562444
3,"regime_heavy_tail",6,"Equal weights",0.0103310734432063,0.0234077790132177,0.0129761457867619,0.749348958333333,0.0397877680874258
3,"regime_heavy_tail",6,"ARIMA independent",0.0100110659266267,0.0231564748064652,0.0156429754090136,0.729166666666667,0.0340954695803372
3,"regime_heavy_tail",6,"Bootstrap independent",0.0102887295030105,0.0234091520581924,0.014029710135371,0.629557291666667,0.0277883939509518
3,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0103128373235855,0.023125260314373,0.013558794182769,0.612630208333333,0.0268185984955809
4,"regime_heavy_tail",6,"WIRED-full",0.0118765006296484,0.0263106526150902,0.0147952425071367,0.630859375,0.0277921676939676
4,"regime_heavy_tail",6,"No tail copula",0.0118653271369732,0.0262576240699005,0.0146033922745834,0.637369791666667,0.0285358687749351
4,"regime_heavy_tail",6,"Static dependence",0.0119285498757372,0.0264149183431946,0.0148494665634668,0.64453125,0.0286883267760502
4,"regime_heavy_tail",6,"Rolling dependence",0.0117738836960925,0.0261152075878379,0.0151309174176619,0.642578125,0.0286036169843509
4,"regime_heavy_tail",6,"Independent marginals",0.0118556983704219,0.0264557829644276,0.0154465690224429,0.647135416666667,0.0289396326474852
4,"regime_heavy_tail",6,"Equal weights",0.0117795528450381,0.026300915951777,0.0142738872534445,0.680989583333333,0.0324605009421431
4,"regime_heavy_tail",6,"ARIMA independent",0.0116662923078711,0.0263751971610147,0.0162580229745104,0.688802083333333,0.0317542928539941
4,"regime_heavy_tail",6,"Bootstrap independent",0.0117180510515816,0.0261973203760469,0.0159070194883885,0.657552083333333,0.0293924378396651
4,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0116953971491806,0.0258462580649314,0.0147243825864607,0.652994791666667,0.0283612737190148
5,"regime_heavy_tail",6,"WIRED-full",0.0105031793725347,0.0236835112523162,0.0131158865644248,0.779296875,0.0433797603740017
5,"regime_heavy_tail",6,"No tail copula",0.0105531149713367,0.0238324678649385,0.013103446168867,0.75390625,0.0405610702421519
5,"regime_heavy_tail",6,"Static dependence",0.0106102715692017,0.0238206854795038,0.0130715675593603,0.759765625,0.0440426606473362
5,"regime_heavy_tail",6,"Rolling dependence",0.0105104963623283,0.0236621921030352,0.0131231415239986,0.770182291666667,0.043371325902523
5,"regime_heavy_tail",6,"Independent marginals",0.0105275671154827,0.0243028649029956,0.0184831740774699,0.757161458333333,0.0408819519158998
5,"regime_heavy_tail",6,"Equal weights",0.0107764020234319,0.0243297581084993,0.0133878040144972,0.766927083333333,0.043035682478157
5,"regime_heavy_tail",6,"ARIMA independent",0.0109907607828481,0.0252575480517092,0.0203109137545345,0.758463541666667,0.0427410552107307
5,"regime_heavy_tail",6,"Bootstrap independent",0.0105764581493245,0.0240433144754474,0.0164357778330832,0.748046875,0.038549389044122
5,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0107381464186989,0.0240151687211465,0.0134245479540896,0.732421875,0.0354640034818567
6,"regime_heavy_tail",6,"WIRED-full",0.0124651085068066,0.0277686584600614,0.0136505938012155,0.592447916666667,0.0269231703991817
6,"regime_heavy_tail",6,"No tail copula",0.0124824538435107,0.0275728643520275,0.0135354273204432,0.579427083333333,0.027369513650177
6,"regime_heavy_tail",6,"Static dependence",0.0125205410463255,0.0277502754240468,0.0135620095121204,0.568359375,0.0268913705376783
6,"regime_heavy_tail",6,"Rolling dependence",0.0125228976398209,0.0277622967210245,0.0135653732528162,0.5703125,0.0265831487395221
6,"regime_heavy_tail",6,"Independent marginals",0.0125101514820406,0.0278797679394117,0.0141153022520311,0.575520833333333,0.0262380654916378
6,"regime_heavy_tail",6,"Equal weights",0.0122919092296822,0.0272475129844452,0.0139416624365639,0.571614583333333,0.0238645991371118
6,"regime_heavy_tail",6,"ARIMA independent",0.012207379016262,0.0272848100939573,0.014285856305638,0.59375,0.0270324793153066
6,"regime_heavy_tail",6,"Bootstrap independent",0.0122599245132983,0.0271676028879035,0.0141346321309853,0.534505208333333,0.0209880784948674
6,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0121817648450197,0.0268537073903695,0.014613566128127,0.565755208333333,0.0226438516553651
7,"regime_heavy_tail",6,"WIRED-full",0.00741242923393634,0.0168077901469134,0.0102440002441403,0.850911458333333,0.0336435379246923
7,"regime_heavy_tail",6,"No tail copula",0.00753744720717268,0.0170854821442822,0.0105653926860598,0.83984375,0.0323118955068677
7,"regime_heavy_tail",6,"Static dependence",0.00757255320229624,0.0171394995974769,0.0104999838421559,0.850260416666667,0.0332045049134366
7,"regime_heavy_tail",6,"Rolling dependence",0.0075112947852983,0.016996279758925,0.0101041453874937,0.828776041666667,0.0306737523920819
7,"regime_heavy_tail",6,"Independent marginals",0.00752393638465691,0.0174692802448664,0.0160861272336401,0.852864583333333,0.0333154544672672
7,"regime_heavy_tail",6,"Equal weights",0.00754535956602793,0.0171127968618097,0.0109101413313911,0.877604166666667,0.0382204919618645
7,"regime_heavy_tail",6,"ARIMA independent",0.00754500267318205,0.0174405040719106,0.0165136469445176,0.854817708333333,0.0350514514098113
7,"regime_heavy_tail",6,"Bootstrap independent",0.00764644844692002,0.0174775334015399,0.0134059731834372,0.747395833333333,0.0254293555264706
7,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00755645314598768,0.0169748951281593,0.0099456430883718,0.754557291666667,0.0254388769603443
8,"regime_heavy_tail",6,"WIRED-full",0.00713227938348238,0.0160915583280336,0.00999824773634577,0.776041666666667,0.0290266788973434
8,"regime_heavy_tail",6,"No tail copula",0.0071570270822799,0.0161420759319806,0.0101563376519705,0.765625,0.0278586018775594
8,"regime_heavy_tail",6,"Static dependence",0.00705280147565753,0.0159754323118298,0.00987451985681463,0.768880208333333,0.0268527423763828
8,"regime_heavy_tail",6,"Rolling dependence",0.00717704675729853,0.0161855145247264,0.00996285933880415,0.755208333333333,0.0271533901769661
8,"regime_heavy_tail",6,"Independent marginals",0.00723755742884823,0.0165416808779851,0.0145523043147712,0.750651041666667,0.0276439965920218
8,"regime_heavy_tail",6,"Equal weights",0.00714276166326255,0.0160882687193584,0.00976538607555646,0.804036458333333,0.0292977025231345
8,"regime_heavy_tail",6,"ARIMA independent",0.00693213915495101,0.0161490252787467,0.0174629275471945,0.872395833333333,0.036309599679233
8,"regime_heavy_tail",6,"Bootstrap independent",0.00698846285994508,0.0159620612149924,0.0145688270059233,0.811197916666667,0.0294854291171753
8,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00698359649354757,0.01569898374077,0.0100505636895208,0.786458333333333,0.0255764308271047
9,"regime_heavy_tail",6,"WIRED-full",0.0114830625087694,0.0255467550612511,0.0123654207061106,0.686197916666667,0.035888726941244
9,"regime_heavy_tail",6,"No tail copula",0.0114973739009453,0.0255565367528788,0.012246316454585,0.666015625,0.0333179399599103
9,"regime_heavy_tail",6,"Static dependence",0.0113557427405019,0.0253023365334578,0.0124138194657734,0.685546875,0.0343939902844932
9,"regime_heavy_tail",6,"Rolling dependence",0.0114319057600365,0.0254488623246157,0.0124103615643183,0.71875,0.0376918035156964
9,"regime_heavy_tail",6,"Independent marginals",0.01136907019979,0.0256584863492892,0.0159114596528589,0.677083333333333,0.0337175813795066
9,"regime_heavy_tail",6,"Equal weights",0.0112387762578891,0.0250732650004045,0.0123637740229492,0.677734375,0.03437025563378
9,"regime_heavy_tail",6,"ARIMA independent",0.0106692602783568,0.0243761852204546,0.0170630027466753,0.736328125,0.0373918960456105
9,"regime_heavy_tail",6,"Bootstrap independent",0.010822694365459,0.0240900158500148,0.0141263397684151,0.716145833333333,0.0352246765837855
9,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0108969473416604,0.0239866474513761,0.0122763097212812,0.658203125,0.0286424460593312
10,"regime_heavy_tail",6,"WIRED-full",0.0145498023779046,0.0321249217043809,0.0131381327523914,0.663411458333333,0.0495081991864239
10,"regime_heavy_tail",6,"No tail copula",0.0140987880312423,0.0311418991158286,0.0133354579746164,0.701171875,0.0507009240338846
10,"regime_heavy_tail",6,"Static dependence",0.014516962085059,0.0321979735495392,0.0139603548497879,0.721354166666667,0.0538631541398484
10,"regime_heavy_tail",6,"Rolling dependence",0.0150569938557162,0.0332268737244026,0.0135041121430255,0.649739583333333,0.0487611962734617
10,"regime_heavy_tail",6,"Independent marginals",0.0145918424674667,0.0337974748178822,0.025081173974521,0.678385416666667,0.0503879348293723
10,"regime_heavy_tail",6,"Equal weights",0.0111504569920418,0.0249943540278587,0.0124077066039011,0.7578125,0.044951234029624
10,"regime_heavy_tail",6,"ARIMA independent",0.0103656715140701,0.0241007212330696,0.0197557804686489,0.809244791666667,0.0470346632012251
10,"regime_heavy_tail",6,"Bootstrap independent",0.01048657538805,0.0238535888023513,0.0149455047202964,0.690104166666667,0.0316739889857629
10,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0104818212590294,0.023453149711214,0.0126010539934362,0.693359375,0.0323918731810455
11,"regime_heavy_tail",6,"WIRED-full",0.00721344205117385,0.0163337842551249,0.0104767503064976,0.834635416666667,0.0339355355607631
11,"regime_heavy_tail",6,"No tail copula",0.00741236357193283,0.0167805147263229,0.0108756431291524,0.838541666666667,0.035441354251441
11,"regime_heavy_tail",6,"Static dependence",0.00753198207719252,0.0169241649407098,0.0100183745822223,0.805989583333333,0.0324024452195174
11,"regime_heavy_tail",6,"Rolling dependence",0.00725373707306988,0.0164051299918083,0.0101359407633528,0.841796875,0.0355290932605193
11,"regime_heavy_tail",6,"Independent marginals",0.00735584690112723,0.0172300117842646,0.0173634059495884,0.839192708333333,0.0362095080232734
11,"regime_heavy_tail",6,"Equal weights",0.0078936721079221,0.01777214386487,0.0110091902645424,0.841145833333333,0.038798291762684
11,"regime_heavy_tail",6,"ARIMA independent",0.00787865092254245,0.0184522349572273,0.01959224848713,0.847005208333333,0.0374280859088499
11,"regime_heavy_tail",6,"Bootstrap independent",0.00715849545970624,0.0166877116944012,0.0149267460591971,0.820963541666667,0.0329988941996182
11,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00703300189897228,0.0159035791629596,0.0100124638600394,0.819010416666667,0.033270071809587
12,"regime_heavy_tail",6,"WIRED-full",0.00769217136870322,0.0173159476933882,0.00906285828930824,0.729166666666667,0.0271250115932646
12,"regime_heavy_tail",6,"No tail copula",0.00785694844007752,0.0176205726987571,0.00920048607879356,0.694661458333333,0.0250490617196834
12,"regime_heavy_tail",6,"Static dependence",0.00753524259444254,0.0169050314519657,0.00904179342460676,0.728515625,0.0254462215677392
12,"regime_heavy_tail",6,"Rolling dependence",0.00767399545106768,0.0172117088835756,0.00904299880405739,0.714192708333333,0.0250918435684647
12,"regime_heavy_tail",6,"Independent marginals",0.00767592058835806,0.0175778276411098,0.0108622381279317,0.733723958333333,0.0266417786179702
12,"regime_heavy_tail",6,"Equal weights",0.0076650269855191,0.0172554002405429,0.00918024038120223,0.73828125,0.0259280188261363
12,"regime_heavy_tail",6,"ARIMA independent",0.00714861227002969,0.0164403182943502,0.0121282147332286,0.796875,0.0281855571028795
12,"regime_heavy_tail",6,"Bootstrap independent",0.00699872972685604,0.015975616870248,0.0107183618242859,0.786458333333333,0.0257952263088253
12,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00700594869692368,0.0157178329554631,0.00909658957828929,0.790364583333333,0.0283610535443036
13,"regime_heavy_tail",6,"WIRED-full",0.00771178482507932,0.0174516358157067,0.0123840569555382,0.925130208333333,0.0491864960678869
13,"regime_heavy_tail",6,"No tail copula",0.00808480347158239,0.0182521810325281,0.0131223034758134,0.931640625,0.0510849511100029
13,"regime_heavy_tail",6,"Static dependence",0.00792253934059264,0.0178812417648875,0.0123406562701126,0.928385416666667,0.0488254187452053
13,"regime_heavy_tail",6,"Rolling dependence",0.00799118813419059,0.0180108226664959,0.0128692679140052,0.93359375,0.0513384902908782
13,"regime_heavy_tail",6,"Independent marginals",0.00795260150542912,0.0186241456946065,0.0299927609086702,0.930338541666667,0.0495923095102958
13,"regime_heavy_tail",6,"Equal weights",0.00791853115513892,0.017814819885452,0.0123824970143187,0.934244791666667,0.0529727034279794
13,"regime_heavy_tail",6,"ARIMA independent",0.00746925299732993,0.0174697268662135,0.0217254780733609,0.895833333333333,0.0418703284106902
13,"regime_heavy_tail",6,"Bootstrap independent",0.0074079250836944,0.0172704241435026,0.0215992932232856,0.919921875,0.046373571025751
13,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00737165860415287,0.0167113483599618,0.0107227687593178,0.904296875,0.0442071962132228
14,"regime_heavy_tail",6,"WIRED-full",0.0118765847762865,0.0265638052815238,0.0141279084920881,0.514973958333333,0.0209992876787217
14,"regime_heavy_tail",6,"No tail copula",0.011899522441732,0.026517456202802,0.0141652629546868,0.504557291666667,0.0207111141682537
14,"regime_heavy_tail",6,"Static dependence",0.0119558082029162,0.0266480799266526,0.0138108583255915,0.515625,0.0215235903338436
14,"regime_heavy_tail",6,"Rolling dependence",0.011988721870141,0.0267557063184869,0.0138951734244868,0.494791666666667,0.0204343533999901
14,"regime_heavy_tail",6,"Independent marginals",0.0119222260223564,0.0266576796332094,0.0132377120664663,0.513020833333333,0.0211356343182642
14,"regime_heavy_tail",6,"Equal weights",0.0115568495293862,0.025860783419233,0.0140690055500212,0.552734375,0.0227450240826507
14,"regime_heavy_tail",6,"ARIMA independent",0.0112992412111506,0.0254872545816658,0.0138602918003209,0.6015625,0.0245353847234315
14,"regime_heavy_tail",6,"Bootstrap independent",0.0115102711060489,0.0257212228516522,0.0141007561297266,0.516927083333333,0.0200212016578685
14,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0115254668417649,0.0255820947569564,0.0156180401962356,0.544270833333333,0.0222244139005086
15,"regime_heavy_tail",6,"WIRED-full",0.00740951249722793,0.0168658256967044,0.0103492616848018,0.8203125,0.0310918825672611
15,"regime_heavy_tail",6,"No tail copula",0.00739453003333168,0.0168814898175327,0.010634201890938,0.8359375,0.0335507373347707
15,"regime_heavy_tail",6,"Static dependence",0.00733973674594472,0.016759902879705,0.0103296262800896,0.824869791666667,0.0300837671369073
15,"regime_heavy_tail",6,"Rolling dependence",0.0073783841808465,0.0168017511977549,0.0103907549031781,0.845703125,0.0336890240113221
15,"regime_heavy_tail",6,"Independent marginals",0.00738961876413702,0.0174579090786495,0.0167082473274742,0.84375,0.0336429627580404
15,"regime_heavy_tail",6,"Equal weights",0.00767456543973286,0.0175950724295046,0.0117236224085867,0.881510416666667,0.0420982205451698
15,"regime_heavy_tail",6,"ARIMA independent",0.00788871472627362,0.0186087541641333,0.0256603600664972,0.908854166666667,0.0471973736563521
15,"regime_heavy_tail",6,"Bootstrap independent",0.00738496384065805,0.0175338557783687,0.0191978589408624,0.857421875,0.0382636430920719
15,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00740787777886453,0.0169319025420914,0.011111902280925,0.884765625,0.0411747066888049
16,"regime_heavy_tail",6,"WIRED-full",0.00793509255350077,0.0184496926550485,0.0150464752738596,0.8515625,0.0397355011576581
16,"regime_heavy_tail",6,"No tail copula",0.00768920949581036,0.0179045242376803,0.0141244187424562,0.845052083333333,0.0384317085155557
16,"regime_heavy_tail",6,"Static dependence",0.00796835178445715,0.0184107924650621,0.0149393595255921,0.869140625,0.0403942258132505
16,"regime_heavy_tail",6,"Rolling dependence",0.00800790523407015,0.0186428435499727,0.0158362654475082,0.836588541666667,0.0396138887593013
16,"regime_heavy_tail",6,"Independent marginals",0.00789922120548654,0.0188495762965213,0.0240571023599988,0.865885416666667,0.0409175353147442
16,"regime_heavy_tail",6,"Equal weights",0.00723762859412894,0.0165903354879159,0.0116010188462181,0.88671875,0.0399504847745705
16,"regime_heavy_tail",6,"ARIMA independent",0.00710843730457862,0.0165450241753934,0.0198846416281837,0.889322916666667,0.0396584116078563
16,"regime_heavy_tail",6,"Bootstrap independent",0.00684601235750024,0.0160149802553038,0.0164143794166977,0.884765625,0.0375352209479083
16,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00680238862691081,0.0154733932532682,0.0103108908495073,0.876302083333333,0.0374366671780535
17,"regime_heavy_tail",6,"WIRED-full",0.00709300311190749,0.015987546975132,0.00988419026997808,0.847005208333333,0.0308913988250311
17,"regime_heavy_tail",6,"No tail copula",0.0071716301150441,0.0161963886191028,0.0105269179679276,0.876302083333333,0.0343345975518082
17,"regime_heavy_tail",6,"Static dependence",0.0070499673612853,0.0160024888285035,0.0106459516686168,0.866536458333333,0.0326004769688686
17,"regime_heavy_tail",6,"Rolling dependence",0.00727576505798451,0.0164048096662369,0.0104839841452093,0.859375,0.0337865379695805
17,"regime_heavy_tail",6,"Independent marginals",0.00716903574498738,0.0165666324369536,0.0163603893579319,0.87109375,0.0341969766154019
17,"regime_heavy_tail",6,"Equal weights",0.00704485088907894,0.0159074314523676,0.01069774386105,0.888020833333333,0.0373058237858664
17,"regime_heavy_tail",6,"ARIMA independent",0.00738158506419002,0.0172741172531168,0.0234137835754352,0.927083333333333,0.0462353664077255
17,"regime_heavy_tail",6,"Bootstrap independent",0.00688516001734282,0.0158172488941667,0.0145240241894349,0.830729166666667,0.0293410577222659
17,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00678574805232688,0.0154596542480915,0.0113592256886304,0.854166666666667,0.0321023684700203
18,"regime_heavy_tail",6,"WIRED-full",0.0125056013038095,0.0278150403925396,0.0140212236026965,0.645833333333333,0.0306120584722186
18,"regime_heavy_tail",6,"No tail copula",0.01247590030368,0.0276559631876653,0.0139173200161953,0.630859375,0.0302622617361297
18,"regime_heavy_tail",6,"Static dependence",0.0125413656517215,0.0278241373208052,0.0137713308354868,0.641276041666667,0.0317548044565694
18,"regime_heavy_tail",6,"Rolling dependence",0.0126050708339336,0.0279683629627937,0.0138651760810039,0.621744791666667,0.0290842675212248
18,"regime_heavy_tail",6,"Independent marginals",0.0125390710630767,0.0280265482376113,0.0154387796503143,0.624348958333333,0.0291621321393212
18,"regime_heavy_tail",6,"Equal weights",0.0126888700770929,0.0285654245373327,0.015931345784283,0.663411458333333,0.036910117187582
18,"regime_heavy_tail",6,"ARIMA independent",0.0121123639234613,0.027177082459393,0.015170610574367,0.654947916666667,0.0309632299571414
18,"regime_heavy_tail",6,"Bootstrap independent",0.0122662922499922,0.027145309569174,0.0146392059778396,0.606119791666667,0.0254857583548895
18,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0121584277380043,0.0266948236662605,0.0142102507466148,0.636067708333333,0.0285771614849825
19,"regime_heavy_tail",6,"WIRED-full",0.00739194568026906,0.0168115039634595,0.0103512693149622,0.790364583333333,0.0284817708420138
19,"regime_heavy_tail",6,"No tail copula",0.00761187132872446,0.0173293056606861,0.0106608472398565,0.785807291666667,0.0316124414715086
19,"regime_heavy_tail",6,"Static dependence",0.00751775768132606,0.0171400213468713,0.0103893454423871,0.752604166666667,0.0281790415950181
19,"regime_heavy_tail",6,"Rolling dependence",0.00752553217806681,0.0171512044422638,0.010595618851347,0.747395833333333,0.0293939500149895
19,"regime_heavy_tail",6,"Independent marginals",0.00753606402136382,0.0175493483884935,0.0137901701922567,0.768880208333333,0.029563399763031
19,"regime_heavy_tail",6,"Equal weights",0.00749718818055806,0.0170756949952247,0.0106038074700734,0.822916666666667,0.0333619512207653
19,"regime_heavy_tail",6,"ARIMA independent",0.00786215916141991,0.0185029892231283,0.0241294416314814,0.875,0.0438969211230632
19,"regime_heavy_tail",6,"Bootstrap independent",0.00761610416618175,0.017879900732096,0.0150484748136788,0.729817708333333,0.0301757119329364
19,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00758617964962329,0.0172457285249365,0.0106557209184024,0.719401041666667,0.0280426240337702
20,"regime_heavy_tail",6,"WIRED-full",0.00705092916995074,0.0159594028136067,0.00997868846222623,0.873046875,0.0358836289066202
20,"regime_heavy_tail",6,"No tail copula",0.00708847358326397,0.0160749241693999,0.00959267272600526,0.86328125,0.0343158492712492
20,"regime_heavy_tail",6,"Static dependence",0.00711499461672602,0.016092590889404,0.00994811012738336,0.869791666666667,0.0347447178590218
20,"regime_heavy_tail",6,"Rolling dependence",0.00713124795630216,0.0161106689528914,0.00967215336899424,0.87109375,0.0362970748746275
20,"regime_heavy_tail",6,"Independent marginals",0.00724076198487204,0.0166807908040391,0.0171688903968561,0.860026041666667,0.0345166528626611
20,"regime_heavy_tail",6,"Equal weights",0.00683435831171513,0.0154769250828982,0.00990770998904263,0.87890625,0.0369942888144572
20,"regime_heavy_tail",6,"ARIMA independent",0.00689637714805219,0.0159439171611477,0.0162636650449601,0.86328125,0.0336216799805168
20,"regime_heavy_tail",6,"Bootstrap independent",0.00677580729734225,0.0157169334502307,0.0156138336479714,0.849609375,0.0339109447668454
20,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00672195244830565,0.0152599874716297,0.00943694967079574,0.846354166666667,0.0334225759756985
21,"regime_heavy_tail",6,"WIRED-full",0.00763634978059653,0.0171914447861728,0.0103646300744038,0.744140625,0.0233696108741665
21,"regime_heavy_tail",6,"No tail copula",0.0076168976233774,0.0171443998066898,0.0104796575422413,0.73828125,0.0233591181906873
21,"regime_heavy_tail",6,"Static dependence",0.00761874864942946,0.0171546098693332,0.0104439161866866,0.748046875,0.0240650894104086
21,"regime_heavy_tail",6,"Rolling dependence",0.00762225880838354,0.0171497361638605,0.010307883793728,0.740234375,0.0232699271737097
21,"regime_heavy_tail",6,"Independent marginals",0.0076284582486363,0.0174035623000591,0.0116918786087715,0.749348958333333,0.0238289111516777
21,"regime_heavy_tail",6,"Equal weights",0.00771481433022551,0.0173691798688274,0.0104149340800677,0.755859375,0.0246154741025247
21,"regime_heavy_tail",6,"ARIMA independent",0.00780488295022124,0.0177660918202175,0.0117281698220767,0.725911458333333,0.0241791145627414
21,"regime_heavy_tail",6,"Bootstrap independent",0.00774343490595288,0.0175183320544267,0.0113745582671371,0.716796875,0.0229199346661127
21,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.007745826723118,0.0173596013096868,0.0102503004713411,0.720052083333333,0.0230057273184964
22,"regime_heavy_tail",6,"WIRED-full",0.00715992314898575,0.016213901467765,0.0104920933350827,0.843098958333333,0.0331860053527458
22,"regime_heavy_tail",6,"No tail copula",0.00718361008105598,0.0162966870291653,0.0104805222600572,0.861979166666667,0.0346192005501995
22,"regime_heavy_tail",6,"Static dependence",0.00715682379525808,0.016183746247851,0.0100859666047281,0.842447916666667,0.0315568551125215
22,"regime_heavy_tail",6,"Rolling dependence",0.00709001039691502,0.0160572546776162,0.0101954577130873,0.860026041666667,0.033803595877232
22,"regime_heavy_tail",6,"Independent marginals",0.00715534970268293,0.0166592364893974,0.0172740814025947,0.860026041666667,0.0341049856896221
22,"regime_heavy_tail",6,"Equal weights",0.00745356123833955,0.0169145335530448,0.0106190655308261,0.84765625,0.0361744309450799
22,"regime_heavy_tail",6,"ARIMA independent",0.00732912937916652,0.0171879844227252,0.0232017908663602,0.895182291666667,0.0438657128599751
22,"regime_heavy_tail",6,"Bootstrap independent",0.00702649393412257,0.0164189889347901,0.0181866193955642,0.831380208333333,0.0315769599907292
22,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00700901695921791,0.0158422484306269,0.0103208822306891,0.833333333333333,0.0320674237416465
23,"regime_heavy_tail",6,"WIRED-full",0.00693509659281777,0.0160134371647003,0.0119446714760594,0.857421875,0.0331447825356732
23,"regime_heavy_tail",6,"No tail copula",0.00691798354109949,0.0160101877238559,0.0124011751563404,0.848307291666667,0.0315483281649222
23,"regime_heavy_tail",6,"Static dependence",0.00698558360587826,0.0161361928366033,0.0125822762733242,0.861328125,0.0343357169665498
23,"regime_heavy_tail",6,"Rolling dependence",0.00694795497710697,0.015916824161573,0.0119702160650338,0.861979166666667,0.0342926741324827
23,"regime_heavy_tail",6,"Independent marginals",0.0069240636069868,0.0162908798119904,0.0158479311441958,0.856770833333333,0.033605708332707
23,"regime_heavy_tail",6,"Equal weights",0.00690972740334413,0.0158548826070019,0.012168490914525,0.860026041666667,0.0333766774885778
23,"regime_heavy_tail",6,"ARIMA independent",0.00727500657066101,0.0169824738254834,0.0187847532312648,0.869791666666667,0.0383209449090249
23,"regime_heavy_tail",6,"Bootstrap independent",0.00709457466882074,0.0159877991759796,0.0114299942348457,0.704427083333333,0.018629460036426
23,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00711229571359814,0.0159690448075522,0.0104241563052507,0.706380208333333,0.0188777671354629
24,"regime_heavy_tail",6,"WIRED-full",0.0116590016209154,0.026351834409257,0.0156873167311149,0.78515625,0.0505046795729869
24,"regime_heavy_tail",6,"No tail copula",0.0120196749939691,0.0271417260613913,0.0161804103911343,0.797526041666667,0.0526835648921336
24,"regime_heavy_tail",6,"Static dependence",0.0112873681523479,0.0254665455166415,0.0158891875210999,0.822916666666667,0.0546549781233789
24,"regime_heavy_tail",6,"Rolling dependence",0.0115599285844971,0.0262619369313904,0.0158560714012575,0.802734375,0.0518480593007333
24,"regime_heavy_tail",6,"Independent marginals",0.0115346932511902,0.0268962394258846,0.0249885251220467,0.791015625,0.0514933884317202
24,"regime_heavy_tail",6,"Equal weights",0.0103368198086216,0.023196784993257,0.0128053443002939,0.805989583333333,0.048731583085682
24,"regime_heavy_tail",6,"ARIMA independent",0.0101497264855121,0.0234957785173016,0.0176204565197576,0.7265625,0.0374081170773015
24,"regime_heavy_tail",6,"Bootstrap independent",0.0103985992345468,0.0233292085612507,0.0138380130448709,0.672526041666667,0.0330418169814247
24,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0103993957387089,0.0230813955235164,0.0115977936719337,0.68359375,0.0334601364960351
25,"regime_heavy_tail",6,"WIRED-full",0.00634717174371478,0.0144584807588434,0.00917870890446116,0.813151041666667,0.0282841247392223
25,"regime_heavy_tail",6,"No tail copula",0.00665486808240756,0.01520213776319,0.00951925665213651,0.794921875,0.0287554092204588
25,"regime_heavy_tail",6,"Static dependence",0.00653507045503943,0.0148761793745281,0.00902807550918892,0.775390625,0.026914785970695
25,"regime_heavy_tail",6,"Rolling dependence",0.00642584611624209,0.0146285022769437,0.00919322540918435,0.795572916666667,0.0268942435706884
25,"regime_heavy_tail",6,"Independent marginals",0.00646049111898046,0.0149791359206267,0.0124132428081004,0.785807291666667,0.0280830023099937
25,"regime_heavy_tail",6,"Equal weights",0.00653306295840586,0.0149113939139662,0.0101417114774266,0.854817708333333,0.0342936591205661
25,"regime_heavy_tail",6,"ARIMA independent",0.0064521426424905,0.0151059276545187,0.0182844294244605,0.900390625,0.0382080744685393
25,"regime_heavy_tail",6,"Bootstrap independent",0.00642682172053928,0.0148371655667907,0.0116921018226149,0.7890625,0.0265587524475132
25,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00651386979834597,0.0148102506744812,0.00909521156811761,0.788411458333333,0.0286682599396151
26,"regime_heavy_tail",6,"WIRED-full",0.00801428929198057,0.0181418615953355,0.00940923321323201,0.755208333333333,0.0259708296939293
26,"regime_heavy_tail",6,"No tail copula",0.00787824926707443,0.0177401845280982,0.00939022839941548,0.740234375,0.0240220614236573
26,"regime_heavy_tail",6,"Static dependence",0.00786497408706683,0.0177196880853479,0.00942699018781957,0.751302083333333,0.0245806661239062
26,"regime_heavy_tail",6,"Rolling dependence",0.00790321157349964,0.0178399182336772,0.00938263967238446,0.745442708333333,0.0245760461906051
26,"regime_heavy_tail",6,"Independent marginals",0.00787511588853175,0.0180317918474783,0.0114923291475409,0.737630208333333,0.0236407146139678
26,"regime_heavy_tail",6,"Equal weights",0.00806862275746659,0.0182466824828103,0.00945758786622985,0.739583333333333,0.0244870367699537
26,"regime_heavy_tail",6,"ARIMA independent",0.00763509256990248,0.0175543514871057,0.012590697839798,0.807942708333333,0.0290378059135106
26,"regime_heavy_tail",6,"Bootstrap independent",0.00758199754513968,0.0172256596136718,0.0120737432127794,0.774088541666667,0.0243914402708613
26,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00764036275138376,0.017115190087039,0.00948106177204453,0.777994791666667,0.025246068070122
27,"regime_heavy_tail",6,"WIRED-full",0.00754901162465187,0.0171495242476882,0.0121202855854521,0.774739583333333,0.0362153537053798
27,"regime_heavy_tail",6,"No tail copula",0.00733262790399948,0.0168455685868396,0.0118529683288318,0.797526041666667,0.035755901089493
27,"regime_heavy_tail",6,"Static dependence",0.00739051551881005,0.0168172859921164,0.0121041390172358,0.805338541666667,0.0368140329997171
27,"regime_heavy_tail",6,"Rolling dependence",0.00741198303556079,0.016909594581233,0.0124998894820617,0.78515625,0.0363156840773092
27,"regime_heavy_tail",6,"Independent marginals",0.00750815472974456,0.0174361178984006,0.0196896942733172,0.810546875,0.0366707588707081
27,"regime_heavy_tail",6,"Equal weights",0.00719421280919956,0.0164071716974741,0.0109122996697664,0.848958333333333,0.0367467714169761
27,"regime_heavy_tail",6,"ARIMA independent",0.00712149261000173,0.0167091253184388,0.0193027965385131,0.875,0.0388656771897175
27,"regime_heavy_tail",6,"Bootstrap independent",0.00683880439011963,0.0161508566986642,0.0152135194884871,0.831380208333333,0.0309643242708237
27,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00686505203624492,0.0157433294162489,0.00975415668078492,0.848958333333333,0.032374478015243
28,"regime_heavy_tail",6,"WIRED-full",0.00736245596562367,0.0165781652048702,0.0103366201958331,0.798177083333333,0.0284173250216732
28,"regime_heavy_tail",6,"No tail copula",0.00743903667595401,0.0168204692819397,0.0109083247244281,0.793619791666667,0.0282648710218777
28,"regime_heavy_tail",6,"Static dependence",0.00740990092115819,0.0167034867600399,0.010376679247018,0.792317708333333,0.0283533771795774
28,"regime_heavy_tail",6,"Rolling dependence",0.00741003191698944,0.0166682735552017,0.0104134698979533,0.7890625,0.0271312626356239
28,"regime_heavy_tail",6,"Independent marginals",0.00738334303046737,0.0168636503365022,0.0131518216515047,0.792317708333333,0.0275785185379015
28,"regime_heavy_tail",6,"Equal weights",0.00747082872737092,0.0169060392475841,0.0106224822028378,0.825520833333333,0.0316904894712124
28,"regime_heavy_tail",6,"ARIMA independent",0.00767423749488395,0.0178271901280139,0.015423783879602,0.819010416666667,0.0332053794585737
28,"regime_heavy_tail",6,"Bootstrap independent",0.00737758528603375,0.0166493918077818,0.0118725447479183,0.701171875,0.0205008142742895
28,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00730187192065447,0.0164325867563958,0.0101831426784447,0.765625,0.0252144995597492
29,"regime_heavy_tail",6,"WIRED-full",0.0079813352440629,0.018131462598428,0.0108005785087834,0.856770833333333,0.0370230507255066
29,"regime_heavy_tail",6,"No tail copula",0.00793006971901471,0.0180473707167204,0.0107790352926584,0.856770833333333,0.0376147926056382
29,"regime_heavy_tail",6,"Static dependence",0.00789663161403251,0.0178902238927177,0.0103652324949951,0.847005208333333,0.0361058006953313
29,"regime_heavy_tail",6,"Rolling dependence",0.0077733036893621,0.0176622011061987,0.0105730007848217,0.865234375,0.0379264893845028
29,"regime_heavy_tail",6,"Independent marginals",0.00777003818293322,0.0181160862024774,0.0169350329309126,0.856119791666667,0.0367683429633476
29,"regime_heavy_tail",6,"Equal weights",0.00802795255423481,0.018173822998912,0.0107282422782413,0.872395833333333,0.0398940767088545
29,"regime_heavy_tail",6,"ARIMA independent",0.00792269238804805,0.0183531132141802,0.0211525181864673,0.879557291666667,0.0416025009704435
29,"regime_heavy_tail",6,"Bootstrap independent",0.00784159326927963,0.0182366829511435,0.0161539972554492,0.789713541666667,0.0328601337447438
29,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00784145469122566,0.017827139838579,0.0108507270820672,0.78515625,0.031192146301071
30,"regime_heavy_tail",6,"WIRED-full",0.00751657774814867,0.0170855812393768,0.010796121564404,0.916015625,0.0473109852138406
30,"regime_heavy_tail",6,"No tail copula",0.00743470725997559,0.0169595601646324,0.0108143952203559,0.90234375,0.0434528960921239
30,"regime_heavy_tail",6,"Static dependence",0.00747059576681526,0.0170057135105197,0.0112828513189301,0.9140625,0.0490023585448161
30,"regime_heavy_tail",6,"Rolling dependence",0.0075936031127014,0.0172771899012894,0.0111783936371957,0.911458333333333,0.0459789121373649
30,"regime_heavy_tail",6,"Independent marginals",0.0074281073046,0.0178414068085393,0.0254058534113368,0.910807291666667,0.0463204629708044
30,"regime_heavy_tail",6,"Equal weights",0.00789091509422216,0.0179792521043832,0.0123563246445111,0.940755208333333,0.0564642337641245
30,"regime_heavy_tail",6,"ARIMA independent",0.00812007840136309,0.0191136945069659,0.0332013812974525,0.943359375,0.0573093190705396
30,"regime_heavy_tail",6,"Bootstrap independent",0.00739577785454079,0.017524811778568,0.0231241953384433,0.884114583333333,0.041979566689103
30,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00737644464900577,0.0166782658088418,0.0106037184606089,0.858072916666667,0.0403760350249626
1,"static_gaussian",1,"WIRED-full",0.00274816186862745,0.0063671152239611,0.00373745116253314,0.798828125,0.0120557423163673
1,"static_gaussian",1,"No tail copula",0.00273983835696363,0.00634236831286505,0.00372816702459004,0.772786458333333,0.0116149072464197
1,"static_gaussian",1,"Static dependence",0.00273802076977774,0.00633866161872853,0.00369856688963116,0.774739583333333,0.0113585726277638
1,"static_gaussian",1,"Rolling dependence",0.00273993598213102,0.00635782213733011,0.00375059083976091,0.761067708333333,0.0111998515843696
1,"static_gaussian",1,"Independent marginals",0.00276370396929178,0.00645172448139386,0.00425050214829245,0.764973958333333,0.0114546679797887
1,"static_gaussian",1,"Equal weights",0.00276180334259507,0.00639689540902556,0.00372699764174866,0.797526041666667,0.012443652312685
1,"static_gaussian",1,"ARIMA independent",0.00276242029613761,0.00644686488560796,0.00451793141281317,0.802083333333333,0.0129287202665776
1,"static_gaussian",1,"Bootstrap independent",0.00268689736260933,0.00628201405155976,0.00414266247830026,0.791015625,0.0117653768021524
1,"static_gaussian",1,"Gaussian copula bootstrap",0.00268597255174727,0.0062236325301629,0.0037504246847175,0.826171875,0.0128213595317291
2,"static_gaussian",1,"WIRED-full",0.00277048398627318,0.0064177371977221,0.00374446262535641,0.770833333333333,0.0118403665287131
2,"static_gaussian",1,"No tail copula",0.00277679985414032,0.0064277645704045,0.00373517639508773,0.75,0.0112792596064411
2,"static_gaussian",1,"Static dependence",0.00277891202034465,0.00643509755528524,0.00371671047220142,0.744791666666667,0.0112090644285931
2,"static_gaussian",1,"Rolling dependence",0.00277917016746794,0.00644132077905488,0.00377462635810141,0.757161458333333,0.0114533458065113
2,"static_gaussian",1,"Independent marginals",0.00278085523670221,0.00649485394908939,0.00400302228549813,0.7421875,0.0112170747067417
2,"static_gaussian",1,"Equal weights",0.00276938720542524,0.006420764966551,0.00378525270754268,0.770182291666667,0.0117670622114331
2,"static_gaussian",1,"ARIMA independent",0.00278257170179214,0.00651479716007983,0.00414778471731985,0.796223958333333,0.0123906824644993
2,"static_gaussian",1,"Bootstrap independent",0.00278409280442589,0.00651209350159957,0.00417035809663044,0.784505208333333,0.0123419646677035
2,"static_gaussian",1,"Gaussian copula bootstrap",0.00278813557983047,0.00645452372272165,0.00369178300065853,0.768880208333333,0.0120993696538139
3,"static_gaussian",1,"WIRED-full",0.00282616856580847,0.00658718712881115,0.00383184785720299,0.748697916666667,0.0114007778906412
3,"static_gaussian",1,"No tail copula",0.00283273774132913,0.00658115989989111,0.00387072405514831,0.768229166666667,0.0118654270788655
3,"static_gaussian",1,"Static dependence",0.00281748140357878,0.00656522402486822,0.00385060888154854,0.75,0.0114717295877297
3,"static_gaussian",1,"Rolling dependence",0.00284511979771056,0.00662960762195477,0.00385001052872121,0.761067708333333,0.0117552211667045
3,"static_gaussian",1,"Independent marginals",0.00283851973751849,0.0066368727943433,0.0044109560320967,0.763671875,0.0116117441096005
3,"static_gaussian",1,"Equal weights",0.00273509503376808,0.0063998329663289,0.00379824918270791,0.771484375,0.0116145239604173
3,"static_gaussian",1,"ARIMA independent",0.00267599027432018,0.00628155590351799,0.00413628485994484,0.789713541666667,0.0118587034607613
3,"static_gaussian",1,"Bootstrap independent",0.00267476587986487,0.00626710767975212,0.00407656417670672,0.77734375,0.011551488434879
3,"static_gaussian",1,"Gaussian copula bootstrap",0.00267069742899488,0.00620697550681942,0.0037954654251984,0.791666666666667,0.0118428317062929
4,"static_gaussian",1,"WIRED-full",0.00278740662003491,0.00645347967211026,0.00371606084580542,0.813151041666667,0.0130710293956504
4,"static_gaussian",1,"No tail copula",0.00278243134112582,0.00644886094432463,0.00372557980715824,0.81640625,0.0131556150830514
4,"static_gaussian",1,"Static dependence",0.00278770644244697,0.00646641472153909,0.0037288836386493,0.824869791666667,0.0134372054019509
4,"static_gaussian",1,"Rolling dependence",0.00277188697611572,0.00643309828880894,0.00369389180571149,0.809244791666667,0.0129977704423655
4,"static_gaussian",1,"Independent marginals",0.00279148953980595,0.00653459320596548,0.00442704862111347,0.802083333333333,0.0129881852710559
4,"static_gaussian",1,"Equal weights",0.00280745142611784,0.00647639174409315,0.00377887780111031,0.833333333333333,0.0138211584059442
4,"static_gaussian",1,"ARIMA independent",0.0027545725949827,0.00645113559437583,0.00435043523684652,0.802734375,0.0126689693251298
4,"static_gaussian",1,"Bootstrap independent",0.00276117579143798,0.00645306595415195,0.00430478653171408,0.813802083333333,0.0130557888895848
4,"static_gaussian",1,"Gaussian copula bootstrap",0.00276400969278616,0.00640013162114368,0.00373794532753044,0.802734375,0.0127274093942379
5,"static_gaussian",1,"WIRED-full",0.00291890807451238,0.00678047258652544,0.00386058806037087,0.796223958333333,0.0130749034549047
5,"static_gaussian",1,"No tail copula",0.0028835786452973,0.00668947243981538,0.00383404165154107,0.801432291666667,0.0131540854459829
5,"static_gaussian",1,"Static dependence",0.00289705527017609,0.00673858279356233,0.00390374396777794,0.800130208333333,0.0131031657966114
5,"static_gaussian",1,"Rolling dependence",0.00291522153506097,0.00676384724075149,0.00393069766849806,0.779296875,0.0128325052351268
5,"static_gaussian",1,"Independent marginals",0.00286663716160011,0.00672422961746188,0.00474723067459629,0.795572916666667,0.0130464239454246
5,"static_gaussian",1,"Equal weights",0.00280179070372236,0.00649913502623162,0.00381189417486418,0.819661458333333,0.0132696838340181
5,"static_gaussian",1,"ARIMA independent",0.00276231983263729,0.00645890041402763,0.00411257732036154,0.791666666666667,0.012213477221351
5,"static_gaussian",1,"Bootstrap independent",0.00275148329486177,0.00644483532704576,0.00418363964475872,0.780598958333333,0.0120666372172381
5,"static_gaussian",1,"Gaussian copula bootstrap",0.00274795229892098,0.0063699190982915,0.00377571878370509,0.781901041666667,0.0121033849299948
6,"static_gaussian",1,"WIRED-full",0.00279452177237465,0.00649265999345423,0.00400561284693063,0.751953125,0.0114436053672106
6,"static_gaussian",1,"No tail copula",0.0027912851778082,0.00647210231628251,0.00398552817072285,0.731770833333333,0.0111618275199744
6,"static_gaussian",1,"Static dependence",0.00279135665832912,0.00649154301797535,0.00401005379047723,0.72265625,0.0108316679786818
6,"static_gaussian",1,"Rolling dependence",0.00277551033768224,0.00645838304389891,0.00398808984786824,0.751953125,0.0117118316414464
6,"static_gaussian",1,"Independent marginals",0.00278810600076461,0.00653271848487542,0.00421554670573771,0.728515625,0.0108573690541133
6,"static_gaussian",1,"Equal weights",0.00277474703708791,0.0064347768565724,0.00399383667330284,0.770182291666667,0.0118284852447394
6,"static_gaussian",1,"ARIMA independent",0.002772769882882,0.0064923069131605,0.00438907085187592,0.778645833333333,0.0121110282448177
6,"static_gaussian",1,"Bootstrap independent",0.00277194013105309,0.00649488058865096,0.00455019475758619,0.776692708333333,0.012077157665152
6,"static_gaussian",1,"Gaussian copula bootstrap",0.00277810032084691,0.00643466315926431,0.00398031384618056,0.786458333333333,0.0124114199682937
7,"static_gaussian",1,"WIRED-full",0.0031626349572179,0.00726419790650005,0.00394718297465265,0.746744791666667,0.0131284623413462
7,"static_gaussian",1,"No tail copula",0.00314580606637706,0.00723369327293839,0.00394167384813216,0.757161458333333,0.0130415471213093
7,"static_gaussian",1,"Static dependence",0.00314397110764028,0.00723944294893451,0.00404025063277935,0.7734375,0.0137017121974075
7,"static_gaussian",1,"Rolling dependence",0.00313132369466389,0.0072082531115905,0.00409539131368732,0.789713541666667,0.0137631315307744
7,"static_gaussian",1,"Independent marginals",0.0031378781627314,0.00729687289446701,0.00483078346715801,0.77734375,0.0136188288363178
7,"static_gaussian",1,"Equal weights",0.00302633890728427,0.00696090702261662,0.00387910440035092,0.798828125,0.0136901670463171
7,"static_gaussian",1,"ARIMA independent",0.00288385432386304,0.00678082789056545,0.00450438362218154,0.805338541666667,0.0130074922600714
7,"static_gaussian",1,"Bootstrap independent",0.00284818417813389,0.00669350862969794,0.00471947852904435,0.830729166666667,0.0133342889898907
7,"static_gaussian",1,"Gaussian copula bootstrap",0.00287309392883627,0.00665206197884048,0.00384692496614061,0.817708333333333,0.0132979348465404
8,"static_gaussian",1,"WIRED-full",0.00273557848645627,0.00638237629548795,0.0040181823205381,0.815755208333333,0.0129044941122171
8,"static_gaussian",1,"No tail copula",0.00275439025786175,0.00641316605008457,0.00407986789473993,0.83203125,0.0136577951573461
8,"static_gaussian",1,"Static dependence",0.00273294358464875,0.00635775364386843,0.00391896088533366,0.837239583333333,0.0133771056306367
8,"static_gaussian",1,"Rolling dependence",0.00272744778422947,0.00634141707222834,0.00395751068232081,0.835286458333333,0.0132494789481396
8,"static_gaussian",1,"Independent marginals",0.0027654870216719,0.00649152770246668,0.00496993780078433,0.83203125,0.0132944577403987
8,"static_gaussian",1,"Equal weights",0.00269714412873819,0.00626458355709581,0.00404363343313061,0.867838541666667,0.0144058147418117
8,"static_gaussian",1,"ARIMA independent",0.00264712810290448,0.00622768594709534,0.00435481810289806,0.813802083333333,0.0122892363969756
8,"static_gaussian",1,"Bootstrap independent",0.0026475622252734,0.00620781440474289,0.0044429887186023,0.833984375,0.0129838115092326
8,"static_gaussian",1,"Gaussian copula bootstrap",0.00264392711328423,0.00614489709018717,0.00380132496695709,0.833333333333333,0.0128125694215801
9,"static_gaussian",1,"WIRED-full",0.00277753041826309,0.00644282039988954,0.00395871982728216,0.759765625,0.0117507960016932
9,"static_gaussian",1,"No tail copula",0.00277037744791523,0.00641447038595621,0.00393154669915122,0.732421875,0.0111248897265589
9,"static_gaussian",1,"Static dependence",0.00278031147686604,0.00644332454579922,0.00397216748474983,0.742838541666667,0.0114282082514213
9,"static_gaussian",1,"Rolling dependence",0.00277035993087928,0.00642690258691268,0.00411537661012094,0.73828125,0.0111485761557584
9,"static_gaussian",1,"Independent marginals",0.00275619379033469,0.00642660254842576,0.00426313074675955,0.744791666666667,0.0113890393280043
9,"static_gaussian",1,"Equal weights",0.00280595175763921,0.00649530621776596,0.0039247495535659,0.753255208333333,0.0117046921156185
9,"static_gaussian",1,"ARIMA independent",0.00273040252468675,0.00637310133065847,0.00414309751271523,0.759114583333333,0.0112941862505171
9,"static_gaussian",1,"Bootstrap independent",0.00274480637874125,0.00638365427316997,0.00414911387324497,0.762369791666667,0.0116470869879578
9,"static_gaussian",1,"Gaussian copula bootstrap",0.00275333557539628,0.00634562644925333,0.00395688410749775,0.770833333333333,0.0118880297942164
10,"static_gaussian",1,"WIRED-full",0.00277088426938374,0.00644298367089338,0.00375562573656379,0.793619791666667,0.0124290472410302
10,"static_gaussian",1,"No tail copula",0.002786623091813,0.00649113136992742,0.0038802879619773,0.787109375,0.0122730823574125
10,"static_gaussian",1,"Static dependence",0.00276838170445125,0.00644943187543966,0.0037808727128589,0.793619791666667,0.0124885436526473
10,"static_gaussian",1,"Rolling dependence",0.00277504339845574,0.00646060720107322,0.00378789802964322,0.790364583333333,0.0122557874059449
10,"static_gaussian",1,"Independent marginals",0.00277367349533785,0.00652921166350568,0.00435096071674177,0.784505208333333,0.0121885862149795
10,"static_gaussian",1,"Equal weights",0.00284117106578277,0.0066231466988453,0.0040047822566333,0.813802083333333,0.0136890573285515
10,"static_gaussian",1,"ARIMA independent",0.0027684377667152,0.00648640873931203,0.00404781379255283,0.766927083333333,0.0116254371396858
10,"static_gaussian",1,"Bootstrap independent",0.00278409434677936,0.00651122461699701,0.00406427076077601,0.761067708333333,0.0114272571667513
10,"static_gaussian",1,"Gaussian copula bootstrap",0.00277712151115222,0.00644922691906675,0.00376980039811098,0.733072916666667,0.0107711753079252
11,"static_gaussian",1,"WIRED-full",0.00294723283269719,0.00690030190680387,0.0041635082598345,0.817057291666667,0.0133472846950551
11,"static_gaussian",1,"No tail copula",0.00297498901829265,0.00696659288172317,0.00427445646408267,0.814453125,0.013246650099524
11,"static_gaussian",1,"Static dependence",0.00299911191423668,0.0070153205532786,0.00432040353741952,0.819661458333333,0.0138669706735263
11,"static_gaussian",1,"Rolling dependence",0.00298595585617468,0.00699258364449427,0.00444265508810554,0.820963541666667,0.0135227617048098
11,"static_gaussian",1,"Independent marginals",0.00296462146590655,0.00696985162443701,0.00537458741594809,0.822916666666667,0.0137202579434984
11,"static_gaussian",1,"Equal weights",0.00287541879134546,0.00666085411844307,0.00412850368383994,0.853515625,0.0143126327068765
11,"static_gaussian",1,"ARIMA independent",0.00285144348917914,0.00668837335015214,0.00489085518497217,0.835286458333333,0.0134934551741942
11,"static_gaussian",1,"Bootstrap independent",0.00284284074612197,0.00666085807446352,0.00489672044787204,0.837239583333333,0.013455794942488
11,"static_gaussian",1,"Gaussian copula bootstrap",0.00283681437851753,0.00656608523558528,0.00409745254732786,0.833333333333333,0.013266519571858
12,"static_gaussian",1,"WIRED-full",0.00349083997756495,0.00849164702047561,0.00558368348523478,0.766927083333333,0.0141900957227876
12,"static_gaussian",1,"No tail copula",0.00359017145755065,0.00875720323219756,0.00595137009435674,0.75390625,0.0141735013791341
12,"static_gaussian",1,"Static dependence",0.00347419176041308,0.00846932069551798,0.00574459358415875,0.774088541666667,0.0142500249802991
12,"static_gaussian",1,"Rolling dependence",0.00356469939252184,0.00867446759383396,0.00582903535766103,0.766276041666667,0.0141040212872274
12,"static_gaussian",1,"Independent marginals",0.00351994979625366,0.00855711505977184,0.00717393822724037,0.774088541666667,0.0143269242484517
12,"static_gaussian",1,"Equal weights",0.00293182838540818,0.00678800081548572,0.00398165605021914,0.807291666666667,0.0136051165646236
12,"static_gaussian",1,"ARIMA independent",0.00295561209714098,0.00689539909459121,0.00443154319914176,0.755208333333333,0.0122545762177098
12,"static_gaussian",1,"Bootstrap independent",0.00289275289837069,0.00673726698077652,0.00422680427614715,0.753255208333333,0.0120626334994579
12,"static_gaussian",1,"Gaussian copula bootstrap",0.00289842844766349,0.00668614418181056,0.00392709849617642,0.740885416666667,0.0118561431457957
13,"static_gaussian",1,"WIRED-full",0.00296905804768581,0.00701667380469108,0.00457756724695243,0.770833333333333,0.0131825197630515
13,"static_gaussian",1,"No tail copula",0.0030158958477805,0.00712242519182368,0.0047716065996682,0.766927083333333,0.0132158016839952
13,"static_gaussian",1,"Static dependence",0.00304918546978958,0.0072135749877686,0.00452158310917013,0.776041666666667,0.0132702574431859
13,"static_gaussian",1,"Rolling dependence",0.00296907071812795,0.00702118576069211,0.00438765017647096,0.779296875,0.013394691017875
13,"static_gaussian",1,"Independent marginals",0.00305620714132917,0.00730071885642057,0.00578911678943077,0.777994791666667,0.0133852027174123
13,"static_gaussian",1,"Equal weights",0.00280238809995522,0.00648342907632555,0.00404294596760088,0.796875,0.0129216893193651
13,"static_gaussian",1,"ARIMA independent",0.00277639713319078,0.00646834351131228,0.00440092308086913,0.764322916666667,0.0118607290032045
13,"static_gaussian",1,"Bootstrap independent",0.00278510209400943,0.00648012374501282,0.00436471451768619,0.783203125,0.0120899636485674
13,"static_gaussian",1,"Gaussian copula bootstrap",0.00277640887379532,0.00640568145326916,0.00393794975105286,0.804036458333333,0.0126550266171091
14,"static_gaussian",1,"WIRED-full",0.00265550426628865,0.00617711437895026,0.00372041226224293,0.817708333333333,0.0123453176556973
14,"static_gaussian",1,"No tail copula",0.00265649669255694,0.00618035010872559,0.00374534540856982,0.818359375,0.0124433793680933
14,"static_gaussian",1,"Static dependence",0.00266713744388945,0.00619772053944513,0.00373509548710422,0.823567708333333,0.0126322926233028
14,"static_gaussian",1,"Rolling dependence",0.00265972777624121,0.00618244408146129,0.0037303544543634,0.797526041666667,0.0120111269005815
14,"static_gaussian",1,"Independent marginals",0.00266575479269671,0.00627707525367462,0.00438734802876471,0.822916666666667,0.0125335950420828
14,"static_gaussian",1,"Equal weights",0.00266652963911964,0.00620102307320812,0.00373683392383575,0.841796875,0.0130773189901206
14,"static_gaussian",1,"ARIMA independent",0.0026612444877105,0.00625761765947209,0.00429160081481716,0.813151041666667,0.012144946609066
14,"static_gaussian",1,"Bootstrap independent",0.00266184400871528,0.00625305158549427,0.00440320731610546,0.837890625,0.0130863467592554
14,"static_gaussian",1,"Gaussian copula bootstrap",0.00265292420335115,0.00616061721099728,0.00377432406104425,0.831380208333333,0.012886385468
15,"static_gaussian",1,"WIRED-full",0.00290536731784886,0.00681874808974994,0.00390573953625359,0.763671875,0.0123432463386369
15,"static_gaussian",1,"No tail copula",0.00287773798641384,0.00674388158486665,0.00396646713781724,0.774739583333333,0.0125269098084907
15,"static_gaussian",1,"Static dependence",0.00290846667788683,0.00683266384095339,0.00403168096998463,0.76171875,0.0123458924190322
15,"static_gaussian",1,"Rolling dependence",0.00293413713625458,0.00692047299199019,0.00418014717316617,0.755208333333333,0.0121371269112052
15,"static_gaussian",1,"Independent marginals",0.0029092270496417,0.00687408868152074,0.00453876950364263,0.7578125,0.0121170078917546
15,"static_gaussian",1,"Equal weights",0.00283766407123446,0.00661594198033684,0.00384984208488139,0.796223958333333,0.013020164928221
15,"static_gaussian",1,"ARIMA independent",0.00276370438225646,0.00648868710750139,0.00415339663629515,0.791666666666667,0.0122405977928857
15,"static_gaussian",1,"Bootstrap independent",0.00277474897538719,0.00650603498936879,0.00414224596703265,0.766927083333333,0.0118020848460431
15,"static_gaussian",1,"Gaussian copula bootstrap",0.00277478846267896,0.00644537599048863,0.00378777625141698,0.76171875,0.011568064666737
16,"static_gaussian",1,"WIRED-full",0.00347823780545637,0.00802619971066868,0.00541048771096684,0.813151041666667,0.0161860610799872
16,"static_gaussian",1,"No tail copula",0.00338576229581484,0.00780197147975573,0.00536896760727728,0.8359375,0.0160347017520375
16,"static_gaussian",1,"Static dependence",0.0034990923540606,0.00806714639063618,0.00542157067559993,0.790364583333333,0.0157941014373386
16,"static_gaussian",1,"Rolling dependence",0.00342002449436272,0.00790476220712081,0.00509655791759187,0.819661458333333,0.0161007894629708
16,"static_gaussian",1,"Independent marginals",0.00333167943388751,0.00783184874505302,0.00643923521399821,0.804036458333333,0.0155712041114576
16,"static_gaussian",1,"Equal weights",0.00305989180824214,0.00709865677319529,0.00474023338989197,0.888671875,0.0179127969002872
16,"static_gaussian",1,"ARIMA independent",0.0027040934062328,0.00635102240276693,0.00425654919068109,0.798177083333333,0.0122976924247224
16,"static_gaussian",1,"Bootstrap independent",0.00270237655982871,0.00635263278314435,0.00411849673871375,0.774088541666667,0.0116013467145099
16,"static_gaussian",1,"Gaussian copula bootstrap",0.00268985348041367,0.00625283641912378,0.00381939168127552,0.791015625,0.0119353115984925
17,"static_gaussian",1,"WIRED-full",0.00275459682545038,0.00641546904113802,0.00399120684896558,0.78515625,0.0121996986963771
17,"static_gaussian",1,"No tail copula",0.00274825849154446,0.00639895665540773,0.00396757154893474,0.796875,0.0123715677404746
17,"static_gaussian",1,"Static dependence",0.00277404990187609,0.00644633991795858,0.00397129597466511,0.8125,0.0128052846877897
17,"static_gaussian",1,"Rolling dependence",0.00276179859147387,0.00643236212650216,0.00396884017784658,0.801432291666667,0.0124833623906776
17,"static_gaussian",1,"Independent marginals",0.0027989897030046,0.00655862688560283,0.00454182613909783,0.798828125,0.0125161785290661
17,"static_gaussian",1,"Equal weights",0.00272922279762775,0.0063534500011014,0.00399172941085367,0.826171875,0.0130500476753135
17,"static_gaussian",1,"ARIMA independent",0.00272556787581271,0.00642000435989272,0.00439146658269,0.791015625,0.0120039804088073
17,"static_gaussian",1,"Bootstrap independent",0.00271629271567561,0.00638086871872976,0.00438791735171033,0.796223958333333,0.0123489736742698
17,"static_gaussian",1,"Gaussian copula bootstrap",0.00271994819071754,0.00632825328443561,0.00397938893059627,0.799479166666667,0.0123259697017291
18,"static_gaussian",1,"WIRED-full",0.00324596106435604,0.0075739217529857,0.00553129342300338,0.768229166666667,0.0133487332073539
18,"static_gaussian",1,"No tail copula",0.00324549944902245,0.00760559616212516,0.00551967261218557,0.76171875,0.0134143957008278
18,"static_gaussian",1,"Static dependence",0.00324236802771935,0.00754370048658531,0.00553918686058186,0.778645833333333,0.0136567979512523
18,"static_gaussian",1,"Rolling dependence",0.0032064784298265,0.00747428842060972,0.00548200568973581,0.778645833333333,0.0137568281787627
18,"static_gaussian",1,"Independent marginals",0.00328261538208499,0.00763901291531721,0.00639461822613174,0.770182291666667,0.0134828903439707
18,"static_gaussian",1,"Equal weights",0.00282783415624363,0.00658101378170437,0.00421305508911003,0.818359375,0.0134410699108711
18,"static_gaussian",1,"ARIMA independent",0.00276525588405043,0.00646440437394837,0.00415722350925117,0.761067708333333,0.0115790088499507
18,"static_gaussian",1,"Bootstrap independent",0.00276701027863526,0.00645758110682144,0.00410603090105804,0.77734375,0.0121442789801705
18,"static_gaussian",1,"Gaussian copula bootstrap",0.00276206590444819,0.00637977187839578,0.00380747969314805,0.772135416666667,0.0120014747821188
19,"static_gaussian",1,"WIRED-full",0.00287215197455431,0.00662770565777786,0.00379951252009764,0.811848958333333,0.0135961902516554
19,"static_gaussian",1,"No tail copula",0.0029706928391617,0.00681222174809268,0.00397743659410283,0.791666666666667,0.013547778863939
19,"static_gaussian",1,"Static dependence",0.00295208518248064,0.00678918388979455,0.00396030584307763,0.830078125,0.0144695956793152
19,"static_gaussian",1,"Rolling dependence",0.00290085919282556,0.00670938913126965,0.00406885514122901,0.822265625,0.0139095567475364
19,"static_gaussian",1,"Independent marginals",0.00292304784997619,0.00682856133249064,0.00477735271788678,0.783203125,0.0131026577167538
19,"static_gaussian",1,"Equal weights",0.00284153057698249,0.0065836266896889,0.00391521623676342,0.844401041666667,0.0148779300479405
19,"static_gaussian",1,"ARIMA independent",0.0027212027805235,0.006380116731343,0.00424359871573199,0.8203125,0.0129073971960793
19,"static_gaussian",1,"Bootstrap independent",0.00272639394655714,0.00639803826019196,0.00433595890616957,0.830729166666667,0.0133555091865381
19,"static_gaussian",1,"Gaussian copula bootstrap",0.00272752019006857,0.00632191929039066,0.00370144177481438,0.837239583333333,0.0136097479922741
20,"static_gaussian",1,"WIRED-full",0.00278394678188151,0.00644252108532568,0.0037963328773102,0.790364583333333,0.0125509116125605
20,"static_gaussian",1,"No tail copula",0.00277352608786255,0.00641908627607249,0.00377307594087435,0.793619791666667,0.0126333850432926
20,"static_gaussian",1,"Static dependence",0.00279281008866489,0.00645892458395834,0.00379018590014655,0.798828125,0.0128622033440171
20,"static_gaussian",1,"Rolling dependence",0.00279034317195826,0.00645195148736441,0.00380222775643739,0.792317708333333,0.0126613061448544
20,"static_gaussian",1,"Independent marginals",0.00278903308636728,0.00650960356977631,0.00427672364247343,0.780598958333333,0.0123951642744138
20,"static_gaussian",1,"Equal weights",0.0028701827422145,0.00665188086605592,0.00385931842444427,0.79296875,0.0133981845634616
20,"static_gaussian",1,"ARIMA independent",0.00276877954223579,0.00646686345913632,0.0042140786101692,0.789713541666667,0.0124130879305305
20,"static_gaussian",1,"Bootstrap independent",0.00277430784215591,0.00647693207048687,0.00409850984960098,0.787109375,0.0122960168954484
20,"static_gaussian",1,"Gaussian copula bootstrap",0.00276966082795459,0.00639950671219768,0.00380594012726426,0.786458333333333,0.0123109704810926
21,"static_gaussian",1,"WIRED-full",0.00279464964267516,0.0065087204128789,0.00395745037418653,0.820963541666667,0.0132082949923752
21,"static_gaussian",1,"No tail copula",0.00278478763209184,0.00648775316217114,0.00398447876713873,0.802734375,0.0128608010802433
21,"static_gaussian",1,"Static dependence",0.00278550844500045,0.00650026765218982,0.0039464747449653,0.794270833333333,0.0125426304155194
21,"static_gaussian",1,"Rolling dependence",0.00278717626156782,0.00650530985193128,0.00402919268834605,0.804036458333333,0.0127178436471464
21,"static_gaussian",1,"Independent marginals",0.00278092201976281,0.00654684963183196,0.00450839565851246,0.783203125,0.0124112519026961
21,"static_gaussian",1,"Equal weights",0.002776994496901,0.00646547420143944,0.00395788447057533,0.819010416666667,0.0130257114638633
21,"static_gaussian",1,"ARIMA independent",0.00278140922180287,0.00654582938385052,0.00445125909154719,0.797526041666667,0.012650374514876
21,"static_gaussian",1,"Bootstrap independent",0.00278519294071681,0.00655191234856991,0.00455240071353856,0.791015625,0.0126215540393044
21,"static_gaussian",1,"Gaussian copula bootstrap",0.00277759917322975,0.00645287231069257,0.00395453006263849,0.790364583333333,0.0124325916656132
22,"static_gaussian",1,"WIRED-full",0.00293723893712584,0.00692186346788271,0.00423448366525921,0.7578125,0.0121333648943137
22,"static_gaussian",1,"No tail copula",0.00292611561516515,0.00690818311582064,0.00432063385776867,0.754557291666667,0.0118918387702464
22,"static_gaussian",1,"Static dependence",0.00292043575280655,0.00688279821744071,0.00418820884580705,0.767578125,0.0122690105193597
22,"static_gaussian",1,"Rolling dependence",0.00296414636378963,0.00701070292825285,0.00438317553368472,0.748697916666667,0.0118608476151647
22,"static_gaussian",1,"Independent marginals",0.00293937888345182,0.00696939017506816,0.00507299563461148,0.757161458333333,0.0120635273999149
22,"static_gaussian",1,"Equal weights",0.00275687444625989,0.00641691784829944,0.00395698942977917,0.804036458333333,0.0126967722637504
22,"static_gaussian",1,"ARIMA independent",0.00266483894613054,0.00624204850515425,0.00449783245045474,0.803385416666667,0.0122249424473946
22,"static_gaussian",1,"Bootstrap independent",0.00269890424972352,0.00629443854356198,0.00444299713480446,0.814453125,0.0126150509901521
22,"static_gaussian",1,"Gaussian copula bootstrap",0.00267500094366816,0.00619527458938255,0.00389088735895688,0.802083333333333,0.0123202104906154
23,"static_gaussian",1,"WIRED-full",0.00283628473091373,0.00661211011099196,0.00404029189584866,0.831380208333333,0.0136453628908533
23,"static_gaussian",1,"No tail copula",0.00282561481891503,0.00657635308014365,0.00407048281296723,0.829427083333333,0.0137487788597835
23,"static_gaussian",1,"Static dependence",0.00284402400528908,0.00660757803962973,0.00398820493551949,0.839192708333333,0.0139946827589498
23,"static_gaussian",1,"Rolling dependence",0.00281437012487358,0.00655640030361698,0.00388865192831882,0.826171875,0.0137165743580843
23,"static_gaussian",1,"Independent marginals",0.00284954177737499,0.00670044144986399,0.00491790609768749,0.829427083333333,0.0138299547861287
23,"static_gaussian",1,"Equal weights",0.0027727807963841,0.00642984430342718,0.00394097000761804,0.848307291666667,0.0139619087613383
23,"static_gaussian",1,"ARIMA independent",0.00278143385843404,0.00651473491776086,0.00429990477437056,0.798177083333333,0.0125256450719039
23,"static_gaussian",1,"Bootstrap independent",0.00279107166820354,0.00651291377707899,0.00418996293389494,0.777994791666667,0.01197008755811
23,"static_gaussian",1,"Gaussian copula bootstrap",0.00277281612967931,0.00642102677598523,0.00383430954144748,0.779947916666667,0.0120241173656284
24,"static_gaussian",1,"WIRED-full",0.00312374761875228,0.00727250486162669,0.00438389391126426,0.774739583333333,0.0129898038471736
24,"static_gaussian",1,"No tail copula",0.00312246379339242,0.0072488475969497,0.0043485148876338,0.772135416666667,0.0126755386907215
24,"static_gaussian",1,"Static dependence",0.00311376443401947,0.00725442785764641,0.00429600764281073,0.763020833333333,0.0125764434333667
24,"static_gaussian",1,"Rolling dependence",0.00313140163251518,0.00731166526246541,0.00436855414965816,0.768880208333333,0.0129719060635461
24,"static_gaussian",1,"Independent marginals",0.00315591256007777,0.00741019565802922,0.00544240660198302,0.774739583333333,0.0129398698709362
24,"static_gaussian",1,"Equal weights",0.00294216239869868,0.00681157449561361,0.00407731466421428,0.796223958333333,0.0128708305526555
24,"static_gaussian",1,"ARIMA independent",0.00291513936789027,0.0068001540415074,0.00455101898154836,0.791015625,0.0127247894513487
24,"static_gaussian",1,"Bootstrap independent",0.0029057415757623,0.00680024447960375,0.00465855697055482,0.795572916666667,0.0129925085940822
24,"static_gaussian",1,"Gaussian copula bootstrap",0.00290836865125389,0.00673627881255437,0.00410507395700218,0.793619791666667,0.0125524126178972
25,"static_gaussian",1,"WIRED-full",0.0029397910782634,0.00688725510234625,0.00402857122399291,0.737630208333333,0.0120895632999026
25,"static_gaussian",1,"No tail copula",0.00297148196095197,0.00692809692789028,0.00407256628719823,0.73828125,0.0124244236347654
25,"static_gaussian",1,"Static dependence",0.00297895742052139,0.00696210820608407,0.0040887589572804,0.748046875,0.0123122763399075
25,"static_gaussian",1,"Rolling dependence",0.00294816079944601,0.00689520398606277,0.00402175712637945,0.74609375,0.012142680919338
25,"static_gaussian",1,"Independent marginals",0.00297049983869594,0.00699922175930461,0.00467432656680291,0.740885416666667,0.0122692690565213
25,"static_gaussian",1,"Equal weights",0.0027354189087565,0.00638405493663006,0.0038725940594697,0.763020833333333,0.011814778779438
25,"static_gaussian",1,"ARIMA independent",0.00270737592807545,0.00636028616328425,0.00415915317781162,0.787760416666667,0.0119598327831736
25,"static_gaussian",1,"Bootstrap independent",0.00268027637238845,0.00629851171052793,0.00423413521232738,0.822916666666667,0.0125816272308381
25,"static_gaussian",1,"Gaussian copula bootstrap",0.00268201244210885,0.00624650948562307,0.00382500516195896,0.826822916666667,0.0127567096665399
26,"static_gaussian",1,"WIRED-full",0.00288378827713524,0.00666290032061516,0.00390007501980663,0.775390625,0.0125585597865627
26,"static_gaussian",1,"No tail copula",0.00288987302495762,0.00667424142807959,0.00396743853525207,0.791015625,0.0128293746747313
26,"static_gaussian",1,"Static dependence",0.0028712340696684,0.00664056991809515,0.00391000060122051,0.784505208333333,0.0126467260914225
26,"static_gaussian",1,"Rolling dependence",0.00287384319238685,0.00666148741689472,0.0039257653041399,0.779296875,0.0126775253702097
26,"static_gaussian",1,"Independent marginals",0.00285375897006708,0.0066595414027996,0.00445101457278686,0.7734375,0.012361131708728
26,"static_gaussian",1,"Equal weights",0.00277089988835436,0.00640788741882459,0.00389031340074596,0.805338541666667,0.0128411785554332
26,"static_gaussian",1,"ARIMA independent",0.00280399151258032,0.00655525258711892,0.00448412862926519,0.794921875,0.0126534269649662
26,"static_gaussian",1,"Bootstrap independent",0.00279645858177107,0.00651583903700588,0.00439211768886668,0.794921875,0.0125031337835481
26,"static_gaussian",1,"Gaussian copula bootstrap",0.00277743640555465,0.00641493682465119,0.00389214738403594,0.787109375,0.012234666313596
27,"static_gaussian",1,"WIRED-full",0.00280095102640346,0.00646059660812529,0.00389678041174929,0.83203125,0.0138951973215986
27,"static_gaussian",1,"No tail copula",0.00278731329467705,0.00646539597874145,0.00401595151583424,0.822265625,0.0138234029310009
27,"static_gaussian",1,"Static dependence",0.0027866160249924,0.00643337887817994,0.00394507457718228,0.817057291666667,0.0136074534928556
27,"static_gaussian",1,"Rolling dependence",0.00278044247240783,0.0064366973452352,0.00392366743032275,0.810546875,0.0132140055053006
27,"static_gaussian",1,"Independent marginals",0.00279191901833573,0.00653534586963835,0.00476837564461151,0.813151041666667,0.0135178826909611
27,"static_gaussian",1,"Equal weights",0.00282718854433948,0.00651774055396263,0.00400112787767772,0.823567708333333,0.0136770019968471
27,"static_gaussian",1,"ARIMA independent",0.00275905443376118,0.00645220360731317,0.00443141093462367,0.815104166666667,0.0128800940465479
27,"static_gaussian",1,"Bootstrap independent",0.002767157054891,0.00648080192622218,0.00456899473017947,0.796875,0.0129361434434112
27,"static_gaussian",1,"Gaussian copula bootstrap",0.00275701612901601,0.00638459968439707,0.00383539409311642,0.795572916666667,0.0126599927877456
28,"static_gaussian",1,"WIRED-full",0.00298189160058111,0.00693345173313831,0.00383018704509088,0.780598958333333,0.0129082130203266
28,"static_gaussian",1,"No tail copula",0.00297247679434208,0.00689882202310408,0.00384785634761702,0.774739583333333,0.0126733757268613
28,"static_gaussian",1,"Static dependence",0.00299249170130229,0.00696426252662514,0.00381383692767177,0.768229166666667,0.0123573051422659
28,"static_gaussian",1,"Rolling dependence",0.00298788309748226,0.00694442699013538,0.00378201660083135,0.768880208333333,0.0125861222445493
28,"static_gaussian",1,"Independent marginals",0.00298598244529856,0.0069976303317252,0.00461209296630115,0.787109375,0.012913897713837
28,"static_gaussian",1,"Equal weights",0.00299382343600017,0.0069136428959527,0.00384785378594445,0.828125,0.0144098950482472
28,"static_gaussian",1,"ARIMA independent",0.00294223537933522,0.00689032263526794,0.00426772830365442,0.759765625,0.0120432696856662
28,"static_gaussian",1,"Bootstrap independent",0.0029130548487171,0.00678505668116258,0.00412906612335918,0.7578125,0.0120172676043114
28,"static_gaussian",1,"Gaussian copula bootstrap",0.00291686020247668,0.00672230697899153,0.00377429811434493,0.75390625,0.0118851297807138
29,"static_gaussian",1,"WIRED-full",0.00278959990583664,0.00649979201007275,0.0041779949677273,0.815104166666667,0.0132172174359321
29,"static_gaussian",1,"No tail copula",0.00276777614394168,0.00642671550931695,0.00417538202278401,0.79296875,0.0125827190410305
29,"static_gaussian",1,"Static dependence",0.00277925825090373,0.00647163688309234,0.00403531602977763,0.803385416666667,0.0128400389565083
29,"static_gaussian",1,"Rolling dependence",0.00277618521093074,0.00647644386881431,0.0040211352806516,0.807291666666667,0.0131097029107009
29,"static_gaussian",1,"Independent marginals",0.00278382818517692,0.00655293295844498,0.00507710618896899,0.818359375,0.0134024218537747
29,"static_gaussian",1,"Equal weights",0.0027562399140194,0.0063817814612588,0.00393891189055706,0.8125,0.0128499891459695
29,"static_gaussian",1,"ARIMA independent",0.00275928137294052,0.00646732054032797,0.00444839476089521,0.798177083333333,0.0125560949132571
29,"static_gaussian",1,"Bootstrap independent",0.00272820079603755,0.00637385371518986,0.00444834880651373,0.789713541666667,0.0122179363999458
29,"static_gaussian",1,"Gaussian copula bootstrap",0.00272505189895955,0.00629772430155314,0.00387726842520172,0.781901041666667,0.0118419250015052
30,"static_gaussian",1,"WIRED-full",0.0027941466459311,0.00653887407258498,0.00403350829298575,0.75,0.0113609322151258
30,"static_gaussian",1,"No tail copula",0.00276619424738508,0.00648175893386176,0.0039776699696135,0.761067708333333,0.0116756284423208
30,"static_gaussian",1,"Static dependence",0.00277641680481416,0.00652221792769541,0.00405943531154924,0.766927083333333,0.0118376266788563
30,"static_gaussian",1,"Rolling dependence",0.00278773429785955,0.00651248111729142,0.00409498641898874,0.770182291666667,0.0117638576887501
30,"static_gaussian",1,"Independent marginals",0.00278945032554513,0.00656309743253665,0.00443340481534248,0.766927083333333,0.0117223501861589
30,"static_gaussian",1,"Equal weights",0.00272351811147143,0.00636779848026071,0.0038709605467304,0.798828125,0.0121373096489369
30,"static_gaussian",1,"ARIMA independent",0.00272846334467839,0.00642184822461657,0.00427550223291129,0.789713541666667,0.012023258899211
30,"static_gaussian",1,"Bootstrap independent",0.00270198265089404,0.00632121427609607,0.00407350093441331,0.768229166666667,0.0114140331195205
30,"static_gaussian",1,"Gaussian copula bootstrap",0.00270411495783807,0.00630437705748331,0.00391271621987022,0.776041666666667,0.0118716817152495
1,"static_gaussian",3,"WIRED-full",0.00541320189458319,0.0125740721743377,0.00849204034702175,0.684244791666667,0.0189369856531678
1,"static_gaussian",3,"No tail copula",0.0053150933880192,0.0123494596221371,0.00816563836416157,0.698567708333333,0.0194248335264458
1,"static_gaussian",3,"Static dependence",0.00543929407675944,0.0126665150612951,0.00854061492710497,0.690104166666667,0.0196477734394571
1,"static_gaussian",3,"Rolling dependence",0.00533691223397049,0.0124787873639258,0.00860730027673853,0.703776041666667,0.0193399039038061
1,"static_gaussian",3,"Independent marginals",0.00531184223165724,0.0123712655978084,0.00873031885552907,0.694661458333333,0.0191086859007955
1,"static_gaussian",3,"Equal weights",0.00497814225571891,0.0116078540541042,0.00747767075491906,0.755208333333333,0.0203035346572446
1,"static_gaussian",3,"ARIMA independent",0.00470809644982618,0.0110565078409802,0.00721388973607583,0.783203125,0.0205579835583799
1,"static_gaussian",3,"Bootstrap independent",0.0047541219624314,0.0111231212424292,0.00698940845123703,0.752604166666667,0.0196531596843258
1,"static_gaussian",3,"Gaussian copula bootstrap",0.00474715233974477,0.0109999742304623,0.00668973716792161,0.783854166666667,0.020796743270412
2,"static_gaussian",3,"WIRED-full",0.00516107709992845,0.0119907038730513,0.00693106556667963,0.764973958333333,0.0209079107862298
2,"static_gaussian",3,"No tail copula",0.0052489177388669,0.0121426657969235,0.00684246759841451,0.748046875,0.0201186030793604
2,"static_gaussian",3,"Static dependence",0.00522802303345155,0.012094201965628,0.00689803489853147,0.746744791666667,0.0202650595361823
2,"static_gaussian",3,"Rolling dependence",0.00533460842219271,0.0123177381382205,0.00693908365269814,0.743489583333333,0.0202577460580342
2,"static_gaussian",3,"Independent marginals",0.0052029857411353,0.0121458606445017,0.00806231127932397,0.758463541666667,0.0206965451806029
2,"static_gaussian",3,"Equal weights",0.00505877751926092,0.0117230423457211,0.00690749393763255,0.791666666666667,0.0221172244299777
2,"static_gaussian",3,"ARIMA independent",0.00487572455077719,0.0113993160823622,0.00736807285925258,0.772786458333333,0.0207619038767848
2,"static_gaussian",3,"Bootstrap independent",0.00491306649998735,0.0114698815740341,0.00783940618890406,0.836588541666667,0.0236444676472407
2,"static_gaussian",3,"Gaussian copula bootstrap",0.00490257488629259,0.0113365635234885,0.00689005698752518,0.819010416666667,0.02268279436285
3,"static_gaussian",3,"WIRED-full",0.00568025099851245,0.0133024050518166,0.00908898726379602,0.750651041666667,0.0229354140494077
3,"static_gaussian",3,"No tail copula",0.00564465894661095,0.0131684975625483,0.0089245285161455,0.75,0.0225603650932847
3,"static_gaussian",3,"Static dependence",0.00569028950967137,0.0133409657286792,0.00915112675832604,0.733723958333333,0.0222139757008851
3,"static_gaussian",3,"Rolling dependence",0.00577964505887435,0.0135848923170186,0.00953771561873139,0.751953125,0.0234345187951698
3,"static_gaussian",3,"Independent marginals",0.00575532222101175,0.0135003179798253,0.0110465968724142,0.768229166666667,0.023918429296334
3,"static_gaussian",3,"Equal weights",0.00491409813581254,0.0113663452310809,0.00688552686997311,0.8046875,0.0231721556729474
3,"static_gaussian",3,"ARIMA independent",0.00478184610495137,0.0111878321369152,0.00756906932442322,0.794921875,0.0219977499244602
3,"static_gaussian",3,"Bootstrap independent",0.00483399862287774,0.0113086547484721,0.00728398190378913,0.768880208333333,0.0206022154593634
3,"static_gaussian",3,"Gaussian copula bootstrap",0.00483067572902201,0.0111632025265583,0.00660412683304797,0.772786458333333,0.0207152152463738
4,"static_gaussian",3,"WIRED-full",0.00468700736847604,0.0109129658607393,0.00687164515904907,0.783854166666667,0.0209006810906351
4,"static_gaussian",3,"No tail copula",0.00467591668670908,0.010900877784763,0.00681550011100308,0.785807291666667,0.0209283490150449
4,"static_gaussian",3,"Static dependence",0.00467452429178435,0.0108686436485819,0.00659063948547148,0.791666666666667,0.0214049058040071
4,"static_gaussian",3,"Rolling dependence",0.00469383416687209,0.0109260701370833,0.00661026079043343,0.790364583333333,0.0210512395406906
4,"static_gaussian",3,"Independent marginals",0.00469907568155942,0.0110114713641425,0.00747223212169619,0.789713541666667,0.0214212124325612
4,"static_gaussian",3,"Equal weights",0.00472138236950239,0.0110075975402054,0.0070923092179462,0.847005208333333,0.0239135687814686
4,"static_gaussian",3,"ARIMA independent",0.00462173760745587,0.0108860771673297,0.00748783872499891,0.831380208333333,0.0226391131265741
4,"static_gaussian",3,"Bootstrap independent",0.00464726063367906,0.0108818652550983,0.00748065003047084,0.833333333333333,0.0227099795688719
4,"static_gaussian",3,"Gaussian copula bootstrap",0.00465007741491668,0.0107914586931752,0.00661500234548652,0.830729166666667,0.0224908117973106
5,"static_gaussian",3,"WIRED-full",0.00484508078594929,0.0112624398100898,0.00704150607291676,0.750651041666667,0.0198372996523246
5,"static_gaussian",3,"No tail copula",0.00481852268244149,0.0111743562014624,0.00690971846373035,0.772786458333333,0.0205825177433137
5,"static_gaussian",3,"Static dependence",0.00483036000587492,0.0111995763832334,0.00686015740565817,0.759114583333333,0.0200942353238507
5,"static_gaussian",3,"Rolling dependence",0.00484030824001618,0.0112158285454062,0.00685861695631483,0.761067708333333,0.0201808003525179
5,"static_gaussian",3,"Independent marginals",0.00482410695886913,0.0112758944765085,0.00760810765113537,0.783203125,0.0212013235396144
5,"static_gaussian",3,"Equal weights",0.00485030452627591,0.0112628174249761,0.00690991476144076,0.75390625,0.0199709474483617
5,"static_gaussian",3,"ARIMA independent",0.00480237729971662,0.0112490228788697,0.00696185295448022,0.738932291666667,0.0189676386745573
5,"static_gaussian",3,"Bootstrap independent",0.00488072538786535,0.0114074588256931,0.00696297791842867,0.7578125,0.019989405691686
5,"static_gaussian",3,"Gaussian copula bootstrap",0.00483337637589526,0.0112153536443123,0.00676041554484486,0.749348958333333,0.0195519288412769
6,"static_gaussian",3,"WIRED-full",0.00483017902323531,0.0111821392485999,0.0066651622263712,0.80078125,0.0216953265019132
6,"static_gaussian",3,"No tail copula",0.00487741031755973,0.0112551774369991,0.00675918856770031,0.80078125,0.0219569691765503
6,"static_gaussian",3,"Static dependence",0.0048439113551234,0.0111821083503522,0.00658728689150601,0.79296875,0.0212634539953258
6,"static_gaussian",3,"Rolling dependence",0.0048533590796523,0.0111956346955287,0.00651217701911847,0.813802083333333,0.0225747228426656
6,"static_gaussian",3,"Independent marginals",0.0048642993878051,0.0113567818011392,0.00744333449830575,0.790364583333333,0.0213401572426779
6,"static_gaussian",3,"Equal weights",0.00483303358822099,0.0111782942638317,0.00666477055212039,0.791015625,0.0212936434235726
6,"static_gaussian",3,"ARIMA independent",0.00482612945265224,0.0112793535656279,0.00748171737183962,0.795572916666667,0.0215807775904947
6,"static_gaussian",3,"Bootstrap independent",0.00488571824246349,0.0113265597502451,0.00733404884832951,0.780598958333333,0.0215894455963207
6,"static_gaussian",3,"Gaussian copula bootstrap",0.00488674746791592,0.0112125194114123,0.00651784515317197,0.782552083333333,0.021381396541659
7,"static_gaussian",3,"WIRED-full",0.00514176226967609,0.0118392502493981,0.00677163245491627,0.67578125,0.0177515038502612
7,"static_gaussian",3,"No tail copula",0.00516118916878888,0.0118282305487931,0.00676355637291202,0.684244791666667,0.0180780696497677
7,"static_gaussian",3,"Static dependence",0.00517166948352268,0.0118668229908677,0.00672379553416075,0.692057291666667,0.0186167148425675
7,"static_gaussian",3,"Rolling dependence",0.00514620479982087,0.0118836893314632,0.00672302810181649,0.657552083333333,0.0170981458916156
7,"static_gaussian",3,"Independent marginals",0.00523880859503686,0.0120778836959508,0.00729395089122292,0.66796875,0.0175083923848261
7,"static_gaussian",3,"Equal weights",0.00491931998607703,0.0113595767799633,0.00666171155989802,0.741536458333333,0.0198341188251666
7,"static_gaussian",3,"ARIMA independent",0.00493392228020686,0.0115636968697114,0.00789790619821389,0.776041666666667,0.0215419812545128
7,"static_gaussian",3,"Bootstrap independent",0.00486394125240482,0.0113458983066416,0.00791056404599645,0.8046875,0.0218148985128884
7,"static_gaussian",3,"Gaussian copula bootstrap",0.00485111664768811,0.0111628035321051,0.00673593861344398,0.802083333333333,0.0217400130802812
8,"static_gaussian",3,"WIRED-full",0.00540281134034587,0.0127259417802423,0.00774770131630229,0.748046875,0.0218214359914669
8,"static_gaussian",3,"No tail copula",0.00538971016119009,0.0127277592284099,0.00787083803440619,0.749348958333333,0.0224660242180521
8,"static_gaussian",3,"Static dependence",0.00544131287528238,0.0128572250752202,0.0077667536221887,0.711588541666667,0.0212239525612457
8,"static_gaussian",3,"Rolling dependence",0.00549678783299383,0.0129621014726907,0.00814532893704881,0.715494791666667,0.0207407161427521
8,"static_gaussian",3,"Independent marginals",0.00534181793591008,0.0126391642267499,0.0088618709002182,0.73828125,0.0218590289922242
8,"static_gaussian",3,"Equal weights",0.00489307133731231,0.0113962010957846,0.00707159914937903,0.787109375,0.0218764101627875
8,"static_gaussian",3,"ARIMA independent",0.00472386618184396,0.0111104417678231,0.00755858611248373,0.780598958333333,0.0206945577820605
8,"static_gaussian",3,"Bootstrap independent",0.00479352980615292,0.0112078480658099,0.00755162971161266,0.771484375,0.020223563751753
8,"static_gaussian",3,"Gaussian copula bootstrap",0.00476971879770161,0.0110475022356651,0.00685618336502039,0.8125,0.0220178364151049
9,"static_gaussian",3,"WIRED-full",0.00481798919973748,0.0111469618966047,0.00668514203146941,0.819010416666667,0.022843747349508
9,"static_gaussian",3,"No tail copula",0.00482074369663816,0.0111301661833401,0.0066990858351055,0.796875,0.0214285769846765
9,"static_gaussian",3,"Static dependence",0.0048073096774442,0.0111215617043376,0.00660155601041328,0.7890625,0.0211897742174365
9,"static_gaussian",3,"Rolling dependence",0.00482039832948101,0.0111687598666237,0.00674735348395394,0.817708333333333,0.0223053024073137
9,"static_gaussian",3,"Independent marginals",0.0048253052619189,0.0112902959652238,0.00798050456684821,0.80859375,0.0220639385801809
9,"static_gaussian",3,"Equal weights",0.00480144869892086,0.0110965724983612,0.00656953686948657,0.809895833333333,0.0223433516046957
9,"static_gaussian",3,"ARIMA independent",0.00485782938048424,0.0113826454653073,0.00815864267482752,0.81640625,0.0229081994677138
9,"static_gaussian",3,"Bootstrap independent",0.00481522705865188,0.0112497384000652,0.00814148760362435,0.80078125,0.0216864962545568
9,"static_gaussian",3,"Gaussian copula bootstrap",0.00481463391035607,0.0111342071116002,0.00691205966603636,0.807942708333333,0.0219009774732402
10,"static_gaussian",3,"WIRED-full",0.00499707524361977,0.0116138094714059,0.00709023411672347,0.749348958333333,0.020309743362959
10,"static_gaussian",3,"No tail copula",0.00498833486689267,0.0115895138021855,0.00702851165036424,0.757161458333333,0.0204255409112988
10,"static_gaussian",3,"Static dependence",0.00502301102687848,0.0117042461039291,0.00709840683535902,0.751953125,0.0204505686133722
10,"static_gaussian",3,"Rolling dependence",0.00497403082583327,0.0115754599096955,0.00708757910469016,0.787109375,0.0219096391969767
10,"static_gaussian",3,"Independent marginals",0.00492180288928738,0.0115389854257403,0.00796309815121106,0.766927083333333,0.0206301206464802
10,"static_gaussian",3,"Equal weights",0.0048425026525437,0.0112991936290667,0.0069643586623089,0.794921875,0.0219718329025347
10,"static_gaussian",3,"ARIMA independent",0.00485811028120969,0.0114085920554323,0.0082242893905724,0.798828125,0.0221556431636752
10,"static_gaussian",3,"Bootstrap independent",0.00491608255259807,0.0115210973337571,0.00801121114505157,0.800130208333333,0.0228712307001802
10,"static_gaussian",3,"Gaussian copula bootstrap",0.00495155382938646,0.0114265357225949,0.0069860900800903,0.798177083333333,0.0238352990048591
11,"static_gaussian",3,"WIRED-full",0.00659879771607884,0.0158629458513636,0.0105463508595773,0.685546875,0.0220717772585838
11,"static_gaussian",3,"No tail copula",0.00653905860897474,0.015560318010669,0.0101211339861422,0.715494791666667,0.0231160707289605
11,"static_gaussian",3,"Static dependence",0.00657902163051866,0.0156702523006257,0.010375513492152,0.749348958333333,0.0243580662183792
11,"static_gaussian",3,"Rolling dependence",0.00651927270856576,0.0156476280301279,0.0109277165656614,0.7265625,0.0233242898367687
11,"static_gaussian",3,"Independent marginals",0.00696108509581029,0.01672744137426,0.0132979572007386,0.669921875,0.0225329835909172
11,"static_gaussian",3,"Equal weights",0.00519703252245927,0.0119994513070993,0.00677484648308694,0.803385416666667,0.0240024754206643
11,"static_gaussian",3,"ARIMA independent",0.00496923922617766,0.0116395394591613,0.00871534583966475,0.828776041666667,0.0240695631950291
11,"static_gaussian",3,"Bootstrap independent",0.00503328317404363,0.0117836026679229,0.00835693281920125,0.809244791666667,0.0236250935165157
11,"static_gaussian",3,"Gaussian copula bootstrap",0.00503531343482281,0.0115917354678635,0.00665330743387445,0.791015625,0.0225195199464235
12,"static_gaussian",3,"WIRED-full",0.0047227658697551,0.0109728612242785,0.00682263987310272,0.847005208333333,0.0237734977087966
12,"static_gaussian",3,"No tail copula",0.00471961586349297,0.0109913244293995,0.00684895345805768,0.846354166666667,0.0239293967602791
12,"static_gaussian",3,"Static dependence",0.00472577979990316,0.0109765934691197,0.00682532287996201,0.845703125,0.0240221734100548
12,"static_gaussian",3,"Rolling dependence",0.00473362003882747,0.010994587188859,0.00691313634510341,0.844401041666667,0.0238341966037454
12,"static_gaussian",3,"Independent marginals",0.00474782936311414,0.0111482578455951,0.0083888093943853,0.83984375,0.0239697730810742
12,"static_gaussian",3,"Equal weights",0.0047264176269698,0.0109981446793246,0.00691611376798401,0.854166666666667,0.0242781946043332
12,"static_gaussian",3,"ARIMA independent",0.00474668552886819,0.0111627231813171,0.00837950862674438,0.845703125,0.0240527455711397
12,"static_gaussian",3,"Bootstrap independent",0.00475523840907968,0.0111806183168598,0.00785420369807568,0.833333333333333,0.0228759458977559
12,"static_gaussian",3,"Gaussian copula bootstrap",0.00474115695103347,0.0110100873509065,0.00674157738889277,0.833333333333333,0.0231019869356843
13,"static_gaussian",3,"WIRED-full",0.00652027621944888,0.0156301070311426,0.0125457182344837,0.7734375,0.0271511602335179
13,"static_gaussian",3,"No tail copula",0.00681996103517508,0.0163291135210794,0.012558571336077,0.710286458333333,0.0251825500488413
13,"static_gaussian",3,"Static dependence",0.00658048939178625,0.0157809867683503,0.0123117960492602,0.760416666666667,0.025686961081852
13,"static_gaussian",3,"Rolling dependence",0.0066095939350985,0.0158784818762748,0.0119532822463558,0.774739583333333,0.0263920516624368
13,"static_gaussian",3,"Independent marginals",0.00666974735437106,0.0161091031916077,0.015198382643388,0.767578125,0.0264753624914979
13,"static_gaussian",3,"Equal weights",0.0052534555654254,0.0121381616839452,0.00749748402489393,0.828776041666667,0.0258403748300935
13,"static_gaussian",3,"ARIMA independent",0.00476266847839955,0.0111640201658125,0.00799897181517483,0.813151041666667,0.0220406756363975
13,"static_gaussian",3,"Bootstrap independent",0.00484271768334138,0.0112735703523478,0.00746248920321521,0.777994791666667,0.0204998242832272
13,"static_gaussian",3,"Gaussian copula bootstrap",0.00481771382015537,0.0110892889661785,0.00656781885525479,0.783203125,0.020818405576475
14,"static_gaussian",3,"WIRED-full",0.00601349538045983,0.0141292239952723,0.00871134124688548,0.734375,0.024001439538727
14,"static_gaussian",3,"No tail copula",0.00597261315070838,0.0139468001828685,0.00872652128878162,0.741536458333333,0.0233692156818223
14,"static_gaussian",3,"Static dependence",0.00591567307620616,0.0138731764788739,0.00853030330635515,0.757161458333333,0.0242560567077477
14,"static_gaussian",3,"Rolling dependence",0.00590610699510458,0.0138383681602201,0.0085846685856112,0.755859375,0.0238444932167635
14,"static_gaussian",3,"Independent marginals",0.00585562458160353,0.0137366850198772,0.0107798751418769,0.775390625,0.0245497825552499
14,"static_gaussian",3,"Equal weights",0.00503943762030694,0.0117352221263455,0.00738859473862358,0.833333333333333,0.0247294338463481
14,"static_gaussian",3,"ARIMA independent",0.00480582098190202,0.0112666359201357,0.00812785256398521,0.798828125,0.021813866467604
14,"static_gaussian",3,"Bootstrap independent",0.00484527900183037,0.0113328345954117,0.00847785398445806,0.827473958333333,0.0231945240485721
14,"static_gaussian",3,"Gaussian copula bootstrap",0.00485364316399197,0.0112342534720768,0.00714534969684485,0.831380208333333,0.0233030452628826
15,"static_gaussian",3,"WIRED-full",0.00480750697055863,0.0110928016416665,0.00656231862558251,0.736328125,0.0189355657334608
15,"static_gaussian",3,"No tail copula",0.00482514012922948,0.0111068391658126,0.00650538588375194,0.745442708333333,0.0193436451067089
15,"static_gaussian",3,"Static dependence",0.00483771870793002,0.0111486160766846,0.00675154890309118,0.727864583333333,0.0186875286890011
15,"static_gaussian",3,"Rolling dependence",0.00480399646010965,0.0110770881404862,0.00650783725373889,0.741536458333333,0.0191047400726873
15,"static_gaussian",3,"Independent marginals",0.00482516754535737,0.0112047819214395,0.00686461318720994,0.73046875,0.0187403672073625
15,"static_gaussian",3,"Equal weights",0.00482143860889947,0.0111267312787831,0.00651281033619904,0.759765625,0.0198260687461053
15,"static_gaussian",3,"ARIMA independent",0.00490785888180075,0.0114544160948404,0.00783640394097647,0.791666666666667,0.0216488597608665
15,"static_gaussian",3,"Bootstrap independent",0.00479245543057949,0.0111635416871062,0.0074965244970669,0.779947916666667,0.020389471981056
15,"static_gaussian",3,"Gaussian copula bootstrap",0.00479968618166917,0.0110599137424201,0.00649041611744379,0.795572916666667,0.0212981927208169
16,"static_gaussian",3,"WIRED-full",0.00496166034659181,0.0114732152967451,0.00649498234732543,0.796875,0.021803803533896
16,"static_gaussian",3,"No tail copula",0.00496476062193818,0.0114728390203585,0.00649693832752733,0.78515625,0.0215046147188313
16,"static_gaussian",3,"Static dependence",0.00489580508364377,0.0113185014538973,0.00646226668070973,0.8046875,0.0221597742944765
16,"static_gaussian",3,"Rolling dependence",0.00502726239231862,0.0116236006579903,0.00651179858826171,0.766276041666667,0.0207897491411545
16,"static_gaussian",3,"Independent marginals",0.00491906427828393,0.0114945313310886,0.00756415589334669,0.772135416666667,0.0210268083727093
16,"static_gaussian",3,"Equal weights",0.00486700100193236,0.0112436624259114,0.00647300344853827,0.810546875,0.0223742759230587
16,"static_gaussian",3,"ARIMA independent",0.00481295213090873,0.0113171346617833,0.00814667254228824,0.8125,0.0223592702744147
16,"static_gaussian",3,"Bootstrap independent",0.00475271222549772,0.0110773441507334,0.00797637663211351,0.827473958333333,0.0227176218865083
16,"static_gaussian",3,"Gaussian copula bootstrap",0.00476518115202931,0.0110074256466425,0.00647818549117402,0.84765625,0.0239832682309521
17,"static_gaussian",3,"WIRED-full",0.00511615877689458,0.011936933404848,0.00638458942450538,0.761067708333333,0.0207120949159269
17,"static_gaussian",3,"No tail copula",0.00506906447615104,0.0118180138337848,0.00638114280235832,0.778645833333333,0.0214937714084601
17,"static_gaussian",3,"Static dependence",0.00510378405521136,0.0118882852924659,0.00637637939824875,0.772786458333333,0.0209298568735295
17,"static_gaussian",3,"Rolling dependence",0.00509541641267908,0.0118577467103362,0.00645666565087155,0.766927083333333,0.0206774128693856
17,"static_gaussian",3,"Independent marginals",0.00510782592524648,0.0119957217058754,0.00735978547755662,0.760416666666667,0.0205645479849965
17,"static_gaussian",3,"Equal weights",0.00508355846965649,0.0118651276879653,0.00636704369709775,0.781901041666667,0.0216006786350214
17,"static_gaussian",3,"ARIMA independent",0.00490871078238891,0.0115119065770959,0.00692549875412974,0.765625,0.0209336088844383
17,"static_gaussian",3,"Bootstrap independent",0.0049480673501453,0.0115644617517009,0.00732395192098901,0.796223958333333,0.0220486305179553
17,"static_gaussian",3,"Gaussian copula bootstrap",0.00491961981575578,0.0113724856079603,0.00635788926798414,0.782552083333333,0.0211552646839058
18,"static_gaussian",3,"WIRED-full",0.00521727035465582,0.012117541070392,0.00737155826677164,0.76953125,0.021783137901726
18,"static_gaussian",3,"No tail copula",0.00532952102630865,0.0123341720876495,0.00738930388780162,0.748046875,0.0212878872796959
18,"static_gaussian",3,"Static dependence",0.00526287831741553,0.0122063998907697,0.00734492963616349,0.7578125,0.021559176485988
18,"static_gaussian",3,"Rolling dependence",0.0052747238607307,0.0122292751029201,0.00764946199656415,0.75390625,0.0212924609965751
18,"static_gaussian",3,"Independent marginals",0.00529180766759581,0.0122743887328556,0.00872051392771461,0.7578125,0.0214423005523542
18,"static_gaussian",3,"Equal weights",0.00483979148006579,0.0112399741868965,0.00674928375842706,0.791666666666667,0.0214383106313613
18,"static_gaussian",3,"ARIMA independent",0.00470753447588332,0.0110710229455093,0.00732439393561884,0.782552083333333,0.0205181506427084
18,"static_gaussian",3,"Bootstrap independent",0.00470278799123398,0.0109823776576411,0.00695039322725271,0.781901041666667,0.020396839928229
18,"static_gaussian",3,"Gaussian copula bootstrap",0.00472099148148897,0.0109335345884825,0.00656729394598446,0.794270833333333,0.0213732156062958
19,"static_gaussian",3,"WIRED-full",0.00527704879827478,0.0121261465470814,0.00679740137818504,0.744791666666667,0.0220120184408557
19,"static_gaussian",3,"No tail copula",0.0052585640498945,0.0120429942857829,0.006886784512883,0.751953125,0.022125322684778
19,"static_gaussian",3,"Static dependence",0.00521119292913829,0.0119463971461295,0.0067896699768212,0.75390625,0.0218085741321639
19,"static_gaussian",3,"Rolling dependence",0.0052832309541585,0.0121238902492178,0.00679018834880568,0.751953125,0.0220475363549337
19,"static_gaussian",3,"Independent marginals",0.00513870280575222,0.0119250301113518,0.00796424201398191,0.763671875,0.0221111339456064
19,"static_gaussian",3,"Equal weights",0.00500105963914645,0.0115233509062561,0.00681173645775961,0.791015625,0.0228774104804389
19,"static_gaussian",3,"ARIMA independent",0.00491413819750152,0.0114443636366054,0.00718954105566913,0.73828125,0.0201507060115046
19,"static_gaussian",3,"Bootstrap independent",0.00489789189248939,0.0114182835594246,0.00786914034795915,0.79296875,0.0227475597451942
19,"static_gaussian",3,"Gaussian copula bootstrap",0.00489133009075371,0.0112626895659408,0.00670691102256083,0.800130208333333,0.0229760285231632
20,"static_gaussian",3,"WIRED-full",0.00478439289822541,0.0110510822851998,0.00642153281326604,0.736328125,0.0192535904510212
20,"static_gaussian",3,"No tail copula",0.00478522735827566,0.0110310474869555,0.0065289414641496,0.73828125,0.0192949141779236
20,"static_gaussian",3,"Static dependence",0.00478791764517325,0.0110382863526021,0.00636280739288257,0.740885416666667,0.0193071895405496
20,"static_gaussian",3,"Rolling dependence",0.00478935163304919,0.011029271374988,0.00640602226104593,0.748697916666667,0.0197418895038036
20,"static_gaussian",3,"Independent marginals",0.00478969241061619,0.0111314653067985,0.00701783337139032,0.742838541666667,0.0195852954597802
20,"static_gaussian",3,"Equal weights",0.00477708106412929,0.0110673213891219,0.00662787587683869,0.774739583333333,0.020505049172784
20,"static_gaussian",3,"ARIMA independent",0.00478980284225528,0.0111389847629658,0.0071429914007218,0.762369791666667,0.0202801595316212
20,"static_gaussian",3,"Bootstrap independent",0.00477738413111499,0.0110615225498539,0.00683650552334517,0.732421875,0.0188199310802774
20,"static_gaussian",3,"Gaussian copula bootstrap",0.00482147743629269,0.0110394983592085,0.00631874863741361,0.724609375,0.0186500161237374
21,"static_gaussian",3,"WIRED-full",0.00532569951544818,0.0124806472582609,0.00780983928386312,0.724609375,0.0209212838218436
21,"static_gaussian",3,"No tail copula",0.00541559755745718,0.0126426428970071,0.00785760217505721,0.703776041666667,0.0204537161593517
21,"static_gaussian",3,"Static dependence",0.00541740333110841,0.0127175368347976,0.00814610400833263,0.71875,0.0210968393801426
21,"static_gaussian",3,"Rolling dependence",0.00532082909068447,0.0124290300556602,0.00780380847412443,0.733072916666667,0.0213846230389634
21,"static_gaussian",3,"Independent marginals",0.00539415193802376,0.012629668488694,0.00883113226973621,0.705729166666667,0.0202503557575888
21,"static_gaussian",3,"Equal weights",0.00493218535735937,0.0115106768131099,0.00698720683114769,0.797526041666667,0.0226233895212306
21,"static_gaussian",3,"ARIMA independent",0.00476272374370357,0.0111245936854588,0.00707081632156729,0.774739583333333,0.0205469280560889
21,"static_gaussian",3,"Bootstrap independent",0.00477169922878716,0.0111224669419063,0.00687675537009797,0.763671875,0.0201541741650197
21,"static_gaussian",3,"Gaussian copula bootstrap",0.00476814623001426,0.0110314762963033,0.0065341598892345,0.768880208333333,0.0200805628593827
22,"static_gaussian",3,"WIRED-full",0.00544531203868534,0.0126063133503587,0.00681458289558144,0.713541666666667,0.0199274825008546
22,"static_gaussian",3,"No tail copula",0.00548775079434497,0.0127046690240919,0.00702544672685776,0.724609375,0.0207676604360641
22,"static_gaussian",3,"Static dependence",0.00555258491574062,0.0128746088561792,0.00692203400172262,0.711588541666667,0.0205018813022036
22,"static_gaussian",3,"Rolling dependence",0.00565186452361985,0.0130521390092658,0.00674683701072574,0.690104166666667,0.0195265909966198
22,"static_gaussian",3,"Independent marginals",0.00566913625950287,0.0131933432083185,0.00754149512879313,0.698567708333333,0.0200329125483289
22,"static_gaussian",3,"Equal weights",0.00504643208607103,0.0116840736535979,0.00681658474383675,0.782552083333333,0.0221927704668142
22,"static_gaussian",3,"ARIMA independent",0.00502481736486291,0.0116629724713398,0.00720603011664179,0.742838541666667,0.0208025088984326
22,"static_gaussian",3,"Bootstrap independent",0.00484236534403198,0.0113005938383871,0.00755806861876466,0.800130208333333,0.0224913902725201
22,"static_gaussian",3,"Gaussian copula bootstrap",0.00485053006319252,0.0111960989508812,0.00688549886586121,0.803385416666667,0.0226734635385398
23,"static_gaussian",3,"WIRED-full",0.00502904715035978,0.011728872694395,0.00744847472896099,0.801432291666667,0.0223194296622708
23,"static_gaussian",3,"No tail copula",0.00500258615735596,0.011672771254349,0.00729785817793498,0.817057291666667,0.0229351377156954
23,"static_gaussian",3,"Static dependence",0.00498671215447186,0.0116583991094877,0.00725359789886704,0.798177083333333,0.0220064142732864
23,"static_gaussian",3,"Rolling dependence",0.00502555208195224,0.0117197810871126,0.00721827330709762,0.815755208333333,0.0230763910710751
23,"static_gaussian",3,"Independent marginals",0.00502337709133235,0.0118114243293688,0.00816341276982839,0.807291666666667,0.0225415141939089
23,"static_gaussian",3,"Equal weights",0.00501328827078,0.0117152308717151,0.00730557646437736,0.791666666666667,0.0222578412142901
23,"static_gaussian",3,"ARIMA independent",0.0052017285937409,0.0123814450881722,0.00881060902407827,0.814453125,0.0237007743195759
23,"static_gaussian",3,"Bootstrap independent",0.00500757441787303,0.0117922220322271,0.00853649404154732,0.806640625,0.0233356419087265
23,"static_gaussian",3,"Gaussian copula bootstrap",0.00498137705838898,0.0116237734351778,0.00710544168384526,0.809895833333333,0.0237535714359895
24,"static_gaussian",3,"WIRED-full",0.00500212349143897,0.0116310950169946,0.00703420812830525,0.819661458333333,0.0240180651367328
24,"static_gaussian",3,"No tail copula",0.00497379873454694,0.0115564310899561,0.00696247780419114,0.796223958333333,0.0223166136225081
24,"static_gaussian",3,"Static dependence",0.00513440405417991,0.0119033078250456,0.00721225380685663,0.822265625,0.0239317732777805
24,"static_gaussian",3,"Rolling dependence",0.00494199815289094,0.0114617274575413,0.00709909272755535,0.82421875,0.0237816568245457
24,"static_gaussian",3,"Independent marginals",0.005050358808151,0.0117634869072516,0.00850780525533037,0.794270833333333,0.0225982003710262
24,"static_gaussian",3,"Equal weights",0.00505196136131791,0.011749777940834,0.007138093739871,0.809895833333333,0.0234858989881282
24,"static_gaussian",3,"ARIMA independent",0.00478290143522909,0.0112609243138999,0.00828695539967264,0.814453125,0.0227342437955147
24,"static_gaussian",3,"Bootstrap independent",0.00481223745242588,0.0111973688096409,0.00872719514542362,0.833333333333333,0.0239554159906039
24,"static_gaussian",3,"Gaussian copula bootstrap",0.00478671491234806,0.0110430408981677,0.0069635951590887,0.811197916666667,0.022639384417834
25,"static_gaussian",3,"WIRED-full",0.00472697623275213,0.0109874535593087,0.00658054383439655,0.783854166666667,0.0207763518474602
25,"static_gaussian",3,"No tail copula",0.00478082909092145,0.0110971550935329,0.00655474123742325,0.799479166666667,0.0220002765204861
25,"static_gaussian",3,"Static dependence",0.00474603841244377,0.0109987152548508,0.00656246085010324,0.787109375,0.0214265229544619
25,"static_gaussian",3,"Rolling dependence",0.00478320412587329,0.0110986710337907,0.00657838039723942,0.774088541666667,0.0206589335512208
25,"static_gaussian",3,"Independent marginals",0.00474987312796143,0.0111317503320977,0.00749713816390787,0.787760416666667,0.0212576064807161
25,"static_gaussian",3,"Equal weights",0.00477838079447722,0.0110724439456097,0.00661711769330383,0.79296875,0.0214223959307987
25,"static_gaussian",3,"ARIMA independent",0.00476279726220674,0.0111773562586314,0.00769407867291183,0.8203125,0.0231145722902487
25,"static_gaussian",3,"Bootstrap independent",0.00484890996785402,0.0112635201179192,0.00728353151162164,0.794921875,0.0219273732733929
25,"static_gaussian",3,"Gaussian copula bootstrap",0.00485790907602992,0.0112175027484866,0.00653515411526802,0.79296875,0.0214394624853215
26,"static_gaussian",3,"WIRED-full",0.00526644294538947,0.012201763671416,0.00664026749607331,0.722005208333333,0.0200430441960489
26,"static_gaussian",3,"No tail copula",0.00514931762913569,0.0119354168382799,0.0067110985744284,0.723958333333333,0.0198767864553904
26,"static_gaussian",3,"Static dependence",0.00514094450750724,0.0119109234095962,0.00671943919653756,0.716796875,0.0193278512174476
26,"static_gaussian",3,"Rolling dependence",0.00523875513855816,0.0121544417530379,0.00667818526141965,0.6953125,0.018888971585224
26,"static_gaussian",3,"Independent marginals",0.00521702402052286,0.0122209031993164,0.00742600200671962,0.716145833333333,0.0197171781606655
26,"static_gaussian",3,"Equal weights",0.00518429473224159,0.0119961045461186,0.00666495086292595,0.737630208333333,0.0202522757992887
26,"static_gaussian",3,"ARIMA independent",0.00495559684026697,0.011559613497568,0.00702288316907769,0.738932291666667,0.0197681489284136
26,"static_gaussian",3,"Bootstrap independent",0.00499842957744087,0.0116439524581819,0.00711057153955269,0.7421875,0.020442986819328
26,"static_gaussian",3,"Gaussian copula bootstrap",0.0050602150636867,0.0116397268921026,0.00668507335387778,0.729817708333333,0.0201944144854675
27,"static_gaussian",3,"WIRED-full",0.0056819419090875,0.0131801266644395,0.0085820563415533,0.787760416666667,0.0246200868485763
27,"static_gaussian",3,"No tail copula",0.00602063789029526,0.0139032006360968,0.00855418177295408,0.750651041666667,0.0240793115560428
27,"static_gaussian",3,"Static dependence",0.00571176997709524,0.0132590965101566,0.00817802099811922,0.772135416666667,0.0240144369309193
27,"static_gaussian",3,"Rolling dependence",0.00583766724018054,0.0135253052229041,0.00850615546210543,0.777994791666667,0.0244004085394405
27,"static_gaussian",3,"Independent marginals",0.00565239685649743,0.0132192739486908,0.0105541527369749,0.799479166666667,0.0253789347358287
27,"static_gaussian",3,"Equal weights",0.00490394914345697,0.0113098905117085,0.00708943648634613,0.861979166666667,0.0256432062821148
27,"static_gaussian",3,"ARIMA independent",0.00465114935539695,0.0109078060150998,0.00772931250086549,0.825520833333333,0.0223296581972714
27,"static_gaussian",3,"Bootstrap independent",0.00471010096967207,0.0109513996017373,0.00787397567187004,0.822916666666667,0.0233276407926033
27,"static_gaussian",3,"Gaussian copula bootstrap",0.00468445329851625,0.0107918092925236,0.0066412888220674,0.820963541666667,0.0226036006276567
28,"static_gaussian",3,"WIRED-full",0.00485691426481684,0.0112928035056942,0.00703258407332688,0.77734375,0.0215152124776762
28,"static_gaussian",3,"No tail copula",0.00486674330119322,0.011299419016667,0.00710764859151441,0.774739583333333,0.0213864340947097
28,"static_gaussian",3,"Static dependence",0.00486685116496701,0.0112992954638324,0.00700880779241706,0.778645833333333,0.0220664317289922
28,"static_gaussian",3,"Rolling dependence",0.0048689897948293,0.0112851388624104,0.00706482782386161,0.794921875,0.022818709114902
28,"static_gaussian",3,"Independent marginals",0.00485120089727431,0.0113797561917752,0.00829891076713664,0.789713541666667,0.0223282253496903
28,"static_gaussian",3,"Equal weights",0.00486264413125104,0.0113057302492041,0.00702347220340908,0.807942708333333,0.0226335930631053
28,"static_gaussian",3,"ARIMA independent",0.00484325608691752,0.011407894693134,0.00901991367382108,0.826171875,0.0241511332175637
28,"static_gaussian",3,"Bootstrap independent",0.0048654487379582,0.0114212199098977,0.00848307916338503,0.827473958333333,0.0241588132355114
28,"static_gaussian",3,"Gaussian copula bootstrap",0.00488330572294135,0.011350122352946,0.00723040122522857,0.8515625,0.0254105761102268
29,"static_gaussian",3,"WIRED-full",0.00520902046840649,0.0120614176276413,0.00744676219003195,0.772135416666667,0.0221907437266022
29,"static_gaussian",3,"No tail copula",0.00522553460061729,0.0120864167497146,0.00770422267847097,0.802083333333333,0.0234092313686311
29,"static_gaussian",3,"Static dependence",0.00521232091464567,0.0120733194737124,0.00771123692729878,0.796875,0.0231551347744382
29,"static_gaussian",3,"Rolling dependence",0.00522538065072857,0.012113089457002,0.00740704935933331,0.772135416666667,0.0223761447452302
29,"static_gaussian",3,"Independent marginals",0.00521139306685237,0.0121477684355223,0.00945322347507089,0.783203125,0.0227935616054807
29,"static_gaussian",3,"Equal weights",0.00496889376450856,0.0114712148086081,0.00692214507389748,0.799479166666667,0.0231920261195037
29,"static_gaussian",3,"ARIMA independent",0.00498835745765167,0.0116337508929468,0.00751711676910541,0.765625,0.0212338151738164
29,"static_gaussian",3,"Bootstrap independent",0.00503612490147531,0.0116955818949465,0.00781267068336837,0.765625,0.0211258068556503
29,"static_gaussian",3,"Gaussian copula bootstrap",0.00500579422814917,0.0114936898308706,0.00695641743191594,0.768880208333333,0.0214006904905621
30,"static_gaussian",3,"WIRED-full",0.00483294218965644,0.0111505826078487,0.00631493753368194,0.830729166666667,0.0232869088390083
30,"static_gaussian",3,"No tail copula",0.00484757303357169,0.0112139523759586,0.00653749797636135,0.830078125,0.0237770714754049
30,"static_gaussian",3,"Static dependence",0.00483730902591482,0.011160410694691,0.00626153065830784,0.830078125,0.0237788484653897
30,"static_gaussian",3,"Rolling dependence",0.00483432993718978,0.0111603947104885,0.00628441775799484,0.8203125,0.0229604536613434
30,"static_gaussian",3,"Independent marginals",0.00483457122654353,0.0113020598781936,0.00773056879779951,0.825520833333333,0.0236878578558828
30,"static_gaussian",3,"Equal weights",0.00483594370151949,0.0111728661790949,0.00627578124204472,0.815755208333333,0.0227138847926843
30,"static_gaussian",3,"ARIMA independent",0.0048723477068712,0.0113642891949896,0.00732110183337734,0.819010416666667,0.0228978661836077
30,"static_gaussian",3,"Bootstrap independent",0.00487500751460653,0.0113126880630756,0.00767234292276671,0.820963541666667,0.0243684239074266
30,"static_gaussian",3,"Gaussian copula bootstrap",0.0048989017124799,0.0112424775155963,0.00621772739817371,0.787109375,0.0214265802430941
1,"static_gaussian",6,"WIRED-full",0.00712498714265173,0.0165026175599063,0.0100622363746996,0.732421875,0.0280132886344283
1,"static_gaussian",6,"No tail copula",0.0072093414704048,0.0166345935369614,0.0101932216761035,0.73046875,0.0289634462718524
1,"static_gaussian",6,"Static dependence",0.00726461470676031,0.016778897653514,0.0102520477581604,0.729166666666667,0.0292232803502878
1,"static_gaussian",6,"Rolling dependence",0.0072745913894428,0.0168449221134803,0.0101875434156217,0.734375,0.0288457111930824
1,"static_gaussian",6,"Independent marginals",0.00729338533176007,0.0169834457103957,0.0108984291923431,0.69140625,0.0264587800971073
1,"static_gaussian",6,"Equal weights",0.00692608896863988,0.016083658402297,0.0101564711966108,0.784505208333333,0.0307849605479605
1,"static_gaussian",6,"ARIMA independent",0.00680861888213574,0.0159569551143298,0.0111975580494477,0.802734375,0.0321898134833474
1,"static_gaussian",6,"Bootstrap independent",0.00677843304560382,0.0157971381375311,0.0105873403023525,0.822265625,0.0321234140095414
1,"static_gaussian",6,"Gaussian copula bootstrap",0.00679399925921814,0.0157425521116262,0.010034260096103,0.795572916666667,0.030971077392923
2,"static_gaussian",6,"WIRED-full",0.00694968386499334,0.0161508015161266,0.00987644662446722,0.860677083333333,0.0355129153539189
2,"static_gaussian",6,"No tail copula",0.0068776586814986,0.0159967467416812,0.010037154797371,0.869140625,0.0358387876571971
2,"static_gaussian",6,"Static dependence",0.00683397147269759,0.0158703736016578,0.00974254070935126,0.860677083333333,0.0352704461102718
2,"static_gaussian",6,"Rolling dependence",0.00693319056255608,0.0161186555037408,0.00983965645049505,0.840494791666667,0.0347961697051175
2,"static_gaussian",6,"Independent marginals",0.00688486504681959,0.0161737205662901,0.0124828670128929,0.839192708333333,0.0345051984103115
2,"static_gaussian",6,"Equal weights",0.00693273764930417,0.0160770025661832,0.00978390560371881,0.840494791666667,0.0351629902268375
2,"static_gaussian",6,"ARIMA independent",0.00679845753837441,0.015976193979184,0.0125094611396239,0.877604166666667,0.0360485095558651
2,"static_gaussian",6,"Bootstrap independent",0.0067778390154548,0.0157801558547809,0.0117279856641013,0.83203125,0.03337377122974
2,"static_gaussian",6,"Gaussian copula bootstrap",0.00675769324852143,0.0156388772890438,0.00977572915966629,0.834635416666667,0.0334996455736062
3,"static_gaussian",6,"WIRED-full",0.00663730529402922,0.0154657832834879,0.0096582321922332,0.778645833333333,0.0283641006335406
3,"static_gaussian",6,"No tail copula",0.00664397945475491,0.0154651601061237,0.00963585810200151,0.787760416666667,0.0290322797501026
3,"static_gaussian",6,"Static dependence",0.00666341544960177,0.0155199100642203,0.00969565242793103,0.764973958333333,0.0278915805805556
3,"static_gaussian",6,"Rolling dependence",0.00665684666809411,0.0154898793771941,0.00969165189512655,0.76171875,0.0281339320361613
3,"static_gaussian",6,"Independent marginals",0.00664819119555466,0.0155679323075918,0.0103315767092166,0.772786458333333,0.0283560520500754
3,"static_gaussian",6,"Equal weights",0.00668897154192809,0.0155650794841075,0.00966584385984486,0.776041666666667,0.0284765983228916
3,"static_gaussian",6,"ARIMA independent",0.00665645210298188,0.0155950204072375,0.00990555032181182,0.755859375,0.0275303945637374
3,"static_gaussian",6,"Bootstrap independent",0.006724353955514,0.0157050691899611,0.0101434708210627,0.779296875,0.0291051257896617
3,"static_gaussian",6,"Gaussian copula bootstrap",0.00669009462725173,0.0154947812203197,0.00967993532019102,0.807942708333333,0.0308570355940776
4,"static_gaussian",6,"WIRED-full",0.00752526423774975,0.017808230662288,0.0110930400460252,0.783203125,0.0315665019857837
4,"static_gaussian",6,"No tail copula",0.00764646366765954,0.0180962611854624,0.0110252519593756,0.787760416666667,0.0318990465799917
4,"static_gaussian",6,"Static dependence",0.00757185397960688,0.017912680305635,0.0109474988496714,0.775390625,0.0309997795223776
4,"static_gaussian",6,"Rolling dependence",0.00765412332210206,0.018180295060837,0.0113902727505654,0.759114583333333,0.0307166505270903
4,"static_gaussian",6,"Independent marginals",0.00763807236021544,0.0179911821553549,0.0129694350017867,0.768229166666667,0.0308590672999028
4,"static_gaussian",6,"Equal weights",0.00682577521265257,0.0159469881986541,0.00961935022221539,0.824869791666667,0.0315333216497635
4,"static_gaussian",6,"ARIMA independent",0.00671457701409373,0.0157874593012766,0.0103094804561636,0.78515625,0.0290318152859544
4,"static_gaussian",6,"Bootstrap independent",0.00676449806470682,0.0157724551454285,0.0107522941495915,0.786458333333333,0.0299342070804008
4,"static_gaussian",6,"Gaussian copula bootstrap",0.00676763106268195,0.0156590658190868,0.00958532769174415,0.794921875,0.0302954184817241
5,"static_gaussian",6,"WIRED-full",0.00716865754682776,0.0167270289931748,0.0100692741117674,0.785807291666667,0.0322964057254605
5,"static_gaussian",6,"No tail copula",0.00718659334230629,0.0167270218149696,0.01031470298869,0.780598958333333,0.0317215916756813
5,"static_gaussian",6,"Static dependence",0.00721177287580799,0.0168028826131976,0.00998285994092413,0.779296875,0.0319685494435956
5,"static_gaussian",6,"Rolling dependence",0.00719171682321263,0.0167653997887262,0.00998467336792944,0.747395833333333,0.0298829161157461
5,"static_gaussian",6,"Independent marginals",0.00725552862920123,0.0170084464593394,0.011340667322805,0.759765625,0.0303317653009488
5,"static_gaussian",6,"Equal weights",0.00709071458487068,0.0164650617243329,0.0100804712535588,0.78125,0.0317219599102456
5,"static_gaussian",6,"ARIMA independent",0.00697247708790721,0.0163174982094198,0.0116669742506417,0.815755208333333,0.0329184168960289
5,"static_gaussian",6,"Bootstrap independent",0.00715535988293412,0.0165237311800064,0.0121899434367806,0.813802083333333,0.0356603927441715
5,"static_gaussian",6,"Gaussian copula bootstrap",0.00713819833477958,0.0163537209783904,0.010313455997376,0.796223958333333,0.0344804098158221
6,"static_gaussian",6,"WIRED-full",0.00711772498344947,0.0168878247258846,0.00986619625313112,0.753255208333333,0.0292597388251189
6,"static_gaussian",6,"No tail copula",0.00710214777969572,0.0167939644822781,0.00975696815501369,0.755208333333333,0.0289484380930631
6,"static_gaussian",6,"Static dependence",0.00711382423446718,0.0168521931624871,0.00980832647490316,0.725260416666667,0.0281778506684793
6,"static_gaussian",6,"Rolling dependence",0.00715229294870112,0.016966956947242,0.0097852715318056,0.75390625,0.0295653721244577
6,"static_gaussian",6,"Independent marginals",0.00705733119129926,0.0167181435826997,0.0108113147760519,0.737630208333333,0.0279586105762006
6,"static_gaussian",6,"Equal weights",0.00693461476007666,0.0162623026808515,0.00947754195965324,0.791666666666667,0.0310200285319781
6,"static_gaussian",6,"ARIMA independent",0.00697781243364895,0.016426963122647,0.0102803573279585,0.748046875,0.0288781294444997
6,"static_gaussian",6,"Bootstrap independent",0.00690909376324091,0.016113975318213,0.0099043828609703,0.737630208333333,0.0283787531347379
6,"static_gaussian",6,"Gaussian copula bootstrap",0.00690773057832946,0.0160240813014293,0.00931608995457597,0.763020833333333,0.0292518284839111
7,"static_gaussian",6,"WIRED-full",0.00695812101403751,0.0161428185453445,0.00976638041679802,0.893229166666667,0.0398661439376366
7,"static_gaussian",6,"No tail copula",0.00692992450998645,0.0161209490373074,0.00990159563268656,0.886067708333333,0.0387640417294174
7,"static_gaussian",6,"Static dependence",0.0069757855601004,0.0161714473228041,0.00979181565482943,0.911458333333333,0.0413849468221496
7,"static_gaussian",6,"Rolling dependence",0.00692847245170131,0.0160673826579107,0.00975451288804228,0.8828125,0.0388133651417945
7,"static_gaussian",6,"Independent marginals",0.00698355918292992,0.0164679900259631,0.0146450257503891,0.90625,0.0406310853947218
7,"static_gaussian",6,"Equal weights",0.00711361318292061,0.0164242967406012,0.00984553591164392,0.899088541666667,0.0408507217803744
7,"static_gaussian",6,"ARIMA independent",0.00689963110932797,0.0162561245859457,0.0128452764511769,0.876302083333333,0.0377134649581922
7,"static_gaussian",6,"Bootstrap independent",0.00696128678526597,0.0163156371423839,0.0128114618456459,0.872395833333333,0.03803116934333
7,"static_gaussian",6,"Gaussian copula bootstrap",0.00703245802201295,0.0162221378091867,0.00959034641009041,0.810546875,0.0345386066204829
8,"static_gaussian",6,"WIRED-full",0.00726018883145714,0.016817033436547,0.00976124946633384,0.735677083333333,0.0289808374059273
8,"static_gaussian",6,"No tail copula",0.00736061138259334,0.0169989585541962,0.00982011562385437,0.740885416666667,0.0285574360582994
8,"static_gaussian",6,"Static dependence",0.007247411726634,0.0168189412295674,0.00979139175037079,0.741536458333333,0.0285941235417682
8,"static_gaussian",6,"Rolling dependence",0.00712277863766247,0.0165250321910803,0.00974792342103622,0.778645833333333,0.0306612285011203
8,"static_gaussian",6,"Independent marginals",0.00721944555598423,0.0168647597213185,0.010940214656612,0.763671875,0.0299698219010748
8,"static_gaussian",6,"Equal weights",0.00748031637297242,0.0172021010932038,0.0101137691836312,0.782552083333333,0.0316378005906846
8,"static_gaussian",6,"ARIMA independent",0.00689685022205987,0.0162373644215064,0.0105683712180639,0.784505208333333,0.0295379318306534
8,"static_gaussian",6,"Bootstrap independent",0.0068753738295277,0.0160068328188896,0.0104745227720801,0.768229166666667,0.0289465844267182
8,"static_gaussian",6,"Gaussian copula bootstrap",0.00682281734745032,0.0157704343996666,0.00973996046811831,0.755859375,0.0283550552403499
9,"static_gaussian",6,"WIRED-full",0.00676464014334092,0.0157538463628739,0.00970892446692903,0.820963541666667,0.0322627247095523
9,"static_gaussian",6,"No tail copula",0.00682491071321219,0.0159098546322508,0.00986849840759035,0.806640625,0.0311248455849245
9,"static_gaussian",6,"Static dependence",0.00690798694245677,0.0160715916674507,0.00967905107115282,0.822916666666667,0.0328269445054454
9,"static_gaussian",6,"Rolling dependence",0.00682977165990623,0.0158952708759414,0.00970548444286472,0.80859375,0.0315546212867018
9,"static_gaussian",6,"Independent marginals",0.00682588605053743,0.0160585670119199,0.0114366864496313,0.807942708333333,0.0316844369189419
9,"static_gaussian",6,"Equal weights",0.00665005470148665,0.0154504334661029,0.0095493534336354,0.832682291666667,0.0323949779003581
9,"static_gaussian",6,"ARIMA independent",0.00658445096843022,0.0154873784567815,0.0105927706532358,0.805338541666667,0.0300604621948958
9,"static_gaussian",6,"Bootstrap independent",0.00679213936925191,0.0157919583057601,0.0112611358159605,0.795572916666667,0.0312637674173277
9,"static_gaussian",6,"Gaussian copula bootstrap",0.00670899428626857,0.0154933238290352,0.00949541913014674,0.754557291666667,0.0276849248272957
10,"static_gaussian",6,"WIRED-full",0.00748375320632148,0.0174100495702748,0.00981548569034298,0.735026041666667,0.0286847361269237
10,"static_gaussian",6,"No tail copula",0.00736250296385653,0.0171488226519848,0.00985034276264379,0.759765625,0.0300770348621096
10,"static_gaussian",6,"Static dependence",0.0074350359033611,0.0173105781505416,0.00977091635522517,0.748046875,0.0293784718788634
10,"static_gaussian",6,"Rolling dependence",0.0073794160628851,0.0172222779315875,0.00978200829712841,0.751953125,0.0299513120800008
10,"static_gaussian",6,"Independent marginals",0.00740692430147098,0.0172859718552797,0.0109466245962446,0.767578125,0.0299258021521252
10,"static_gaussian",6,"Equal weights",0.00680047950883164,0.0158545736490564,0.009489867741576,0.78515625,0.0303971187620762
10,"static_gaussian",6,"ARIMA independent",0.00671224110363539,0.015708391655494,0.0101766420663826,0.787109375,0.0289620448169561
10,"static_gaussian",6,"Bootstrap independent",0.00681341965721549,0.0158651916624269,0.00981107703826443,0.738932291666667,0.0267446390988578
10,"static_gaussian",6,"Gaussian copula bootstrap",0.0068199352201776,0.015752466695872,0.00950020962971933,0.755208333333333,0.0279579714634359
11,"static_gaussian",6,"WIRED-full",0.00792340236111423,0.0187062338221564,0.0112439315788052,0.774739583333333,0.0336186346680572
11,"static_gaussian",6,"No tail copula",0.00800968762454522,0.0189560169614101,0.0113139677897718,0.776041666666667,0.0335675645369346
11,"static_gaussian",6,"Static dependence",0.00800690191128655,0.0189362520085695,0.0112235322147292,0.76171875,0.0330400214133652
11,"static_gaussian",6,"Rolling dependence",0.00798966775587877,0.0188527282607409,0.0110945613932318,0.767578125,0.033805367626098
11,"static_gaussian",6,"Independent marginals",0.00819962694371676,0.0194291909792469,0.0135742158327434,0.748697916666667,0.032460640610594
11,"static_gaussian",6,"Equal weights",0.00702414621485848,0.016451352467125,0.00940883684911202,0.797526041666667,0.0311888108513251
11,"static_gaussian",6,"ARIMA independent",0.00693116842788289,0.0161985054120059,0.00951239140119873,0.716145833333333,0.0258140588624847
11,"static_gaussian",6,"Bootstrap independent",0.00682653984223404,0.0158449889203943,0.00938403336833337,0.756510416666667,0.0279548542801787
11,"static_gaussian",6,"Gaussian copula bootstrap",0.00683896848070629,0.0157946099036068,0.00934098333384572,0.754557291666667,0.0274842252852547
12,"static_gaussian",6,"WIRED-full",0.00691436277659889,0.0160040921488008,0.00951830486767519,0.809244791666667,0.0322856246944021
12,"static_gaussian",6,"No tail copula",0.00688343407795472,0.0159454063066165,0.00951666366738217,0.803385416666667,0.0317240940726976
12,"static_gaussian",6,"Static dependence",0.00687467615413867,0.0158703513236532,0.00960739372239,0.823567708333333,0.0333122327389012
12,"static_gaussian",6,"Rolling dependence",0.00679758906559273,0.0157512423056129,0.00949216338379697,0.800130208333333,0.0317900443575437
12,"static_gaussian",6,"Independent marginals",0.00692803966459983,0.0161660796461738,0.0119181303047942,0.807291666666667,0.0328074536259545
12,"static_gaussian",6,"Equal weights",0.00706749796772136,0.0164294968655959,0.00963535208819302,0.803385416666667,0.0325316078978537
12,"static_gaussian",6,"ARIMA independent",0.00685249497883931,0.0160795174112597,0.011019979707456,0.79296875,0.0308624689141727
12,"static_gaussian",6,"Bootstrap independent",0.00682625284207268,0.0159520234863866,0.0112211441571957,0.819010416666667,0.0322461100513673
12,"static_gaussian",6,"Gaussian copula bootstrap",0.00679304811345096,0.0156811085521592,0.00957228277495399,0.810546875,0.0318760531304021
13,"static_gaussian",6,"WIRED-full",0.00793405240669556,0.0183018168866934,0.010468664462914,0.686848958333333,0.0295615674438847
13,"static_gaussian",6,"No tail copula",0.00785714563600187,0.018100145863048,0.0108051177578739,0.710286458333333,0.0305785007570183
13,"static_gaussian",6,"Static dependence",0.00814338217531495,0.0187468779223895,0.0103822659791486,0.6640625,0.0281610050102649
13,"static_gaussian",6,"Rolling dependence",0.00790882807419102,0.018191294703081,0.0103919683325901,0.680338541666667,0.0286121161717369
13,"static_gaussian",6,"Independent marginals",0.00789710588670852,0.0182294674459191,0.0119925262204684,0.672526041666667,0.028428426494784
13,"static_gaussian",6,"Equal weights",0.0070815002502222,0.0163731706327928,0.00952541887437573,0.761067708333333,0.0299044839387409
13,"static_gaussian",6,"ARIMA independent",0.00683765196099483,0.0160010058061145,0.0104808625783711,0.761067708333333,0.0285551660313384
13,"static_gaussian",6,"Bootstrap independent",0.00700717433842671,0.0162849875191863,0.010598751667996,0.740885416666667,0.0289312842197343
13,"static_gaussian",6,"Gaussian copula bootstrap",0.00689561366825791,0.0158727629857263,0.00940073005030762,0.783854166666667,0.0304402347537672
14,"static_gaussian",6,"WIRED-full",0.00706117802383555,0.0163359859680331,0.0102901338394182,0.748046875,0.0283151117276445
14,"static_gaussian",6,"No tail copula",0.00719541447535165,0.0165387723577048,0.0102395834942558,0.694661458333333,0.0262027750341025
14,"static_gaussian",6,"Static dependence",0.00704261817722928,0.016298899689891,0.0102335236536613,0.716145833333333,0.0264066565479453
14,"static_gaussian",6,"Rolling dependence",0.00705727482079875,0.0163322927581523,0.0102830569372683,0.702473958333333,0.0265360083658554
14,"static_gaussian",6,"Independent marginals",0.00697707466125878,0.0161465488487525,0.0100154629035218,0.723307291666667,0.0269340935917508
14,"static_gaussian",6,"Equal weights",0.00691142019467967,0.0159420064624042,0.00977244276750723,0.7734375,0.0296506768541771
14,"static_gaussian",6,"ARIMA independent",0.00673541854883901,0.0156895917697328,0.0107871232689372,0.766276041666667,0.0289841402228339
14,"static_gaussian",6,"Bootstrap independent",0.00682346101775287,0.0157399131323591,0.0115688346744768,0.794270833333333,0.0304047442986547
14,"static_gaussian",6,"Gaussian copula bootstrap",0.00684684148184498,0.0155945632474813,0.00974464377986251,0.819661458333333,0.0329219321571996
15,"static_gaussian",6,"WIRED-full",0.00678636390404476,0.0156750608116238,0.0097354909726958,0.807942708333333,0.0316020826193126
15,"static_gaussian",6,"No tail copula",0.00675926928046593,0.0156544505648281,0.00995935436640367,0.817057291666667,0.0331818462556708
15,"static_gaussian",6,"Static dependence",0.0067752294705848,0.015645422517882,0.0096132642060763,0.798828125,0.031428163860781
15,"static_gaussian",6,"Rolling dependence",0.00680651937011015,0.0157203044179379,0.00986136445613247,0.817708333333333,0.0327473648285979
15,"static_gaussian",6,"Independent marginals",0.00678866826124228,0.0159012008225005,0.0122912422170929,0.817708333333333,0.0328247057983162
15,"static_gaussian",6,"Equal weights",0.00679890197982912,0.0157612377643944,0.0100522829846103,0.833333333333333,0.0338245702296623
15,"static_gaussian",6,"ARIMA independent",0.00694526077609386,0.0163403574726823,0.0117296399060761,0.783203125,0.0311846594756585
15,"static_gaussian",6,"Bootstrap independent",0.00682802493973858,0.0158907540172633,0.0114425685767955,0.811197916666667,0.0319122078408844
15,"static_gaussian",6,"Gaussian copula bootstrap",0.00682269102931124,0.0157237271635693,0.00993562713664117,0.811197916666667,0.0322694645887191
16,"static_gaussian",6,"WIRED-full",0.00657873015775861,0.0152118034643943,0.00954827988215599,0.791015625,0.0290315225202295
16,"static_gaussian",6,"No tail copula",0.0065880410166799,0.0152587940469287,0.0094686677250402,0.787760416666667,0.0286795145822548
16,"static_gaussian",6,"Static dependence",0.00653483326384955,0.0151474405120823,0.00951256075069835,0.806640625,0.0300272302638948
16,"static_gaussian",6,"Rolling dependence",0.00654919017801676,0.0151866973790352,0.00959271243737982,0.795572916666667,0.0292606695403548
16,"static_gaussian",6,"Independent marginals",0.00656086484104175,0.0153495823466757,0.0107461132595201,0.787109375,0.0288727731117307
16,"static_gaussian",6,"Equal weights",0.00663081504741447,0.0153584624726654,0.0093951460401831,0.8203125,0.0306445550982555
16,"static_gaussian",6,"ARIMA independent",0.00654498468686985,0.0153133996388047,0.00995946869636449,0.784505208333333,0.0284801488515794
16,"static_gaussian",6,"Bootstrap independent",0.00656570678044069,0.0152430333018122,0.0102675503158586,0.77734375,0.0285448913540691
16,"static_gaussian",6,"Gaussian copula bootstrap",0.00656184170622033,0.0151218511002992,0.00947303916294956,0.762369791666667,0.0276493303446789
17,"static_gaussian",6,"WIRED-full",0.00707701030836795,0.0163464538629996,0.00971195082797783,0.7734375,0.0295295273883007
17,"static_gaussian",6,"No tail copula",0.00708321961720492,0.0163461266566251,0.00989924944371081,0.79296875,0.0308969510072586
17,"static_gaussian",6,"Static dependence",0.00705808108310876,0.0162883610295741,0.00969538710836955,0.781901041666667,0.0303344516559783
17,"static_gaussian",6,"Rolling dependence",0.00704223711342945,0.0162396667537305,0.00967284271948478,0.791666666666667,0.0305130246787779
17,"static_gaussian",6,"Independent marginals",0.00707289165808019,0.0164673015852301,0.011266203162666,0.776692708333333,0.0298279758678595
17,"static_gaussian",6,"Equal weights",0.00706516893262477,0.0163025354283256,0.00977234581768826,0.809895833333333,0.0334899024441195
17,"static_gaussian",6,"ARIMA independent",0.00692024776553725,0.0162380903470153,0.0111481866573814,0.835286458333333,0.0332438934244223
17,"static_gaussian",6,"Bootstrap independent",0.00697831424272529,0.0162437843183693,0.0111223780617786,0.819010416666667,0.0330325274438829
17,"static_gaussian",6,"Gaussian copula bootstrap",0.00699542220340506,0.0160587725380418,0.00958465321580372,0.822916666666667,0.0333781252716857
18,"static_gaussian",6,"WIRED-full",0.00704167407634464,0.0163438695847999,0.00994278310946855,0.782552083333333,0.0305483565109046
18,"static_gaussian",6,"No tail copula",0.00703363209677757,0.0163335328019493,0.0100196942924281,0.796875,0.0313378387905556
18,"static_gaussian",6,"Static dependence",0.00700434895334348,0.0162828197883389,0.00987955721693607,0.80078125,0.0307202560563121
18,"static_gaussian",6,"Rolling dependence",0.00706969232210614,0.0163984797420894,0.0099255799917989,0.798828125,0.0311242658217405
18,"static_gaussian",6,"Independent marginals",0.0070474538488158,0.0163915712355494,0.0111995596706382,0.801432291666667,0.0312151969480918
18,"static_gaussian",6,"Equal weights",0.00683674436100879,0.0158761436961472,0.00990197824247499,0.853515625,0.0352886440026992
18,"static_gaussian",6,"ARIMA independent",0.0068016595275377,0.0159902117874983,0.0111434262362307,0.8125,0.0318478240248804
18,"static_gaussian",6,"Bootstrap independent",0.00683568277026496,0.0159402326624581,0.0111541249821905,0.832682291666667,0.0336582811530754
18,"static_gaussian",6,"Gaussian copula bootstrap",0.00684652466364605,0.0158251713432086,0.0100410249622058,0.824869791666667,0.0332229368267203
19,"static_gaussian",6,"WIRED-full",0.00724480087209934,0.0167413281817383,0.00967421603168989,0.738932291666667,0.028818226717431
19,"static_gaussian",6,"No tail copula",0.00724236706192883,0.0166531038526668,0.00989789347248585,0.753255208333333,0.029677016665317
19,"static_gaussian",6,"Static dependence",0.00718220420523423,0.0165556479501786,0.00970673510647868,0.763671875,0.0304039925047197
19,"static_gaussian",6,"Rolling dependence",0.00721974940971673,0.0166526666157296,0.00972434583704775,0.753255208333333,0.0298199938246057
19,"static_gaussian",6,"Independent marginals",0.00727532116900821,0.0169062116096564,0.0110247391635863,0.752604166666667,0.0299662875573194
19,"static_gaussian",6,"Equal weights",0.00760814317678191,0.0175351758181063,0.00986983763994135,0.7265625,0.0291944232674537
19,"static_gaussian",6,"ARIMA independent",0.0071819352447205,0.0167275377514447,0.0100177702561962,0.722005208333333,0.028212709505731
19,"static_gaussian",6,"Bootstrap independent",0.00732754914154344,0.0169278656956075,0.010035715887361,0.723958333333333,0.0282175801384364
19,"static_gaussian",6,"Gaussian copula bootstrap",0.00750585396517903,0.0171529060046242,0.00966739178659045,0.71875,0.028163391521558
20,"static_gaussian",6,"WIRED-full",0.0070104845317581,0.016312416498924,0.0098735356955709,0.763020833333333,0.0305448676137404
20,"static_gaussian",6,"No tail copula",0.00701618701684246,0.0162874886134595,0.00994663800101683,0.770182291666667,0.0302180799966381
20,"static_gaussian",6,"Static dependence",0.00699658734065228,0.0163050631033998,0.00982109327864778,0.763020833333333,0.0300586034415587
20,"static_gaussian",6,"Rolling dependence",0.00699936649454775,0.0163343936420034,0.00977365935415784,0.759765625,0.0302244796294365
20,"static_gaussian",6,"Independent marginals",0.0070593198713874,0.0166028540731706,0.0114557586517421,0.756510416666667,0.0297928317370757
20,"static_gaussian",6,"Equal weights",0.007181524961153,0.0168138609236134,0.0102471122992299,0.746744791666667,0.0288368540391146
20,"static_gaussian",6,"ARIMA independent",0.00736081573379888,0.0172654248250627,0.0115141546725268,0.731119791666667,0.0290607200487434
20,"static_gaussian",6,"Bootstrap independent",0.00691035837445327,0.0161439064215831,0.0108705789911503,0.766276041666667,0.0297466242395105
20,"static_gaussian",6,"Gaussian copula bootstrap",0.00689051938243548,0.0159281988143469,0.00960380752326966,0.783854166666667,0.0307021846179476
21,"static_gaussian",6,"WIRED-full",0.00700378619977449,0.016364117218003,0.0102317273761557,0.770182291666667,0.029621502765116
21,"static_gaussian",6,"No tail copula",0.0070553610379665,0.0164756491256594,0.0105211937764457,0.766927083333333,0.0297294139156434
21,"static_gaussian",6,"Static dependence",0.00698563836612171,0.0162965112404335,0.0101621263738971,0.774088541666667,0.0294357977766222
21,"static_gaussian",6,"Rolling dependence",0.00703083093230274,0.0164688949402222,0.0101550352821465,0.751302083333333,0.0284464252250899
21,"static_gaussian",6,"Independent marginals",0.00704390295392215,0.0165299514410536,0.0114992384797242,0.768229166666667,0.0296927031575677
21,"static_gaussian",6,"Equal weights",0.00698454686879912,0.0163444427763169,0.01029460302106,0.803385416666667,0.0322041036933302
21,"static_gaussian",6,"ARIMA independent",0.00691317630061121,0.0162395705847006,0.011749432050687,0.807942708333333,0.031608893320305
21,"static_gaussian",6,"Bootstrap independent",0.0069463197150983,0.0161893780442659,0.0116609320977308,0.792317708333333,0.0318020199039643
21,"static_gaussian",6,"Gaussian copula bootstrap",0.00701273636543554,0.0161162623501523,0.0100178942681853,0.832682291666667,0.0350321223211886
22,"static_gaussian",6,"WIRED-full",0.0070884988591753,0.0165890542403694,0.0101196224307764,0.735677083333333,0.0275628564716591
22,"static_gaussian",6,"No tail copula",0.00712326330838091,0.0167272568371914,0.0103550507602079,0.729166666666667,0.0275453307292559
22,"static_gaussian",6,"Static dependence",0.00707856396172431,0.0165889137203428,0.010210127954919,0.710286458333333,0.0255111860171409
22,"static_gaussian",6,"Rolling dependence",0.0071410247318345,0.0167953264029569,0.010658933504116,0.71484375,0.0269177930224792
22,"static_gaussian",6,"Independent marginals",0.00716203860070691,0.0167256675450409,0.011079592836362,0.733723958333333,0.0272428619927533
22,"static_gaussian",6,"Equal weights",0.00659992626069877,0.01540980291877,0.00940946196315884,0.759765625,0.028009732801079
22,"static_gaussian",6,"ARIMA independent",0.00655121003051629,0.0154307655126508,0.00985185520371566,0.756510416666667,0.0269043933952854
22,"static_gaussian",6,"Bootstrap independent",0.00661259314706846,0.0153946672213908,0.00978841449587394,0.781901041666667,0.0294335897599663
22,"static_gaussian",6,"Gaussian copula bootstrap",0.00656020838159095,0.0151944761058248,0.00923942239476236,0.775390625,0.0287088936960626
23,"static_gaussian",6,"WIRED-full",0.00662776007373163,0.0153919456924394,0.00999653566819026,0.80078125,0.0298757197953284
23,"static_gaussian",6,"No tail copula",0.00659555967193821,0.0153319154711526,0.0100041410989487,0.770833333333333,0.0281296092877714
23,"static_gaussian",6,"Static dependence",0.0066179898359095,0.0153972505491955,0.0100067201258361,0.770833333333333,0.028297867097228
23,"static_gaussian",6,"Rolling dependence",0.0066311652970347,0.0153875145716406,0.00983166949850572,0.779947916666667,0.0286606425875201
23,"static_gaussian",6,"Independent marginals",0.00664765430127798,0.0155191654290312,0.0114599117599351,0.776692708333333,0.0286623976595784
23,"static_gaussian",6,"Equal weights",0.00653550972957387,0.0151360856142523,0.0098293354596955,0.805989583333333,0.0303681465364071
23,"static_gaussian",6,"ARIMA independent",0.00643396242869747,0.0150806763724974,0.0104582873063773,0.805989583333333,0.0291680839014819
23,"static_gaussian",6,"Bootstrap independent",0.00652210348872303,0.0151704319320388,0.0103642793645948,0.80078125,0.0291186353179547
23,"static_gaussian",6,"Gaussian copula bootstrap",0.00649219140869125,0.0149606724303348,0.00958935132566665,0.804036458333333,0.0289916143671782
24,"static_gaussian",6,"WIRED-full",0.00839747678033792,0.0193889752258619,0.0105948856459132,0.75,0.0339022011401453
24,"static_gaussian",6,"No tail copula",0.00838950397100656,0.0193531433624093,0.0109180745112636,0.774739583333333,0.0351487107017061
24,"static_gaussian",6,"Static dependence",0.00823652165648425,0.0189935621341428,0.0103699450299833,0.792317708333333,0.0358009545124359
24,"static_gaussian",6,"Rolling dependence",0.00816540304559463,0.0188712927864337,0.0103406977723635,0.778645833333333,0.0355687109646539
24,"static_gaussian",6,"Independent marginals",0.0083040252708068,0.0193565985587073,0.0133888263024448,0.771484375,0.0357183908475631
24,"static_gaussian",6,"Equal weights",0.00870379945717335,0.0200149577091849,0.0110130803617993,0.789713541666667,0.0374354298168329
24,"static_gaussian",6,"ARIMA independent",0.00735264340538709,0.0174642017464696,0.0127253635190303,0.809244791666667,0.0338344705957981
24,"static_gaussian",6,"Bootstrap independent",0.00698639792893978,0.016334401877904,0.0121031659358358,0.869791666666667,0.0376954072021939
24,"static_gaussian",6,"Gaussian copula bootstrap",0.00698074451474698,0.0161834257176266,0.0101286173668823,0.856770833333333,0.0371851708719835
25,"static_gaussian",6,"WIRED-full",0.00790047367552671,0.018624425519713,0.0123106117240012,0.706380208333333,0.0292743560679744
25,"static_gaussian",6,"No tail copula",0.00784728639674953,0.0183495207227555,0.0115810515916798,0.717447916666667,0.0296315483453122
25,"static_gaussian",6,"Static dependence",0.00772648891409833,0.018228832018752,0.0117187136962874,0.719401041666667,0.0297620452110353
25,"static_gaussian",6,"Rolling dependence",0.00779503845487695,0.0183296182369136,0.0119892400315507,0.725911458333333,0.0300225032206358
25,"static_gaussian",6,"Independent marginals",0.00779869568019657,0.0183570233842416,0.0145519653052049,0.749348958333333,0.0309728316925713
25,"static_gaussian",6,"Equal weights",0.00702046452634999,0.0162762395690298,0.00952589524252742,0.765625,0.0297607379585807
25,"static_gaussian",6,"ARIMA independent",0.00673401669775855,0.0157066253120132,0.0106690980072108,0.792317708333333,0.030494175519286
25,"static_gaussian",6,"Bootstrap independent",0.00683990984079498,0.015881401388081,0.0110919571645462,0.783854166666667,0.0303804188224969
25,"static_gaussian",6,"Gaussian copula bootstrap",0.00682807178195803,0.0156438251446944,0.00914421017892782,0.8046875,0.031336726941765
26,"static_gaussian",6,"WIRED-full",0.00666521703072928,0.0155493964909176,0.00999266554260842,0.780598958333333,0.0286760707828699
26,"static_gaussian",6,"No tail copula",0.00667198320954974,0.0155587948722196,0.00983999188878864,0.754557291666667,0.0271168316611278
26,"static_gaussian",6,"Static dependence",0.00664339577938228,0.0155078758226861,0.00971232179581628,0.797526041666667,0.0299115618934511
26,"static_gaussian",6,"Rolling dependence",0.00655027751522257,0.0152959258135838,0.00976284512012564,0.792317708333333,0.0293808742396338
26,"static_gaussian",6,"Independent marginals",0.00663712475376764,0.0155760576319463,0.01063353824905,0.766927083333333,0.028186451219438
26,"static_gaussian",6,"Equal weights",0.00673175380914182,0.0157537159143016,0.00993110503397618,0.748697916666667,0.0269157955349084
26,"static_gaussian",6,"ARIMA independent",0.00674328478005214,0.0159425958187792,0.0104584768251789,0.748046875,0.026524325932269
26,"static_gaussian",6,"Bootstrap independent",0.00670436936305504,0.0156015119521206,0.0103010980056282,0.7421875,0.0270022592855866
26,"static_gaussian",6,"Gaussian copula bootstrap",0.00670593704705178,0.0155347745987287,0.00978262533560597,0.80859375,0.0305978118001846
27,"static_gaussian",6,"WIRED-full",0.00680700994405142,0.0157186595825673,0.00963778055257909,0.767578125,0.0292905633009918
27,"static_gaussian",6,"No tail copula",0.00678541604590249,0.0156920440498381,0.00943074040063852,0.785807291666667,0.0305216215737637
27,"static_gaussian",6,"Static dependence",0.00682263869272025,0.0157501089027375,0.00946312246477658,0.782552083333333,0.0302707659610425
27,"static_gaussian",6,"Rolling dependence",0.00680362356120739,0.0157294015494596,0.00941047501070823,0.763671875,0.0290753171534963
27,"static_gaussian",6,"Independent marginals",0.00679811082820944,0.0158575604434499,0.0106835734198235,0.770182291666667,0.0295059404867827
27,"static_gaussian",6,"Equal weights",0.00684773995486751,0.0158097762456771,0.00952193496131496,0.776041666666667,0.0300053537316643
27,"static_gaussian",6,"ARIMA independent",0.00685893610460485,0.0160660491942983,0.00999230389777694,0.73828125,0.0271677427152657
27,"static_gaussian",6,"Bootstrap independent",0.00687343223921772,0.0159543689063632,0.0106078980053507,0.76953125,0.0297166261857178
27,"static_gaussian",6,"Gaussian copula bootstrap",0.00686227554466127,0.0157394361951214,0.00951007549544125,0.772786458333333,0.0303167839770239
28,"static_gaussian",6,"WIRED-full",0.0113599013291616,0.0299653858552175,0.0349657942821781,0.7578125,0.0412985956108891
28,"static_gaussian",6,"No tail copula",0.0114555681380346,0.0302149058695771,0.0374118227908649,0.771484375,0.0423534479354032
28,"static_gaussian",6,"Static dependence",0.0117176380731097,0.0309370270879998,0.037038153466399,0.733072916666667,0.0395725015914688
28,"static_gaussian",6,"Rolling dependence",0.0121352756421297,0.0323728378387582,0.0393039254048619,0.729817708333333,0.0399748851916707
28,"static_gaussian",6,"Independent marginals",0.0119464130148912,0.0317923529695405,0.0427705029703272,0.737630208333333,0.0403470516441316
28,"static_gaussian",6,"Equal weights",0.00779237734537946,0.0184429695260085,0.0128126472852615,0.798177083333333,0.0383881566311927
28,"static_gaussian",6,"ARIMA independent",0.00754848478414714,0.0177038263633401,0.0129751759673533,0.76953125,0.0328653195799267
28,"static_gaussian",6,"Bootstrap independent",0.00723631977157121,0.0168483467136928,0.0116548397919771,0.7734375,0.0334155802380994
28,"static_gaussian",6,"Gaussian copula bootstrap",0.00712149818171808,0.0164278373718557,0.00957423206409175,0.789713541666667,0.0330876871554215
29,"static_gaussian",6,"WIRED-full",0.00842240938144255,0.019561520639208,0.0118836924263186,0.712890625,0.031236152177712
29,"static_gaussian",6,"No tail copula",0.00832878256769528,0.0193999094566278,0.0122338405991276,0.711588541666667,0.0309581671685989
29,"static_gaussian",6,"Static dependence",0.00818822124920847,0.0189910022999104,0.0114880397698417,0.711588541666667,0.0301573363954138
29,"static_gaussian",6,"Rolling dependence",0.00837212207208838,0.0194313483230054,0.0116901106446808,0.710286458333333,0.0304315378163815
29,"static_gaussian",6,"Independent marginals",0.00833689035532604,0.0194737392283843,0.0131351558779546,0.69140625,0.0293466297059381
29,"static_gaussian",6,"Equal weights",0.00726611615259607,0.0168067343096843,0.01013412375195,0.770833333333333,0.0313980964837649
29,"static_gaussian",6,"ARIMA independent",0.00697627726845289,0.0163484686518435,0.00995665837949774,0.725911458333333,0.0270686137876455
29,"static_gaussian",6,"Bootstrap independent",0.00697502014926595,0.0162202219064497,0.00966235590997469,0.725260416666667,0.027996470462072
29,"static_gaussian",6,"Gaussian copula bootstrap",0.00697567892290258,0.0161560758936768,0.00946637329693193,0.716145833333333,0.0270074707047379
30,"static_gaussian",6,"WIRED-full",0.00726017558888392,0.0167999837879845,0.0101328341820209,0.723307291666667,0.0284592724282332
30,"static_gaussian",6,"No tail copula",0.00727342062611004,0.0168040082936827,0.010072906774734,0.733072916666667,0.0291585086897296
30,"static_gaussian",6,"Static dependence",0.00724673037678127,0.0167841161672323,0.0100806267288281,0.720052083333333,0.0282278782223632
30,"static_gaussian",6,"Rolling dependence",0.00725909868168648,0.0168198890382034,0.0100707017780936,0.720703125,0.0280693550735159
30,"static_gaussian",6,"Independent marginals",0.00726625374961142,0.0169035133061073,0.0114071184706911,0.73046875,0.0286299944102714
30,"static_gaussian",6,"Equal weights",0.00709837034244239,0.0164471833703267,0.00998117744268246,0.748697916666667,0.0287314306288295
30,"static_gaussian",6,"ARIMA independent",0.00714514592140863,0.0166625417862579,0.0101923761221111,0.724609375,0.0275333840766214
30,"static_gaussian",6,"Bootstrap independent",0.00715171690007542,0.0165177304369379,0.0103587954729519,0.723307291666667,0.0278499354561294
30,"static_gaussian",6,"Gaussian copula bootstrap",0.00712788005568396,0.0163511080992346,0.00999897608734487,0.7421875,0.0287911873074901


==> anc/paper/results/experiment_summary.csv <==
"variant","crps","energy","variogram","coverage80","width80","crps_sd","energy_sd","variogram_sd","coverage80_sd","width80_sd"
"WIRED-full",0.00650053296484256,0.0149734694049421,0.00954938694564805,0.756716579861111,0.025076014714363,0.0033374600201511,0.00755284860897868,0.00630800079488739,0.0861389997211253,0.0106615351948224
"No tail copula",0.00649942815035095,0.0149598211514407,0.00964374398425144,0.756013093171296,0.0250785484750811,0.00331533455107151,0.00748940773681778,0.0062944296337302,0.0864041874279195,0.0106554453980043
"Static dependence",0.00650539060422975,0.0149915026723223,0.0096098558374833,0.756584563078704,0.0251016780828061,0.00334128099236468,0.00757862168874645,0.00637103120110049,0.0864396349927447,0.0107119967525197
"Rolling dependence",0.0065226339000367,0.0150183111843612,0.00953451001089581,0.755794270833333,0.0250767123053367,0.00340377003126667,0.00770088181943333,0.00641681292930318,0.0865788832895522,0.0106528054395081
"Independent marginals",0.00650331232679499,0.0151453460464028,0.0114136562870487,0.755768952546296,0.0251048580474084,0.00331612596647547,0.00765571755296961,0.00806038608142594,0.0860979746257662,0.0107352511470482
"Equal weights",0.00610905066684412,0.0140449442307462,0.00887033081906083,0.788527199074074,0.026216777952392,0.00268712307897302,0.00602108863863651,0.00369694428760808,0.0816087466940995,0.0102525002171947
"ARIMA independent",0.00607110403926888,0.0140891624374297,0.0103283559789537,0.760776548032407,0.0242048281737616,0.00263750422026013,0.00597974541755951,0.00511599295007253,0.112518618375821,0.00920572791423918
"Bootstrap independent",0.00599019752217711,0.0138002112027488,0.00920122697000511,0.733282696759259,0.0219982820282439,0.00266239709165244,0.00592118361287746,0.00375117103082947,0.11345834664252,0.00891959430905654
"Gaussian copula bootstrap",0.00598776522859796,0.0136676884870408,0.00833157926260246,0.734156177662037,0.022018512352059,0.00265976688570049,0.00586854130948329,0.0033644560691299,0.112902820354896,0.0089535408189316


==> anc/paper/results/experiment_summary_by_dgp.csv <==
"dgp","variant","crps","energy","variogram","coverage80","width80","crps_sd","energy_sd","variogram_sd","coverage80_sd","width80_sd"
"break_correlation","ARIMA independent",0.00796895343343015,0.0180675639399338,0.00853612401257141,0.607400173611111,0.0232855071987125,0.00282810707559079,0.00641410711620288,0.00322758743238204,0.0445610275851543,0.00835435426810003
"break_correlation","Bootstrap independent",0.0079477828449361,0.0178328259957485,0.00810457268325949,0.580389178240741,0.0219434813235786,0.00280124985174756,0.00625380896341785,0.0028632283064344,0.0398261932723361,0.0079884776507231
"break_correlation","Equal weights",0.00798042599584747,0.0178949993569301,0.0085690411063067,0.704390914351852,0.0294246950948262,0.00286037753674845,0.00641115973410833,0.00335663766919475,0.0598584003456202,0.0100824353708819
"break_correlation","Gaussian copula bootstrap",0.0079390008447878,0.0176214461124522,0.0077743268861665,0.58111255787037,0.0219225754656816,0.00279706429284178,0.00618060704755654,0.00273322981671584,0.0383756590873106,0.00796241222616718
"break_correlation","Independent marginals",0.00857314326396118,0.0195211155638125,0.011728596702571,0.668402777777778,0.028682786810362,0.00336542454977517,0.00767993039566198,0.0066893323044061,0.0649683303195322,0.0104792577534291
"break_correlation","No tail copula",0.00856351572098867,0.0192058870739817,0.00969506491331155,0.667881944444444,0.0285956345448709,0.00335876869594945,0.0075783261885321,0.00557604715835174,0.064045048493086,0.0102074244815518
"break_correlation","Rolling dependence",0.00857497357320462,0.0192426871277469,0.00930113953806241,0.669126157407407,0.028682791403797,0.003349944611792,0.00758224062136129,0.00553844145369504,0.0632714580129713,0.010295880551636
"break_correlation","Static dependence",0.00856153506357275,0.019264628608941,0.00971644973889203,0.669965277777778,0.0287111922330802,0.00335193011076855,0.00756306846942884,0.00533452962584096,0.0661366082077815,0.0103953369336856
"break_correlation","WIRED-full",0.00856777524761787,0.0192448658232377,0.00949909687531854,0.668771701388889,0.0286104763757534,0.00338179409722569,0.00763770694678152,0.00539867029328684,0.0648522638651077,0.0103903474830683
"independent_series","ARIMA independent",0.00571505545473015,0.0136206714881694,0.0107554712944946,0.796940104166667,0.0251733781781418,0.00209304368314197,0.00496430251910597,0.00373392810328546,0.0327873709328767,0.00851644707577147
"independent_series","Bootstrap independent",0.00566360642175264,0.0134296695085815,0.0106781866129713,0.788483796296296,0.0248434016785797,0.00205330138299811,0.00479080471603546,0.00366503985475434,0.0295219558837412,0.00908104637646437
"independent_series","Equal weights",0.00578986903646676,0.0138057460767137,0.0110181218966263,0.810286458333333,0.0266760596800455,0.00206784627460949,0.0048975886359922,0.00375161820682765,0.0303789172459687,0.00881674570403904
"independent_series","Gaussian copula bootstrap",0.00566647497877844,0.0134507566586187,0.0107616005282125,0.791637731481482,0.0250082253381171,0.0020540969852501,0.00480763601624195,0.00372268054270011,0.0291252664716925,0.00919362935371566
"independent_series","Independent marginals",0.0060677543842442,0.0144871760159302,0.0114991880104511,0.78255931712963,0.0259651936581941,0.00227591217328684,0.00545701463105088,0.00429846867101574,0.0377242647123878,0.00890812811824376
"independent_series","No tail copula",0.00607462828803549,0.0145158445772656,0.0115559706706837,0.782501446759259,0.0259524638089841,0.00228391034838967,0.00547986738775374,0.00431021326953149,0.0398738771700899,0.00876478279022243
"independent_series","Rolling dependence",0.00608119514096799,0.0145513722889113,0.011538273016943,0.782718460648148,0.0258764622996129,0.00228842461532489,0.00551898852584678,0.00442243427283798,0.0388856308499111,0.00878218201293036
"independent_series","Static dependence",0.00608532757977641,0.0145613694770316,0.0114906111153612,0.781611689814815,0.0258921219623074,0.00229809281653348,0.00554697260468772,0.00433174711474044,0.0414265329911258,0.00880101864503521
"independent_series","WIRED-full",0.00607697323878388,0.0145442119795722,0.0115329046938516,0.782544849537037,0.0259593302073708,0.00228696835296471,0.00551249655697345,0.00435709697177852,0.0389641706832823,0.00884553562124886
"regime_heavy_tail","ARIMA independent",0.00577120657400094,0.0133455519927287,0.0143797830288747,0.850390625,0.0269708260727787,0.00271766525018908,0.0061699816719073,0.00680055576820055,0.114011922913849,0.0112035195742305
"regime_heavy_tail","Bootstrap independent",0.00552034365734733,0.0126798408299307,0.0104161241494358,0.773596643518519,0.0195354340536815,0.00284424127698924,0.00629014350459661,0.0044902350422651,0.129429998700462,0.00997092351619477
"regime_heavy_tail","Equal weights",0.00573540280565846,0.0130354111028877,0.00897702792910747,0.83880931712963,0.0263155241673054,0.00289890323794768,0.00645207594201122,0.00386861530134248,0.104462228745823,0.0125573483087665
"regime_heavy_tail","Gaussian copula bootstrap",0.00552033816778738,0.0124570232306494,0.00804769112385344,0.771549479166667,0.019423913899356,0.00284342857557663,0.0062200366250991,0.00311128378936746,0.127737487038045,0.0099142272716483
"regime_heavy_tail","Independent marginals",0.00620223025646741,0.014418015744764,0.0136641825264164,0.802322048611111,0.0240414760329288,0.00420355237814431,0.00980420457234636,0.0127977205819709,0.108706126923553,0.0137628100959341
"regime_heavy_tail","No tail copula",0.00619679009150393,0.0140697284807768,0.00974411391962171,0.802039930555556,0.0239435823575509,0.00421404404591715,0.00946852552043156,0.00922611942034633,0.109466348039672,0.0137977109040159
"regime_heavy_tail","Rolling dependence",0.00627025724154184,0.0142076020758427,0.00973060024642184,0.80064380787037,0.0240039595895382,0.00448682913307921,0.0100715248293848,0.00946521777787959,0.112178303889822,0.01374388120458
"regime_heavy_tail","Static dependence",0.00621683296144577,0.014094841203616,0.00971858752089255,0.80259693287037,0.0239994761581659,0.00429628381788302,0.00969793413877902,0.00958669727680153,0.108274839779908,0.0138226071301666
"regime_heavy_tail","WIRED-full",0.00620466572092745,0.0140683266493677,0.00964513034554922,0.803530092592593,0.0239418884718646,0.00426302213371911,0.00959206426777746,0.00942127750090932,0.108115246698511,0.0136505878040204
"static_gaussian","ARIMA independent",0.0048292006949143,0.0113228623288871,0.00764204557987394,0.788375289351852,0.0213896012454135,0.00169539810474003,0.00398195256770585,0.00276408905359196,0.0317302268723862,0.00751264258637961
"static_gaussian","Bootstrap independent",0.00482905716467238,0.0112585084767343,0.0076060244343538,0.790661168981482,0.021670811057136,0.0016940819418397,0.00392554625725485,0.00273472841454785,0.0319697385267409,0.0077966028550777
"static_gaussian","Equal weights",0.00493050482940376,0.0114436203864533,0.00691713234420282,0.800622106481481,0.0224508328673909,0.00175338295886559,0.00407388942898256,0.00248926738834922,0.0332311988755264,0.00787079891680363
"static_gaussian","Gaussian copula bootstrap",0.00482524692303821,0.0111415279464427,0.00674269851217741,0.79232494212963,0.0217193347050813,0.00169288769984364,0.00388935446900465,0.00239396277003543,0.0302928389546116,0.00782335261616546
"static_gaussian","Independent marginals",0.00517012140250719,0.0121550768611045,0.00876265790875619,0.769791666666667,0.0217299756881488,0.00194126562441454,0.00470693232946246,0.00476732675027224,0.0400687489146624,0.00774128036718721
"static_gaussian","No tail copula",0.0051627785008757,0.0120478244737389,0.0075798264333888,0.771629050925926,0.0218225131889184,0.00192103981220229,0.00461903990694483,0.00412373530749137,0.0385623333517038,0.00782858542759403
"static_gaussian","Rolling dependence",0.00516410964443233,0.012071583244944,0.00756802724215601,0.770688657407407,0.0217436359283988,0.00193784930460978,0.00470280273486495,0.00426645559241902,0.0393663299291149,0.00771579530602839
"static_gaussian","Static dependence",0.00515786681212406,0.0120451713997004,0.00751377497478743,0.772164351851852,0.0218039219776707,0.00191941184190667,0.00462773321687847,0.00406927548037488,0.0414544360245922,0.00776126615895341
"static_gaussian","WIRED-full",0.00515271765204104,0.0120364731675908,0.00752041586787285,0.772019675925926,0.0217923638024631,0.0019134888554124,0.00460299624024094,0.00393204804249098,0.0395998246433025,0.00776772003286307


==> anc/paper/results/experiment_summary_by_horizon.csv <==
"horizon","variant","crps","energy","variogram","coverage80","width80","crps_sd","energy_sd","variogram_sd","coverage80_sd","width80_sd"
1,"ARIMA independent",0.00345733477220686,0.00802549971528498,0.00594277506738885,0.770008680555556,0.0138509977125496,0.00107584411535891,0.00233188987484162,0.00185020469224363,0.121201671564053,0.00169600641915215
1,"Bootstrap independent",0.00339724421410398,0.00785189466431504,0.00522217027802309,0.729633246527778,0.011755935923047,0.00115674680301104,0.00243797404394043,0.00110981630485834,0.126357349809903,0.00214492815416552
1,"Equal weights",0.00344950064973232,0.00795614791192392,0.00527606909371243,0.809868706597222,0.0155960195637591,0.00109635472193724,0.00235073152204798,0.00134512583150042,0.0803760658386397,0.00321096747931961
1,"Gaussian copula bootstrap",0.00339502934692337,0.00778479941649472,0.00488986981471114,0.730962456597222,0.011771233365323,0.00115574540597453,0.00243355562141812,0.00131373888311225,0.124607899376662,0.00221468467167989
1,"Independent marginals",0.00363817834942489,0.00851142909014127,0.0065873727628023,0.774169921875,0.0145314682965778,0.00141710488330002,0.00320866017174176,0.00268279670157021,0.0821521104952622,0.00383137770949328
1,"No tail copula",0.00363816064208411,0.00841089452680884,0.00563234101823623,0.77607421875,0.0145850542039781,0.00141867222995003,0.00313920889132691,0.0022241010385605,0.0816545336978562,0.00377612597900215
1,"Rolling dependence",0.00365510980146398,0.00845233012486567,0.00551561469002557,0.775895182291667,0.0146111090157877,0.00146864497917205,0.00329520028197388,0.002401380869787,0.082608808973245,0.00383924147744909
1,"Static dependence",0.00363774021016867,0.00842134349779272,0.00566872184678115,0.777349175347222,0.0146169895302795,0.00140790958324318,0.00314286093278677,0.00228414348607408,0.0828169306462227,0.00384928001376097
1,"WIRED-full",0.00364066618083164,0.00841920877530084,0.00556493802767883,0.776383463541667,0.0145944734237331,0.00143404777624738,0.00318170751427933,0.0022811069749987,0.0824463368575942,0.00375739323128873
3,"ARIMA independent",0.00600838993304488,0.0139501739672884,0.0107527339036629,0.769015842013889,0.0248013933674511,0.00144485735477129,0.00314248071798159,0.00492508311221358,0.111214469694427,0.00452031364652939
3,"Bootstrap independent",0.00588174555606808,0.0135930256519334,0.00922914939410662,0.746012369791667,0.0223060102570786,0.00148811300962594,0.00312406657493112,0.00175597309391643,0.107930531096392,0.00306564074381994
3,"Equal weights",0.00604344831557035,0.0139084728060865,0.00900766556790843,0.792529296875,0.0268474046376779,0.00151926379494957,0.00329737754126975,0.00275896342574673,0.073774956822593,0.00692210575813241
3,"Gaussian copula bootstrap",0.0058841031974508,0.0134592882713907,0.00829074514506191,0.744802517361111,0.022232501510193,0.00148515698889883,0.00311252959680184,0.00169207588834934,0.108190707803044,0.00316459515568763
3,"Independent marginals",0.00659116644324971,0.0153597428535828,0.012032466329942,0.756971571180556,0.0257054116621668,0.00303193598435091,0.00708621567127406,0.0104735122042877,0.0837739635955669,0.00837314999786686
3,"No tail copula",0.00657880425821164,0.0151242750327697,0.0100152049917,0.756939019097222,0.0256425118315205,0.00304748966195128,0.00680192282941405,0.00769092111741564,0.0840357604778019,0.00840897214420411
3,"Rolling dependence",0.00661691782179255,0.01519836935691,0.00984699124095576,0.756825086805556,0.0255540494669571,0.00328523538253093,0.00731425716028967,0.00783843171086454,0.0841521306302029,0.00823233713925944
3,"Static dependence",0.00659698590354956,0.015182180124415,0.0099901521036839,0.756548394097222,0.0256249788118043,0.00312494531982669,0.00703199104792331,0.00801326703444336,0.0821001850718738,0.0082938569033726
3,"WIRED-full",0.0065796482925414,0.0151340279211387,0.00992606094906096,0.757649739583333,0.0255930198203093,0.00307751026947738,0.00688163612471792,0.00784191925612437,0.0833777408192047,0.0083473091158196
6,"ARIMA independent",0.00874758741255491,0.0202918136297159,0.0142895589658093,0.743305121527778,0.0339620934412842,0.00190373837929199,0.00408258378528895,0.00398507183055532,0.103312025724231,0.00528063410015971
6,"Bootstrap independent",0.00869160279635928,0.0199557132919979,0.0131523612378856,0.724202473958333,0.0319328999046062,0.00191858852001609,0.00401687545878486,0.00253492250289286,0.104688009752081,0.00453949607775452
6,"Equal weights",0.00883420303522968,0.0202702119742282,0.0123272577955616,0.76318359375,0.0362069096557389,0.0019097756015056,0.00406051787637737,0.00259105927249404,0.0840577447082288,0.00664011940089983
6,"Gaussian copula bootstrap",0.0086841631414197,0.0197589777732368,0.0118141228280343,0.726703559027778,0.0320518021806609,0.00191814328578535,0.00399117897348587,0.00232019293052956,0.105082957325139,0.00441331591989657
6,"Independent marginals",0.00928059218771039,0.0215648661954843,0.0156211297684018,0.736165364583333,0.0350776941834806,0.00243109246567753,0.00550668240423458,0.00611416819602241,0.0886887469417224,0.00703503275325071
6,"No tail copula",0.00928131955075709,0.0213442938947436,0.0132836859428181,0.735026041666667,0.0350080793897446,0.00240692345447891,0.00535868106188281,0.0050697422823246,0.0891190198949206,0.00683887633520066
6,"Rolling dependence",0.00929587407685355,0.0214042340713081,0.0132409241017061,0.734662543402778,0.0350649784332653,0.00243838705844248,0.00547000465771991,0.00517418490210794,0.088595024252845,0.00696850432779216
6,"Static dependence",0.00928144569897102,0.021370984394759,0.0131706935619848,0.735856119791667,0.0350630659063343,0.00242082438406589,0.00541656364427451,0.00494242062918243,0.0898546104447074,0.00716745472143301
6,"WIRED-full",0.00928128442115463,0.0213671715183867,0.0131571618602044,0.736116536458333,0.0350405508990464,0.0024544086450012,0.00548150183555346,0.00490555727261396,0.0884103940521519,0.00692372622399308


==> anc/paper/results/paired_delta_summary.csv <==
"variant","crps_delta","crps_delta_se","energy_delta","energy_delta_se","variogram_delta","variogram_delta_se"
"No tail copula",-1.10481449161286e-06,6.34789187936317e-06,-1.36482535013472e-05,1.44268558611941e-05,9.4357038603386e-05,1.91692451282391e-05
"Static dependence",4.85763938718924e-06,7.02070820260694e-06,1.80332673801817e-05,1.56665529738437e-05,6.0468891835244e-05,1.87005083337639e-05
"Rolling dependence",2.21009351941357e-05,9.92041717870652e-06,4.48417794191697e-05,2.19166521443704e-05,-1.48769347522403e-05,2.72532469433184e-05
"Independent marginals",2.77936195243498e-06,6.19188835846986e-06,0.000171876641460725,1.91596384886653e-05,0.00186426934140063,0.000151315791102679
"Equal weights",-0.000391482297998443,7.48618397956005e-05,-0.000928525174195869,0.000172124028425053,-0.000679056126587229,0.000208456034257331
"ARIMA independent",-0.000429428925573675,8.54490853023882e-05,-0.000884306967512334,0.000199450230159317,0.000778969033305607,0.000327343689684632
"Bootstrap independent",-0.000510335442665447,8.5884796365004e-05,-0.0011732582021933,0.000200812887820063,-0.000348159975642944,0.000279921497863747
"Gaussian copula bootstrap",-0.000512767736244603,8.58754473594877e-05,-0.00130578091790132,0.000201319140566189,-0.00121780768304559,0.000268135075744014


==> anc/paper/results/paired_score_deltas.csv <==
"replicate","dgp","horizon","variant","crps","energy","variogram","coverage80","width80","crps_full","energy_full","variogram_full","crps_delta","energy_delta","variogram_delta"
1,"break_correlation",1,"No tail copula",0.00466859642293224,0.010600718950136,0.00534949421277373,0.697916666666667,0.0165531419237461,0.00465219324778614,0.0106105292329858,0.00526766157746961,1.64031751461076e-05,-9.81028284983282e-06,8.18326353041231e-05
1,"break_correlation",1,"Static dependence",0.00466413926085683,0.0106186511540095,0.00552316881716875,0.67578125,0.0156219075935457,0.00465219324778614,0.0106105292329858,0.00526766157746961,1.19460130706996e-05,8.12192102367729e-06,0.000255507239699138
1,"break_correlation",1,"Rolling dependence",0.00463198971580403,0.0105521519544299,0.00489092405123748,0.707682291666667,0.0164143876071174,0.00465219324778614,0.0106105292329858,0.00526766157746961,-2.02035319821032e-05,-5.8377278555977e-05,-0.000376737526232132
1,"break_correlation",1,"Independent marginals",0.00466182876577935,0.0107616528405126,0.00647979863322253,0.692708333333333,0.0161539289068994,0.00465219324778614,0.0106105292329858,0.00526766157746961,9.63551799320998e-06,0.000151123607526723,0.00121213705575292
1,"break_correlation",1,"Equal weights",0.00435104491912918,0.00981149388313843,0.0045693432956423,0.736328125,0.0170539900550347,0.00465219324778614,0.0106105292329858,0.00526766157746961,-0.000301148328656952,-0.000799035349847411,-0.000698318281827305
1,"break_correlation",1,"ARIMA independent",0.004402486821676,0.00999799573354219,0.00466365369543785,0.63671875,0.0133555597364811,0.00465219324778614,0.0106105292329858,0.00526766157746961,-0.000249706426110134,-0.000612533499443655,-0.000604007882031759
1,"break_correlation",1,"Bootstrap independent",0.00446301249144256,0.0100483108669453,0.00445650349794642,0.599609375,0.0123419853044889,0.00465219324778614,0.0106105292329858,0.00526766157746961,-0.000189180756343574,-0.000562218366040566,-0.000811158079523192
1,"break_correlation",1,"Gaussian copula bootstrap",0.00447238487232361,0.00997352362770113,0.00447444822194248,0.58984375,0.0120002144405796,0.00465219324778614,0.0106105292329858,0.00526766157746961,-0.000179808375462522,-0.000637005605284712,-0.00079321335552713
1,"break_correlation",3,"No tail copula",0.00748567738158356,0.0167374011678551,0.00842555987776213,0.770833333333333,0.0315008389330528,0.00773158257744632,0.0172250686627903,0.00847220902833046,-0.000245905195862763,-0.000487667494935277,-4.66491505683262e-05
1,"break_correlation",3,"Static dependence",0.00759275425831629,0.0170244618284258,0.00906411481700747,0.767578125,0.0319649528713747,0.00773158257744632,0.0172250686627903,0.00847220902833046,-0.000138828319130033,-0.000200606834364573,0.000591905788677016
1,"break_correlation",3,"Rolling dependence",0.00764130681740472,0.0170184661880113,0.00824004438405083,0.772135416666667,0.0330181276742331,0.00773158257744632,0.0172250686627903,0.00847220902833046,-9.02757600415964e-05,-0.000206602474779043,-0.000232164644279623
1,"break_correlation",3,"Independent marginals",0.00757171142854869,0.0172341784431351,0.0118125231209355,0.775390625,0.0331445966808863,0.00773158257744632,0.0172250686627903,0.00847220902833046,-0.000159871148897627,9.10978034474735e-06,0.00334031409260503
1,"break_correlation",3,"Equal weights",0.00823422513830049,0.0184335014920315,0.0092388176784016,0.770833333333333,0.0364664449759957,0.00773158257744632,0.0172250686627903,0.00847220902833046,0.00050264256085417,0.00120843282924112,0.000766608650071139
1,"break_correlation",3,"ARIMA independent",0.0075162517454609,0.0170024574389893,0.00860686683684922,0.660807291666667,0.0243279683741937,0.00773158257744632,0.0172250686627903,0.00847220902833046,-0.000215330831985417,-0.000222611223800993,0.000134657808518762
1,"break_correlation",3,"Bootstrap independent",0.00759792947553267,0.0170051040751738,0.00808995036388523,0.6015625,0.0211935374805427,0.00773158257744632,0.0172250686627903,0.00847220902833046,-0.000133653101913649,-0.000219964587616552,-0.000382258664445223
1,"break_correlation",3,"Gaussian copula bootstrap",0.00754922008069798,0.0167316696508579,0.00769506882899905,0.622395833333333,0.0227284851686422,0.00773158257744632,0.0172250686627903,0.00847220902833046,-0.000182362496748341,-0.00049339901193245,-0.000777140199331405
1,"break_correlation",6,"No tail copula",0.0123146078348798,0.0275708973461285,0.0132430406874578,0.659505208333333,0.0408563192476787,0.0122529456107391,0.0275180517185364,0.0122982696916351,6.1662224140703e-05,5.28456275920748e-05,0.000944770995822776
1,"break_correlation",6,"Static dependence",0.0122336304590995,0.0273873137815468,0.0123413774834677,0.645833333333333,0.0403226597114125,0.0122529456107391,0.0275180517185364,0.0122982696916351,-1.9315151639639e-05,-0.00013073793698954,4.31077918326382e-05
1,"break_correlation",6,"Rolling dependence",0.0123539228428744,0.0276478362899875,0.0121175719189104,0.654947916666667,0.0407780593429412,0.0122529456107391,0.0275180517185364,0.0122982696916351,0.000100977232135311,0.000129784571451085,-0.000180697772724638
1,"break_correlation",6,"Independent marginals",0.0123384730189924,0.0279609751380528,0.015660268094151,0.665364583333333,0.0417377692468332,0.0122529456107391,0.0275180517185364,0.0122982696916351,8.55274082532317e-05,0.000442923419516381,0.00336199840251597
1,"break_correlation",6,"Equal weights",0.0113376783822157,0.0253374226025264,0.0113521186420899,0.69921875,0.0408793542966446,0.0122529456107391,0.0275180517185364,0.0122982696916351,-0.000915267228523444,-0.00218062911601,-0.000946151049545122
1,"break_correlation",6,"ARIMA independent",0.01100684427111,0.0249122539045347,0.0112380301248173,0.616536458333333,0.0334741196616243,0.0122529456107391,0.0275180517185364,0.0122982696916351,-0.00124610133962915,-0.00260579781400167,-0.00106023956681778
1,"break_correlation",6,"Bootstrap independent",0.0112091569936074,0.025154556991103,0.0113249665806886,0.625,0.0353175300556025,0.0122529456107391,0.0275180517185364,0.0122982696916351,-0.00104378861713168,-0.00236349472743334,-0.00097330311094649
1,"break_correlation",6,"Gaussian copula bootstrap",0.0111130299626132,0.0246067880421179,0.0105392598945705,0.667317708333333,0.0390945803412012,0.0122529456107391,0.0275180517185364,0.0122982696916351,-0.0011399156481259,-0.00291126367641853,-0.00175900979706454
1,"independent_series",1,"No tail copula",0.0037332569362011,0.00930393569060062,0.00819498233257563,0.775390625,0.0159879373407696,0.00381415565667258,0.00956301258936823,0.00864851732485714,-8.08987204714818e-05,-0.000259076898767606,-0.000453534992281505
1,"independent_series",1,"Static dependence",0.00377824095493248,0.00943941920514016,0.00812919461213162,0.78125,0.0160413803735099,0.00381415565667258,0.00956301258936823,0.00864851732485714,-3.59147017401063e-05,-0.000123593384228073,-0.000519322712725517
1,"independent_series",1,"Rolling dependence",0.00393553192085325,0.0098997163913483,0.00858153553467311,0.755859375,0.0155619639335122,0.00381415565667258,0.00956301258936823,0.00864851732485714,0.000121376264180664,0.000336703801980073,-6.698179018403e-05
1,"independent_series",1,"Independent marginals",0.0039267972728199,0.00989463124413509,0.00880815525270512,0.754557291666667,0.015515008394034,0.00381415565667258,0.00956301258936823,0.00864851732485714,0.000112641616147322,0.000331618654766858,0.000159637927847987
1,"independent_series",1,"Equal weights",0.00325323126988574,0.00790005317554694,0.00708282581766658,0.841796875,0.0171109251736408,0.00381415565667258,0.00956301258936823,0.00864851732485714,-0.00056092438678684,-0.00166295941382129,-0.00156569150719056
1,"independent_series",1,"ARIMA independent",0.00305691195581352,0.00733438336134276,0.00619675913964207,0.818359375,0.0138771219423468,0.00381415565667258,0.00956301258936823,0.00864851732485714,-0.000757243700859063,-0.00222862922802547,-0.00245175818521507
1,"independent_series",1,"Bootstrap independent",0.00304943637995207,0.00732194966723228,0.00619784788924973,0.796875,0.0133170210922838,0.00381415565667258,0.00956301258936823,0.00864851732485714,-0.000764719276720514,-0.00224106292213595,-0.00245066943560741
1,"independent_series",1,"Gaussian copula bootstrap",0.00305679877073981,0.00733646407386829,0.00621648084157058,0.80078125,0.01346939726795,0.00381415565667258,0.00956301258936823,0.00864851732485714,-0.000757356885932775,-0.00222654851549994,-0.00243203648328656
1,"independent_series",3,"No tail copula",0.00591572326191893,0.0139952152542026,0.0111132654855531,0.809895833333333,0.0275353737775445,0.00592560879891754,0.013998088954839,0.0111480314182827,-9.88553699861599e-06,-2.87370063642781e-06,-3.47659327295802e-05
1,"independent_series",3,"Static dependence",0.00593066228553887,0.0139944992473641,0.0110558122573647,0.81640625,0.0273606527703305,0.00592560879891754,0.013998088954839,0.0111480314182827,5.05348662132622e-06,-3.5897074749467e-06,-9.22191609179397e-05
1,"independent_series",3,"Rolling dependence",0.00587183695933964,0.0138999689619175,0.0111012991257823,0.814453125,0.0270332247436638,0.00592560879891754,0.013998088954839,0.0111480314182827,-5.37718395779039e-05,-9.81199929215582e-05,-4.67322925003979e-05
1,"independent_series",3,"Independent marginals",0.00594927276802381,0.0140558129909974,0.0111561805524014,0.796875,0.0269832395798179,0.00592560879891754,0.013998088954839,0.0111480314182827,2.3663969106265e-05,5.77240361584012e-05,8.14913411869081e-06
1,"independent_series",3,"Equal weights",0.0060557201180848,0.0142913927866451,0.0111269622940904,0.815104166666667,0.0285344005180787,0.00592560879891754,0.013998088954839,0.0111480314182827,0.000130111319167262,0.000293303831806084,-2.10691241922228e-05
1,"independent_series",3,"ARIMA independent",0.00576597318800662,0.0136413084044982,0.011134423344454,0.7734375,0.0244098835121653,0.00592560879891754,0.013998088954839,0.0111480314182827,-0.00015963561091092,-0.000356780550340786,-1.36080738286602e-05
1,"independent_series",3,"Bootstrap independent",0.00582227700007672,0.0137313553530568,0.0110388570281676,0.759765625,0.023641503226093,0.00592560879891754,0.013998088954839,0.0111480314182827,-0.000103331798840822,-0.000266733601782235,-0.000109174390115046
1,"independent_series",3,"Gaussian copula bootstrap",0.0058652443828755,0.0138125883555233,0.0112471247587066,0.758463541666667,0.0236578090359436,0.00592560879891754,0.013998088954839,0.0111480314182827,-6.03644160420396e-05,-0.000185500599315764,9.90933404239024e-05
1,"independent_series",6,"No tail copula",0.00824536698191953,0.019750120061903,0.0161948831924829,0.785807291666667,0.0359464721336733,0.00825997592255961,0.0197980586362985,0.0158671407473565,-1.46089406400755e-05,-4.79385743954903e-05,0.00032774244512639
1,"independent_series",6,"Static dependence",0.0082528449222973,0.0197716195148931,0.0158186208787663,0.78125,0.0350429798955931,0.00825997592255961,0.0197980586362985,0.0158671407473565,-7.13100026230977e-06,-2.64391214053784e-05,-4.85198685902001e-05
1,"independent_series",6,"Rolling dependence",0.00831567060995667,0.0198469626181813,0.0160800853931817,0.770833333333333,0.0353661320932748,0.00825997592255961,0.0197980586362985,0.0158671407473565,5.56946873970596e-05,4.89039818828627e-05,0.000212944645825181
1,"independent_series",6,"Independent marginals",0.00832401476796845,0.0198991812285517,0.0157698156344064,0.774088541666667,0.035211351384061,0.00825997592255961,0.0197980586362985,0.0158671407473565,6.40388454088425e-05,0.000101122592253249,-9.73251129501515e-05
1,"independent_series",6,"Equal weights",0.00845269614392164,0.0202621627889656,0.0162631186422994,0.796875,0.0380505957144648,0.00825997592255961,0.0197980586362985,0.0158671407473565,0.000192720221362035,0.000464104152667191,0.000395977894942865
1,"independent_series",6,"ARIMA independent",0.00818018620962548,0.0195250070373135,0.0156983730963297,0.801432291666667,0.0367343478555619,0.00825997592255961,0.0197980586362985,0.0158671407473565,-7.97897129341234e-05,-0.000273051598984962,-0.00016876765102684
1,"independent_series",6,"Bootstrap independent",0.00834409370678199,0.0197626724529592,0.0156707707646285,0.7734375,0.0360334546652776,0.00825997592255961,0.0197980586362985,0.0158671407473565,8.41177842223883e-05,-3.5386183339238e-05,-0.000196369982728022
1,"independent_series",6,"Gaussian copula bootstrap",0.00835304406460009,0.0198658542336196,0.0160677777348965,0.779296875,0.0362424863217815,0.00825997592255961,0.0197980586362985,0.0158671407473565,9.306814204048e-05,6.77955973211672e-05,0.00020063698753995
1,"regime_heavy_tail",1,"No tail copula",0.00205379415971252,0.00484569760767068,0.00390126453796831,0.89453125,0.0106062166738856,0.0019523351139267,0.00459259931891859,0.00362032877386735,0.000101459045785823,0.000253098288752094,0.000280935764100961
1,"regime_heavy_tail",1,"Static dependence",0.00202225550992924,0.0047265891719686,0.00388391446602922,0.871744791666667,0.0101760830003647,0.0019523351139267,0.00459259931891859,0.00362032877386735,6.99203960025411e-05,0.000133989853050014,0.000263585692161871
1,"regime_heavy_tail",1,"Rolling dependence",0.00199814003066117,0.00469153012605575,0.00389991400200518,0.895833333333333,0.0102005599151197,0.0019523351139267,0.00459259931891859,0.00362032877386735,4.58049167344702e-05,9.89308071371615e-05,0.000279585228137835
1,"regime_heavy_tail",1,"Independent marginals",0.00199808506377151,0.00480816269186224,0.00537589176197889,0.875651041666667,0.0103265592040832,0.0019523351139267,0.00459259931891859,0.00362032877386735,4.57499498448162e-05,0.000215563372943656,0.00175556298811155
1,"regime_heavy_tail",1,"Equal weights",0.0019623975062633,0.00460274071939724,0.00399199751357336,0.94140625,0.0128267402138123,0.0019523351139267,0.00459259931891859,0.00362032877386735,1.00623923366078e-05,1.01414004786502e-05,0.000371668739706012
1,"regime_heavy_tail",1,"ARIMA independent",0.00207191264621074,0.00488056527801418,0.0073917972998965,0.955078125,0.0142927111617577,0.0019523351139267,0.00459259931891859,0.00362032877386735,0.000119577532284047,0.000287965959095592,0.00377146852602916
1,"regime_heavy_tail",1,"Bootstrap independent",0.00184187843452828,0.00439870641985891,0.00478974600745156,0.887369791666667,0.00940450017642933,0.0019523351139267,0.00459259931891859,0.00362032877386735,-0.000110456679398413,-0.000193892899059679,0.00116941723358422
1,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00184021358345388,0.00432612457988781,0.00362847061338858,0.902994791666667,0.00945139436890447,0.0019523351139267,0.00459259931891859,0.00362032877386735,-0.000112121530472818,-0.000266474739030778,8.14183952123218e-06
1,"regime_heavy_tail",3,"No tail copula",0.0319415994140682,0.0732272773301402,0.0858359277328976,0.62109375,0.0935828369285917,0.0325810874359917,0.0747136006189709,0.0882526066811988,-0.000639488021923464,-0.00148632328883071,-0.00241667894830112
1,"regime_heavy_tail",3,"Static dependence",0.0326831088263864,0.0755380048015144,0.0898033915220812,0.563802083333333,0.0909499745208897,0.0325810874359917,0.0747136006189709,0.0882526066811988,0.000102021390394717,0.000824404182543537,0.00155078484088249
1,"regime_heavy_tail",3,"Rolling dependence",0.0348408201930105,0.0795221195568399,0.0888885885979184,0.530598958333333,0.0913379535732009,0.0325810874359917,0.0747136006189709,0.0882526066811988,0.00225973275701883,0.00480851893786903,0.00063598191671968
1,"regime_heavy_tail",3,"Independent marginals",0.0315920461738318,0.0758071851521053,0.11085377904637,0.593098958333333,0.0922889764126436,0.0325810874359917,0.0747136006189709,0.0882526066811988,-0.000989041262159936,0.00109358453313442,0.0226011723651714
1,"regime_heavy_tail",3,"Equal weights",0.0115933392901219,0.0269951929756332,0.0268484212348201,0.793619791666667,0.0764250342690998,0.0325810874359917,0.0747136006189709,0.0882526066811988,-0.0209877481458697,-0.0477184076433377,-0.0614041854463787
1,"regime_heavy_tail",3,"ARIMA independent",0.00874850102631734,0.0198846149776446,0.0147509751619955,0.74609375,0.0313826383410227,0.0325810874359917,0.0747136006189709,0.0882526066811988,-0.0238325864096744,-0.0548289856413263,-0.0735016315192033
1,"regime_heavy_tail",3,"Bootstrap independent",0.00872451462211514,0.0193781195934017,0.0110983768268581,0.6015625,0.0186858598588965,0.0325810874359917,0.0747136006189709,0.0882526066811988,-0.0238565728138766,-0.0553354810255692,-0.0771542298543407
1,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00879936444189309,0.019350008645855,0.0108502835794752,0.583984375,0.0175811640049712,0.0325810874359917,0.0747136006189709,0.0882526066811988,-0.0237817229940986,-0.0553635919731159,-0.0774023231017236
1,"regime_heavy_tail",6,"No tail copula",0.00703953614855997,0.0159559061262515,0.0107518026205445,0.844401041666667,0.033236258970262,0.00684751532532164,0.0155208286267997,0.0101778987834232,0.000192020823238334,0.000435077499451892,0.0005739038371213
1,"regime_heavy_tail",6,"Static dependence",0.0069202873622252,0.0157157412599065,0.0106318218321484,0.848307291666667,0.0332091064819417,0.00684751532532164,0.0155208286267997,0.0101778987834232,7.27720369035605e-05,0.00019491263310684,0.000453923048725215
1,"regime_heavy_tail",6,"Rolling dependence",0.00694476370169955,0.0157229161496546,0.0105345454791051,0.858723958333333,0.033446071649362,0.00684751532532164,0.0155208286267997,0.0101778987834232,9.72483763779135e-05,0.000202087522854954,0.000356646695681917
1,"regime_heavy_tail",6,"Independent marginals",0.00692450134405228,0.0161141825397483,0.0165845012723808,0.850911458333333,0.0339338044878494,0.00684751532532164,0.0155208286267997,0.0101778987834232,7.69860187306449e-05,0.000593353912948662,0.0064066024889576
1,"regime_heavy_tail",6,"Equal weights",0.00651483133323256,0.0148239558041553,0.0097448712041959,0.865885416666667,0.0331246270846702,0.00684751532532164,0.0155208286267997,0.0101778987834232,-0.00033268399208908,-0.000696872822644301,-0.000433027579227313
1,"regime_heavy_tail",6,"ARIMA independent",0.0068514809567681,0.0159077807604131,0.0156756328928579,0.857421875,0.0327918180604234,0.00684751532532164,0.0155208286267997,0.0101778987834232,3.96563144646183e-06,0.000386952133613439,0.00549773410943473
1,"regime_heavy_tail",6,"Bootstrap independent",0.00671722684480876,0.0153357610454154,0.0134852724751224,0.852864583333333,0.0313501579195172,0.00684751532532164,0.0155208286267997,0.0101778987834232,-0.000130288480512879,-0.000185067581384212,0.00330737369169922
1,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00675406563413241,0.0152122962270532,0.00960555995726955,0.828125,0.0289565581661549,0.00684751532532164,0.0155208286267997,0.0101778987834232,-9.34496911892237e-05,-0.000308532399746417,-0.000572338826153653
1,"static_gaussian",1,"No tail copula",0.00273983835696363,0.00634236831286505,0.00372816702459004,0.772786458333333,0.0116149072464197,0.00274816186862745,0.0063671152239611,0.00373745116253314,-8.32351166381697e-06,-2.47469110960441e-05,-9.28413794309708e-06
1,"static_gaussian",1,"Static dependence",0.00273802076977774,0.00633866161872853,0.00369856688963116,0.774739583333333,0.0113585726277638,0.00274816186862745,0.0063671152239611,0.00373745116253314,-1.01410988497066e-05,-2.84536052325649e-05,-3.88842729019778e-05
1,"static_gaussian",1,"Rolling dependence",0.00273993598213102,0.00635782213733011,0.00375059083976091,0.761067708333333,0.0111998515843696,0.00274816186862745,0.0063671152239611,0.00373745116253314,-8.22588649642677e-06,-9.29308663098934e-06,1.31396772277757e-05
1,"static_gaussian",1,"Independent marginals",0.00276370396929178,0.00645172448139386,0.00425050214829245,0.764973958333333,0.0114546679797887,0.00274816186862745,0.0063671152239611,0.00373745116253314,1.55421006643296e-05,8.46092574327594e-05,0.000513050985759309
1,"static_gaussian",1,"Equal weights",0.00276180334259507,0.00639689540902556,0.00372699764174866,0.797526041666667,0.012443652312685,0.00274816186862745,0.0063671152239611,0.00373745116253314,1.36414739676199e-05,2.97801850644604e-05,-1.04535207844773e-05
1,"static_gaussian",1,"ARIMA independent",0.00276242029613761,0.00644686488560796,0.00451793141281317,0.802083333333333,0.0129287202665776,0.00274816186862745,0.0063671152239611,0.00373745116253314,1.42584275101675e-05,7.97496616468584e-05,0.000780480250280035
1,"static_gaussian",1,"Bootstrap independent",0.00268689736260933,0.00628201405155976,0.00414266247830026,0.791015625,0.0117653768021524,0.00274816186862745,0.0063671152239611,0.00373745116253314,-6.12645060181151e-05,-8.51011724013378e-05,0.000405211315767121
1,"static_gaussian",1,"Gaussian copula bootstrap",0.00268597255174727,0.0062236325301629,0.0037504246847175,0.826171875,0.0128213595317291,0.00274816186862745,0.0063671152239611,0.00373745116253314,-6.21893168801795e-05,-0.000143482693798195,1.29735221843612e-05
1,"static_gaussian",3,"No tail copula",0.0053150933880192,0.0123494596221371,0.00816563836416157,0.698567708333333,0.0194248335264458,0.00541320189458319,0.0125740721743377,0.00849204034702175,-9.81085065639865e-05,-0.000224612552200553,-0.000326401982860183
1,"static_gaussian",3,"Static dependence",0.00543929407675944,0.0126665150612951,0.00854061492710497,0.690104166666667,0.0196477734394571,0.00541320189458319,0.0125740721743377,0.00849204034702175,2.60921821762551e-05,9.24428869574466e-05,4.8574580083215e-05
1,"static_gaussian",3,"Rolling dependence",0.00533691223397049,0.0124787873639258,0.00860730027673853,0.703776041666667,0.0193399039038061,0.00541320189458319,0.0125740721743377,0.00849204034702175,-7.62896606127002e-05,-9.52848104118654e-05,0.000115259929716774
1,"static_gaussian",3,"Independent marginals",0.00531184223165724,0.0123712655978084,0.00873031885552907,0.694661458333333,0.0191086859007955,0.00541320189458319,0.0125740721743377,0.00849204034702175,-0.000101359662925947,-0.000202806576529281,0.000238278508507318
1,"static_gaussian",3,"Equal weights",0.00497814225571891,0.0116078540541042,0.00747767075491906,0.755208333333333,0.0203035346572446,0.00541320189458319,0.0125740721743377,0.00849204034702175,-0.000435059638864278,-0.000966218120233481,-0.00101436959210269
1,"static_gaussian",3,"ARIMA independent",0.00470809644982618,0.0110565078409802,0.00721388973607583,0.783203125,0.0205579835583799,0.00541320189458319,0.0125740721743377,0.00849204034702175,-0.000705105444757008,-0.00151756433335743,-0.00127815061094593
1,"static_gaussian",3,"Bootstrap independent",0.0047541219624314,0.0111231212424292,0.00698940845123703,0.752604166666667,0.0196531596843258,0.00541320189458319,0.0125740721743377,0.00849204034702175,-0.000659079932151788,-0.00145095093190845,-0.00150263189578472
1,"static_gaussian",3,"Gaussian copula bootstrap",0.00474715233974477,0.0109999742304623,0.00668973716792161,0.783854166666667,0.020796743270412,0.00541320189458319,0.0125740721743377,0.00849204034702175,-0.000666049554838414,-0.00157409794387536,-0.00180230317910014
1,"static_gaussian",6,"No tail copula",0.0072093414704048,0.0166345935369614,0.0101932216761035,0.73046875,0.0289634462718524,0.00712498714265173,0.0165026175599063,0.0100622363746996,8.43543277530695e-05,0.000131975977055099,0.000130985301403911
1,"static_gaussian",6,"Static dependence",0.00726461470676031,0.016778897653514,0.0102520477581604,0.729166666666667,0.0292232803502878,0.00712498714265173,0.0165026175599063,0.0100622363746996,0.000139627564108585,0.000276280093607632,0.000189811383460827
1,"static_gaussian",6,"Rolling dependence",0.0072745913894428,0.0168449221134803,0.0101875434156217,0.734375,0.0288457111930824,0.00712498714265173,0.0165026175599063,0.0100622363746996,0.000149604246791076,0.000342304553574001,0.000125307040922123
1,"static_gaussian",6,"Independent marginals",0.00729338533176007,0.0169834457103957,0.0108984291923431,0.69140625,0.0264587800971073,0.00712498714265173,0.0165026175599063,0.0100622363746996,0.000168398189108345,0.000480828150489384,0.000836192817643517
1,"static_gaussian",6,"Equal weights",0.00692608896863988,0.016083658402297,0.0101564711966108,0.784505208333333,0.0307849605479605,0.00712498714265173,0.0165026175599063,0.0100622363746996,-0.000198898174011851,-0.00041895915760938,9.42348219112547e-05
1,"static_gaussian",6,"ARIMA independent",0.00680861888213574,0.0159569551143298,0.0111975580494477,0.802734375,0.0321898134833474,0.00712498714265173,0.0165026175599063,0.0100622363746996,-0.000316368260515992,-0.000545662445576515,0.0011353216747481
1,"static_gaussian",6,"Bootstrap independent",0.00677843304560382,0.0157971381375311,0.0105873403023525,0.822265625,0.0321234140095414,0.00712498714265173,0.0165026175599063,0.0100622363746996,-0.000346554097047912,-0.000705479422375258,0.000525103927652969
1,"static_gaussian",6,"Gaussian copula bootstrap",0.00679399925921814,0.0157425521116262,0.010034260096103,0.795572916666667,0.030971077392923,0.00712498714265173,0.0165026175599063,0.0100622363746996,-0.000330987883433591,-0.000760065448280191,-2.79762785965389e-05
10,"break_correlation",1,"No tail copula",0.00467419518971736,0.0105080621012877,0.00500098104628082,0.703776041666667,0.0174503278001219,0.00464184767675024,0.0104244816749488,0.00480641995852024,3.23475129671135e-05,8.3580426338983e-05,0.000194561087760579
10,"break_correlation",1,"Static dependence",0.00466702600956566,0.0105767576780697,0.00532051546898604,0.725911458333333,0.0178914436182095,0.00464184767675024,0.0104244816749488,0.00480641995852024,2.51783328154122e-05,0.000152276003120948,0.000514095510465796
10,"break_correlation",1,"Rolling dependence",0.00458073556113669,0.010274666337575,0.00440891671903258,0.738932291666667,0.0181457435219655,0.00464184767675024,0.0104244816749488,0.00480641995852024,-6.11121156135555e-05,-0.000149815337373713,-0.000397503239487657
10,"break_correlation",1,"Independent marginals",0.00460063221842335,0.0104838828583212,0.00615164442566642,0.713541666666667,0.0173916534077074,0.00464184767675024,0.0104244816749488,0.00480641995852024,-4.12154583268936e-05,5.94011833724255e-05,0.00134522446714618
10,"break_correlation",1,"Equal weights",0.00451120776667547,0.0100677677597377,0.00463493629810667,0.75,0.0180632315859251,0.00464184767675024,0.0104244816749488,0.00480641995852024,-0.000130639910074779,-0.000356713915211061,-0.000171483660413576
10,"break_correlation",1,"ARIMA independent",0.00458820017065883,0.0103871239932722,0.00471848319392584,0.612630208333333,0.0136166838922354,0.00464184767675024,0.0104244816749488,0.00480641995852024,-5.36475060914096e-05,-3.73576816765815e-05,-8.79367645944063e-05
10,"break_correlation",1,"Bootstrap independent",0.00468597036756151,0.0104875530315172,0.00448467337364259,0.555989583333333,0.0122139148518343,0.00464184767675024,0.0104244816749488,0.00480641995852024,4.41226908112673e-05,6.30713565684844e-05,-0.000321746584877654
10,"break_correlation",1,"Gaussian copula bootstrap",0.00466071666527023,0.0103390532033648,0.0043202840740652,0.559244791666667,0.0122648823888884,0.00464184767675024,0.0104244816749488,0.00480641995852024,1.88689885199855e-05,-8.54284715839718e-05,-0.000486135884455043
10,"break_correlation",3,"No tail copula",0.00763827591392651,0.0171299754814988,0.00784719834775244,0.673828125,0.0260345061001543,0.00765801004038416,0.0171877102958436,0.00785435104948124,-1.97341264576547e-05,-5.7734814344762e-05,-7.15270172879298e-06
10,"break_correlation",3,"Static dependence",0.00767973859769299,0.0172971806923787,0.00787282471007667,0.665364583333333,0.0252321088741131,0.00765801004038416,0.0171877102958436,0.00785435104948124,2.17285573088236e-05,0.000109470396535111,1.84736605954305e-05
10,"break_correlation",3,"Rolling dependence",0.00763252045516535,0.0171227186428726,0.00783020140592425,0.672526041666667,0.025845012464602,0.00765801004038416,0.0171877102958436,0.00785435104948124,-2.54895852188188e-05,-6.4991652970952e-05,-2.41496435569831e-05
10,"break_correlation",3,"Independent marginals",0.00761659039821849,0.01736843895621,0.00923178153027047,0.689453125,0.0271177524788089,0.00765801004038416,0.0171877102958436,0.00785435104948124,-4.14196421656748e-05,0.000180728660366357,0.00137743048078924
10,"break_correlation",3,"Equal weights",0.00757324106342951,0.0171053024385229,0.00815537993198766,0.720052083333333,0.0292450167630608,0.00765801004038416,0.0171877102958436,0.00785435104948124,-8.47689769546524e-05,-8.24078573206967e-05,0.000301028882506422
10,"break_correlation",3,"ARIMA independent",0.00769316331335568,0.0175163939670468,0.0085367074155889,0.640625,0.0249083999723322,0.00765801004038416,0.0171877102958436,0.00785435104948124,3.51532729715148e-05,0.000328683671203235,0.000682356366107664
10,"break_correlation",3,"Bootstrap independent",0.00770786235908212,0.0173677701329252,0.00816257515422143,0.623046875,0.0231425082090418,0.00765801004038416,0.0171877102958436,0.00785435104948124,4.98523186979591e-05,0.000180059837081557,0.000308224104740193
10,"break_correlation",3,"Gaussian copula bootstrap",0.00769095955281408,0.0171453258718499,0.00779466190596763,0.6328125,0.0235971082500814,0.00765801004038416,0.0171877102958436,0.00785435104948124,3.29495124299188e-05,-4.23844239937354e-05,-5.96891435136063e-05
10,"break_correlation",6,"No tail copula",0.0120819617252206,0.0277417452445821,0.0126756899225688,0.5703125,0.0330568797766822,0.0120656100157687,0.0276932698976336,0.0120796859378959,1.63517094518978e-05,4.84753469485594e-05,0.000596003984672881
10,"break_correlation",6,"Static dependence",0.0118913662025304,0.0272849273483782,0.0121668274891169,0.578776041666667,0.0336936405144625,0.0120656100157687,0.0276932698976336,0.0120796859378959,-0.000174243813238259,-0.000408342549255414,8.71415512210573e-05
10,"break_correlation",6,"Rolling dependence",0.0119391227976592,0.0274384199710403,0.0120085939131794,0.576822916666667,0.0328030971079073,0.0120656100157687,0.0276932698976336,0.0120796859378959,-0.000126487218109421,-0.0002548499265933,-7.1092024716498e-05
10,"break_correlation",6,"Independent marginals",0.0120580135745207,0.0278321389603952,0.012959986501317,0.584635416666667,0.0341026059938712,0.0120656100157687,0.0276932698976336,0.0120796859378959,-7.59644124801416e-06,0.00013886906276165,0.000880300563421126
10,"break_correlation",6,"Equal weights",0.0110742875108975,0.0249496483410199,0.0107714437559879,0.613932291666667,0.0332727672500235,0.0120656100157687,0.0276932698976336,0.0120796859378959,-0.000991322504871125,-0.00274362155661369,-0.00130824218190795
10,"break_correlation",6,"ARIMA independent",0.0115616732147578,0.0260789591277295,0.0106273784714797,0.513020833333333,0.0278838562456183,0.0120656100157687,0.0276932698976336,0.0120796859378959,-0.000503936801010883,-0.00161431076990403,-0.0014523074664162
10,"break_correlation",6,"Bootstrap independent",0.011668479183227,0.0259541280118583,0.0107281525528387,0.530598958333333,0.0281797636966212,0.0120656100157687,0.0276932698976336,0.0120796859378959,-0.000397130832541634,-0.00173914188577526,-0.00135153338505717
10,"break_correlation",6,"Gaussian copula bootstrap",0.011679869391748,0.0257556036769442,0.011107216876364,0.508463541666667,0.0261007192002771,0.0120656100157687,0.0276932698976336,0.0120796859378959,-0.000385740624020654,-0.00193766622068937,-0.000972469061531891
10,"independent_series",1,"No tail copula",0.0032808162327728,0.00791165089169533,0.00686528431234079,0.837239583333333,0.0156387900564709,0.00329649997896091,0.00793976653253152,0.00686048009632031,-1.56837461881116e-05,-2.81156408361814e-05,4.80421602048163e-06
10,"independent_series",1,"Static dependence",0.00329232472276539,0.00793414177668128,0.00694158543712978,0.845052083333333,0.0160470396271974,0.00329649997896091,0.00793976653253152,0.00686048009632031,-4.17525619551872e-06,-5.62475585023231e-06,8.11053408094784e-05
10,"independent_series",1,"Rolling dependence",0.00328301448943718,0.00791145885056046,0.00683380221658819,0.83203125,0.0153542159437004,0.00329649997896091,0.00793976653253152,0.00686048009632031,-1.34854895237333e-05,-2.83076819710525e-05,-2.66778797321137e-05
10,"independent_series",1,"Independent marginals",0.0032820166134968,0.00791543091342247,0.0068260469411363,0.83203125,0.0153229177296051,0.00329649997896091,0.00793976653253152,0.00686048009632031,-1.44833654641074e-05,-2.43356191090439e-05,-3.44331551840075e-05
10,"independent_series",1,"Equal weights",0.00332923045871856,0.00800697002312288,0.00711053023738771,0.8671875,0.0178775004449462,0.00329649997896091,0.00793976653253152,0.00686048009632031,3.27304797576554e-05,6.72034905913679e-05,0.000250050141067405
10,"independent_series",1,"ARIMA independent",0.00330089579996149,0.00794221915891705,0.0068317684632747,0.826171875,0.0155603113526589,0.00329649997896091,0.00793976653253152,0.00686048009632031,4.39582100058167e-06,2.45262638553373e-06,-2.87116330456088e-05
10,"independent_series",1,"Bootstrap independent",0.00327949420017528,0.00789797065998392,0.00674786238577294,0.796223958333333,0.0140765297177561,0.00329649997896091,0.00793976653253152,0.00686048009632031,-1.70057787856302e-05,-4.17958725475957e-05,-0.000112617710547368
10,"independent_series",1,"Gaussian copula bootstrap",0.00327825509399585,0.00790458830838906,0.00675132365767433,0.805989583333333,0.0146099845308534,0.00329649997896091,0.00793976653253152,0.00686048009632031,-1.82448849650593e-05,-3.51782241424601e-05,-0.000109156438645975
10,"independent_series",3,"No tail copula",0.00791266490427505,0.0193880017996485,0.018500223707142,0.763671875,0.0306354594611443,0.00779124278698726,0.0191383747736592,0.0178106554346274,0.00012142211728779,0.000249627025989286,0.000689568272514526
10,"independent_series",3,"Static dependence",0.0078357969168441,0.0192121518131462,0.017764569960046,0.755859375,0.0304990277354974,0.00779124278698726,0.0191383747736592,0.0178106554346274,4.4554129856841e-05,7.37770394869525e-05,-4.6085474581431e-05
10,"independent_series",3,"Rolling dependence",0.00774219768365412,0.018981698425999,0.0173221580256933,0.7421875,0.0294282128310693,0.00779124278698726,0.0191383747736592,0.0178106554346274,-4.90451033331339e-05,-0.000156676347660277,-0.000488497408934137
10,"independent_series",3,"Independent marginals",0.00796004208938315,0.0194732477415214,0.0175995290370536,0.725911458333333,0.0296992521762395,0.00779124278698726,0.0191383747736592,0.0178106554346274,0.000168799302395897,0.000334872967862155,-0.000211126397573883
10,"independent_series",3,"Equal weights",0.00587987740084387,0.0139848932863646,0.0118288030774907,0.817057291666667,0.0295060793120174,0.00779124278698726,0.0191383747736592,0.0178106554346274,-0.00191136538614339,-0.0051534814872946,-0.00598185235713672
10,"independent_series",3,"ARIMA independent",0.00570349722685448,0.0135811367561087,0.0110044232274253,0.794270833333333,0.0259460632035501,0.00779124278698726,0.0191383747736592,0.0178106554346274,-0.00208774556013277,-0.00555723801755057,-0.00680623220720219
10,"independent_series",3,"Bootstrap independent",0.00563728035212761,0.0133802103772448,0.0109651398361378,0.81640625,0.0273145263208147,0.00779124278698726,0.0191383747736592,0.0178106554346274,-0.00215396243485965,-0.00575816439641444,-0.00684551559848966
10,"independent_series",3,"Gaussian copula bootstrap",0.00563358925650187,0.0133853242809167,0.0111138802910758,0.798828125,0.0261279951981509,0.00779124278698726,0.0191383747736592,0.0178106554346274,-0.00215765353048539,-0.00575305049274251,-0.00669677514355169
10,"independent_series",6,"No tail copula",0.00773980580643579,0.0184880124818786,0.0144886594338751,0.803385416666667,0.0351255352705757,0.00775133635511845,0.0185294560851282,0.0146062503621183,-1.15305486826679e-05,-4.14436032495948e-05,-0.000117590928243233
10,"independent_series",6,"Static dependence",0.00774112034828264,0.0184953847846481,0.0145548996677874,0.810546875,0.0363596105321169,0.00775133635511845,0.0185294560851282,0.0146062503621183,-1.02160068358196e-05,-3.40713004801305e-05,-5.13506943308761e-05
10,"independent_series",6,"Rolling dependence",0.00773004871293961,0.0185406682292518,0.0144722291825287,0.8046875,0.035424179954663,0.00775133635511845,0.0185294560851282,0.0146062503621183,-2.12876421788431e-05,1.1212144123602e-05,-0.000134021179589614
10,"independent_series",6,"Independent marginals",0.00774217975862371,0.0185063798463268,0.0146492194897242,0.825520833333333,0.0366445834161634,0.00775133635511845,0.0185294560851282,0.0146062503621183,-9.1565964947405e-06,-2.30762388014026e-05,4.2969127605862e-05
10,"independent_series",6,"Equal weights",0.00801330843869155,0.0191383142804539,0.0153868942608544,0.792317708333333,0.0365924236750103,0.00775133635511845,0.0185294560851282,0.0146062503621183,0.000261972083573097,0.000608858195325641,0.000780643898736135
10,"independent_series",6,"ARIMA independent",0.00806803346152371,0.0193616004444626,0.0145551050824193,0.73828125,0.030955467598922,0.00775133635511845,0.0185294560851282,0.0146062503621183,0.00031669710640525,0.000832144359334368,-5.11452796989782e-05
10,"independent_series",6,"Bootstrap independent",0.00775244075854464,0.018386010042204,0.0146672678701411,0.714192708333333,0.0284832433727253,0.00775133635511845,0.0185294560851282,0.0146062503621183,1.10440342619006e-06,-0.000143446042924253,6.10175080228079e-05
10,"independent_series",6,"Gaussian copula bootstrap",0.00774118454025833,0.0184064707449358,0.0146393231643826,0.720052083333333,0.0289166422622154,0.00775133635511845,0.0185294560851282,0.0146062503621183,-1.01518148601255e-05,-0.000122985340192488,3.30728022642675e-05
10,"regime_heavy_tail",1,"No tail copula",0.00177071141276395,0.00413725613576997,0.00316595403401359,0.849609375,0.00738126838812463,0.0017731170325821,0.00412597656641339,0.0031418076342082,-2.40561981814562e-06,1.12795693565778e-05,2.4146399805392e-05
10,"regime_heavy_tail",1,"Static dependence",0.00176737245011186,0.00410552717129911,0.00315081969736697,0.850911458333333,0.00751035447501911,0.0017731170325821,0.00412597656641339,0.0031418076342082,-5.74458247023916e-06,-2.04493951142769e-05,9.01206315876563e-06
10,"regime_heavy_tail",1,"Rolling dependence",0.00177217085658945,0.00413276702810626,0.00320171607926712,0.853515625,0.00748423694153494,0.0017731170325821,0.00412597656641339,0.0031418076342082,-9.46175992641834e-07,6.79046169286841e-06,5.99084450589159e-05
10,"regime_heavy_tail",1,"Independent marginals",0.00178011057306219,0.00416996897674572,0.00350691960833832,0.841145833333333,0.00723504413508102,0.0017731170325821,0.00412597656641339,0.0031418076342082,6.99354048009043e-06,4.39924103323285e-05,0.000365111974130122
10,"regime_heavy_tail",1,"Equal weights",0.00182012998316206,0.00429595001867836,0.00384623769325005,0.915364583333333,0.00970167409662209,0.0017731170325821,0.00412597656641339,0.0031418076342082,4.7012950579966e-05,0.000169973452264971,0.000704430059041848
10,"regime_heavy_tail",1,"ARIMA independent",0.00193633213430974,0.00456779235531688,0.00603126854011391,0.931640625,0.0116552990930779,0.0017731170325821,0.00412597656641339,0.0031418076342082,0.000163215101727641,0.00044181578890349,0.00288946090590571
10,"regime_heavy_tail",1,"Bootstrap independent",0.00177464964988691,0.00423104105410151,0.00411401309091444,0.879557291666667,0.00807488266693117,0.0017731170325821,0.00412597656641339,0.0031418076342082,1.53261730481452e-06,0.000105064487688122,0.000972205456706234
10,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00176519853162167,0.00414152214448257,0.00331963553706413,0.852864583333333,0.00745294243249866,0.0017731170325821,0.00412597656641339,0.0031418076342082,-7.91850096042591e-06,1.55455780691816e-05,0.000177827902855932
10,"regime_heavy_tail",3,"No tail copula",0.00421346679246764,0.00967374171569884,0.00638234535651243,0.815104166666667,0.0161816560547132,0.00428357014681323,0.00982973258119767,0.00625564912770777,-7.01033543455921e-05,-0.000155990865498831,0.000126696228804655
10,"regime_heavy_tail",3,"Static dependence",0.00432757167196543,0.00989156593544586,0.00618638533528323,0.796875,0.0161550663807316,0.00428357014681323,0.00982973258119767,0.00625564912770777,4.40015251522022e-05,6.18333542481888e-05,-6.92637924245487e-05
10,"regime_heavy_tail",3,"Rolling dependence",0.00430520902104536,0.00985118355468565,0.00646007675895539,0.78515625,0.0157084147521101,0.00428357014681323,0.00982973258119767,0.00625564912770777,2.16388742321338e-05,2.14509734879752e-05,0.000204427631247617
10,"regime_heavy_tail",3,"Independent marginals",0.00431382450905718,0.0100162822792301,0.0079477820336366,0.822916666666667,0.0166705960998681,0.00428357014681323,0.00982973258119767,0.00625564912770777,3.02543622439496e-05,0.000186549698032414,0.00169213290592883
10,"regime_heavy_tail",3,"Equal weights",0.00430575303864563,0.00985444671242564,0.00642266604683761,0.847005208333333,0.017583320274435,0.00428357014681323,0.00982973258119767,0.00625564912770777,2.21828918324021e-05,2.47141312279733e-05,0.000167016919129835
10,"regime_heavy_tail",3,"ARIMA independent",0.00431879032121578,0.00996728910094435,0.00938031951932509,0.883463541666667,0.0190561936395387,0.00428357014681323,0.00982973258119767,0.00625564912770777,3.52201744025539e-05,0.000137556519746682,0.00312467039161732
10,"regime_heavy_tail",3,"Bootstrap independent",0.00399558570594757,0.00928065189698067,0.00806600780721047,0.835286458333333,0.0157527135276762,0.00428357014681323,0.00982973258119767,0.00625564912770777,-0.000287984440865661,-0.000549080684217005,0.00181035867950269
10,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00398401338470427,0.00910477591897572,0.00617584268448615,0.818359375,0.0145604887013396,0.00428357014681323,0.00982973258119767,0.00625564912770777,-0.000299556762108962,-0.000724956662221951,-7.98064432216208e-05
10,"regime_heavy_tail",6,"No tail copula",0.0140987880312423,0.0311418991158286,0.0133354579746164,0.701171875,0.0507009240338846,0.0145498023779046,0.0321249217043809,0.0131381327523914,-0.00045101434666237,-0.000983022588552342,0.000197325222225046
10,"regime_heavy_tail",6,"Static dependence",0.014516962085059,0.0321979735495392,0.0139603548497879,0.721354166666667,0.0538631541398484,0.0145498023779046,0.0321249217043809,0.0131381327523914,-3.2840292845655e-05,7.30518451582882e-05,0.000822222097396489
10,"regime_heavy_tail",6,"Rolling dependence",0.0150569938557162,0.0332268737244026,0.0135041121430255,0.649739583333333,0.0487611962734617,0.0145498023779046,0.0321249217043809,0.0131381327523914,0.000507191477811605,0.00110195202002166,0.000365979390634118
10,"regime_heavy_tail",6,"Independent marginals",0.0145918424674667,0.0337974748178822,0.025081173974521,0.678385416666667,0.0503879348293723,0.0145498023779046,0.0321249217043809,0.0131381327523914,4.20400895620975e-05,0.00167255311350128,0.0119430412221296
10,"regime_heavy_tail",6,"Equal weights",0.0111504569920418,0.0249943540278587,0.0124077066039011,0.7578125,0.044951234029624,0.0145498023779046,0.0321249217043809,0.0131381327523914,-0.00339934538586287,-0.00713056767652222,-0.000730426148490277
10,"regime_heavy_tail",6,"ARIMA independent",0.0103656715140701,0.0241007212330696,0.0197557804686489,0.809244791666667,0.0470346632012251,0.0145498023779046,0.0321249217043809,0.0131381327523914,-0.00418413086383452,-0.00802420047131135,0.00661764771625751
10,"regime_heavy_tail",6,"Bootstrap independent",0.01048657538805,0.0238535888023513,0.0149455047202964,0.690104166666667,0.0316739889857629,0.0145498023779046,0.0321249217043809,0.0131381327523914,-0.00406322698985467,-0.00827133290202959,0.00180737196790499
10,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0104818212590294,0.023453149711214,0.0126010539934362,0.693359375,0.0323918731810455,0.0145498023779046,0.0321249217043809,0.0131381327523914,-0.00406798111887523,-0.00867177199316697,-0.00053707875895522
10,"static_gaussian",1,"No tail copula",0.002786623091813,0.00649113136992742,0.0038802879619773,0.787109375,0.0122730823574125,0.00277088426938374,0.00644298367089338,0.00375562573656379,1.57388224292648e-05,4.814769903404e-05,0.000124662225413512
10,"static_gaussian",1,"Static dependence",0.00276838170445125,0.00644943187543966,0.0037808727128589,0.793619791666667,0.0124885436526473,0.00277088426938374,0.00644298367089338,0.00375562573656379,-2.50256493248939e-06,6.44820454627319e-06,2.52469762951108e-05
10,"static_gaussian",1,"Rolling dependence",0.00277504339845574,0.00646060720107322,0.00378789802964322,0.790364583333333,0.0122557874059449,0.00277088426938374,0.00644298367089338,0.00375562573656379,4.15912907200059e-06,1.76235301798354e-05,3.22722930794317e-05
10,"static_gaussian",1,"Independent marginals",0.00277367349533785,0.00652921166350568,0.00435096071674177,0.784505208333333,0.0121885862149795,0.00277088426938374,0.00644298367089338,0.00375562573656379,2.78922595411306e-06,8.62279926123017e-05,0.000595334980177981
10,"static_gaussian",1,"Equal weights",0.00284117106578277,0.0066231466988453,0.0040047822566333,0.813802083333333,0.0136890573285515,0.00277088426938374,0.00644298367089338,0.00375562573656379,7.02867963990332e-05,0.000180163027951921,0.000249156520069507
10,"static_gaussian",1,"ARIMA independent",0.0027684377667152,0.00648640873931203,0.00404781379255283,0.766927083333333,0.0116254371396858,0.00277088426938374,0.00644298367089338,0.00375562573656379,-2.44650266853974e-06,4.34250684186463e-05,0.000292188055989043
10,"static_gaussian",1,"Bootstrap independent",0.00278409434677936,0.00651122461699701,0.00406427076077601,0.761067708333333,0.0114272571667513,0.00277088426938374,0.00644298367089338,0.00375562573656379,1.32100773956199e-05,6.8240946103631e-05,0.00030864502421222
10,"static_gaussian",1,"Gaussian copula bootstrap",0.00277712151115222,0.00644922691906675,0.00376980039811098,0.733072916666667,0.0107711753079252,0.00277088426938374,0.00644298367089338,0.00375562573656379,6.23724176848249e-06,6.24324817336593e-06,1.41746615471886e-05
10,"static_gaussian",3,"No tail copula",0.00498833486689267,0.0115895138021855,0.00702851165036424,0.757161458333333,0.0204255409112988,0.00499707524361977,0.0116138094714059,0.00709023411672347,-8.74037672709844e-06,-2.42956692204782e-05,-6.17224663592248e-05
10,"static_gaussian",3,"Static dependence",0.00502301102687848,0.0117042461039291,0.00709840683535902,0.751953125,0.0204505686133722,0.00499707524361977,0.0116138094714059,0.00709023411672347,2.59357832587117e-05,9.04366325231564e-05,8.17271863554937e-06
10,"static_gaussian",3,"Rolling dependence",0.00497403082583327,0.0115754599096955,0.00708757910469016,0.787109375,0.0219096391969767,0.00499707524361977,0.0116138094714059,0.00709023411672347,-2.30444177864988e-05,-3.83495617104386e-05,-2.65501203330996e-06
10,"static_gaussian",3,"Independent marginals",0.00492180288928738,0.0115389854257403,0.00796309815121106,0.766927083333333,0.0206301206464802,0.00499707524361977,0.0116138094714059,0.00709023411672347,-7.52723543323936e-05,-7.48240456656599e-05,0.000872864034487592
10,"static_gaussian",3,"Equal weights",0.0048425026525437,0.0112991936290667,0.0069643586623089,0.794921875,0.0219718329025347,0.00499707524361977,0.0116138094714059,0.00709023411672347,-0.000154572591076067,-0.000314615842339229,-0.000125875454414562
10,"static_gaussian",3,"ARIMA independent",0.00485811028120969,0.0114085920554323,0.0082242893905724,0.798828125,0.0221556431636752,0.00499707524361977,0.0116138094714059,0.00709023411672347,-0.000138964962410076,-0.000205217415973642,0.00113405527384893
10,"static_gaussian",3,"Bootstrap independent",0.00491608255259807,0.0115210973337571,0.00801121114505157,0.800130208333333,0.0228712307001802,0.00499707524361977,0.0116138094714059,0.00709023411672347,-8.09926910216967e-05,-9.27121376488593e-05,0.000920977028328106
10,"static_gaussian",3,"Gaussian copula bootstrap",0.00495155382938646,0.0114265357225949,0.0069860900800903,0.798177083333333,0.0238352990048591,0.00499707524361977,0.0116138094714059,0.00709023411672347,-4.55214142333097e-05,-0.000187273748811072,-0.000104144036633166
10,"static_gaussian",6,"No tail copula",0.00736250296385653,0.0171488226519848,0.00985034276264379,0.759765625,0.0300770348621096,0.00748375320632148,0.0174100495702748,0.00981548569034298,-0.000121250242464947,-0.000261226918289986,3.48570723008052e-05
10,"static_gaussian",6,"Static dependence",0.0074350359033611,0.0173105781505416,0.00977091635522517,0.748046875,0.0293784718788634,0.00748375320632148,0.0174100495702748,0.00981548569034298,-4.87173029603766e-05,-9.94714197331548e-05,-4.45693351178115e-05
10,"static_gaussian",6,"Rolling dependence",0.0073794160628851,0.0172222779315875,0.00978200829712841,0.751953125,0.0299513120800008,0.00748375320632148,0.0174100495702748,0.00981548569034298,-0.000104337143436374,-0.000187771638687311,-3.34773932145708e-05
10,"static_gaussian",6,"Independent marginals",0.00740692430147098,0.0172859718552797,0.0109466245962446,0.767578125,0.0299258021521252,0.00748375320632148,0.0174100495702748,0.00981548569034298,-7.6828904850495e-05,-0.000124077714995108,0.00113113890590163
10,"static_gaussian",6,"Equal weights",0.00680047950883164,0.0158545736490564,0.009489867741576,0.78515625,0.0303971187620762,0.00748375320632148,0.0174100495702748,0.00981548569034298,-0.000683273697489835,-0.0015554759212184,-0.000325617948766987
10,"static_gaussian",6,"ARIMA independent",0.00671224110363539,0.015708391655494,0.0101766420663826,0.787109375,0.0289620448169561,0.00748375320632148,0.0174100495702748,0.00981548569034298,-0.000771512102686085,-0.00170165791478081,0.0003611563760396
10,"static_gaussian",6,"Bootstrap independent",0.00681341965721549,0.0158651916624269,0.00981107703826443,0.738932291666667,0.0267446390988578,0.00748375320632148,0.0174100495702748,0.00981548569034298,-0.000670333549105989,-0.00154485790784788,-4.40865207855003e-06
10,"static_gaussian",6,"Gaussian copula bootstrap",0.0068199352201776,0.015752466695872,0.00950020962971933,0.755208333333333,0.0279579714634359,0.00748375320632148,0.0174100495702748,0.00981548569034298,-0.000663817986143875,-0.00165758287440283,-0.000315276060623653
11,"break_correlation",1,"No tail copula",0.0046555930287548,0.0104313902293181,0.0064089911238282,0.824869791666667,0.022781699065,0.00448929529505775,0.0100776868503687,0.00590898075590321,0.00016629773369705,0.000353703378949431,0.000500010367924987
11,"break_correlation",1,"Static dependence",0.00456060476542549,0.0102743729396209,0.00681440335154755,0.850911458333333,0.0235848346464201,0.00448929529505775,0.0100776868503687,0.00590898075590321,7.13094703677416e-05,0.000196686089252244,0.000905422595644341
11,"break_correlation",1,"Rolling dependence",0.00465393984902358,0.0103208466446697,0.00463227798335109,0.827473958333333,0.0234043610573869,0.00448929529505775,0.0100776868503687,0.00590898075590321,0.000164644553965828,0.000243159794301038,-0.00127670277255212
11,"break_correlation",1,"Independent marginals",0.00461002485205169,0.0107146041162616,0.0101546363801917,0.837890625,0.0233873645571501,0.00448929529505775,0.0100776868503687,0.00590898075590321,0.000120729556993941,0.000636917265892914,0.00424565562428854
11,"break_correlation",1,"Equal weights",0.00462834815176213,0.0103913867099397,0.00563240202937422,0.797526041666667,0.0213285145428762,0.00448929529505775,0.0100776868503687,0.00590898075590321,0.000139052856704385,0.000313699859571049,-0.00027657872652899
11,"break_correlation",1,"ARIMA independent",0.00449632945607436,0.0102042972053195,0.0049514566865284,0.635416666666667,0.0138638246516768,0.00448929529505775,0.0100776868503687,0.00590898075590321,7.03416101661102e-06,0.000126610354950856,-0.000957524069374809
11,"break_correlation",1,"Bootstrap independent",0.00453877132627958,0.0102201609892313,0.00476743318265288,0.620442708333333,0.0133479654411795,0.00448929529505775,0.0100776868503687,0.00590898075590321,4.9476031221833e-05,0.000142474138862687,-0.00114154757325033
11,"break_correlation",1,"Gaussian copula bootstrap",0.00451110522389247,0.0100460088041329,0.00460947529031229,0.643880208333333,0.0139248474023749,0.00448929529505775,0.0100776868503687,0.00590898075590321,2.1809928834722e-05,-3.16780462357256e-05,-0.00129950546559092
11,"break_correlation",3,"No tail copula",0.0111618465204185,0.0251055518564654,0.0152126076151069,0.684895833333333,0.03862146252053,0.0104640972984233,0.0235556405729961,0.0141406907743817,0.000697749221995227,0.00154991128346931,0.00107191684072515
11,"break_correlation",3,"Static dependence",0.0106633649714413,0.0242331979624798,0.0165290316914422,0.736979166666667,0.04052618701612,0.0104640972984233,0.0235556405729961,0.0141406907743817,0.000199267673018064,0.000677557389483698,0.00238834091706045
11,"break_correlation",3,"Rolling dependence",0.0108337822850658,0.0244319239774674,0.0145955338439933,0.736979166666667,0.0403725128893646,0.0104640972984233,0.0235556405729961,0.0141406907743817,0.000369684986642548,0.000876283404471333,0.000454843069611603
11,"break_correlation",3,"Independent marginals",0.0107050149799218,0.0246103715434721,0.0196577627263885,0.722005208333333,0.0395896778390457,0.0104640972984233,0.0235556405729961,0.0141406907743817,0.000240917681498542,0.00105473097047598,0.00551707195200671
11,"break_correlation",3,"Equal weights",0.00771218629248057,0.017348308041944,0.00917489022281061,0.785807291666667,0.0365523674552838,0.0104640972984233,0.0235556405729961,0.0141406907743817,-0.0027519110059427,-0.0062073325310521,-0.00496580055157114
11,"break_correlation",3,"ARIMA independent",0.00844296422095867,0.0192530265393816,0.00864278573911546,0.553385416666667,0.0217112892151166,0.0104640972984233,0.0235556405729961,0.0141406907743817,-0.0020211330774646,-0.00430261403361451,-0.00549790503526629
11,"break_correlation",3,"Bootstrap independent",0.00797637029365339,0.017827346804451,0.00784412909047876,0.512369791666667,0.0190505957345465,0.0104640972984233,0.0235556405729961,0.0141406907743817,-0.00248772700476988,-0.00572829376854505,-0.00629656168390299
11,"break_correlation",3,"Gaussian copula bootstrap",0.00804407718968031,0.0178708135378264,0.00804306378488223,0.509114583333333,0.0187148399820486,0.0104640972984233,0.0235556405729961,0.0141406907743817,-0.00242002010874296,-0.0056848270351697,-0.00609762698949952
11,"break_correlation",6,"No tail copula",0.0112812613291341,0.0250679901552888,0.0113415917571701,0.688802083333333,0.0402533211839727,0.0115259388018708,0.0256783798589834,0.0116339080216704,-0.00024467747273664,-0.000610389703694574,-0.000292316264500238
11,"break_correlation",6,"Static dependence",0.0116424145371094,0.0259471262224936,0.0116376143770161,0.658203125,0.0386480269295223,0.0115259388018708,0.0256783798589834,0.0116339080216704,0.000116475735238613,0.000268746363510271,3.706355345778e-06
11,"break_correlation",6,"Rolling dependence",0.0118083284806428,0.0262708604057717,0.0117403058277274,0.673177083333333,0.0395658505910047,0.0115259388018708,0.0256783798589834,0.0116339080216704,0.000282389678772064,0.000592480546788326,0.000106397806057047
11,"break_correlation",6,"Independent marginals",0.0114193816557162,0.0258175815767346,0.0149621115739931,0.689453125,0.0405523618693788,0.0115259388018708,0.0256783798589834,0.0116339080216704,-0.000106557146154524,0.000139201717751208,0.00332820355232274
11,"break_correlation",6,"Equal weights",0.0111894708167339,0.0250211608881388,0.0114652591090667,0.710286458333333,0.0414312020701636,0.0115259388018708,0.0256783798589834,0.0116339080216704,-0.000336467985136844,-0.000657218970844586,-0.00016864891260366
11,"break_correlation",6,"ARIMA independent",0.0108489682738959,0.0247651547770006,0.0129406068685876,0.681640625,0.037766381775991,0.0115259388018708,0.0256783798589834,0.0116339080216704,-0.000676970527974873,-0.000913225081982785,0.00130669884691728
11,"break_correlation",6,"Bootstrap independent",0.0113308814568423,0.0253063278828009,0.0120882470874686,0.591145833333333,0.0312561920640258,0.0115259388018708,0.0256783798589834,0.0116339080216704,-0.000195057345028508,-0.000372051976182484,0.000454339065798235
11,"break_correlation",6,"Gaussian copula bootstrap",0.011277526876658,0.0249152701601428,0.0114290799502097,0.588541666666667,0.0315382165490554,0.0115259388018708,0.0256783798589834,0.0116339080216704,-0.000248411925212775,-0.000763109698840522,-0.000204828071460692
11,"independent_series",1,"No tail copula",0.00402789609410678,0.00978295698431297,0.00839507499820141,0.801432291666667,0.0176127448125397,0.00398491391755724,0.00968808605392813,0.00801203399799978,4.2982176549541e-05,9.4870930384832e-05,0.000383041000201638
11,"independent_series",1,"Static dependence",0.00400510509408334,0.00975484902409329,0.00795197349733546,0.790364583333333,0.0171419338336872,0.00398491391755724,0.00968808605392813,0.00801203399799978,2.01911765260986e-05,6.67629701651563e-05,-6.0060500664318e-05
11,"independent_series",1,"Rolling dependence",0.00407909132215254,0.00993493475318804,0.00779398430134488,0.770833333333333,0.0164245689860894,0.00398491391755724,0.00968808605392813,0.00801203399799978,9.41774045952999e-05,0.000246848699259908,-0.000218049696654897
11,"independent_series",1,"Independent marginals",0.00413153243772432,0.0100217248978136,0.00803054085686029,0.780598958333333,0.0170783918386483,0.00398491391755724,0.00968808605392813,0.00801203399799978,0.000146618520167082,0.000333638843885415,1.85068588605102e-05
11,"independent_series",1,"Equal weights",0.00343594941843492,0.00823348218617081,0.0070576360053833,0.84765625,0.0179179970559485,0.00398491391755724,0.00968808605392813,0.00801203399799978,-0.000548964499122316,-0.00145460386775732,-0.000954397992616477
11,"independent_series",1,"ARIMA independent",0.00334813470002492,0.00798044232275114,0.00669581490072394,0.80859375,0.0152319890152371,0.00398491391755724,0.00968808605392813,0.00801203399799978,-0.000636779217532317,-0.001707643731177,-0.00131621909727583
11,"independent_series",1,"Bootstrap independent",0.00331983377259453,0.00793929840070748,0.00670865492545284,0.780598958333333,0.0140255825554898,0.00398491391755724,0.00968808605392813,0.00801203399799978,-0.000665080144962709,-0.00174878765322066,-0.00130337907254694
11,"independent_series",1,"Gaussian copula bootstrap",0.00331620959885075,0.0079332111495759,0.00676662411426158,0.779296875,0.0139975751349777,0.00398491391755724,0.00968808605392813,0.00801203399799978,-0.000668704318706489,-0.00175487490435223,-0.00124540988373819
11,"independent_series",3,"No tail copula",0.00576891014915815,0.0137042864579642,0.01052076914226,0.783203125,0.0255274080127095,0.00576186730181336,0.013694401701777,0.0104445333777141,7.0428473447938e-06,9.88475618720133e-06,7.62357645458771e-05
11,"independent_series",3,"Static dependence",0.00575812283737735,0.0136768081754885,0.010449414351739,0.791015625,0.0257598920336693,0.00576186730181336,0.013694401701777,0.0104445333777141,-3.74446443600612e-06,-1.75935262884605e-05,4.88097402488383e-06
11,"independent_series",3,"Rolling dependence",0.0057672023637064,0.0136936313379556,0.0104529733844687,0.790364583333333,0.0255383580018155,0.00576186730181336,0.013694401701777,0.0104445333777141,5.33506189304665e-06,-7.70363821431946e-07,8.44000675457972e-06
11,"independent_series",3,"Independent marginals",0.00578507341060408,0.0137213535389547,0.0104768290627089,0.779947916666667,0.025831991252055,0.00576186730181336,0.013694401701777,0.0104445333777141,2.32061087907199e-05,2.69518371777133e-05,3.22956849947344e-05
11,"independent_series",3,"Equal weights",0.00572834264703734,0.0136352953027057,0.0104879693780135,0.795572916666667,0.0255626285488785,0.00576186730181336,0.013694401701777,0.0104445333777141,-3.3524654776013e-05,-5.91063990712844e-05,4.3436000299317e-05
11,"independent_series",3,"ARIMA independent",0.00577616402491977,0.0136807680712741,0.0105635413978823,0.780598958333333,0.0254974171887618,0.00576186730181336,0.013694401701777,0.0104445333777141,1.4296723106412e-05,-1.36336305028763e-05,0.000119008020168131
11,"independent_series",3,"Bootstrap independent",0.00576523110131986,0.0136385949434176,0.0104857140945629,0.821614583333333,0.0272232681827907,0.00576186730181336,0.013694401701777,0.0104445333777141,3.36379950650369e-06,-5.58067583594328e-05,4.11807168488026e-05
11,"independent_series",3,"Gaussian copula bootstrap",0.00576084575149348,0.013640566316664,0.0104949054424191,0.791015625,0.0261189482270948,0.00576186730181336,0.013694401701777,0.0104445333777141,-1.0215503198803e-06,-5.38353851130147e-05,5.03720647049184e-05
11,"independent_series",6,"No tail copula",0.00834028125519157,0.0198697398261327,0.0160043621431089,0.820963541666667,0.0391303028653596,0.00816318331788105,0.0194550264709823,0.0156402351804533,0.000177097937310513,0.000414713355150399,0.000364126962655548
11,"independent_series",6,"Static dependence",0.00817729242854636,0.0194341288891239,0.0156175224870443,0.832682291666667,0.0386819879701871,0.00816318331788105,0.0194550264709823,0.0156402351804533,1.4109110665305e-05,-2.08975818583451e-05,-2.27126934090015e-05
11,"independent_series",6,"Rolling dependence",0.00813165611202258,0.0193796234193362,0.0155737614036629,0.818359375,0.0380280243113788,0.00816318331788105,0.0194550264709823,0.0156402351804533,-3.15272058584726e-05,-7.54030516460641e-05,-6.64737767903986e-05
11,"independent_series",6,"Independent marginals",0.00813502986077634,0.019375369060878,0.0154798764534112,0.8359375,0.0390620890582654,0.00816318331788105,0.0194550264709823,0.0156402351804533,-2.81534571047182e-05,-7.9657410104253e-05,-0.000160358727042093
11,"independent_series",6,"Equal weights",0.00806501761662489,0.0191938421109101,0.0154263717054033,0.831380208333333,0.0387280362317065,0.00816318331788105,0.0194550264709823,0.0156402351804533,-9.81657012561633e-05,-0.000261184360072195,-0.000213863475050015
11,"independent_series",6,"ARIMA independent",0.0103775457485215,0.025362439247323,0.0192128622531212,0.669270833333333,0.0336243543233292,0.00816318331788105,0.0194550264709823,0.0156402351804533,0.0022143624306404,0.0059074127763407,0.00357262707266787
11,"independent_series",6,"Bootstrap independent",0.00808731495904267,0.0190826146496407,0.0152444339129884,0.835286458333333,0.0394403435636178,0.00816318331788105,0.0194550264709823,0.0156402351804533,-7.58683588383807e-05,-0.000372411821341633,-0.00039580126746493
11,"independent_series",6,"Gaussian copula bootstrap",0.00808903604674798,0.0191943485926127,0.0154128105437127,0.832682291666667,0.0404066288220624,0.00816318331788105,0.0194550264709823,0.0156402351804533,-7.41472711330692e-05,-0.000260677878369576,-0.000227424636740652
11,"regime_heavy_tail",1,"No tail copula",0.0056567750728394,0.0125572798636494,0.00754446903360954,0.617838541666667,0.0136173724384293,0.00570475658922714,0.0126982563996891,0.00771403138269049,-4.79815163877398e-05,-0.000140976536039653,-0.000169562349080945
11,"regime_heavy_tail",1,"Static dependence",0.00567185239262243,0.012625860533157,0.00768281046614431,0.626302083333333,0.0138602028366707,0.00570475658922714,0.0126982563996891,0.00771403138269049,-3.29041966047067e-05,-7.23958665320452e-05,-3.12209165461812e-05
11,"regime_heavy_tail",1,"Rolling dependence",0.00562856731752607,0.0125679036241148,0.00792590273491683,0.6171875,0.0136966391013319,0.00570475658922714,0.0126982563996891,0.00771403138269049,-7.61892717010678e-05,-0.000130352775574301,0.000211871352226339
11,"regime_heavy_tail",1,"Independent marginals",0.00574067390235527,0.0129085815809783,0.00885567190458567,0.610026041666667,0.0133368336772115,0.00570475658922714,0.0126982563996891,0.00771403138269049,3.59173131281396e-05,0.00021032518128926,0.00114164052189518
11,"regime_heavy_tail",1,"Equal weights",0.0053478070240047,0.0118768828262794,0.00717413200108939,0.704427083333333,0.0164958851641225,0.00570475658922714,0.0126982563996891,0.00771403138269049,-0.00035694956522244,-0.000821373573409669,-0.0005398993816011
11,"regime_heavy_tail",1,"ARIMA independent",0.00544529372794667,0.0123985151969486,0.00992673678313548,0.758463541666667,0.0197814263922794,0.00570475658922714,0.0126982563996891,0.00771403138269049,-0.000259462861280469,-0.000299741202740471,0.00221270540044499
11,"regime_heavy_tail",1,"Bootstrap independent",0.00564694135791501,0.0123311456224981,0.00729063687254623,0.48046875,0.00721353054536228,0.00570475658922714,0.0126982563996891,0.00771403138269049,-5.78152313121293e-05,-0.000367110777190998,-0.000423394510144255
11,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00566119868473725,0.0123675165975155,0.00769510787216149,0.475911458333333,0.00729630475942809,0.00570475658922714,0.0126982563996891,0.00771403138269049,-4.3557904489888e-05,-0.000330739802173583,-1.89235105290033e-05
11,"regime_heavy_tail",3,"No tail copula",0.00886783321936895,0.0200312170560952,0.0109229848932939,0.626302083333333,0.0238405187836735,0.00882522815200252,0.0199633471818848,0.0109932966042145,4.26050673664295e-05,6.78698742103689e-05,-7.03117109206505e-05
11,"regime_heavy_tail",3,"Static dependence",0.00891931055316079,0.0201565991117725,0.0110852635630623,0.614583333333333,0.0227687770040072,0.00882522815200252,0.0199633471818848,0.0109932966042145,9.40824011582634e-05,0.000193251929887655,9.1966958847842e-05
11,"regime_heavy_tail",3,"Rolling dependence",0.00892157792997153,0.0201329914238657,0.0110913535839653,0.623046875,0.0236273628797694,0.00882522815200252,0.0199633471818848,0.0109932966042145,9.63497779690077e-05,0.000169644241980904,9.80569797508352e-05
11,"regime_heavy_tail",3,"Independent marginals",0.00881921675738995,0.0200540607301649,0.0125653310218816,0.639973958333333,0.0238365518666765,0.00882522815200252,0.0199633471818848,0.0109932966042145,-6.01139461257547e-06,9.07135482800699e-05,0.0015720344176671
11,"regime_heavy_tail",3,"Equal weights",0.00892076083385323,0.0199681784801919,0.0108220531450734,0.615885416666667,0.0223173402915378,0.00882522815200252,0.0199633471818848,0.0109932966042145,9.55326818507102e-05,4.83129830703907e-06,-0.00017124345914115
11,"regime_heavy_tail",3,"ARIMA independent",0.008848536513882,0.0199685184771554,0.0118660853972503,0.635416666666667,0.0230914817613227,0.00882522815200252,0.0199633471818848,0.0109932966042145,2.33083618794792e-05,5.17129527058055e-06,0.000872788793035819
11,"regime_heavy_tail",3,"Bootstrap independent",0.0089591105580709,0.0199773225559031,0.0113000753477512,0.541015625,0.0163964243569214,0.00882522815200252,0.0199633471818848,0.0109932966042145,0.000133882406068372,1.39753740182567e-05,0.000306778743536726
11,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00901219569868112,0.0199234281869755,0.0112490892819258,0.555338541666667,0.0180968667451246,0.00882522815200252,0.0199633471818848,0.0109932966042145,0.000186967546678591,-3.99189949092972e-05,0.000255792677711263
11,"regime_heavy_tail",6,"No tail copula",0.00741236357193283,0.0167805147263229,0.0108756431291524,0.838541666666667,0.035441354251441,0.00721344205117385,0.0163337842551249,0.0104767503064976,0.000198921520758986,0.000446730471197962,0.000398892822654807
11,"regime_heavy_tail",6,"Static dependence",0.00753198207719252,0.0169241649407098,0.0100183745822223,0.805989583333333,0.0324024452195174,0.00721344205117385,0.0163337842551249,0.0104767503064976,0.000318540026018677,0.000590380685584934,-0.000458375724275296
11,"regime_heavy_tail",6,"Rolling dependence",0.00725373707306988,0.0164051299918083,0.0101359407633528,0.841796875,0.0355290932605193,0.00721344205117385,0.0163337842551249,0.0104767503064976,4.02950218960293e-05,7.13457366833641e-05,-0.000340809543144808
11,"regime_heavy_tail",6,"Independent marginals",0.00735584690112723,0.0172300117842646,0.0173634059495884,0.839192708333333,0.0362095080232734,0.00721344205117385,0.0163337842551249,0.0104767503064976,0.000142404849953378,0.000896227529139693,0.00688665564309076
11,"regime_heavy_tail",6,"Equal weights",0.0078936721079221,0.01777214386487,0.0110091902645424,0.841145833333333,0.038798291762684,0.00721344205117385,0.0163337842551249,0.0104767503064976,0.000680230056748251,0.00143835960974506,0.00053243995804479
11,"regime_heavy_tail",6,"ARIMA independent",0.00787865092254245,0.0184522349572273,0.01959224848713,0.847005208333333,0.0374280859088499,0.00721344205117385,0.0163337842551249,0.0104767503064976,0.0006652088713686,0.00211845070210242,0.00911549818063244
11,"regime_heavy_tail",6,"Bootstrap independent",0.00715849545970624,0.0166877116944012,0.0149267460591971,0.820963541666667,0.0329988941996182,0.00721344205117385,0.0163337842551249,0.0104767503064976,-5.49465914676068e-05,0.000353927439276307,0.00444999575269946
11,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00703300189897228,0.0159035791629596,0.0100124638600394,0.819010416666667,0.033270071809587,0.00721344205117385,0.0163337842551249,0.0104767503064976,-0.000180440152201563,-0.000430205092165306,-0.000464286446458188
11,"static_gaussian",1,"No tail copula",0.00297498901829265,0.00696659288172317,0.00427445646408267,0.814453125,0.013246650099524,0.00294723283269719,0.00690030190680387,0.0041635082598345,2.77561855954599e-05,6.6290974919299e-05,0.000110948204248164
11,"static_gaussian",1,"Static dependence",0.00299911191423668,0.0070153205532786,0.00432040353741952,0.819661458333333,0.0138669706735263,0.00294723283269719,0.00690030190680387,0.0041635082598345,5.18790815394864e-05,0.000115018646474725,0.000156895277585016
11,"static_gaussian",1,"Rolling dependence",0.00298595585617468,0.00699258364449427,0.00444265508810554,0.820963541666667,0.0135227617048098,0.00294723283269719,0.00690030190680387,0.0041635082598345,3.87230234774891e-05,9.22817376904014e-05,0.000279146828271033
11,"static_gaussian",1,"Independent marginals",0.00296462146590655,0.00696985162443701,0.00537458741594809,0.822916666666667,0.0137202579434984,0.00294723283269719,0.00690030190680387,0.0041635082598345,1.73886332093605e-05,6.95497176331373e-05,0.00121107915611359
11,"static_gaussian",1,"Equal weights",0.00287541879134546,0.00666085411844307,0.00412850368383994,0.853515625,0.0143126327068765,0.00294723283269719,0.00690030190680387,0.0041635082598345,-7.1814041351734e-05,-0.000239447788360807,-3.50045759945619e-05
11,"static_gaussian",1,"ARIMA independent",0.00285144348917914,0.00668837335015214,0.00489085518497217,0.835286458333333,0.0134934551741942,0.00294723283269719,0.00690030190680387,0.0041635082598345,-9.57893435180532e-05,-0.000211928556651737,0.000727346925137666
11,"static_gaussian",1,"Bootstrap independent",0.00284284074612197,0.00666085807446352,0.00489672044787204,0.837239583333333,0.013455794942488,0.00294723283269719,0.00690030190680387,0.0041635082598345,-0.000104392086575221,-0.000239443832340356,0.000733212188037535
11,"static_gaussian",1,"Gaussian copula bootstrap",0.00283681437851753,0.00656608523558528,0.00409745254732786,0.833333333333333,0.013266519571858,0.00294723283269719,0.00690030190680387,0.0041635082598345,-0.000110418454179661,-0.000334216671218589,-6.60557125066403e-05
11,"static_gaussian",3,"No tail copula",0.00653905860897474,0.015560318010669,0.0101211339861422,0.715494791666667,0.0231160707289605,0.00659879771607884,0.0158629458513636,0.0105463508595773,-5.97391071041065e-05,-0.000302627840694536,-0.00042521687343512
11,"static_gaussian",3,"Static dependence",0.00657902163051866,0.0156702523006257,0.010375513492152,0.749348958333333,0.0243580662183792,0.00659879771607884,0.0158629458513636,0.0105463508595773,-1.97760855601805e-05,-0.000192693550737841,-0.000170837367425288
11,"static_gaussian",3,"Rolling dependence",0.00651927270856576,0.0156476280301279,0.0109277165656614,0.7265625,0.0233242898367687,0.00659879771607884,0.0158629458513636,0.0105463508595773,-7.95250075130774e-05,-0.000215317821235708,0.00038136570608412
11,"static_gaussian",3,"Independent marginals",0.00696108509581029,0.01672744137426,0.0132979572007386,0.669921875,0.0225329835909172,0.00659879771607884,0.0158629458513636,0.0105463508595773,0.00036228737973145,0.000864495522896393,0.00275160634116124
11,"static_gaussian",3,"Equal weights",0.00519703252245927,0.0119994513070993,0.00677484648308694,0.803385416666667,0.0240024754206643,0.00659879771607884,0.0158629458513636,0.0105463508595773,-0.00140176519361958,-0.00386349454426423,-0.00377150437649037
11,"static_gaussian",3,"ARIMA independent",0.00496923922617766,0.0116395394591613,0.00871534583966475,0.828776041666667,0.0240695631950291,0.00659879771607884,0.0158629458513636,0.0105463508595773,-0.00162955848990118,-0.00422340639220221,-0.00183100501991256
11,"static_gaussian",3,"Bootstrap independent",0.00503328317404363,0.0117836026679229,0.00835693281920125,0.809244791666667,0.0236250935165157,0.00659879771607884,0.0158629458513636,0.0105463508595773,-0.00156551454203521,-0.00407934318344063,-0.00218941804037606
11,"static_gaussian",3,"Gaussian copula bootstrap",0.00503531343482281,0.0115917354678635,0.00665330743387445,0.791015625,0.0225195199464235,0.00659879771607884,0.0158629458513636,0.0105463508595773,-0.00156348428125603,-0.00427121038350004,-0.00389304342570287
11,"static_gaussian",6,"No tail copula",0.00800968762454522,0.0189560169614101,0.0113139677897718,0.776041666666667,0.0335675645369346,0.00792340236111423,0.0187062338221564,0.0112439315788052,8.62852634309873e-05,0.000249783139253782,7.00362109666321e-05
11,"static_gaussian",6,"Static dependence",0.00800690191128655,0.0189362520085695,0.0112235322147292,0.76171875,0.0330400214133652,0.00792340236111423,0.0187062338221564,0.0112439315788052,8.34995501723234e-05,0.000230018186413165,-2.03993640759906e-05
11,"static_gaussian",6,"Rolling dependence",0.00798966775587877,0.0188527282607409,0.0110945613932318,0.767578125,0.033805367626098,0.00792340236111423,0.0187062338221564,0.0112439315788052,6.62653947645416e-05,0.000146494438584558,-0.000149370185573367
11,"static_gaussian",6,"Independent marginals",0.00819962694371676,0.0194291909792469,0.0135742158327434,0.748697916666667,0.032460640610594,0.00792340236111423,0.0187062338221564,0.0112439315788052,0.000276224582602532,0.000722957157090566,0.00233028425393822
11,"static_gaussian",6,"Equal weights",0.00702414621485848,0.016451352467125,0.00940883684911202,0.797526041666667,0.0311888108513251,0.00792340236111423,0.0187062338221564,0.0112439315788052,-0.000899256146255752,-0.00225488135503136,-0.00183509472969318
11,"static_gaussian",6,"ARIMA independent",0.00693116842788289,0.0161985054120059,0.00951239140119873,0.716145833333333,0.0258140588624847,0.00792340236111423,0.0187062338221564,0.0112439315788052,-0.000992233933231335,-0.00250772841015046,-0.00173154017760647
11,"static_gaussian",6,"Bootstrap independent",0.00682653984223404,0.0158449889203943,0.00938403336833337,0.756510416666667,0.0279548542801787,0.00792340236111423,0.0187062338221564,0.0112439315788052,-0.00109686251888019,-0.00286124490176208,-0.00185989821047183
11,"static_gaussian",6,"Gaussian copula bootstrap",0.00683896848070629,0.0157946099036068,0.00934098333384572,0.754557291666667,0.0274842252852547,0.00792340236111423,0.0187062338221564,0.0112439315788052,-0.00108443388040794,-0.00291162391854954,-0.00190294824495948
12,"break_correlation",1,"No tail copula",0.00478797193682081,0.0106225654908736,0.00511153241542431,0.702473958333333,0.0178599947780973,0.00486382137937463,0.0108132853897304,0.0048488469862337,-7.58494425538185e-05,-0.000190719898856787,0.000262685429190612
12,"break_correlation",1,"Static dependence",0.00482576163249048,0.0107621863726634,0.00516172212230478,0.686197916666667,0.0172220684879465,0.00486382137937463,0.0108132853897304,0.0048488469862337,-3.80597468841466e-05,-5.10990170669804e-05,0.000312875136071081
12,"break_correlation",1,"Rolling dependence",0.00477256539608415,0.0105650087582207,0.00439983459965028,0.699869791666667,0.0175065076573459,0.00486382137937463,0.0108132853897304,0.0048488469862337,-9.12559832904778e-05,-0.000248276631509687,-0.000449012386583417
12,"break_correlation",1,"Independent marginals",0.0047777333285579,0.0108444929034313,0.00675623983577735,0.680989583333333,0.0168740552496569,0.00486382137937463,0.0108132853897304,0.0048488469862337,-8.60880508167317e-05,3.12075137009725e-05,0.00190739284954365
12,"break_correlation",1,"Equal weights",0.0046110525180274,0.0102659914059947,0.00456841183129579,0.682291666666667,0.0163161330264683,0.00486382137937463,0.0108132853897304,0.0048488469862337,-0.00025276886134723,-0.00054729398373562,-0.000280435154937906
12,"break_correlation",1,"ARIMA independent",0.00473907449964534,0.0106894058339252,0.0046248407327365,0.568359375,0.0124850784847,0.00486382137937463,0.0108132853897304,0.0048488469862337,-0.000124746879729291,-0.00012387955580513,-0.000224006253497193
12,"break_correlation",1,"Bootstrap independent",0.00473879000672619,0.0106243204517553,0.00454865077979293,0.546223958333333,0.0120328962962837,0.00486382137937463,0.0108132853897304,0.0048488469862337,-0.000125031372648438,-0.000188964937975013,-0.000300196206440762
12,"break_correlation",1,"Gaussian copula bootstrap",0.00475883342877662,0.010537734724543,0.00440545763600854,0.526692708333333,0.011494901341352,0.00486382137937463,0.0108132853897304,0.0048488469862337,-0.000104987950598011,-0.000275550665187359,-0.000443389350225161
12,"break_correlation",3,"No tail copula",0.00807352350448141,0.0179811839139057,0.0084015360731679,0.694010416666667,0.0286798192400002,0.00811194998128683,0.0181176807912214,0.00793749769106587,-3.84264768054123e-05,-0.000136496877315741,0.000464038382102027
12,"break_correlation",3,"Static dependence",0.0080964647415309,0.018125286652125,0.00824241895045319,0.677083333333333,0.0271685561988954,0.00811194998128683,0.0181176807912214,0.00793749769106587,-1.54852397559243e-05,7.60586090359228e-06,0.000304921259387319
12,"break_correlation",3,"Rolling dependence",0.00810159651845279,0.0181162465942595,0.00825087611416453,0.6640625,0.02670748130006,0.00811194998128683,0.0181176807912214,0.00793749769106587,-1.03534628340396e-05,-1.43419696193789e-06,0.000313378423098656
12,"break_correlation",3,"Independent marginals",0.00808516402376328,0.018321356934497,0.0103520036636816,0.688802083333333,0.0283766139402077,0.00811194998128683,0.0181176807912214,0.00793749769106587,-2.67859575235462e-05,0.000203676143275607,0.00241450597261573
12,"break_correlation",3,"Equal weights",0.00827917421886572,0.018616237694108,0.00903854759183236,0.708333333333333,0.0304418603612067,0.00811194998128683,0.0181176807912214,0.00793749769106587,0.000167224237578889,0.000498556902886634,0.00110104990076649
12,"break_correlation",3,"ARIMA independent",0.00818359849718164,0.0184046982020376,0.00809544439942872,0.591796875,0.0224187546009222,0.00811194998128683,0.0181176807912214,0.00793749769106587,7.16485158948101e-05,0.000287017410816232,0.000157946708362847
12,"break_correlation",3,"Bootstrap independent",0.00826806713958763,0.0185564561226521,0.00808285691954761,0.555989583333333,0.0207983574136609,0.00811194998128683,0.0181176807912214,0.00793749769106587,0.0001561171583008,0.000438775331430705,0.000145359228481743
12,"break_correlation",3,"Gaussian copula bootstrap",0.00828896579305806,0.0183597316713318,0.007890405356271,0.560546875,0.0208668194037637,0.00811194998128683,0.0181176807912214,0.00793749769106587,0.000177015811771236,0.000242050880110371,-4.70923347948658e-05
12,"break_correlation",6,"No tail copula",0.0117211835617802,0.0261452630005583,0.0134099334461885,0.666666666666667,0.0390736254444733,0.0117880965116322,0.0262851926830648,0.0128456067496424,-6.6912949852076e-05,-0.000139929682506479,0.000564326696546012
12,"break_correlation",6,"Static dependence",0.0114508004587973,0.0255701681794461,0.0127822335432786,0.688802083333333,0.0401868221312083,0.0117880965116322,0.0262851926830648,0.0128456067496424,-0.000337296052834966,-0.000715024503618704,-6.33732063638568e-05
12,"break_correlation",6,"Rolling dependence",0.0118253343999254,0.0264021707601406,0.0137805098374543,0.677083333333333,0.0404293084144558,0.0117880965116322,0.0262851926830648,0.0128456067496424,3.72378882931169e-05,0.000116978077075731,0.000934903087811884
12,"break_correlation",6,"Independent marginals",0.0116145517525059,0.0262591695637133,0.0165904762088247,0.688151041666667,0.0402492246194349,0.0117880965116322,0.0262851926830648,0.0128456067496424,-0.000173544759126383,-2.60231193515599e-05,0.00374486945918222
12,"break_correlation",6,"Equal weights",0.0109220191124886,0.0244876003385149,0.0122936908627896,0.727213541666667,0.0414832484168745,0.0117880965116322,0.0262851926830648,0.0128456067496424,-0.000866077399143607,-0.0017975923445499,-0.000551915886852885
12,"break_correlation",6,"ARIMA independent",0.0111718111394615,0.0255259307414909,0.0143535163766909,0.653645833333333,0.0368552167030533,0.0117880965116322,0.0262851926830648,0.0128456067496424,-0.000616285372170762,-0.000759261941573892,0.00150790962704846
12,"break_correlation",6,"Bootstrap independent",0.0109172144671563,0.0246597560384029,0.012678022655759,0.622395833333333,0.0336489724759979,0.0117880965116322,0.0262851926830648,0.0128456067496424,-0.000870882044475961,-0.00162543664466188,-0.000167584093883443
12,"break_correlation",6,"Gaussian copula bootstrap",0.010888848685737,0.024249498750751,0.0119740214749664,0.623046875,0.033351388456388,0.0117880965116322,0.0262851926830648,0.0128456067496424,-0.00089924782589523,-0.00203569393231381,-0.000871585274676063
12,"independent_series",1,"No tail copula",0.00322821134618047,0.00778038420228699,0.00593090382866406,0.800130208333333,0.0141206267893944,0.00320266257859781,0.00773756664598797,0.00591267977502943,2.5548767582663e-05,4.28175562990222e-05,1.82240536346287e-05
12,"independent_series",1,"Static dependence",0.00322630538523025,0.00779547313874358,0.00590119123540661,0.787109375,0.0137556000559183,0.00320266257859781,0.00773756664598797,0.00591267977502943,2.36428066324422e-05,5.79064927556079e-05,-1.14885396228226e-05
12,"independent_series",1,"Rolling dependence",0.00322178522228683,0.00778049506834937,0.00591735278659431,0.80078125,0.0141143795006077,0.00320266257859781,0.00773756664598797,0.00591267977502943,1.91226436890165e-05,4.29284223613926e-05,4.67301156487684e-06
12,"independent_series",1,"Independent marginals",0.00324926921426876,0.00783300716460936,0.0059188864425868,0.783203125,0.0138177272623484,0.00320266257859781,0.00773756664598797,0.00591267977502943,4.6606635670951e-05,9.54405186213841e-05,6.20666755736347e-06
12,"independent_series",1,"Equal weights",0.00319880610374439,0.00770793989934719,0.00590656019395249,0.819010416666667,0.0151118278595219,0.00320266257859781,0.00773756664598797,0.00591267977502943,-3.85647485342568e-06,-2.96267466407783e-05,-6.11958107694238e-06
12,"independent_series",1,"ARIMA independent",0.00316798362792467,0.00762599558170051,0.00585662333770662,0.813151041666667,0.0144000713499006,0.00320266257859781,0.00773756664598797,0.00591267977502943,-3.46789506731424e-05,-0.000111571064287461,-5.60564373228078e-05
12,"independent_series",1,"Bootstrap independent",0.00315681562191257,0.00762431662475656,0.0059493732359083,0.761067708333333,0.0126406853607637,0.00320266257859781,0.00773756664598797,0.00591267977502943,-4.58469566852388e-05,-0.000113250021231409,3.66934608788689e-05
12,"independent_series",1,"Gaussian copula bootstrap",0.00315046201301979,0.00759016325552365,0.00590157324893967,0.76953125,0.0128729135530976,0.00320266257859781,0.00773756664598797,0.00591267977502943,-5.22005655780181e-05,-0.000147403390464318,-1.11065260897606e-05
12,"independent_series",3,"No tail copula",0.00570189832777783,0.0135828047305785,0.0112052498293364,0.819661458333333,0.0268138271716952,0.00569038344951939,0.0135607742622059,0.0111971420393333,1.15148782584337e-05,2.20304683725778e-05,8.1077900030823e-06
12,"independent_series",3,"Static dependence",0.00569548172327881,0.0135521584240235,0.0111604410754705,0.815104166666667,0.0265017122546979,0.00569038344951939,0.0135607742622059,0.0111971420393333,5.0982737594121e-06,-8.61583818239156e-06,-3.67009638628183e-05
12,"independent_series",3,"Rolling dependence",0.00569600829541256,0.0135687541362386,0.0110792453452475,0.8046875,0.0259193368434414,0.00569038344951939,0.0135607742622059,0.0111971420393333,5.62484589316289e-06,7.97987403271076e-06,-0.000117896694085866
12,"independent_series",3,"Independent marginals",0.00569913715472895,0.0135501792713141,0.0110358840198854,0.81640625,0.0267002433276524,0.00569038344951939,0.0135607742622059,0.0111971420393333,8.75370520956025e-06,-1.05949908918764e-05,-0.000161258019447962
12,"independent_series",3,"Equal weights",0.00580920471031719,0.0137831372699152,0.0116349687675398,0.83203125,0.0289422888150607,0.00569038344951939,0.0135607742622059,0.0111971420393333,0.000118821260797796,0.000222363007709298,0.000437826728206466
12,"independent_series",3,"ARIMA independent",0.00569781899817218,0.0135808203599714,0.0110014225272828,0.8046875,0.0257776414341468,0.00569038344951939,0.0135607742622059,0.0111971420393333,7.43554865278127e-06,2.00460977654408e-05,-0.000195719512050508
12,"independent_series",3,"Bootstrap independent",0.00568501960352041,0.0135060041489053,0.0110041122945544,0.805338541666667,0.0261663092310788,0.00569038344951939,0.0135607742622059,0.0111971420393333,-5.36384599898396e-06,-5.47701133006145e-05,-0.000193029744778975
12,"independent_series",3,"Gaussian copula bootstrap",0.005682279700711,0.013526581207865,0.011094923385526,0.815104166666667,0.0269846644049212,0.00569038344951939,0.0135607742622059,0.0111971420393333,-8.10374880839265e-06,-3.4193054340893e-05,-0.000102218653807341
12,"independent_series",6,"No tail copula",0.0127779048617726,0.0323320606648789,0.0289599896092593,0.679036458333333,0.0425066767120928,0.0129250315980982,0.032872973234412,0.0302887136114271,-0.000147126736325633,-0.000540912569533043,-0.00132872400216777
12,"independent_series",6,"Static dependence",0.0129332478356279,0.0327256332491284,0.0292594962724662,0.685546875,0.0427346505617795,0.0129250315980982,0.032872973234412,0.0302887136114271,8.21623752970436e-06,-0.000147339985283525,-0.00102921733896085
12,"independent_series",6,"Rolling dependence",0.0132317910724044,0.0338274657850947,0.0318415185483305,0.676432291666667,0.0430742213788752,0.0129250315980982,0.032872973234412,0.0302887136114271,0.000306759474306197,0.00095449255068273,0.00155280493690343
12,"independent_series",6,"Independent marginals",0.0129424977060574,0.0328073830294021,0.0294895216292482,0.679036458333333,0.0424928913637592,0.0129250315980982,0.032872973234412,0.0302887136114271,1.74661079592013e-05,-6.55902050098536e-05,-0.000799191982178888
12,"independent_series",6,"Equal weights",0.00930580222658571,0.0224540257495687,0.0180984688645028,0.80859375,0.0430153355274652,0.0129250315980982,0.032872973234412,0.0302887136114271,-0.00361922937151253,-0.0104189474848433,-0.0121902447469243
12,"independent_series",6,"ARIMA independent",0.00819176638261412,0.0194880322963601,0.0156388979148282,0.803385416666667,0.0371903527858075,0.0129250315980982,0.032872973234412,0.0302887136114271,-0.00473326521548412,-0.0133849409380519,-0.0146498156965989
12,"independent_series",6,"Bootstrap independent",0.00827187499393088,0.0195355802993672,0.0156549474644502,0.791666666666667,0.0366417042104236,0.0129250315980982,0.032872973234412,0.0302887136114271,-0.00465315660416736,-0.0133373929350448,-0.0146337661469768
12,"independent_series",6,"Gaussian copula bootstrap",0.00825960717824969,0.0194879539848163,0.015850948800962,0.791015625,0.0364879737262733,0.0129250315980982,0.032872973234412,0.0302887136114271,-0.00466542441984855,-0.0133850192495957,-0.0144377648104651
12,"regime_heavy_tail",1,"No tail copula",0.00203473207700083,0.00468549766827657,0.00341159132932199,0.830729166666667,0.00717479644484724,0.00204046084253978,0.00466533105372098,0.00333480281407765,-5.72876553895036e-06,2.01666145555821e-05,7.6788515244338e-05
12,"regime_heavy_tail",1,"Static dependence",0.00203887000578677,0.00466762462207084,0.00338428494562294,0.822265625,0.00710899813957357,0.00204046084253978,0.00466533105372098,0.00333480281407765,-1.59083675300986e-06,2.29356834985459e-06,4.94821315452881e-05
12,"regime_heavy_tail",1,"Rolling dependence",0.00203452468561332,0.00465730537047946,0.00363511009657341,0.827473958333333,0.0071175562448163,0.00204046084253978,0.00466533105372098,0.00333480281407765,-5.93615692646293e-06,-8.02568324152677e-06,0.000300307282495756
12,"regime_heavy_tail",1,"Independent marginals",0.00203709283837562,0.004707350868953,0.0038311536759699,0.809244791666667,0.00668733279405127,0.00204046084253978,0.00466533105372098,0.00333480281407765,-3.36800416416349e-06,4.20198152320146e-05,0.000496350861892246
12,"regime_heavy_tail",1,"Equal weights",0.00210021920785366,0.00493896604206168,0.00441263678915937,0.922526041666667,0.0110930007403032,0.00204046084253978,0.00466533105372098,0.00333480281407765,5.9758365313879e-05,0.000273634988340696,0.00107783397508172
12,"regime_heavy_tail",1,"ARIMA independent",0.00239884525717083,0.00568489837794463,0.00956498164442337,0.956380208333333,0.0162440770678656,0.00204046084253978,0.00466533105372098,0.00333480281407765,0.000358384414631043,0.00101956732422364,0.00623017883034572
12,"regime_heavy_tail",1,"Bootstrap independent",0.00203938700354727,0.00483443439034782,0.00491551913086709,0.874348958333333,0.00894653277251745,0.00204046084253978,0.00466533105372098,0.00333480281407765,-1.07383899251206e-06,0.000169103336626834,0.00158071631678944
12,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00202682037309764,0.00472295942649241,0.00366590135924123,0.850260416666667,0.00773583464595929,0.00204046084253978,0.00466533105372098,0.00333480281407765,-1.36404694421445e-05,5.76283727714245e-05,0.000331098545163574
12,"regime_heavy_tail",3,"No tail copula",0.0146180427980363,0.0322230613436896,0.0333952529090211,0.869791666666667,0.0572701833316808,0.0146870698478362,0.0320371966760075,0.0315766630187749,-6.90270497998562e-05,0.000185864667682084,0.00181858989024616
12,"regime_heavy_tail",3,"Static dependence",0.016038520501416,0.0347421911279002,0.0327165288734308,0.782552083333333,0.0574765965709072,0.0146870698478362,0.0320371966760075,0.0315766630187749,0.00135145065357983,0.00270499445189268,0.0011398658546559
12,"regime_heavy_tail",3,"Rolling dependence",0.0162708864044974,0.0350009152413256,0.0301489193122249,0.803385416666667,0.0573097860422279,0.0146870698478362,0.0320371966760075,0.0315766630187749,0.00158381655666122,0.00296371856531814,-0.00142774370655004
12,"regime_heavy_tail",3,"Independent marginals",0.0154080948084854,0.0357125213482576,0.0557376694353353,0.802083333333333,0.0572341608750892,0.0146870698478362,0.0320371966760075,0.0315766630187749,0.000721024960649182,0.00367532467225008,0.0241610064165604
12,"regime_heavy_tail",3,"Equal weights",0.0072066536104381,0.0169764665643059,0.0226058498590431,0.94921875,0.0584168222571954,0.0146870698478362,0.0320371966760075,0.0315766630187749,-0.0074804162373981,-0.0150607301117016,-0.00897081315973179
12,"regime_heavy_tail",3,"ARIMA independent",0.00565984600996618,0.0127420305747573,0.0217699162402004,0.899088541666667,0.0315782277435883,0.0146870698478362,0.0320371966760075,0.0315766630187749,-0.00902722383787002,-0.0192951661012502,-0.00980674677857457
12,"regime_heavy_tail",3,"Bootstrap independent",0.00429522871850054,0.0104759214230951,0.0139456148521634,0.90234375,0.0281371914536443,0.0146870698478362,0.0320371966760075,0.0315766630187749,-0.0103918411293357,-0.0215612752529124,-0.0176310481666116
12,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00430388757370466,0.0101112948603707,0.00848664683763562,0.917317708333333,0.0301880095239357,0.0146870698478362,0.0320371966760075,0.0315766630187749,-0.0103831822741315,-0.0219259018156368,-0.0230900161811393
12,"regime_heavy_tail",6,"No tail copula",0.00785694844007752,0.0176205726987571,0.00920048607879356,0.694661458333333,0.0250490617196834,0.00769217136870322,0.0173159476933882,0.00906285828930824,0.000164777071374297,0.00030462500536892,0.000137627789485317
12,"regime_heavy_tail",6,"Static dependence",0.00753524259444254,0.0169050314519657,0.00904179342460676,0.728515625,0.0254462215677392,0.00769217136870322,0.0173159476933882,0.00906285828930824,-0.00015692877426068,-0.000410916241422525,-2.10648647014835e-05
12,"regime_heavy_tail",6,"Rolling dependence",0.00767399545106768,0.0172117088835756,0.00904299880405739,0.714192708333333,0.0250918435684647,0.00769217136870322,0.0173159476933882,0.00906285828930824,-1.8175917635541e-05,-0.000104238809812585,-1.98594852508522e-05
12,"regime_heavy_tail",6,"Independent marginals",0.00767592058835806,0.0175778276411098,0.0108622381279317,0.733723958333333,0.0266417786179702,0.00769217136870322,0.0173159476933882,0.00906285828930824,-1.62507803451641e-05,0.000261879947721633,0.00179937983862342
12,"regime_heavy_tail",6,"Equal weights",0.0076650269855191,0.0172554002405429,0.00918024038120223,0.73828125,0.0259280188261363,0.00769217136870322,0.0173159476933882,0.00906285828930824,-2.7144383184117e-05,-6.05474528453318e-05,0.000117382091893985
12,"regime_heavy_tail",6,"ARIMA independent",0.00714861227002969,0.0164403182943502,0.0121282147332286,0.796875,0.0281855571028795,0.00769217136870322,0.0173159476933882,0.00906285828930824,-0.000543559098673533,-0.000875629399037962,0.00306535644392038
12,"regime_heavy_tail",6,"Bootstrap independent",0.00699872972685604,0.015975616870248,0.0107183618242859,0.786458333333333,0.0257952263088253,0.00769217136870322,0.0173159476933882,0.00906285828930824,-0.000693441641847178,-0.0013403308231402,0.00165550353497766
12,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00700594869692368,0.0157178329554631,0.00909658957828929,0.790364583333333,0.0283610535443036,0.00769217136870322,0.0173159476933882,0.00906285828930824,-0.000686222671779545,-0.00159811473792509,3.37312889810461e-05
12,"static_gaussian",1,"No tail copula",0.00359017145755065,0.00875720323219756,0.00595137009435674,0.75390625,0.0141735013791341,0.00349083997756495,0.00849164702047561,0.00558368348523478,9.93314799856934e-05,0.000265556211721953,0.000367686609121965
12,"static_gaussian",1,"Static dependence",0.00347419176041308,0.00846932069551798,0.00574459358415875,0.774088541666667,0.0142500249802991,0.00349083997756495,0.00849164702047561,0.00558368348523478,-1.6648217151877e-05,-2.23263249576264e-05,0.000160910098923974
12,"static_gaussian",1,"Rolling dependence",0.00356469939252184,0.00867446759383396,0.00582903535766103,0.766276041666667,0.0141040212872274,0.00349083997756495,0.00849164702047561,0.00558368348523478,7.38594149568869e-05,0.000182820573358347,0.000245351872426246
12,"static_gaussian",1,"Independent marginals",0.00351994979625366,0.00855711505977184,0.00717393822724037,0.774088541666667,0.0143269242484517,0.00349083997756495,0.00849164702047561,0.00558368348523478,2.91098186887065e-05,6.54680392962338e-05,0.00159025474200559
12,"static_gaussian",1,"Equal weights",0.00293182838540818,0.00678800081548572,0.00398165605021914,0.807291666666667,0.0136051165646236,0.00349083997756495,0.00849164702047561,0.00558368348523478,-0.000559011592156768,-0.00170364620498989,-0.00160202743501564
12,"static_gaussian",1,"ARIMA independent",0.00295561209714098,0.00689539909459121,0.00443154319914176,0.755208333333333,0.0122545762177098,0.00349083997756495,0.00849164702047561,0.00558368348523478,-0.000535227880423974,-0.0015962479258844,-0.00115214028609302
12,"static_gaussian",1,"Bootstrap independent",0.00289275289837069,0.00673726698077652,0.00422680427614715,0.753255208333333,0.0120626334994579,0.00349083997756495,0.00849164702047561,0.00558368348523478,-0.000598087079194262,-0.00175438003969909,-0.00135687920908763
12,"static_gaussian",1,"Gaussian copula bootstrap",0.00289842844766349,0.00668614418181056,0.00392709849617642,0.740885416666667,0.0118561431457957,0.00349083997756495,0.00849164702047561,0.00558368348523478,-0.000592411529901461,-0.00180550283866506,-0.00165658498905836
12,"static_gaussian",3,"No tail copula",0.00471961586349297,0.0109913244293995,0.00684895345805768,0.846354166666667,0.0239293967602791,0.0047227658697551,0.0109728612242785,0.00682263987310272,-3.15000626212401e-06,1.84632051209669e-05,2.63135849549604e-05
12,"static_gaussian",3,"Static dependence",0.00472577979990316,0.0109765934691197,0.00682532287996201,0.845703125,0.0240221734100548,0.0047227658697551,0.0109728612242785,0.00682263987310272,3.01393014805976e-06,3.73224484124732e-06,2.68300685928556e-06
12,"static_gaussian",3,"Rolling dependence",0.00473362003882747,0.010994587188859,0.00691313634510341,0.844401041666667,0.0238341966037454,0.0047227658697551,0.0109728612242785,0.00682263987310272,1.08541690723718e-05,2.17259645804695e-05,9.04964720006831e-05
12,"static_gaussian",3,"Independent marginals",0.00474782936311414,0.0111482578455951,0.0083888093943853,0.83984375,0.0239697730810742,0.0047227658697551,0.0109728612242785,0.00682263987310272,2.5063493359039e-05,0.000175396621316657,0.00156616952128258
12,"static_gaussian",3,"Equal weights",0.0047264176269698,0.0109981446793246,0.00691611376798401,0.854166666666667,0.0242781946043332,0.0047227658697551,0.0109728612242785,0.00682263987310272,3.65175721469928e-06,2.52834550461389e-05,9.34738948812864e-05
12,"static_gaussian",3,"ARIMA independent",0.00474668552886819,0.0111627231813171,0.00837950862674438,0.845703125,0.0240527455711397,0.0047227658697551,0.0109728612242785,0.00682263987310272,2.39196591130964e-05,0.00018986195703858,0.00155686875364165
12,"static_gaussian",3,"Bootstrap independent",0.00475523840907968,0.0111806183168598,0.00785420369807568,0.833333333333333,0.0228759458977559,0.0047227658697551,0.0109728612242785,0.00682263987310272,3.24725393245819e-05,0.000207757092581359,0.00103156382497295
12,"static_gaussian",3,"Gaussian copula bootstrap",0.00474115695103347,0.0110100873509065,0.00674157738889277,0.833333333333333,0.0231019869356843,0.0047227658697551,0.0109728612242785,0.00682263987310272,1.83910812783785e-05,3.72261266279976e-05,-8.10624842099497e-05
12,"static_gaussian",6,"No tail copula",0.00688343407795472,0.0159454063066165,0.00951666366738217,0.803385416666667,0.0317240940726976,0.00691436277659889,0.0160040921488008,0.00951830486767519,-3.0928698644175e-05,-5.86858421842938e-05,-1.64120029302363e-06
12,"static_gaussian",6,"Static dependence",0.00687467615413867,0.0158703513236532,0.00960739372239,0.823567708333333,0.0333122327389012,0.00691436277659889,0.0160040921488008,0.00951830486767519,-3.9686622460228e-05,-0.000133740825147544,8.90888547148139e-05
12,"static_gaussian",6,"Rolling dependence",0.00679758906559273,0.0157512423056129,0.00949216338379697,0.800130208333333,0.0317900443575437,0.00691436277659889,0.0160040921488008,0.00951830486767519,-0.000116773711006169,-0.000252849843187852,-2.61414838782174e-05
12,"static_gaussian",6,"Independent marginals",0.00692803966459983,0.0161660796461738,0.0119181303047942,0.807291666666667,0.0328074536259545,0.00691436277659889,0.0160040921488008,0.00951830486767519,1.36768880009356e-05,0.000161987497373034,0.00239982543711904
12,"static_gaussian",6,"Equal weights",0.00706749796772136,0.0164294968655959,0.00963535208819302,0.803385416666667,0.0325316078978537,0.00691436277659889,0.0160040921488008,0.00951830486767519,0.000153135191122469,0.000425404716795093,0.000117047220517825
12,"static_gaussian",6,"ARIMA independent",0.00685249497883931,0.0160795174112597,0.011019979707456,0.79296875,0.0308624689141727,0.00691436277659889,0.0160040921488008,0.00951830486767519,-6.18677977595851e-05,7.54252624589093e-05,0.00150167483978085
12,"static_gaussian",6,"Bootstrap independent",0.00682625284207268,0.0159520234863866,0.0112211441571957,0.819010416666667,0.0322461100513673,0.00691436277659889,0.0160040921488008,0.00951830486767519,-8.81099345262119e-05,-5.20686624141224e-05,0.00170283928952049
12,"static_gaussian",6,"Gaussian copula bootstrap",0.00679304811345096,0.0156811085521592,0.00957228277495399,0.810546875,0.0318760531304021,0.00691436277659889,0.0160040921488008,0.00951830486767519,-0.000121314663147933,-0.000322983596641537,5.39779072788044e-05
13,"break_correlation",1,"No tail copula",0.00449939972080774,0.010043097115579,0.00467426578942228,0.705078125,0.016292830473878,0.00445532786256635,0.0100042447890395,0.00464323970827041,4.40718582413943e-05,3.88523265395218e-05,3.10260811518743e-05
13,"break_correlation",1,"Static dependence",0.00448626808718308,0.0100684084580119,0.00469261483476567,0.698567708333333,0.0161547901540026,0.00445532786256635,0.0100042447890395,0.00464323970827041,3.09402246167351e-05,6.41636689724234e-05,4.9375126495263e-05
13,"break_correlation",1,"Rolling dependence",0.00447483124236236,0.0100063371560388,0.00474560434744777,0.690104166666667,0.0157514408178483,0.00445532786256635,0.0100042447890395,0.00464323970827041,1.95033797960086e-05,2.09236699929942e-06,0.000102364639177364
13,"break_correlation",1,"Independent marginals",0.00448878358237952,0.0101852015900376,0.00547832804226613,0.684895833333333,0.0158277608810509,0.00445532786256635,0.0100042447890395,0.00464323970827041,3.34557198131699e-05,0.000180956800998083,0.000835088333995725
13,"break_correlation",1,"Equal weights",0.00441663211455813,0.00995503833981049,0.00493364801053511,0.751953125,0.0182049036201163,0.00445532786256635,0.0100042447890395,0.00464323970827041,-3.86957480082205e-05,-4.92064492289852e-05,0.000290408302264705
13,"break_correlation",1,"ARIMA independent",0.0045493532625755,0.0103225636038552,0.00473088615097572,0.617838541666667,0.0133613993366778,0.00445532786256635,0.0100042447890395,0.00464323970827041,9.40254000091553e-05,0.000318318814815685,8.76464427053171e-05
13,"break_correlation",1,"Bootstrap independent",0.0046218331735807,0.0103633268823823,0.00454487501828117,0.55078125,0.0116267882813587,0.00445532786256635,0.0100042447890395,0.00464323970827041,0.000166505311014349,0.000359082093342858,-9.83646899892316e-05
13,"break_correlation",1,"Gaussian copula bootstrap",0.00462204272029014,0.0102960340890237,0.00450601895101841,0.557942708333333,0.011859245312365,0.00445532786256635,0.0100042447890395,0.00464323970827041,0.000166714857723788,0.000291789299984241,-0.000137220757251993
13,"break_correlation",3,"No tail copula",0.00776982362240485,0.0173322628773883,0.00784563879805187,0.650390625,0.0254111735337424,0.00776666901112514,0.0173835737245822,0.00789989672888561,3.15461127971869e-06,-5.1310847193925e-05,-5.42579308337385e-05
13,"break_correlation",3,"Static dependence",0.0077461115346889,0.0174767238382716,0.00825204132457778,0.66796875,0.0262158002345575,0.00776666901112514,0.0173835737245822,0.00789989672888561,-2.05574764362386e-05,9.315011368944e-05,0.00035214459569217
13,"break_correlation",3,"Rolling dependence",0.00775055454160394,0.0173242280306394,0.00789049619361589,0.651692708333333,0.0254349526618083,0.00776666901112514,0.0173835737245822,0.00789989672888561,-1.61144695211921e-05,-5.93456939428395e-05,-9.4005352697258e-06
13,"break_correlation",3,"Independent marginals",0.00777317932508813,0.0176087473174503,0.00890672275561665,0.651692708333333,0.0253943379775517,0.00776666901112514,0.0173835737245822,0.00789989672888561,6.51031396298966e-06,0.00022517359286809,0.00100682602673104
13,"break_correlation",3,"Equal weights",0.00773960315817635,0.017323788009589,0.00791762446029915,0.677734375,0.0267983523531896,0.00776666901112514,0.0173835737245822,0.00789989672888561,-2.7065852948786e-05,-5.9785714993224e-05,1.77277314135343e-05
13,"break_correlation",3,"ARIMA independent",0.00796064410534675,0.01807938480248,0.00833574605887178,0.579427083333333,0.0218422656434264,0.00776666901112514,0.0173835737245822,0.00789989672888561,0.000193975094221619,0.000695811077897759,0.000435849329986167
13,"break_correlation",3,"Bootstrap independent",0.0079120828769452,0.0178403155115402,0.00810021112786022,0.55078125,0.0205941649191859,0.00776666901112514,0.0173835737245822,0.00789989672888561,0.000145413865820064,0.000456741786958013,0.000200314398974607
13,"break_correlation",3,"Gaussian copula bootstrap",0.0079007419423897,0.017639865903327,0.00784276440433221,0.587890625,0.0220857636226364,0.00776666901112514,0.0173835737245822,0.00789989672888561,0.000134072931264559,0.000256292178744746,-5.71323245534081e-05
13,"break_correlation",6,"No tail copula",0.010529763693229,0.0237853774489107,0.0115607922833508,0.680338541666667,0.0358827480756936,0.0106046098246543,0.0240130983343574,0.0111758511641062,-7.48461314253185e-05,-0.00022772088544664,0.000384941119244626
13,"break_correlation",6,"Static dependence",0.0105115352928223,0.023750293775349,0.0109227604111247,0.681640625,0.0351651664271601,0.0106046098246543,0.0240130983343574,0.0111758511641062,-9.30745318319433e-05,-0.000262804559008328,-0.000253090752981475
13,"break_correlation",6,"Rolling dependence",0.0105395628727214,0.0238295716958888,0.0112704661970799,0.6953125,0.0368282183734689,0.0106046098246543,0.0240130983343574,0.0111758511641062,-6.50469519328668e-05,-0.000183526638468563,9.46150329736873e-05
13,"break_correlation",6,"Independent marginals",0.0105285766992907,0.0240414509788877,0.0125243683099472,0.685546875,0.0360342504966862,0.0106046098246543,0.0240130983343574,0.0111758511641062,-7.60331253635699e-05,2.83526445303689e-05,0.00134851714584105
13,"break_correlation",6,"Equal weights",0.0106329362053505,0.0240638355373593,0.0119496005952123,0.697265625,0.037277711769629,0.0106046098246543,0.0240130983343574,0.0111758511641062,2.83263806961937e-05,5.0737203001968e-05,0.000773749431106131
13,"break_correlation",6,"ARIMA independent",0.0103631757667844,0.0235971014879352,0.0113801118232711,0.647786458333333,0.0327703219072055,0.0106046098246543,0.0240130983343574,0.0111758511641062,-0.000241434057869848,-0.000415996846422115,0.000204260659164903
13,"break_correlation",6,"Bootstrap independent",0.0105511385957285,0.0237791771441962,0.0111035091364706,0.682291666666667,0.0345983605153307,0.0106046098246543,0.0240130983343574,0.0111758511641062,-5.34712289258117e-05,-0.00023392119016119,-7.23420276355444e-05
13,"break_correlation",6,"Gaussian copula bootstrap",0.0105754551447743,0.0235806751093574,0.0106806097121211,0.612630208333333,0.031084912799923,0.0106046098246543,0.0240130983343574,0.0111758511641062,-2.91546798799405e-05,-0.000432423224999905,-0.000495241451985051
13,"independent_series",1,"No tail copula",0.00424215576183675,0.010178407540592,0.00818356064319202,0.736979166666667,0.0155409972791803,0.00427414968654377,0.0103010914220418,0.0083037674772825,-3.19939247070185e-05,-0.000122683881449731,-0.000120206834090473
13,"independent_series",1,"Static dependence",0.0043097787639044,0.0104106235837487,0.00831480183578279,0.727213541666667,0.0155108278147407,0.00427414968654377,0.0103010914220418,0.0083037674772825,3.56290773606271e-05,0.000109532161706895,1.10343585002903e-05
13,"independent_series",1,"Rolling dependence",0.00420075330484595,0.0101112981909559,0.00822197639274328,0.748046875,0.0160683537025096,0.00427414968654377,0.0103010914220418,0.0083037674772825,-7.33963816978225e-05,-0.000189793231085894,-8.17910845392119e-05
13,"independent_series",1,"Independent marginals",0.00420145495584363,0.0101176583306775,0.00843943651357216,0.765625,0.016042596093775,0.00427414968654377,0.0103010914220418,0.0083037674772825,-7.26947307001366e-05,-0.00018343309136429,0.000135669036289662
13,"independent_series",1,"Equal weights",0.00349372282147863,0.00838936418818525,0.0066205733138356,0.827473958333333,0.0163261054966776,0.00427414968654377,0.0103010914220418,0.0083037674772825,-0.000780426865065139,-0.00191172723385652,-0.0016831941634469
13,"independent_series",1,"ARIMA independent",0.00328019162677197,0.00793587490440455,0.00641551400293785,0.784505208333333,0.0135867850953557,0.00427414968654377,0.0103010914220418,0.0083037674772825,-0.000993958059771798,-0.00236521651763722,-0.00188825347434465
13,"independent_series",1,"Bootstrap independent",0.00328014226594739,0.00791337270213222,0.00648934847045406,0.81640625,0.0145243721942473,0.00427414968654377,0.0103010914220418,0.0083037674772825,-0.000994007420596378,-0.00238771871990955,-0.00181441900682844
13,"independent_series",1,"Gaussian copula bootstrap",0.00327737995325502,0.0079161503401507,0.00642482016434585,0.791666666666667,0.0137249877624636,0.00427414968654377,0.0103010914220418,0.0083037674772825,-0.000996769733288745,-0.00238494108189108,-0.00187894731293665
13,"independent_series",3,"No tail copula",0.00729710692486312,0.0175748643028006,0.011853398019351,0.74609375,0.027892809683619,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.000291657721321952,-0.000819823337526514,-0.000376904390366709
13,"independent_series",3,"Static dependence",0.00735995877031484,0.0178071078849106,0.0117072039519292,0.729166666666667,0.0266307249778762,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.000228805875870235,-0.000587579755416498,-0.000523098457788499
13,"independent_series",3,"Rolling dependence",0.00743653748440883,0.0181073791193041,0.0118768648554941,0.740885416666667,0.0270824442123591,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.000152227161776245,-0.000287308521023051,-0.000353437554223545
13,"independent_series",3,"Independent marginals",0.00748884341141666,0.0180682798215202,0.0120861125662971,0.731119791666667,0.0269870444848268,0.00758876464618507,0.0183946876403271,0.0122303024097177,-9.99212347684063e-05,-0.00032640781880695,-0.000144189843420538
13,"independent_series",3,"Equal weights",0.00594663840123552,0.0142819879252229,0.0106593792464056,0.810546875,0.0280273628908711,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.00164212624494955,-0.00411269971510419,-0.00157092316331212
13,"independent_series",3,"ARIMA independent",0.00576509407333984,0.0138403197365748,0.0106638971162745,0.798828125,0.0258377329469714,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.00182367057284523,-0.00455436790375238,-0.00156640529344319
13,"independent_series",3,"Bootstrap independent",0.00580572897581913,0.0138881345373178,0.010594299723866,0.790364583333333,0.0255256042876535,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.00178303567036594,-0.00450655310300931,-0.00163600268585167
13,"independent_series",3,"Gaussian copula bootstrap",0.00581385566740161,0.0139307524314505,0.0106996833598848,0.793619791666667,0.0257045150525917,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.00177490897878346,-0.00446393520887663,-0.00153061904983288
13,"independent_series",6,"No tail copula",0.00775676963632961,0.0184675896275087,0.0149318380733535,0.7890625,0.0353087298004533,0.00781287158580141,0.0185731448664766,0.0147322165658425,-5.61019494717983e-05,-0.000105555238967915,0.000199621507511037
13,"independent_series",6,"Static dependence",0.00784851848614057,0.0187050805327771,0.0148622204398278,0.786458333333333,0.0344750114645984,0.00781287158580141,0.0185731448664766,0.0147322165658425,3.56469003391577e-05,0.000131935666300528,0.000130003873985336
13,"independent_series",6,"Rolling dependence",0.00782658022343777,0.0186169930957211,0.0149068644199225,0.794270833333333,0.0353210082778077,0.00781287158580141,0.0185731448664766,0.0147322165658425,1.37086376363615e-05,4.38482292444906e-05,0.000174647854080051
13,"independent_series",6,"Independent marginals",0.00777158164868188,0.0184857991872312,0.0145261274750453,0.779947916666667,0.0343252537310111,0.00781287158580141,0.0185731448664766,0.0147322165658425,-4.12899371195286e-05,-8.73456792453778e-05,-0.000206089090797158
13,"independent_series",6,"Equal weights",0.00776504928323415,0.0184679444350471,0.0146825623445176,0.796223958333333,0.0347849499703946,0.00781287158580141,0.0185731448664766,0.0147322165658425,-4.7822302567265e-05,-0.000105200431429506,-4.96542213248592e-05
13,"independent_series",6,"ARIMA independent",0.00758724771878675,0.0180762732021792,0.014371596053984,0.811848958333333,0.0355933540702441,0.00781287158580141,0.0185731448664766,0.0147322165658425,-0.000225623867014664,-0.000496871664297426,-0.000360620511858433
13,"independent_series",6,"Bootstrap independent",0.00770148036787437,0.0181420149165719,0.0144608092675538,0.76953125,0.0329083343317315,0.00781287158580141,0.0185731448664766,0.0147322165658425,-0.000111391217927041,-0.000431129949904671,-0.000271407298288647
13,"independent_series",6,"Gaussian copula bootstrap",0.00768080000506992,0.0181238797077599,0.0145928361455047,0.762369791666667,0.0316523108652298,0.00781287158580141,0.0185731448664766,0.0147322165658425,-0.000132071580731492,-0.000449265158716728,-0.000139380420337776
13,"regime_heavy_tail",1,"No tail copula",0.00619550805448417,0.0144077128528995,0.0090316668119923,0.634765625,0.0167163860151063,0.00605151497147167,0.0140443399199296,0.0092663773641882,0.000143993083012509,0.000363372932969981,-0.000234710552195899
13,"regime_heavy_tail",1,"Static dependence",0.00612217789377318,0.0142394658287593,0.00967017301180167,0.665364583333333,0.0180171716352875,0.00605151497147167,0.0140443399199296,0.0092663773641882,7.06629223015147e-05,0.000195125908829776,0.00040379564761347
13,"regime_heavy_tail",1,"Rolling dependence",0.00629919879289728,0.0147530840337568,0.00999719738674391,0.65234375,0.0177257304564014,0.00605151497147167,0.0140443399199296,0.0092663773641882,0.00024768382142562,0.000708744113827202,0.000730820022555706
13,"regime_heavy_tail",1,"Independent marginals",0.0061442346162938,0.0144931884011251,0.0117053483660268,0.666015625,0.0178175438919248,0.00605151497147167,0.0140443399199296,0.0092663773641882,9.27196448221373e-05,0.000448848481195535,0.00243897100183856
13,"regime_heavy_tail",1,"Equal weights",0.00548487497604475,0.012277779772585,0.00699504686589271,0.686848958333333,0.0181583798680773,0.00605151497147167,0.0140443399199296,0.0092663773641882,-0.000566639995426917,-0.00176656014734456,-0.00227133049829549
13,"regime_heavy_tail",1,"ARIMA independent",0.00552608671094117,0.0125453369260134,0.00771785157499423,0.669921875,0.0149598735671412,0.00605151497147167,0.0140443399199296,0.0092663773641882,-0.0005254282605305,-0.00149900299391617,-0.00154852578919397
13,"regime_heavy_tail",1,"Bootstrap independent",0.00554973706626417,0.0122506148423924,0.0072396132279669,0.5078125,0.00849136997209594,0.00605151497147167,0.0140443399199296,0.0092663773641882,-0.000501777905207492,-0.0017937250775372,-0.0020267641362213
13,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00554116545000862,0.0121996733206401,0.00725396859246463,0.5078125,0.0080379020213505,0.00605151497147167,0.0140443399199296,0.0092663773641882,-0.000510349521463041,-0.00184466659928943,-0.00201240877172358
13,"regime_heavy_tail",3,"No tail copula",0.00474918029992384,0.0110020671141883,0.00899010500195745,0.88671875,0.0241955766191114,0.00485890050655697,0.0111458153608706,0.0084276838606567,-0.000109720206633129,-0.000143748246682288,0.000562421141300751
13,"regime_heavy_tail",3,"Static dependence",0.0050270771870149,0.0115517491272761,0.00880351458732142,0.870442708333333,0.0244149604859554,0.00485890050655697,0.0111458153608706,0.0084276838606567,0.000168176680457933,0.000405933766405492,0.000375830726664729
13,"regime_heavy_tail",3,"Rolling dependence",0.00497939163619917,0.0113636213806271,0.00808765497221615,0.845052083333333,0.0242366588833431,0.00485890050655697,0.0111458153608706,0.0084276838606567,0.000120491129642197,0.000217806019756539,-0.000340028888440544
13,"regime_heavy_tail",3,"Independent marginals",0.00501599698538655,0.011783340903567,0.013796660590732,0.895833333333333,0.0255601713805358,0.00485890050655697,0.0111458153608706,0.0084276838606567,0.000157096478829581,0.000637525542696421,0.00536897673007526
13,"regime_heavy_tail",3,"Equal weights",0.00453434182656054,0.0103292542776223,0.00676535692168333,0.880208333333333,0.023420739879604,0.00485890050655697,0.0111458153608706,0.0084276838606567,-0.000324558679996433,-0.000816561083248289,-0.00166232693897337
13,"regime_heavy_tail",3,"ARIMA independent",0.00437200685859705,0.0100304644774306,0.0110273284343677,0.917317708333333,0.0241932765565896,0.00485890050655697,0.0111458153608706,0.0084276838606567,-0.000486893647959916,-0.00111535088343998,0.00259964457371101
13,"regime_heavy_tail",3,"Bootstrap independent",0.00406190397823288,0.00961312255075249,0.00891948291282471,0.860677083333333,0.0202241806603822,0.00485890050655697,0.0111458153608706,0.0084276838606567,-0.000796996528324095,-0.00153269281011808,0.000491799052168019
13,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00416188473788427,0.00955489992022246,0.00608009200606887,0.824869791666667,0.0214458406288948,0.00485890050655697,0.0111458153608706,0.0084276838606567,-0.000697015768672697,-0.00159091544064811,-0.00234759185458782
13,"regime_heavy_tail",6,"No tail copula",0.00808480347158239,0.0182521810325281,0.0131223034758134,0.931640625,0.0510849511100029,0.00771178482507932,0.0174516358157067,0.0123840569555382,0.000373018646503073,0.00080054521682139,0.000738246520275269
13,"regime_heavy_tail",6,"Static dependence",0.00792253934059264,0.0178812417648875,0.0123406562701126,0.928385416666667,0.0488254187452053,0.00771178482507932,0.0174516358157067,0.0123840569555382,0.000210754515513323,0.000429605949180817,-4.3400685425566e-05
13,"regime_heavy_tail",6,"Rolling dependence",0.00799118813419059,0.0180108226664959,0.0128692679140052,0.93359375,0.0513384902908782,0.00771178482507932,0.0174516358157067,0.0123840569555382,0.00027940330911127,0.000559186850789203,0.000485210958467056
13,"regime_heavy_tail",6,"Independent marginals",0.00795260150542912,0.0186241456946065,0.0299927609086702,0.930338541666667,0.0495923095102958,0.00771178482507932,0.0174516358157067,0.0123840569555382,0.000240816680349798,0.00117250987889978,0.017608703953132
13,"regime_heavy_tail",6,"Equal weights",0.00791853115513892,0.017814819885452,0.0123824970143187,0.934244791666667,0.0529727034279794,0.00771178482507932,0.0174516358157067,0.0123840569555382,0.000206746330059599,0.000363184069745309,-1.55994121949637e-06
13,"regime_heavy_tail",6,"ARIMA independent",0.00746925299732993,0.0174697268662135,0.0217254780733609,0.895833333333333,0.0418703284106902,0.00771178482507932,0.0174516358157067,0.0123840569555382,-0.000242531827749386,1.80910505068257e-05,0.00934142111782273
13,"regime_heavy_tail",6,"Bootstrap independent",0.0074079250836944,0.0172704241435026,0.0215992932232856,0.919921875,0.046373571025751,0.00771178482507932,0.0174516358157067,0.0123840569555382,-0.000303859741384925,-0.000181211672204133,0.00921523626774744
13,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00737165860415287,0.0167113483599618,0.0107227687593178,0.904296875,0.0442071962132228,0.00771178482507932,0.0174516358157067,0.0123840569555382,-0.000340126220926451,-0.000740287455744847,-0.00166128819622036
13,"static_gaussian",1,"No tail copula",0.0030158958477805,0.00712242519182368,0.0047716065996682,0.766927083333333,0.0132158016839952,0.00296905804768581,0.00701667380469108,0.00457756724695243,4.68378000946937e-05,0.000105751387132597,0.000194039352715766
13,"static_gaussian",1,"Static dependence",0.00304918546978958,0.0072135749877686,0.00452158310917013,0.776041666666667,0.0132702574431859,0.00296905804768581,0.00701667380469108,0.00457756724695243,8.01274221037696e-05,0.000196901183077513,-5.59841377823058e-05
13,"static_gaussian",1,"Rolling dependence",0.00296907071812795,0.00702118576069211,0.00438765017647096,0.779296875,0.013394691017875,0.00296905804768581,0.00701667380469108,0.00457756724695243,1.2670442142964e-08,4.51195600102532e-06,-0.000189917070481476
13,"static_gaussian",1,"Independent marginals",0.00305620714132917,0.00730071885642057,0.00578911678943077,0.777994791666667,0.0133852027174123,0.00296905804768581,0.00701667380469108,0.00457756724695243,8.71490936433612e-05,0.00028404505172949,0.00121154954247833
13,"static_gaussian",1,"Equal weights",0.00280238809995522,0.00648342907632555,0.00404294596760088,0.796875,0.0129216893193651,0.00296905804768581,0.00701667380469108,0.00457756724695243,-0.000166669947730591,-0.000533244728365532,-0.00053462127935155
13,"static_gaussian",1,"ARIMA independent",0.00277639713319078,0.00646834351131228,0.00440092308086913,0.764322916666667,0.0118607290032045,0.00296905804768581,0.00701667380469108,0.00457756724695243,-0.000192660914495026,-0.000548330293378801,-0.000176644166083299
13,"static_gaussian",1,"Bootstrap independent",0.00278510209400943,0.00648012374501282,0.00436471451768619,0.783203125,0.0120899636485674,0.00296905804768581,0.00701667380469108,0.00457756724695243,-0.000183955953676376,-0.000536550059678263,-0.000212852729266246
13,"static_gaussian",1,"Gaussian copula bootstrap",0.00277640887379532,0.00640568145326916,0.00393794975105286,0.804036458333333,0.0126550266171091,0.00296905804768581,0.00701667380469108,0.00457756724695243,-0.00019264917389049,-0.000610992351421921,-0.000639617495899573
13,"static_gaussian",3,"No tail copula",0.00681996103517508,0.0163291135210794,0.012558571336077,0.710286458333333,0.0251825500488413,0.00652027621944888,0.0156301070311426,0.0125457182344837,0.000299684815726206,0.000699006489936805,1.28531015933207e-05
13,"static_gaussian",3,"Static dependence",0.00658048939178625,0.0157809867683503,0.0123117960492602,0.760416666666667,0.025686961081852,0.00652027621944888,0.0156301070311426,0.0125457182344837,6.02131723373691e-05,0.000150879737207739,-0.000233922185223471
13,"static_gaussian",3,"Rolling dependence",0.0066095939350985,0.0158784818762748,0.0119532822463558,0.774739583333333,0.0263920516624368,0.00652027621944888,0.0156301070311426,0.0125457182344837,8.93177156496248e-05,0.000248374845132276,-0.000592435988127865
13,"static_gaussian",3,"Independent marginals",0.00666974735437106,0.0161091031916077,0.015198382643388,0.767578125,0.0264753624914979,0.00652027621944888,0.0156301070311426,0.0125457182344837,0.000149471134922182,0.000478996160465123,0.00265266440890432
13,"static_gaussian",3,"Equal weights",0.0052534555654254,0.0121381616839452,0.00749748402489393,0.828776041666667,0.0258403748300935,0.00652027621944888,0.0156301070311426,0.0125457182344837,-0.00126682065402348,-0.00349194534719738,-0.00504823420958972
13,"static_gaussian",3,"ARIMA independent",0.00476266847839955,0.0111640201658125,0.00799897181517483,0.813151041666667,0.0220406756363975,0.00652027621944888,0.0156301070311426,0.0125457182344837,-0.00175760774104932,-0.00446608686533008,-0.00454674641930883
13,"static_gaussian",3,"Bootstrap independent",0.00484271768334138,0.0112735703523478,0.00746248920321521,0.777994791666667,0.0204998242832272,0.00652027621944888,0.0156301070311426,0.0125457182344837,-0.0016775585361075,-0.00435653667879479,-0.00508322903126844
13,"static_gaussian",3,"Gaussian copula bootstrap",0.00481771382015537,0.0110892889661785,0.00656781885525479,0.783203125,0.020818405576475,0.00652027621944888,0.0156301070311426,0.0125457182344837,-0.00170256239929351,-0.00454081806496401,-0.00597789937922887
13,"static_gaussian",6,"No tail copula",0.00785714563600187,0.018100145863048,0.0108051177578739,0.710286458333333,0.0305785007570183,0.00793405240669556,0.0183018168866934,0.010468664462914,-7.69067706936962e-05,-0.000201671023645388,0.000336453294959883
13,"static_gaussian",6,"Static dependence",0.00814338217531495,0.0187468779223895,0.0103822659791486,0.6640625,0.0281610050102649,0.00793405240669556,0.0183018168866934,0.010468664462914,0.000209329768619393,0.000445061035696109,-8.63984837654423e-05
13,"static_gaussian",6,"Rolling dependence",0.00790882807419102,0.018191294703081,0.0103919683325901,0.680338541666667,0.0286121161717369,0.00793405240669556,0.0183018168866934,0.010468664462914,-2.52243325045368e-05,-0.000110522183612394,-7.66961303238899e-05
13,"static_gaussian",6,"Independent marginals",0.00789710588670852,0.0182294674459191,0.0119925262204684,0.672526041666667,0.028428426494784,0.00793405240669556,0.0183018168866934,0.010468664462914,-3.69465199870425e-05,-7.23494407742983e-05,0.00152386175755438
13,"static_gaussian",6,"Equal weights",0.0070815002502222,0.0163731706327928,0.00952541887437573,0.761067708333333,0.0299044839387409,0.00793405240669556,0.0183018168866934,0.010468664462914,-0.000852552156473358,-0.00192864625390055,-0.000943245588538297
13,"static_gaussian",6,"ARIMA independent",0.00683765196099483,0.0160010058061145,0.0104808625783711,0.761067708333333,0.0285551660313384,0.00793405240669556,0.0183018168866934,0.010468664462914,-0.00109640044570073,-0.00230081108057894,1.2198115457043e-05
13,"static_gaussian",6,"Bootstrap independent",0.00700717433842671,0.0162849875191863,0.010598751667996,0.740885416666667,0.0289312842197343,0.00793405240669556,0.0183018168866934,0.010468664462914,-0.000926878068268856,-0.00201682936750711,0.000130087205081926
13,"static_gaussian",6,"Gaussian copula bootstrap",0.00689561366825791,0.0158727629857263,0.00940073005030762,0.783854166666667,0.0304402347537672,0.00793405240669556,0.0183018168866934,0.010468664462914,-0.00103843873843765,-0.00242905390096708,-0.0010679344126064
14,"break_correlation",1,"No tail copula",0.00445845332665018,0.00991997469194307,0.00479363225645416,0.706380208333333,0.0171778944998872,0.00437939618848141,0.00976912801376296,0.00459927759567469,7.90571381687633e-05,0.000150846678180107,0.000194354660779474
14,"break_correlation",1,"Static dependence",0.00445517912856433,0.00999080408967117,0.00493870851253389,0.701171875,0.016640864232053,0.00437939618848141,0.00976912801376296,0.00459927759567469,7.57829400829151e-05,0.000221676075908206,0.0003394309168592
14,"break_correlation",1,"Rolling dependence",0.00446067031906578,0.00989289633639837,0.00433004963747039,0.705729166666667,0.0169044908871313,0.00437939618848141,0.00976912801376296,0.00459927759567469,8.12741305843663e-05,0.000123768322635406,-0.000269227958204295
14,"break_correlation",1,"Independent marginals",0.00450783552861797,0.0102368032305929,0.006177035683407,0.701171875,0.0168867891649069,0.00437939618848141,0.00976912801376296,0.00459927759567469,0.000128439340136561,0.000467675216829921,0.00157775808773231
14,"break_correlation",1,"Equal weights",0.00465959634369535,0.0103817850847634,0.00484873244500435,0.705729166666667,0.0184734636512682,0.00437939618848141,0.00976912801376296,0.00459927759567469,0.000280200155213936,0.00061265707100042,0.000249454849329662
14,"break_correlation",1,"ARIMA independent",0.0044490584196321,0.0100404400638356,0.00451414469588362,0.615885416666667,0.0134869105734938,0.00437939618848141,0.00976912801376296,0.00459927759567469,6.96622311506887e-05,0.000271312050072588,-8.51328997910706e-05
14,"break_correlation",1,"Bootstrap independent",0.00447019844398821,0.0100109971478396,0.0044391727907402,0.549479166666667,0.0116884624692939,0.00437939618848141,0.00976912801376296,0.00459927759567469,9.08022555068007e-05,0.00024186913407667,-0.000160104804934486
14,"break_correlation",1,"Gaussian copula bootstrap",0.00443976425717965,0.00985030385177614,0.0043102203826151,0.574869791666667,0.0125017330285067,0.00437939618848141,0.00976912801376296,0.00459927759567469,6.03680686982406e-05,8.11758380131807e-05,-0.00028905721305959
14,"break_correlation",3,"No tail copula",0.00804487866452647,0.0180389537840556,0.00885387347547576,0.634765625,0.028063085513781,0.00812636326161711,0.0181428016618548,0.00821324052879515,-8.14845970906423e-05,-0.000103847877799126,0.000640632946680609
14,"break_correlation",3,"Static dependence",0.00811223042946393,0.0181457427231885,0.00818266881527038,0.625651041666667,0.0272530388649184,0.00812636326161711,0.0181428016618548,0.00821324052879515,-1.41328321531728e-05,2.94106133376382e-06,-3.05717135247723e-05
14,"break_correlation",3,"Rolling dependence",0.00809846284019121,0.0180085109737315,0.00803090898047806,0.6328125,0.0279604477254905,0.00812636326161711,0.0181428016618548,0.00821324052879515,-2.79004214258933e-05,-0.000134290688123314,-0.000182331548317094
14,"break_correlation",3,"Independent marginals",0.0080728109849437,0.0182816388067054,0.00961293460825772,0.633463541666667,0.0279700662271012,0.00812636326161711,0.0181428016618548,0.00821324052879515,-5.35522766734031e-05,0.000138837144850659,0.00139969407946256
14,"break_correlation",3,"Equal weights",0.00858392181652223,0.0192733577293775,0.00906955714957819,0.660807291666667,0.0303050052871974,0.00812636326161711,0.0181428016618548,0.00821324052879515,0.000457558554905124,0.00113055606752277,0.000856316620783034
14,"break_correlation",3,"ARIMA independent",0.00801268902154815,0.0180162240078689,0.00774619694770598,0.502604166666667,0.0191278502372394,0.00812636326161711,0.0181428016618548,0.00821324052879515,-0.000113674240068957,-0.000126577653985823,-0.000467043581089173
14,"break_correlation",3,"Bootstrap independent",0.00822535317001002,0.0184750817235535,0.00787631598797595,0.522135416666667,0.0201116850903264,0.00812636326161711,0.0181428016618548,0.00821324052879515,9.89899083929172e-05,0.000332280061698709,-0.000336924540819203
14,"break_correlation",3,"Gaussian copula bootstrap",0.00814775492217444,0.0181196666278307,0.007689575530824,0.53515625,0.0210667446515907,0.00812636326161711,0.0181428016618548,0.00821324052879515,2.13916605573319e-05,-2.31350340240584e-05,-0.000523664997971154
14,"break_correlation",6,"No tail copula",0.0117241693504881,0.0264592667493306,0.0128951321677264,0.643229166666667,0.0375125119035195,0.0117853296767287,0.0265861260988452,0.012165364905408,-6.11603262406311e-05,-0.000126859349514515,0.000729767262318382
14,"break_correlation",6,"Static dependence",0.0117587796160244,0.0266088063020891,0.0127519785569156,0.634765625,0.0366457388493936,0.0117853296767287,0.0265861260988452,0.012165364905408,-2.65500607042734e-05,2.26802032439882e-05,0.000586613651507556
14,"break_correlation",6,"Rolling dependence",0.0117438238597986,0.0265343507662964,0.012354063131972,0.635416666666667,0.0367846115375351,0.0117853296767287,0.0265861260988452,0.012165364905408,-4.15058169301423e-05,-5.17753325487633e-05,0.000188698226563918
14,"break_correlation",6,"Independent marginals",0.0116287121590019,0.0264872549950709,0.0145527719815482,0.645182291666667,0.0374562509364687,0.0117853296767287,0.0265861260988452,0.012165364905408,-0.000156617517726861,-9.8871103774302e-05,0.00238740707614013
14,"break_correlation",6,"Equal weights",0.0117772904168584,0.0263461723021811,0.0115721572478712,0.664713541666667,0.0387511011794792,0.0117853296767287,0.0265861260988452,0.012165364905408,-8.03925987033147e-06,-0.000239953796664104,-0.000593207657536845
14,"break_correlation",6,"ARIMA independent",0.0118521489266916,0.0268004186381425,0.0119041086720013,0.569661458333333,0.031136091284628,0.0117853296767287,0.0265861260988452,0.012165364905408,6.68192499628673e-05,0.000214292539297355,-0.000261256233406705
14,"break_correlation",6,"Bootstrap independent",0.012247719650622,0.0272326853922706,0.011260107217456,0.503255208333333,0.02912413402078,0.0117853296767287,0.0265861260988452,0.012165364905408,0.000462389973893267,0.000646559293425487,-0.000905257687952047
14,"break_correlation",6,"Gaussian copula bootstrap",0.0123302724155288,0.0270018106153109,0.0109541920300077,0.4921875,0.0283540836705946,0.0117853296767287,0.0265861260988452,0.012165364905408,0.000544942738800042,0.00041568451646579,-0.00121117287540039
14,"independent_series",1,"No tail copula",0.00337300802462952,0.00810367383457627,0.00663979765585686,0.794921875,0.0151445104771979,0.00334714953323967,0.0080276883612903,0.00662138251530315,2.58584913898508e-05,7.59854732859649e-05,1.84151405537092e-05
14,"independent_series",1,"Static dependence",0.00333265156538102,0.00798062851880517,0.00661787468974874,0.801432291666667,0.0153266124047701,0.00334714953323967,0.0080276883612903,0.00662138251530315,-1.44979678586474e-05,-4.70598424851393e-05,-3.50782555441111e-06
14,"independent_series",1,"Rolling dependence",0.00329736225314566,0.0079025979816158,0.00661648251797497,0.79296875,0.0146769334929574,0.00334714953323967,0.0080276883612903,0.00662138251530315,-4.97872800940087e-05,-0.000125090379674505,-4.89999732817929e-06
14,"independent_series",1,"Independent marginals",0.00334937678311631,0.00803850818632185,0.00670009833611548,0.797526041666667,0.0151431521490555,0.00334714953323967,0.0080276883612903,0.00662138251530315,2.2272498766485e-06,1.08198250315418e-05,7.87158208123305e-05
14,"independent_series",1,"Equal weights",0.00327317046407265,0.0078131076078683,0.0065307926426285,0.804036458333333,0.0153511644625586,0.00334714953323967,0.0080276883612903,0.00662138251530315,-7.39790691670172e-05,-0.000214580753422004,-9.05898726746446e-05
14,"independent_series",1,"ARIMA independent",0.00317167979655005,0.00758586895010859,0.00651723106153941,0.842447916666667,0.0156461700777096,0.00334714953323967,0.0080276883612903,0.00662138251530315,-0.00017546973668962,-0.000441819411181711,-0.000104151453763735
14,"independent_series",1,"Bootstrap independent",0.00317895295397052,0.007587904192463,0.00650227969668544,0.777994791666667,0.0136657907165609,0.00334714953323967,0.0080276883612903,0.00662138251530315,-0.000168196579269143,-0.000439784168827304,-0.000119102818617709
14,"independent_series",1,"Gaussian copula bootstrap",0.00318161626056835,0.00759844516227605,0.00650449126322819,0.78125,0.0137772772840554,0.00334714953323967,0.0080276883612903,0.00662138251530315,-0.000165533272671314,-0.000429243199014254,-0.000116891252074957
14,"independent_series",3,"No tail copula",0.00570417483758313,0.0136826153518328,0.0110699873574278,0.796223958333333,0.0257151180953291,0.00574785566502623,0.0137630506272532,0.0110648645485004,-4.36808274430975e-05,-8.04352754203118e-05,5.12280892743695e-06
14,"independent_series",3,"Static dependence",0.00572034543023292,0.0137209128574524,0.0109209659868317,0.7890625,0.0250214844102357,0.00574785566502623,0.0137630506272532,0.0110648645485004,-2.75102347933025e-05,-4.21377698007954e-05,-0.000143898561668722
14,"independent_series",3,"Rolling dependence",0.00576666887816206,0.0138413767137931,0.0109813650796549,0.798828125,0.0260236089084751,0.00574785566502623,0.0137630506272532,0.0110648645485004,1.88132131358279e-05,7.83260865399784e-05,-8.34994688455413e-05
14,"independent_series",3,"Independent marginals",0.00576426707940185,0.0137777627826806,0.0109946949870065,0.786458333333333,0.0255358898341891,0.00574785566502623,0.0137630506272532,0.0110648645485004,1.64114143756267e-05,1.47121554274817e-05,-7.01695614938637e-05
14,"independent_series",3,"Equal weights",0.00577477415799748,0.0138284986786837,0.0111897744669778,0.80859375,0.0269282233469815,0.00574785566502623,0.0137630506272532,0.0110648645485004,2.6918492971254e-05,6.5448051430491e-05,0.000124909918477436
14,"independent_series",3,"ARIMA independent",0.00569555119442248,0.0135843751864333,0.011203715775929,0.837890625,0.0272697435196302,0.00574785566502623,0.0137630506272532,0.0110648645485004,-5.23044706037448e-05,-0.000178675440819839,0.000138851227428597
14,"independent_series",3,"Bootstrap independent",0.00563798761744826,0.0133768632727057,0.0110761763380225,0.798177083333333,0.0250136781747835,0.00574785566502623,0.0137630506272532,0.0110648645485004,-0.000109868047577964,-0.000386187354547481,1.1311789522116e-05
14,"independent_series",3,"Gaussian copula bootstrap",0.00563634897037131,0.0134448244139203,0.0109660031549773,0.794921875,0.0245875942500945,0.00574785566502623,0.0137630506272532,0.0110648645485004,-0.000111506694654921,-0.000318226213332847,-9.88613935230878e-05
14,"independent_series",6,"No tail copula",0.00885022753944488,0.0209908844839869,0.0166412493282424,0.724609375,0.0340441061118552,0.00890083604844686,0.0211341130912083,0.0167213490230211,-5.06085090019853e-05,-0.000143228607221439,-8.0099694778641e-05
14,"independent_series",6,"Static dependence",0.00891821216096504,0.0212041494420766,0.0166753090905647,0.72265625,0.034096521103647,0.00890083604844686,0.0211341130912083,0.0167213490230211,1.73761125181818e-05,7.00363508682328e-05,-4.60399324563251e-05
14,"independent_series",6,"Rolling dependence",0.00887752305508174,0.0210948922992805,0.0166408149288267,0.735026041666667,0.0340868046044725,0.00890083604844686,0.0211341130912083,0.0167213490230211,-2.33129933651204e-05,-3.92207919278562e-05,-8.053409419434e-05
14,"independent_series",6,"Independent marginals",0.00874753998820324,0.0207138605504611,0.0159178619355679,0.733072916666667,0.0338966135506299,0.00890083604844686,0.0211341130912083,0.0167213490230211,-0.000153296060243625,-0.000420252540747259,-0.000803487087453199
14,"independent_series",6,"Equal weights",0.00834703922583611,0.0198080922485833,0.015867988008125,0.789713541666667,0.036777010712638,0.00890083604844686,0.0211341130912083,0.0167213490230211,-0.000553796822610751,-0.00132602084262508,-0.000853361014896099
14,"independent_series",6,"ARIMA independent",0.00826913708473211,0.0195374228568941,0.0155358000613807,0.787760416666667,0.0372365459228612,0.00890083604844686,0.0211341130912083,0.0167213490230211,-0.000631698963714747,-0.00159669023431422,-0.00118554896164033
14,"independent_series",6,"Bootstrap independent",0.00850590866025053,0.0201563607098899,0.0155710639994376,0.780598958333333,0.0384085469982368,0.00890083604844686,0.0211341130912083,0.0167213490230211,-0.000394927388196331,-0.000977752381318392,-0.00115028502358344
14,"independent_series",6,"Gaussian copula bootstrap",0.0085257157457464,0.0202164162214292,0.0160664882067792,0.768229166666667,0.0379485069568279,0.00890083604844686,0.0211341130912083,0.0167213490230211,-0.00037512030270046,-0.00091769686977913,-0.000654860816241876
14,"regime_heavy_tail",1,"No tail copula",0.00611591725905058,0.0139255644226341,0.0092675293805989,0.693359375,0.0205795024322276,0.00603379033068381,0.0137638562995805,0.00914470912430767,8.21269283667663e-05,0.00016170812305359,0.000122820256291234
14,"regime_heavy_tail",1,"Static dependence",0.0059759845075318,0.0136408773586454,0.00957412989329056,0.729166666666667,0.0212560905425697,0.00603379033068381,0.0137638562995805,0.00914470912430767,-5.78058231520094e-05,-0.000122978940935154,0.000429420768982888
14,"regime_heavy_tail",1,"Rolling dependence",0.00623333932875085,0.0141857698797616,0.00954581884084556,0.7265625,0.0221746866656265,0.00603379033068381,0.0137638562995805,0.00914470912430767,0.000199548998067037,0.00042191358018108,0.00040110971653789
14,"regime_heavy_tail",1,"Independent marginals",0.00616071416354516,0.0146057773927563,0.0127606062530693,0.702473958333333,0.0212591723360453,0.00603379033068381,0.0137638562995805,0.00914470912430767,0.000126923832861349,0.000841921093175827,0.00361589712876159
14,"regime_heavy_tail",1,"Equal weights",0.00547435593400858,0.0122755195880011,0.00727380317048017,0.729817708333333,0.0207408166974432,0.00603379033068381,0.0137638562995805,0.00914470912430767,-0.00055943439667523,-0.00148833671157937,-0.0018709059538275
14,"regime_heavy_tail",1,"ARIMA independent",0.00565581863538719,0.0127247641897608,0.00722762164492853,0.591796875,0.0115280795435319,0.00603379033068381,0.0137638562995805,0.00914470912430767,-0.000377971695296623,-0.00103909210981974,-0.00191708747937914
14,"regime_heavy_tail",1,"Bootstrap independent",0.00574878453053378,0.0127307753505202,0.00784958953619866,0.468098958333333,0.00661660593903203,0.00603379033068381,0.0137638562995805,0.00914470912430767,-0.000285005800150035,-0.00103308094906032,-0.00129511958810901
14,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00572738805324884,0.0126673581201075,0.00800364935901496,0.479817708333333,0.00688828264152173,0.00603379033068381,0.0137638562995805,0.00914470912430767,-0.00030640227743497,-0.00109649817947297,-0.00114105976529271
14,"regime_heavy_tail",3,"No tail copula",0.00460794432878307,0.0106785138055874,0.00981879985412273,0.913411458333333,0.0267097037282753,0.00447370112439309,0.010268459036634,0.00897962201419999,0.000134243204389982,0.000410054768953359,0.000839177839922739
14,"regime_heavy_tail",3,"Static dependence",0.00457969332253805,0.0104379719157489,0.00846280106125241,0.910807291666667,0.0260185535950882,0.00447370112439309,0.010268459036634,0.00897962201419999,0.000105992198144965,0.000169512879114906,-0.00051682095294758
14,"regime_heavy_tail",3,"Rolling dependence",0.00452605940195262,0.0103585822495334,0.00896368707397892,0.91796875,0.0266371100057973,0.00447370112439309,0.010268459036634,0.00897962201419999,5.23582775595367e-05,9.01232128993242e-05,-1.59349402210716e-05
14,"regime_heavy_tail",3,"Independent marginals",0.00449124197253868,0.0107200357203875,0.0144085744997266,0.916015625,0.0262560403476778,0.00447370112439309,0.010268459036634,0.00897962201419999,1.75408481455988e-05,0.000451576683753447,0.00542895248552665
14,"regime_heavy_tail",3,"Equal weights",0.0047110535938493,0.0107680276802228,0.00976639403408052,0.918619791666667,0.0289569896156596,0.00447370112439309,0.010268459036634,0.00897962201419999,0.000237352469456211,0.000499568643588815,0.000786772019880533
14,"regime_heavy_tail",3,"ARIMA independent",0.00515662055658955,0.0120115936044275,0.0225442905277303,0.934244791666667,0.0346336811512522,0.00447370112439309,0.010268459036634,0.00897962201419999,0.000682919432196459,0.00174313456779347,0.0135646685135303
14,"regime_heavy_tail",3,"Bootstrap independent",0.00442496534232533,0.0107838365214131,0.015168954304555,0.908203125,0.0256736516603403,0.00447370112439309,0.010268459036634,0.00897962201419999,-4.87357820677528e-05,0.000515377484779037,0.00618933229035503
14,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00443104318157927,0.0104066643775253,0.00957991617955694,0.9140625,0.0258659253181606,0.00447370112439309,0.010268459036634,0.00897962201419999,-4.26579428138181e-05,0.000138205340891252,0.000600294165356948
14,"regime_heavy_tail",6,"No tail copula",0.011899522441732,0.026517456202802,0.0141652629546868,0.504557291666667,0.0207111141682537,0.0118765847762865,0.0265638052815238,0.0141279084920881,2.29376654455639e-05,-4.63490787217975e-05,3.73544625987092e-05
14,"regime_heavy_tail",6,"Static dependence",0.0119558082029162,0.0266480799266526,0.0138108583255915,0.515625,0.0215235903338436,0.0118765847762865,0.0265638052815238,0.0141279084920881,7.92234266297123e-05,8.42746451287582e-05,-0.000317050166496554
14,"regime_heavy_tail",6,"Rolling dependence",0.011988721870141,0.0267557063184869,0.0138951734244868,0.494791666666667,0.0204343533999901,0.0118765847762865,0.0265638052815238,0.0141279084920881,0.000112137093854572,0.000191901036963094,-0.000232735067601292
14,"regime_heavy_tail",6,"Independent marginals",0.0119222260223564,0.0266576796332094,0.0132377120664663,0.513020833333333,0.0211356343182642,0.0118765847762865,0.0265638052815238,0.0141279084920881,4.56412460699621e-05,9.38743516856015e-05,-0.000890196425621798
14,"regime_heavy_tail",6,"Equal weights",0.0115568495293862,0.025860783419233,0.0140690055500212,0.552734375,0.0227450240826507,0.0118765847762865,0.0265638052815238,0.0141279084920881,-0.000319735246900271,-0.000703021862290841,-5.89029420668512e-05
14,"regime_heavy_tail",6,"ARIMA independent",0.0112992412111506,0.0254872545816658,0.0138602918003209,0.6015625,0.0245353847234315,0.0118765847762865,0.0265638052815238,0.0141279084920881,-0.000577343565135845,-0.00107655069985799,-0.000267616691767185
14,"regime_heavy_tail",6,"Bootstrap independent",0.0115102711060489,0.0257212228516522,0.0141007561297266,0.516927083333333,0.0200212016578685,0.0118765847762865,0.0265638052815238,0.0141279084920881,-0.00036631367023757,-0.000842582429871598,-2.71523623614732e-05
14,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0115254668417649,0.0255820947569564,0.0156180401962356,0.544270833333333,0.0222244139005086,0.0118765847762865,0.0265638052815238,0.0141279084920881,-0.000351117934521578,-0.000981710524567449,0.0014901317041475
14,"static_gaussian",1,"No tail copula",0.00265649669255694,0.00618035010872559,0.00374534540856982,0.818359375,0.0124433793680933,0.00265550426628865,0.00617711437895026,0.00372041226224293,9.92426268287602e-07,3.23572977532511e-06,2.49331463268924e-05
14,"static_gaussian",1,"Static dependence",0.00266713744388945,0.00619772053944513,0.00373509548710422,0.823567708333333,0.0126322926233028,0.00265550426628865,0.00617711437895026,0.00372041226224293,1.16331776008065e-05,2.06061604948711e-05,1.46832248612873e-05
14,"static_gaussian",1,"Rolling dependence",0.00265972777624121,0.00618244408146129,0.0037303544543634,0.797526041666667,0.0120111269005815,0.00265550426628865,0.00617711437895026,0.00372041226224293,4.22350995255829e-06,5.32970251103122e-06,9.94219212047554e-06
14,"static_gaussian",1,"Independent marginals",0.00266575479269671,0.00627707525367462,0.00438734802876471,0.822916666666667,0.0125335950420828,0.00265550426628865,0.00617711437895026,0.00372041226224293,1.02505264080628e-05,9.99608747243559e-05,0.000666935766521781
14,"static_gaussian",1,"Equal weights",0.00266652963911964,0.00620102307320812,0.00373683392383575,0.841796875,0.0130773189901206,0.00265550426628865,0.00617711437895026,0.00372041226224293,1.10253728309874e-05,2.39086942578574e-05,1.64216615928161e-05
14,"static_gaussian",1,"ARIMA independent",0.0026612444877105,0.00625761765947209,0.00429160081481716,0.813151041666667,0.012144946609066,0.00265550426628865,0.00617711437895026,0.00372041226224293,5.74022142185585e-06,8.05032805218263e-05,0.000571188552574232
14,"static_gaussian",1,"Bootstrap independent",0.00266184400871528,0.00625305158549427,0.00440320731610546,0.837890625,0.0130863467592554,0.00265550426628865,0.00617711437895026,0.00372041226224293,6.33974242663076e-06,7.59372065440049e-05,0.000682795053862529
14,"static_gaussian",1,"Gaussian copula bootstrap",0.00265292420335115,0.00616061721099728,0.00377432406104425,0.831380208333333,0.012886385468,0.00265550426628865,0.00617711437895026,0.00372041226224293,-2.58006293749578e-06,-1.64971679529873e-05,5.39117988013209e-05
14,"static_gaussian",3,"No tail copula",0.00597261315070838,0.0139468001828685,0.00872652128878162,0.741536458333333,0.0233692156818223,0.00601349538045983,0.0141292239952723,0.00871134124688548,-4.08822297514469e-05,-0.00018242381240385,1.51800418961446e-05
14,"static_gaussian",3,"Static dependence",0.00591567307620616,0.0138731764788739,0.00853030330635515,0.757161458333333,0.0242560567077477,0.00601349538045983,0.0141292239952723,0.00871134124688548,-9.78223042536648e-05,-0.000256047516398378,-0.000181037940530324
14,"static_gaussian",3,"Rolling dependence",0.00590610699510458,0.0138383681602201,0.0085846685856112,0.755859375,0.0238444932167635,0.00601349538045983,0.0141292239952723,0.00871134124688548,-0.000107388385355251,-0.000290855835052258,-0.000126672661274278
14,"static_gaussian",3,"Independent marginals",0.00585562458160353,0.0137366850198772,0.0107798751418769,0.775390625,0.0245497825552499,0.00601349538045983,0.0141292239952723,0.00871134124688548,-0.000157870798856298,-0.000392538975395096,0.00206853389499145
14,"static_gaussian",3,"Equal weights",0.00503943762030694,0.0117352221263455,0.00738859473862358,0.833333333333333,0.0247294338463481,0.00601349538045983,0.0141292239952723,0.00871134124688548,-0.000974057760152888,-0.00239400186892686,-0.0013227465082619
14,"static_gaussian",3,"ARIMA independent",0.00480582098190202,0.0112666359201357,0.00812785256398521,0.798828125,0.021813866467604,0.00601349538045983,0.0141292239952723,0.00871134124688548,-0.00120767439855781,-0.00286258807513665,-0.000583488682900271
14,"static_gaussian",3,"Bootstrap independent",0.00484527900183037,0.0113328345954117,0.00847785398445806,0.827473958333333,0.0231945240485721,0.00601349538045983,0.0141292239952723,0.00871134124688548,-0.00116821637862945,-0.00279638939986058,-0.000233487262427421
14,"static_gaussian",3,"Gaussian copula bootstrap",0.00485364316399197,0.0112342534720768,0.00714534969684485,0.831380208333333,0.0233030452628826,0.00601349538045983,0.0141292239952723,0.00871134124688548,-0.00115985221646786,-0.0028949705231955,-0.00156599155004063
14,"static_gaussian",6,"No tail copula",0.00719541447535165,0.0165387723577048,0.0102395834942558,0.694661458333333,0.0262027750341025,0.00706117802383555,0.0163359859680331,0.0102901338394182,0.000134236451516099,0.000202786389671781,-5.05503451623743e-05
14,"static_gaussian",6,"Static dependence",0.00704261817722928,0.016298899689891,0.0102335236536613,0.716145833333333,0.0264066565479453,0.00706117802383555,0.0163359859680331,0.0102901338394182,-1.85598466062647e-05,-3.70862781420706e-05,-5.66101857569015e-05
14,"static_gaussian",6,"Rolling dependence",0.00705727482079875,0.0163322927581523,0.0102830569372683,0.702473958333333,0.0265360083658554,0.00706117802383555,0.0163359859680331,0.0102901338394182,-3.90320303679612e-06,-3.69320988073685e-06,-7.07690214991202e-06
14,"static_gaussian",6,"Independent marginals",0.00697707466125878,0.0161465488487525,0.0100154629035218,0.723307291666667,0.0269340935917508,0.00706117802383555,0.0163359859680331,0.0102901338394182,-8.41033625767649e-05,-0.000189437119280524,-0.000274670935896464
14,"static_gaussian",6,"Equal weights",0.00691142019467967,0.0159420064624042,0.00977244276750723,0.7734375,0.0296506768541771,0.00706117802383555,0.0163359859680331,0.0102901338394182,-0.000149757829155877,-0.000393979505628889,-0.000517691071910987
14,"static_gaussian",6,"ARIMA independent",0.00673541854883901,0.0156895917697328,0.0107871232689372,0.766276041666667,0.0289841402228339,0.00706117802383555,0.0163359859680331,0.0102901338394182,-0.000325759474996539,-0.000646394198300201,0.000496989429518997
14,"static_gaussian",6,"Bootstrap independent",0.00682346101775287,0.0157399131323591,0.0115688346744768,0.794270833333333,0.0304047442986547,0.00706117802383555,0.0163359859680331,0.0102901338394182,-0.000237717006082673,-0.000596072835673925,0.00127870083505857
14,"static_gaussian",6,"Gaussian copula bootstrap",0.00684684148184498,0.0155945632474813,0.00974464377986251,0.819661458333333,0.0329219321571996,0.00706117802383555,0.0163359859680331,0.0102901338394182,-0.000214336541990571,-0.000741422720551709,-0.00054549005955571
15,"break_correlation",1,"No tail copula",0.00470361816602562,0.0105091431253715,0.00503675428727443,0.655598958333333,0.0163353751976055,0.004698035890072,0.0104856632438779,0.00472673791462025,5.5822759536181e-06,2.3479881493621e-05,0.00031001637265418
15,"break_correlation",1,"Static dependence",0.00472278617272515,0.0105828662785224,0.005132992933673,0.662760416666667,0.0163349243246331,0.004698035890072,0.0104856632438779,0.00472673791462025,2.47502826531444e-05,9.72030346445326e-05,0.000406255019052749
15,"break_correlation",1,"Rolling dependence",0.00468386567231441,0.0104530416040057,0.00439036783983443,0.647135416666667,0.0158807006614504,0.004698035890072,0.0104856632438779,0.00472673791462025,-1.41702177575949e-05,-3.26216398721345e-05,-0.000336370074785827
15,"break_correlation",1,"Independent marginals",0.00467256515088281,0.0105830970531062,0.00592888980952366,0.66796875,0.016526619547795,0.004698035890072,0.0104856632438779,0.00472673791462025,-2.54707391891982e-05,9.74338092283068e-05,0.00120215189490341
15,"break_correlation",1,"Equal weights",0.00457944862975483,0.0102236476289907,0.00446235349109157,0.65625,0.0156573976681084,0.004698035890072,0.0104856632438779,0.00472673791462025,-0.000118587260317177,-0.000262015614887158,-0.000264384423528682
15,"break_correlation",1,"ARIMA independent",0.00468279408081167,0.0105217657851601,0.00441362090362575,0.556640625,0.0122565438938066,0.004698035890072,0.0104856632438779,0.00472673791462025,-1.52418092603376e-05,3.61025412822062e-05,-0.000313117010994501
15,"break_correlation",1,"Bootstrap independent",0.00468408885717673,0.0104678560913369,0.00444961817891393,0.536458333333333,0.0117767174447082,0.004698035890072,0.0104856632438779,0.00472673791462025,-1.39470328952753e-05,-1.78071525409971e-05,-0.000277119735706324
15,"break_correlation",1,"Gaussian copula bootstrap",0.00472185039490879,0.0104626206782949,0.00435335927563582,0.522786458333333,0.0113853261563259,0.004698035890072,0.0104856632438779,0.00472673791462025,2.3814504836784e-05,-2.3042565582998e-05,-0.000373378638984428
15,"break_correlation",3,"No tail copula",0.00788134422639625,0.0177652689218159,0.0101080227326183,0.7265625,0.0302302148285433,0.00775012678454955,0.0175150405131095,0.0102824034481962,0.000131217441846704,0.00025022840870639,-0.000174380715577908
15,"break_correlation",3,"Static dependence",0.00790629618141109,0.0178238557810348,0.00970348250887975,0.729817708333333,0.0303461706058336,0.00775012678454955,0.0175150405131095,0.0102824034481962,0.000156169396861539,0.000308815267925283,-0.000578920939316458
15,"break_correlation",3,"Rolling dependence",0.00783813722349492,0.0176189836190335,0.00926441253600585,0.735677083333333,0.0307754693458328,0.00775012678454955,0.0175150405131095,0.0102824034481962,8.801043894537e-05,0.000103943105923987,-0.00101799091219036
15,"break_correlation",3,"Independent marginals",0.0078290640407628,0.0178889025291748,0.0127891805590296,0.734375,0.0298710981605191,0.00775012678454955,0.0175150405131095,0.0102824034481962,7.89372562132488e-05,0.000373862016065322,0.00250677711083341
15,"break_correlation",3,"Equal weights",0.00761392548080548,0.0170375343912344,0.00852833856266178,0.738932291666667,0.0296631907284307,0.00775012678454955,0.0175150405131095,0.0102824034481962,-0.00013620130374407,-0.000477506121875144,-0.00175406488553443
15,"break_correlation",3,"ARIMA independent",0.00764852409991376,0.0172490305162677,0.00853247247295596,0.653645833333333,0.0240726237045451,0.00775012678454955,0.0175150405131095,0.0102824034481962,-0.000101602684635795,-0.000266009996841766,-0.00174993097524024
15,"break_correlation",3,"Bootstrap independent",0.00781839567384047,0.0174863158339697,0.00841900834114881,0.630859375,0.0237135845554873,0.00775012678454955,0.0175150405131095,0.0102824034481962,6.82688892909194e-05,-2.87246791398355e-05,-0.0018633951070474
15,"break_correlation",3,"Gaussian copula bootstrap",0.00784211724697448,0.0173247252848098,0.00769758405548182,0.613932291666667,0.0224641987147088,0.00775012678454955,0.0175150405131095,0.0102824034481962,9.19904624249327e-05,-0.000190315228299733,-0.00258481939271439
15,"break_correlation",6,"No tail copula",0.0125583444847593,0.0279245995905762,0.0121498919322863,0.59765625,0.036136658058544,0.0126427887351641,0.0281678282361039,0.0119191035140318,-8.4444250404837e-05,-0.000243228645527685,0.000230788418254487
15,"break_correlation",6,"Static dependence",0.0127506652566856,0.0283269598121078,0.0116107452220006,0.591796875,0.0358655185310383,0.0126427887351641,0.0281678282361039,0.0119191035140318,0.000107876521521486,0.000159131576003901,-0.000308358292031279
15,"break_correlation",6,"Rolling dependence",0.0124902651438299,0.0277379593631403,0.0114842085129854,0.598307291666667,0.035659311853029,0.0126427887351641,0.0281678282361039,0.0119191035140318,-0.000152523591334211,-0.000429868872963545,-0.00043489500104643
15,"break_correlation",6,"Independent marginals",0.0126048157791037,0.0283114413278439,0.0137243907725897,0.591145833333333,0.0360572958156458,0.0126427887351641,0.0281678282361039,0.0119191035140318,-3.79729560604121e-05,0.000143613091740036,0.00180528725855788
15,"break_correlation",6,"Equal weights",0.0114405867664602,0.0253772315867357,0.0109037363388876,0.634765625,0.0360630371080287,0.0126427887351641,0.0281678282361039,0.0119191035140318,-0.0012022019687039,-0.00279059664936819,-0.00101536717514421
15,"break_correlation",6,"ARIMA independent",0.0107849595526931,0.0243593637362782,0.0110190743035514,0.613932291666667,0.0317558766654242,0.0126427887351641,0.0281678282361039,0.0119191035140318,-0.00185782918247107,-0.00380846449982565,-0.000900029210480466
15,"break_correlation",6,"Bootstrap independent",0.0108980425171985,0.0243116388318886,0.0107908678690411,0.582682291666667,0.0309362512484888,0.0126427887351641,0.0281678282361039,0.0119191035140318,-0.00174474621796563,-0.00385618940421528,-0.00112823564499071
15,"break_correlation",6,"Gaussian copula bootstrap",0.010953797268892,0.0242284696775735,0.0104071690019473,0.576171875,0.0296910343406168,0.0126427887351641,0.0281678282361039,0.0119191035140318,-0.00168899146627219,-0.00393935855853036,-0.00151193451208456
15,"independent_series",1,"No tail copula",0.0034483828277847,0.00839341592497482,0.00653292953881152,0.794921875,0.015361264880607,0.00344759137299413,0.00843096326206066,0.00654022847719844,7.91454790569773e-07,-3.7547337085839e-05,-7.29893838692305e-06
15,"independent_series",1,"Static dependence",0.00347344106501691,0.00850497646892489,0.00666232100769921,0.775390625,0.0148405117790366,0.00344759137299413,0.00843096326206066,0.00654022847719844,2.5849692022789e-05,7.40132068642301e-05,0.000122092530500766
15,"independent_series",1,"Rolling dependence",0.00343427430244433,0.00838362538974845,0.00663183755912244,0.822916666666667,0.01596165781719,0.00344759137299413,0.00843096326206066,0.00654022847719844,-1.33170705498005e-05,-4.73378723122135e-05,9.16090819240017e-05
15,"independent_series",1,"Independent marginals",0.00341283071445233,0.00828470473552585,0.00655654718911916,0.774739583333333,0.0148459559777734,0.00344759137299413,0.00843096326206066,0.00654022847719844,-3.47606585417975e-05,-0.00014625852653481,1.63187119207155e-05
15,"independent_series",1,"Equal weights",0.00328128786721601,0.00792720374783734,0.00615472573591064,0.841796875,0.0161108793584421,0.00344759137299413,0.00843096326206066,0.00654022847719844,-0.000166303505778116,-0.000503759514223325,-0.000385502741287799
15,"independent_series",1,"ARIMA independent",0.00313504089261795,0.00751851139502781,0.00606387834168569,0.830078125,0.0147521982183434,0.00344759137299413,0.00843096326206066,0.00654022847719844,-0.000312550480376172,-0.000912451867032849,-0.00047635013551275
15,"independent_series",1,"Bootstrap independent",0.00311186420881416,0.00747746115614122,0.0060372313185562,0.797526041666667,0.0137009505395301,0.00344759137299413,0.00843096326206066,0.00654022847719844,-0.000335727164179963,-0.000953502105919437,-0.000502997158642238
15,"independent_series",1,"Gaussian copula bootstrap",0.00311286553330943,0.00749197131185349,0.00605126918616921,0.79296875,0.0134887063310742,0.00344759137299413,0.00843096326206066,0.00654022847719844,-0.000334725839684699,-0.000938991950207172,-0.000488959291029237
15,"independent_series",3,"No tail copula",0.00563156321401458,0.0133790556308763,0.0105413268611006,0.8203125,0.0265566763420331,0.00562973432167418,0.0133439839309716,0.0104173409056588,1.82889234039661e-06,3.50716999047498e-05,0.000123985955441767
15,"independent_series",3,"Static dependence",0.00561892394890484,0.0133319130873408,0.0104862415878535,0.82421875,0.0271284385164182,0.00562973432167418,0.0133439839309716,0.0104173409056588,-1.08103727693458e-05,-1.20708436308174e-05,6.89006821947315e-05
15,"independent_series",3,"Rolling dependence",0.00569143865569514,0.0134777655408665,0.0105246363554089,0.813802083333333,0.026485879647899,0.00562973432167418,0.0133439839309716,0.0104173409056588,6.17043340209577e-05,0.000133781609894917,0.000107295449750128
15,"independent_series",3,"Independent marginals",0.00563773276644522,0.0133608312994709,0.0105283821202894,0.814453125,0.0263268400681782,0.00562973432167418,0.0133439839309716,0.0104173409056588,7.99844477103982e-06,1.68473684993495e-05,0.000111041214630635
15,"independent_series",3,"Equal weights",0.00569920934225813,0.0135226881381892,0.0106101884532774,0.849609375,0.0292676434557484,0.00562973432167418,0.0133439839309716,0.0104173409056588,6.94750205839454e-05,0.000178704207217648,0.00019284754761863
15,"independent_series",3,"ARIMA independent",0.0059904382602691,0.0140694780860772,0.0109017715230952,0.785807291666667,0.0270806723729478,0.00562973432167418,0.0133439839309716,0.0104173409056588,0.000360703938594921,0.000725494155105588,0.000484430617436384
15,"independent_series",3,"Bootstrap independent",0.00555053334350492,0.0131448577158872,0.0104515228783281,0.826822916666667,0.0272125595712365,0.00562973432167418,0.0133439839309716,0.0104173409056588,-7.92009781692598e-05,-0.000199126215084411,3.41819726693265e-05
15,"independent_series",3,"Gaussian copula bootstrap",0.00559935760309078,0.0132696895959776,0.0104973244357292,0.850260416666667,0.0286476386465466,0.00562973432167418,0.0133439839309716,0.0104173409056588,-3.03767185834075e-05,-7.42943349939604e-05,7.99835300704359e-05
15,"independent_series",6,"No tail copula",0.00806985612049945,0.0191833319688253,0.0144583604337087,0.771484375,0.0350404152322855,0.00810286720026453,0.0192557156781027,0.014328195280558,-3.30110797650811e-05,-7.23837092774307e-05,0.000130165153150714
15,"independent_series",6,"Static dependence",0.00811218352179408,0.0193043225852076,0.0144183270785319,0.760416666666667,0.0334054134288709,0.00810286720026453,0.0192557156781027,0.014328195280558,9.31632152955351e-06,4.86069071049047e-05,9.01317979739805e-05
15,"independent_series",6,"Rolling dependence",0.00803943933069399,0.0191003950889446,0.014340878362742,0.77734375,0.035015053125783,0.00810286720026453,0.0192557156781027,0.014328195280558,-6.34278695705384e-05,-0.000155320589158115,1.2683082184009e-05
15,"independent_series",6,"Independent marginals",0.00803334788871908,0.0189956752977224,0.0144105923280375,0.775390625,0.034853623687955,0.00810286720026453,0.0192557156781027,0.014328195280558,-6.95193115454532e-05,-0.000260040380380251,8.23970474795495e-05
15,"independent_series",6,"Equal weights",0.00803041483757933,0.0190923014030685,0.0145369200769375,0.767578125,0.0347405733227254,0.00810286720026453,0.0192557156781027,0.014328195280558,-7.24523626852002e-05,-0.000163414275034222,0.00020872479637956
15,"independent_series",6,"ARIMA independent",0.00819551783993584,0.0194672671154175,0.0143222944529527,0.749348958333333,0.033566264997218,0.00810286720026453,0.0192557156781027,0.014328195280558,9.26506396713156e-05,0.000211551437314786,-5.90082760523226e-06
15,"independent_series",6,"Bootstrap independent",0.00801942606788526,0.0189748639265189,0.0143702504555217,0.765625,0.0334952828844329,0.00810286720026453,0.0192557156781027,0.014328195280558,-8.34411323792673e-05,-0.000280851751583811,4.20551749637666e-05
15,"independent_series",6,"Gaussian copula bootstrap",0.00805363139523624,0.019113121952591,0.014544761538485,0.749348958333333,0.0334632398988169,0.00810286720026453,0.0192557156781027,0.014328195280558,-4.92358050282853e-05,-0.00014259372551172,0.000216566257926997
15,"regime_heavy_tail",1,"No tail copula",0.00183059460372475,0.00444833943392697,0.00451654857123151,0.930989583333333,0.0110286884590753,0.00184050271309986,0.00440862863543804,0.00454748275169289,-9.90810937510933e-06,3.97107984889252e-05,-3.09341804613835e-05
15,"regime_heavy_tail",1,"Static dependence",0.00184189804678352,0.00441442369691087,0.00476237518432627,0.94921875,0.0124543638392816,0.00184050271309986,0.00440862863543804,0.00454748275169289,1.39533368365965e-06,5.79506147283318e-06,0.000214892432633375
15,"regime_heavy_tail",1,"Rolling dependence",0.00181539461625292,0.00434463903716502,0.00415572759713038,0.94140625,0.0117834247992625,0.00184050271309986,0.00440862863543804,0.00454748275169289,-2.51080968469424e-05,-6.39895982730209e-05,-0.000391755154562515
15,"regime_heavy_tail",1,"Independent marginals",0.00182891616742789,0.0045866807357837,0.0067261281972227,0.947265625,0.0123364883551773,0.00184050271309986,0.00440862863543804,0.00454748275169289,-1.15865456719675e-05,0.000178052100345655,0.00217864544552981
15,"regime_heavy_tail",1,"Equal weights",0.00212121958083556,0.00518789733444667,0.00740391101471809,0.971354166666667,0.0196521350309845,0.00184050271309986,0.00440862863543804,0.00454748275169289,0.000280716867735702,0.000779268699008634,0.0028564282630252
15,"regime_heavy_tail",1,"ARIMA independent",0.00249935794645051,0.00608336623640349,0.014182168475548,0.974609375,0.0205620909573213,0.00184050271309986,0.00440862863543804,0.00454748275169289,0.000658855233350646,0.00167473760096545,0.00963468572385512
15,"regime_heavy_tail",1,"Bootstrap independent",0.00179942442500186,0.00457245936883927,0.0059544489437509,0.89453125,0.00984282440868253,0.00184050271309986,0.00440862863543804,0.00454748275169289,-4.1078288098e-05,0.000163830733401231,0.00140696619205801
15,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00177068054949381,0.00430859574920781,0.00419882758360212,0.888020833333333,0.00876222843391772,0.00184050271309986,0.00440862863543804,0.00454748275169289,-6.98221636060467e-05,-0.000100032886230233,-0.000348655168090769
15,"regime_heavy_tail",3,"No tail copula",0.00800380190697547,0.0177874104514481,0.010337574506404,0.697265625,0.0244266585907527,0.00795936661149766,0.0177659270307664,0.0102424703565971,4.44352954778165e-05,2.14834206817283e-05,9.5104149806978e-05
15,"regime_heavy_tail",3,"Static dependence",0.00791768015957229,0.0177181993323769,0.0103010470244973,0.712890625,0.0249825451816075,0.00795936661149766,0.0177659270307664,0.0102424703565971,-4.1686451925366e-05,-4.77276983894721e-05,5.85766679002588e-05
15,"regime_heavy_tail",3,"Rolling dependence",0.00789741008679931,0.017636704364555,0.0102390385384894,0.689453125,0.023250358928716,0.00795936661149766,0.0177659270307664,0.0102424703565971,-6.19565246983474e-05,-0.000129222666211352,-3.4318181076666e-06
15,"regime_heavy_tail",3,"Independent marginals",0.00790409621151726,0.0178898809831429,0.012536925409238,0.708984375,0.0246859793133328,0.00795936661149766,0.0177659270307664,0.0102424703565971,-5.52703999803922e-05,0.000123953952376469,0.00229445505264091
15,"regime_heavy_tail",3,"Equal weights",0.00788749143316144,0.0177203580970004,0.0105773359388788,0.771484375,0.0296506799841183,0.00795936661149766,0.0177659270307664,0.0102424703565971,-7.18751783362215e-05,-4.55689337659597e-05,0.000334865582281742
15,"regime_heavy_tail",3,"ARIMA independent",0.00783882446217204,0.0179289298306444,0.0145353310563181,0.774088541666667,0.0290755006416015,0.00795936661149766,0.0177659270307664,0.0102424703565971,-0.000120542149325614,0.000163002799878034,0.00429286069972101
15,"regime_heavy_tail",3,"Bootstrap independent",0.00787671654741027,0.0176875984248393,0.0118236795763648,0.668619791666667,0.0207063522166672,0.00795936661149766,0.0177659270307664,0.0102424703565971,-8.26500640873848e-05,-7.83286059271096e-05,0.00158120921976769
15,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00786673479523917,0.017488169053237,0.0103683597884624,0.671875,0.0216732799573544,0.00795936661149766,0.0177659270307664,0.0102424703565971,-9.26318162584906e-05,-0.000277757977529425,0.000125889431865369
15,"regime_heavy_tail",6,"No tail copula",0.00739453003333168,0.0168814898175327,0.010634201890938,0.8359375,0.0335507373347707,0.00740951249722793,0.0168658256967044,0.0103492616848018,-1.49824638962489e-05,1.56641208283667e-05,0.000284940206136276
15,"regime_heavy_tail",6,"Static dependence",0.00733973674594472,0.016759902879705,0.0103296262800896,0.824869791666667,0.0300837671369073,0.00740951249722793,0.0168658256967044,0.0103492616848018,-6.97757512832129e-05,-0.000105922816999372,-1.96354047121618e-05
15,"regime_heavy_tail",6,"Rolling dependence",0.0073783841808465,0.0168017511977549,0.0103907549031781,0.845703125,0.0336890240113221,0.00740951249722793,0.0168658256967044,0.0103492616848018,-3.11283163814298e-05,-6.40744989494624e-05,4.14932183763136e-05
15,"regime_heavy_tail",6,"Independent marginals",0.00738961876413702,0.0174579090786495,0.0167082473274742,0.84375,0.0336429627580404,0.00740951249722793,0.0168658256967044,0.0103492616848018,-1.98937330909065e-05,0.000592083381945135,0.00635898564267246
15,"regime_heavy_tail",6,"Equal weights",0.00767456543973286,0.0175950724295046,0.0117236224085867,0.881510416666667,0.0420982205451698,0.00740951249722793,0.0168658256967044,0.0103492616848018,0.000265052942504927,0.000729246732800171,0.00137436072378497
15,"regime_heavy_tail",6,"ARIMA independent",0.00788871472627362,0.0186087541641333,0.0256603600664972,0.908854166666667,0.0471973736563521,0.00740951249722793,0.0168658256967044,0.0103492616848018,0.00047920222904569,0.00174292846742887,0.0153110983816955
15,"regime_heavy_tail",6,"Bootstrap independent",0.00738496384065805,0.0175338557783687,0.0191978589408624,0.857421875,0.0382636430920719,0.00740951249722793,0.0168658256967044,0.0103492616848018,-2.4548656569881e-05,0.000668030081664293,0.00884859725606065
15,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00740787777886453,0.0169319025420914,0.011111902280925,0.884765625,0.0411747066888049,0.00740951249722793,0.0168658256967044,0.0103492616848018,-1.63471836339777e-06,6.60768453869705e-05,0.00076264059612322
15,"static_gaussian",1,"No tail copula",0.00287773798641384,0.00674388158486665,0.00396646713781724,0.774739583333333,0.0125269098084907,0.00290536731784886,0.00681874808974994,0.00390573953625359,-2.76293314350217e-05,-7.4866504883286e-05,6.07276015636535e-05
15,"static_gaussian",1,"Static dependence",0.00290846667788683,0.00683266384095339,0.00403168096998463,0.76171875,0.0123458924190322,0.00290536731784886,0.00681874808974994,0.00390573953625359,3.09936003797025e-06,1.39157512034525e-05,0.000125941433731041
15,"static_gaussian",1,"Rolling dependence",0.00293413713625458,0.00692047299199019,0.00418014717316617,0.755208333333333,0.0121371269112052,0.00290536731784886,0.00681874808974994,0.00390573953625359,2.876981840572e-05,0.000101724902240257,0.000274407636912582
15,"static_gaussian",1,"Independent marginals",0.0029092270496417,0.00687408868152074,0.00453876950364263,0.7578125,0.0121170078917546,0.00290536731784886,0.00681874808974994,0.00390573953625359,3.85973179284176e-06,5.5340591770806e-05,0.000633029967389046
15,"static_gaussian",1,"Equal weights",0.00283766407123446,0.00661594198033684,0.00384984208488139,0.796223958333333,0.013020164928221,0.00290536731784886,0.00681874808974994,0.00390573953625359,-6.77032466143957e-05,-0.000202806109413095,-5.58974513722005e-05
15,"static_gaussian",1,"ARIMA independent",0.00276370438225646,0.00648868710750139,0.00415339663629515,0.791666666666667,0.0122405977928857,0.00290536731784886,0.00681874808974994,0.00390573953625359,-0.000141662935592404,-0.000330060982248549,0.000247657100041561
15,"static_gaussian",1,"Bootstrap independent",0.00277474897538719,0.00650603498936879,0.00414224596703265,0.766927083333333,0.0118020848460431,0.00290536731784886,0.00681874808974994,0.00390573953625359,-0.000130618342461668,-0.000312713100381147,0.000236506430779066
15,"static_gaussian",1,"Gaussian copula bootstrap",0.00277478846267896,0.00644537599048863,0.00378777625141698,0.76171875,0.011568064666737,0.00290536731784886,0.00681874808974994,0.00390573953625359,-0.000130578855169895,-0.000373372099261309,-0.000117963284836612
15,"static_gaussian",3,"No tail copula",0.00482514012922948,0.0111068391658126,0.00650538588375194,0.745442708333333,0.0193436451067089,0.00480750697055863,0.0110928016416665,0.00656231862558251,1.76331586708555e-05,1.40375241460943e-05,-5.69327418305735e-05
15,"static_gaussian",3,"Static dependence",0.00483771870793002,0.0111486160766846,0.00675154890309118,0.727864583333333,0.0186875286890011,0.00480750697055863,0.0110928016416665,0.00656231862558251,3.02117373713953e-05,5.58144350180298e-05,0.000189230277508672
15,"static_gaussian",3,"Rolling dependence",0.00480399646010965,0.0110770881404862,0.00650783725373889,0.741536458333333,0.0191047400726873,0.00480750697055863,0.0110928016416665,0.00656231862558251,-3.51051044897473e-06,-1.57135011803755e-05,-5.44813718436248e-05
15,"static_gaussian",3,"Independent marginals",0.00482516754535737,0.0112047819214395,0.00686461318720994,0.73046875,0.0187403672073625,0.00480750697055863,0.0110928016416665,0.00656231862558251,1.76605747987469e-05,0.000111980279773017,0.000302294561627429
15,"static_gaussian",3,"Equal weights",0.00482143860889947,0.0111267312787831,0.00651281033619904,0.759765625,0.0198260687461053,0.00480750697055863,0.0110928016416665,0.00656231862558251,1.39316383408411e-05,3.3929637116608e-05,-4.9508289383474e-05
15,"static_gaussian",3,"ARIMA independent",0.00490785888180075,0.0114544160948404,0.00783640394097647,0.791666666666667,0.0216488597608665,0.00480750697055863,0.0110928016416665,0.00656231862558251,0.000100351911242129,0.000361614453173828,0.00127408531539395
15,"static_gaussian",3,"Bootstrap independent",0.00479245543057949,0.0111635416871062,0.0074965244970669,0.779947916666667,0.020389471981056,0.00480750697055863,0.0110928016416665,0.00656231862558251,-1.5051539979132e-05,7.0740045439683e-05,0.00093420587148439
15,"static_gaussian",3,"Gaussian copula bootstrap",0.00479968618166917,0.0110599137424201,0.00649041611744379,0.795572916666667,0.0212981927208169,0.00480750697055863,0.0110928016416665,0.00656231862558251,-7.82078888945936e-06,-3.28878992464435e-05,-7.19025081387182e-05
15,"static_gaussian",6,"No tail copula",0.00675926928046593,0.0156544505648281,0.00995935436640367,0.817057291666667,0.0331818462556708,0.00678636390404476,0.0156750608116238,0.0097354909726958,-2.70946235788293e-05,-2.06102467956888e-05,0.00022386339370787
15,"static_gaussian",6,"Static dependence",0.0067752294705848,0.015645422517882,0.0096132642060763,0.798828125,0.031428163860781,0.00678636390404476,0.0156750608116238,0.0097354909726958,-1.11344334599592e-05,-2.96382937417898e-05,-0.000122226766619497
15,"static_gaussian",6,"Rolling dependence",0.00680651937011015,0.0157203044179379,0.00986136445613247,0.817708333333333,0.0327473648285979,0.00678636390404476,0.0156750608116238,0.0097354909726958,2.01554660653894e-05,4.52436063141208e-05,0.000125873483436675
15,"static_gaussian",6,"Independent marginals",0.00678866826124228,0.0159012008225005,0.0122912422170929,0.817708333333333,0.0328247057983162,0.00678636390404476,0.0156750608116238,0.0097354909726958,2.30435719751707e-06,0.000226140010876709,0.00255575124439711
15,"static_gaussian",6,"Equal weights",0.00679890197982912,0.0157612377643944,0.0100522829846103,0.833333333333333,0.0338245702296623,0.00678636390404476,0.0156750608116238,0.0097354909726958,1.25380757843635e-05,8.61769527706474e-05,0.000316792011914526
15,"static_gaussian",6,"ARIMA independent",0.00694526077609386,0.0163403574726823,0.0117296399060761,0.783203125,0.0311846594756585,0.00678636390404476,0.0156750608116238,0.0097354909726958,0.000158896872049101,0.00066529666105853,0.00199414893338034
15,"static_gaussian",6,"Bootstrap independent",0.00682802493973858,0.0158907540172633,0.0114425685767955,0.811197916666667,0.0319122078408844,0.00678636390404476,0.0156750608116238,0.0097354909726958,4.1661035693823e-05,0.000215693205639494,0.00170707760409975
15,"static_gaussian",6,"Gaussian copula bootstrap",0.00682269102931124,0.0157237271635693,0.00993562713664117,0.811197916666667,0.0322694645887191,0.00678636390404476,0.0156750608116238,0.0097354909726958,3.63271252664804e-05,4.86663519454859e-05,0.000200136163945371
16,"break_correlation",1,"No tail copula",0.00513755672979117,0.011473743223086,0.00633514693157602,0.757161458333333,0.0212113519424888,0.00532777064933121,0.0118743851283361,0.00624967350544275,-0.00019021391954004,-0.000400641905250142,8.54734261332736e-05
16,"break_correlation",1,"Static dependence",0.00538996404468805,0.0120839371362546,0.00706755538113274,0.725260416666667,0.0206815290189518,0.00532777064933121,0.0118743851283361,0.00624967350544275,6.21933953568344e-05,0.000209552007918539,0.000817881875689992
16,"break_correlation",1,"Rolling dependence",0.00522955707329367,0.0116512768686754,0.00515681903440234,0.733723958333333,0.0207946639940151,0.00532777064933121,0.0118743851283361,0.00624967350544275,-9.82135760375412e-05,-0.00022310825966069,-0.00109285447104041
16,"break_correlation",1,"Independent marginals",0.00529360782693173,0.0119922594267406,0.00853518234583163,0.743489583333333,0.0212322884622737,0.00532777064933121,0.0118743851283361,0.00624967350544275,-3.416282239948e-05,0.000117874298404489,0.00228550884038888
16,"break_correlation",1,"Equal weights",0.00420695429793129,0.00947859757290179,0.00489802956730115,0.8203125,0.0198148576374529,0.00532777064933121,0.0118743851283361,0.00624967350544275,-0.00112081635139993,-0.00239578755543431,-0.00135164393814159
16,"break_correlation",1,"ARIMA independent",0.00440444784479236,0.00996496899511835,0.00452047511831716,0.613932291666667,0.013153845786807,0.00532777064933121,0.0118743851283361,0.00624967350544275,-0.000923322804538859,-0.00190941613321775,-0.00172919838712559
16,"break_correlation",1,"Bootstrap independent",0.00439621823634177,0.00990842144336674,0.00436628039920568,0.573567708333333,0.011760021127677,0.00532777064933121,0.0118743851283361,0.00624967350544275,-0.000931552412989447,-0.00196596368496936,-0.00188339310623707
16,"break_correlation",1,"Gaussian copula bootstrap",0.00440897366621763,0.00984143141358636,0.00424717296667028,0.570963541666667,0.0116738738846813,0.00532777064933121,0.0118743851283361,0.00624967350544275,-0.000918796983113588,-0.00203295371474975,-0.00200250053877247
16,"break_correlation",3,"No tail copula",0.00859137348704108,0.0191583116542448,0.0079516641057478,0.5859375,0.0244337852672721,0.00858059157073804,0.0191388696641021,0.00792083718953547,1.07819163030331e-05,1.94419901426504e-05,3.08269162123259e-05
16,"break_correlation",3,"Static dependence",0.00857581481567605,0.0192364399745548,0.00796695386411653,0.6015625,0.0252810325118147,0.00858059157073804,0.0191388696641021,0.00792083718953547,-4.77675506199531e-06,9.75703104526583e-05,4.6116674581053e-05
16,"break_correlation",3,"Rolling dependence",0.00860541318571934,0.0192329848640756,0.00787711958257858,0.600911458333333,0.0250928410737515,0.00858059157073804,0.0191388696641021,0.00792083718953547,2.48216149812928e-05,9.41151999734741e-05,-4.37176069568931e-05
16,"break_correlation",3,"Independent marginals",0.00856577283521426,0.0193940640838696,0.00861562183610387,0.570963541666667,0.023323889932147,0.00858059157073804,0.0191388696641021,0.00792083718953547,-1.48187355237823e-05,0.000255194419767516,0.000694784646568395
16,"break_correlation",3,"Equal weights",0.00870654445266156,0.0193965903812719,0.00809956681895856,0.606119791666667,0.0260828066172206,0.00858059157073804,0.0191388696641021,0.00792083718953547,0.000125952881923515,0.000257720717169747,0.000178729629423091
16,"break_correlation",3,"ARIMA independent",0.00849537961032481,0.0191019032315417,0.00826614381030913,0.563151041666667,0.0224578371178245,0.00858059157073804,0.0191388696641021,0.00792083718953547,-8.52119604132281e-05,-3.69664325603827e-05,0.000345306620773657
16,"break_correlation",3,"Bootstrap independent",0.00851176822169534,0.0189803033559282,0.0080406529753545,0.53125,0.0208836402503808,0.00858059157073804,0.0191388696641021,0.00792083718953547,-6.88233490427053e-05,-0.000158566308173916,0.000119815785819028
16,"break_correlation",3,"Gaussian copula bootstrap",0.00851514526970608,0.0188884627483669,0.00793666855212589,0.535807291666667,0.0211565318655637,0.00858059157073804,0.0191388696641021,0.00792083718953547,-6.54463010319618e-05,-0.000250406915735267,1.58313625904152e-05
16,"break_correlation",6,"No tail copula",0.0152011889124318,0.033346662637831,0.0146418768855088,0.586588541666667,0.0454169387952133,0.0153475700486646,0.0338234490702704,0.0147071548322632,-0.000146381136232795,-0.000476786432439466,-6.52779467543579e-05
16,"break_correlation",6,"Static dependence",0.0157686889505832,0.0347522496859342,0.0149937969931734,0.583333333333333,0.0466171222072916,0.0153475700486646,0.0338234490702704,0.0147071548322632,0.000421118901918555,0.000928800615663715,0.000286642160910207
16,"break_correlation",6,"Rolling dependence",0.0152943591574105,0.0337969045019017,0.0150426437380949,0.6171875,0.0476455321766185,0.0153475700486646,0.0338234490702704,0.0147071548322632,-5.32108912541379e-05,-2.65445683687027e-05,0.000335488905831675
16,"break_correlation",6,"Independent marginals",0.0154701778735657,0.0345046982048686,0.0194342850802809,0.60546875,0.0466566606282459,0.0153475700486646,0.0338234490702704,0.0147071548322632,0.00012260782490103,0.000681249134598189,0.0047271302480177
16,"break_correlation",6,"Equal weights",0.0127635518727148,0.0283009631542153,0.0123117760444354,0.674479166666667,0.0444126731992746,0.0153475700486646,0.0338234490702704,0.0147071548322632,-0.0025840181759498,-0.00552248591605519,-0.00239537878782775
16,"break_correlation",6,"ARIMA independent",0.0122573312781263,0.0281026701145592,0.0138060876537866,0.56640625,0.0324318718917465,0.0153475700486646,0.0338234490702704,0.0147071548322632,-0.0030902387705383,-0.00572077895571125,-0.00090106717847661
16,"break_correlation",6,"Bootstrap independent",0.0121326081641706,0.0270741993023362,0.0113963303040014,0.592447916666667,0.0344939865725186,0.0153475700486646,0.0338234490702704,0.0147071548322632,-0.00321496188449402,-0.00674924976793428,-0.0033108245282618
16,"break_correlation",6,"Gaussian copula bootstrap",0.0121933030364628,0.0268717039628125,0.0110653124888617,0.625,0.0361977347201046,0.0153475700486646,0.0338234490702704,0.0147071548322632,-0.0031542670122018,-0.00695174510745796,-0.00364184234340152
16,"independent_series",1,"No tail copula",0.00470234979390374,0.0110279950630955,0.0107377935577366,0.791666666666667,0.0203068331957904,0.0045372353371541,0.0107552212681878,0.0102593320527839,0.000165114456749636,0.000272773794907656,0.000478461504952725
16,"independent_series",1,"Static dependence",0.00456359497246464,0.0107955220500284,0.0104319476934682,0.825520833333333,0.0210381898756094,0.0045372353371541,0.0107552212681878,0.0102593320527839,2.63596353105378e-05,4.03007818406201e-05,0.000172615640684328
16,"independent_series",1,"Rolling dependence",0.00474065744162708,0.0111493375003269,0.0105253628486802,0.779947916666667,0.0201577147504165,0.0045372353371541,0.0107552212681878,0.0102593320527839,0.000203422104472975,0.000394116232139068,0.000266030795896337
16,"independent_series",1,"Independent marginals",0.00448784742061127,0.0106035556813651,0.0102138686826436,0.833333333333333,0.0210002421553859,0.0045372353371541,0.0107552212681878,0.0102593320527839,-4.93879165428361e-05,-0.000151665586822726,-4.54633701403376e-05
16,"independent_series",1,"Equal weights",0.00341011346492991,0.00818144127983769,0.00716438674213442,0.8671875,0.0185362930491545,0.0045372353371541,0.0107552212681878,0.0102593320527839,-0.00112712187222419,-0.00257377998835011,-0.00309494531064948
16,"independent_series",1,"ARIMA independent",0.00317167827482468,0.00756678076635559,0.00632574788728533,0.867838541666667,0.0163074450971941,0.0045372353371541,0.0107552212681878,0.0102593320527839,-0.00136555706232942,-0.00318844050183221,-0.00393358416549857
16,"independent_series",1,"Bootstrap independent",0.00315017661554912,0.00753930930508998,0.00618389436453057,0.823567708333333,0.0147207451588628,0.0045372353371541,0.0107552212681878,0.0102593320527839,-0.00138705872160498,-0.00321591196309782,-0.00407543768825333
16,"independent_series",1,"Gaussian copula bootstrap",0.00317495145135254,0.00760806735006699,0.00634474564855981,0.840494791666667,0.0156003131436559,0.0045372353371541,0.0107552212681878,0.0102593320527839,-0.00136228388580156,-0.00314715391812081,-0.00391458640422408
16,"independent_series",3,"No tail copula",0.00593122556173483,0.0141554674705553,0.0103319489056997,0.762369791666667,0.0246640692841208,0.00586622003546328,0.0140194771553866,0.0101326049799345,6.50055262715497e-05,0.000135990315168758,0.00019934392576515
16,"independent_series",3,"Static dependence",0.00577384864147478,0.0137409402398203,0.0100429543626721,0.772786458333333,0.0248040272340952,0.00586622003546328,0.0140194771553866,0.0101326049799345,-9.23713939885015e-05,-0.000278536915566275,-8.965061726246e-05
16,"independent_series",3,"Rolling dependence",0.00592358810136493,0.0141537028436514,0.0101322052709599,0.756510416666667,0.0244646136585736,0.00586622003546328,0.0140194771553866,0.0101326049799345,5.73680659016499e-05,0.000134225688264813,-3.9970897459593e-07
16,"independent_series",3,"Independent marginals",0.00586851121558638,0.013985678047342,0.0101627353333594,0.748697916666667,0.0242781811878208,0.00586622003546328,0.0140194771553866,0.0101326049799345,2.29118012310542e-06,-3.37991080446211e-05,3.01303534248985e-05
16,"independent_series",3,"Equal weights",0.00595312512898768,0.0142128954805307,0.0103997875421614,0.798828125,0.026561038650293,0.00586622003546328,0.0140194771553866,0.0101326049799345,8.69050935243974e-05,0.000193418325144142,0.000267182562226907
16,"independent_series",3,"ARIMA independent",0.00618949927139153,0.0148593375366109,0.0104931188100685,0.739583333333333,0.0244400404569343,0.00586622003546328,0.0140194771553866,0.0101326049799345,0.000323279235928251,0.000839860381224312,0.000360513830133979
16,"independent_series",3,"Bootstrap independent",0.00559061120466984,0.0132325802422014,0.0100428279816285,0.775390625,0.0239545060655652,0.00586622003546328,0.0140194771553866,0.0101326049799345,-0.00027560883079344,-0.000786896913185155,-8.97769983060348e-05
16,"independent_series",3,"Gaussian copula bootstrap",0.00556333335089372,0.0131915210216268,0.00999157506338995,0.766276041666667,0.0234441321233222,0.00586622003546328,0.0140194771553866,0.0101326049799345,-0.000302886684569555,-0.000827956133759791,-0.000141029916544577
16,"independent_series",6,"No tail copula",0.00827064182629011,0.0196913077262749,0.0152780335256438,0.783203125,0.0363012176120479,0.00830893538863989,0.0197483307292424,0.0152331334766512,-3.82935623497796e-05,-5.70230029674594e-05,4.49000489926524e-05
16,"independent_series",6,"Static dependence",0.0083451577580924,0.0198233894936739,0.0152747854501392,0.789713541666667,0.0372504226355064,0.00830893538863989,0.0197483307292424,0.0152331334766512,3.62223694525075e-05,7.50587644314966e-05,4.16519734880039e-05
16,"independent_series",6,"Rolling dependence",0.00829954795731024,0.0197233120515675,0.0153092652907857,0.793619791666667,0.0371359319606463,0.00830893538863989,0.0197483307292424,0.0152331334766512,-9.38743132964347e-06,-2.50186776749491e-05,7.61318141345377e-05
16,"independent_series",6,"Independent marginals",0.00833797236771134,0.0197373136350742,0.0152665241599405,0.784505208333333,0.0372212412282819,0.00830893538863989,0.0197483307292424,0.0152331334766512,2.90369790714555e-05,-1.10170941681718e-05,3.33906832892736e-05
16,"independent_series",6,"Equal weights",0.00820894178561055,0.0195492244506264,0.0153302059078507,0.802083333333333,0.0383003157684985,0.00830893538863989,0.0197483307292424,0.0152331334766512,-9.99936030293361e-05,-0.000199106278615985,9.70724311994565e-05
16,"independent_series",6,"ARIMA independent",0.00813901411506847,0.0193341788503979,0.0150598646746673,0.8125,0.0383872235454553,0.00830893538863989,0.0197483307292424,0.0152331334766512,-0.000169921273571419,-0.00041415187884454,-0.000173268801983864
16,"independent_series",6,"Bootstrap independent",0.00831537168638722,0.019711147501494,0.0151103630360879,0.818359375,0.0394892402535,0.00830893538863989,0.0197483307292424,0.0152331334766512,6.43629774733055e-06,-3.71832277483858e-05,-0.000122770440563311
16,"independent_series",6,"Gaussian copula bootstrap",0.00829962332798098,0.0197225164115968,0.0153175320091914,0.801432291666667,0.0379715384512867,0.00830893538863989,0.0197483307292424,0.0152331334766512,-9.31206065890589e-06,-2.58143176456276e-05,8.43985325402075e-05
16,"regime_heavy_tail",1,"No tail copula",0.00222440390130374,0.00533549452242819,0.00622891423547253,0.945963541666667,0.0159837050417286,0.00228469600540111,0.00544825095405295,0.0061274077682919,-6.02921040973692e-05,-0.000112756431624757,0.000101506467180634
16,"regime_heavy_tail",1,"Static dependence",0.00221057918499287,0.00523521255385436,0.00608914983864665,0.946614583333333,0.0158296003205608,0.00228469600540111,0.00544825095405295,0.0061274077682919,-7.41168204082361e-05,-0.000213038400198591,-3.82579296452426e-05
16,"regime_heavy_tail",1,"Rolling dependence",0.0023358568167764,0.00558843445888125,0.00653378717520264,0.942057291666667,0.0173953680006652,0.00228469600540111,0.00544825095405295,0.0061274077682919,5.11608113752879e-05,0.000140183504828301,0.000406379406910743
16,"regime_heavy_tail",1,"Independent marginals",0.00223319940025896,0.00559375314888169,0.00957833178347566,0.945963541666667,0.0165756466786785,0.00228469600540111,0.00544825095405295,0.0061274077682919,-5.14966051421459e-05,0.000145502194828743,0.00345092401518377
16,"regime_heavy_tail",1,"Equal weights",0.00234056777376317,0.00555880354045784,0.00634046184069979,0.963541666666667,0.018595742336544,0.00228469600540111,0.00544825095405295,0.0061274077682919,5.5871768362064e-05,0.000110552586404892,0.000213054072407895
16,"regime_heavy_tail",1,"ARIMA independent",0.00231835206864657,0.00550420258284054,0.00941852788703376,0.961588541666667,0.0166618135789838,0.00228469600540111,0.00544825095405295,0.0061274077682919,3.36560632454609e-05,5.59516287875969e-05,0.00329112011874186
16,"regime_heavy_tail",1,"Bootstrap independent",0.00200618366788626,0.00484946338824797,0.00542860062458859,0.875,0.00897462137045277,0.00228469600540111,0.00544825095405295,0.0061274077682919,-0.000278512337514854,-0.000598787565804982,-0.000698807143703309
16,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00200760477368613,0.00474676115123514,0.00420285569711534,0.884765625,0.00978602162431262,0.00228469600540111,0.00544825095405295,0.0061274077682919,-0.000277091231714976,-0.000701489802817812,-0.00192455207117655
16,"regime_heavy_tail",3,"No tail copula",0.00465207112143678,0.0107609133813529,0.0087094243178955,0.903645833333333,0.0254211972797278,0.00470587111443398,0.0108546189763104,0.00874788772284021,-5.37999929971994e-05,-9.3705594957574e-05,-3.84634049447122e-05
16,"regime_heavy_tail",3,"Static dependence",0.00469894294480649,0.010849521541463,0.00865746141611362,0.890625,0.0244898207274138,0.00470587111443398,0.0108546189763104,0.00874788772284021,-6.9281696274898e-06,-5.09743484743835e-06,-9.04263067265914e-05
16,"regime_heavy_tail",3,"Rolling dependence",0.00466773564077083,0.0107199549468903,0.00835524284073789,0.902994791666667,0.0261103685810471,0.00470587111443398,0.0108546189763104,0.00874788772284021,-3.81354736631503e-05,-0.000134664029420098,-0.000392644882102321
16,"regime_heavy_tail",3,"Independent marginals",0.00469130024875586,0.0112668842649408,0.0162001023797867,0.909505208333333,0.0269535521928182,0.00470587111443398,0.0108546189763104,0.00874788772284021,-1.45708656781214e-05,0.000412265288630385,0.00745221465694653
16,"regime_heavy_tail",3,"Equal weights",0.00499763805663263,0.011639186523972,0.0120836421411726,0.938802083333333,0.0351362780599465,0.00470587111443398,0.0108546189763104,0.00874788772284021,0.000291766942198648,0.000784567547661571,0.00333575441833235
16,"regime_heavy_tail",3,"ARIMA independent",0.00660699048333345,0.0159717102302539,0.0477701181100783,0.972005208333333,0.0566396192895235,0.00470587111443398,0.0108546189763104,0.00874788772284021,0.00190111936889947,0.00511709125394349,0.0390222303872381
16,"regime_heavy_tail",3,"Bootstrap independent",0.00459291839542139,0.0110673966221261,0.0143390257051523,0.867838541666667,0.022336952603779,0.00470587111443398,0.0108546189763104,0.00874788772284021,-0.000112952719012593,0.000212777645815676,0.00559113798231214
16,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00452724825834674,0.0104725101960685,0.00869103177989041,0.85546875,0.0207260707256752,0.00470587111443398,0.0108546189763104,0.00874788772284021,-0.000178622856087243,-0.000382108780241915,-5.68559429497979e-05
16,"regime_heavy_tail",6,"No tail copula",0.00768920949581036,0.0179045242376803,0.0141244187424562,0.845052083333333,0.0384317085155557,0.00793509255350077,0.0184496926550485,0.0150464752738596,-0.000245883057690409,-0.000545168417368142,-0.00092205653140345
16,"regime_heavy_tail",6,"Static dependence",0.00796835178445715,0.0184107924650621,0.0149393595255921,0.869140625,0.0403942258132505,0.00793509255350077,0.0184496926550485,0.0150464752738596,3.3259230956385e-05,-3.89001899864204e-05,-0.000107115748267519
16,"regime_heavy_tail",6,"Rolling dependence",0.00800790523407015,0.0186428435499727,0.0158362654475082,0.836588541666667,0.0396138887593013,0.00793509255350077,0.0184496926550485,0.0150464752738596,7.28126805693841e-05,0.000193150894924252,0.000789790173648549
16,"regime_heavy_tail",6,"Independent marginals",0.00789922120548654,0.0188495762965213,0.0240571023599988,0.865885416666667,0.0409175353147442,0.00793509255350077,0.0184496926550485,0.0150464752738596,-3.58713480142301e-05,0.000399883641472781,0.00901062708613919
16,"regime_heavy_tail",6,"Equal weights",0.00723762859412894,0.0165903354879159,0.0116010188462181,0.88671875,0.0399504847745705,0.00793509255350077,0.0184496926550485,0.0150464752738596,-0.000697463959371831,-0.00185935716713255,-0.00344545642764154
16,"regime_heavy_tail",6,"ARIMA independent",0.00710843730457862,0.0165450241753934,0.0198846416281837,0.889322916666667,0.0396584116078563,0.00793509255350077,0.0184496926550485,0.0150464752738596,-0.000826655248922146,-0.00190466847965507,0.00483816635432408
16,"regime_heavy_tail",6,"Bootstrap independent",0.00684601235750024,0.0160149802553038,0.0164143794166977,0.884765625,0.0375352209479083,0.00793509255350077,0.0184496926550485,0.0150464752738596,-0.00108908019600053,-0.00243471239974471,0.00136790414283808
16,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00680238862691081,0.0154733932532682,0.0103108908495073,0.876302083333333,0.0374366671780535,0.00793509255350077,0.0184496926550485,0.0150464752738596,-0.00113270392658996,-0.00297629940178025,-0.0047355844243523
16,"static_gaussian",1,"No tail copula",0.00338576229581484,0.00780197147975573,0.00536896760727728,0.8359375,0.0160347017520375,0.00347823780545637,0.00802619971066868,0.00541048771096684,-9.2475509641525e-05,-0.000224228230912956,-4.15201036895654e-05
16,"static_gaussian",1,"Static dependence",0.0034990923540606,0.00806714639063618,0.00542157067559993,0.790364583333333,0.0157941014373386,0.00347823780545637,0.00802619971066868,0.00541048771096684,2.08545486042318e-05,4.09466799674938e-05,1.10829646330912e-05
16,"static_gaussian",1,"Rolling dependence",0.00342002449436272,0.00790476220712081,0.00509655791759187,0.819661458333333,0.0161007894629708,0.00347823780545637,0.00802619971066868,0.00541048771096684,-5.82133110936431e-05,-0.00012143750354787,-0.000313929793374973
16,"static_gaussian",1,"Independent marginals",0.00333167943388751,0.00783184874505302,0.00643923521399821,0.804036458333333,0.0155712041114576,0.00347823780545637,0.00802619971066868,0.00541048771096684,-0.000146558371568855,-0.000194350965615665,0.00102874750303137
16,"static_gaussian",1,"Equal weights",0.00305989180824214,0.00709865677319529,0.00474023338989197,0.888671875,0.0179127969002872,0.00347823780545637,0.00802619971066868,0.00541048771096684,-0.00041834599721423,-0.000927542937473392,-0.000670254321074869
16,"static_gaussian",1,"ARIMA independent",0.0027040934062328,0.00635102240276693,0.00425654919068109,0.798177083333333,0.0122976924247224,0.00347823780545637,0.00802619971066868,0.00541048771096684,-0.000774144399223568,-0.00167517730790175,-0.00115393852028575
16,"static_gaussian",1,"Bootstrap independent",0.00270237655982871,0.00635263278314435,0.00411849673871375,0.774088541666667,0.0116013467145099,0.00347823780545637,0.00802619971066868,0.00541048771096684,-0.000775861245627653,-0.00167356692752433,-0.00129199097225309
16,"static_gaussian",1,"Gaussian copula bootstrap",0.00268985348041367,0.00625283641912378,0.00381939168127552,0.791015625,0.0119353115984925,0.00347823780545637,0.00802619971066868,0.00541048771096684,-0.000788384325042699,-0.00177336329154491,-0.00159109602969132
16,"static_gaussian",3,"No tail copula",0.00496476062193818,0.0114728390203585,0.00649693832752733,0.78515625,0.0215046147188313,0.00496166034659181,0.0114732152967451,0.00649498234732543,3.10027534636183e-06,-3.76276386637384e-07,1.95598020190455e-06
16,"static_gaussian",3,"Static dependence",0.00489580508364377,0.0113185014538973,0.00646226668070973,0.8046875,0.0221597742944765,0.00496166034659181,0.0114732152967451,0.00649498234732543,-6.58552629480488e-05,-0.000154713842847811,-3.27156666156923e-05
16,"static_gaussian",3,"Rolling dependence",0.00502726239231862,0.0116236006579903,0.00651179858826171,0.766276041666667,0.0207897491411545,0.00496166034659181,0.0114732152967451,0.00649498234732543,6.56020457268005e-05,0.000150385361245193,1.68162409362859e-05
16,"static_gaussian",3,"Independent marginals",0.00491906427828393,0.0114945313310886,0.00756415589334669,0.772135416666667,0.0210268083727093,0.00496166034659181,0.0114732152967451,0.00649498234732543,-4.25960683078852e-05,2.13160343434833e-05,0.00106917354602126
16,"static_gaussian",3,"Equal weights",0.00486700100193236,0.0112436624259114,0.00647300344853827,0.810546875,0.0223742759230587,0.00496166034659181,0.0114732152967451,0.00649498234732543,-9.46593446594507e-05,-0.000229552870833774,-2.19788987871504e-05
16,"static_gaussian",3,"ARIMA independent",0.00481295213090873,0.0113171346617833,0.00814667254228824,0.8125,0.0223592702744147,0.00496166034659181,0.0114732152967451,0.00649498234732543,-0.000148708215683088,-0.000156080634961801,0.00165169019496282
16,"static_gaussian",3,"Bootstrap independent",0.00475271222549772,0.0110773441507334,0.00797637663211351,0.827473958333333,0.0227176218865083,0.00496166034659181,0.0114732152967451,0.00649498234732543,-0.000208948121094092,-0.000395871146011771,0.00148139428478809
16,"static_gaussian",3,"Gaussian copula bootstrap",0.00476518115202931,0.0110074256466425,0.00647818549117402,0.84765625,0.0239832682309521,0.00496166034659181,0.0114732152967451,0.00649498234732543,-0.000196479194562502,-0.000465789650102648,-1.67968561514071e-05
16,"static_gaussian",6,"No tail copula",0.0065880410166799,0.0152587940469287,0.0094686677250402,0.787760416666667,0.0286795145822548,0.00657873015775861,0.0152118034643943,0.00954827988215599,9.31085892129022e-06,4.6990582534356e-05,-7.96121571157906e-05
16,"static_gaussian",6,"Static dependence",0.00653483326384955,0.0151474405120823,0.00951256075069835,0.806640625,0.0300272302638948,0.00657873015775861,0.0152118034643943,0.00954827988215599,-4.38968939090604e-05,-6.4362952311995e-05,-3.57191314576382e-05
16,"static_gaussian",6,"Rolling dependence",0.00654919017801676,0.0151866973790352,0.00959271243737982,0.795572916666667,0.0292606695403548,0.00657873015775861,0.0152118034643943,0.00954827988215599,-2.95399797418478e-05,-2.51060853591004e-05,4.44325552238327e-05
16,"static_gaussian",6,"Independent marginals",0.00656086484104175,0.0153495823466757,0.0107461132595201,0.787109375,0.0288727731117307,0.00657873015775861,0.0152118034643943,0.00954827988215599,-1.78653167168599e-05,0.000137778882281321,0.00119783337736411
16,"static_gaussian",6,"Equal weights",0.00663081504741447,0.0153584624726654,0.0093951460401831,0.8203125,0.0306445550982555,0.00657873015775861,0.0152118034643943,0.00954827988215599,5.20848896558559e-05,0.000146659008271061,-0.000153133841972892
16,"static_gaussian",6,"ARIMA independent",0.00654498468686985,0.0153133996388047,0.00995946869636449,0.784505208333333,0.0284801488515794,0.00657873015775861,0.0152118034643943,0.00954827988215599,-3.37454708887628e-05,0.000101596174410365,0.000411188814208506
16,"static_gaussian",6,"Bootstrap independent",0.00656570678044069,0.0152430333018122,0.0102675503158586,0.77734375,0.0285448913540691,0.00657873015775861,0.0152118034643943,0.00954827988215599,-1.30233773179183e-05,3.12298374178267e-05,0.000719270433702564
16,"static_gaussian",6,"Gaussian copula bootstrap",0.00656184170622033,0.0151218511002992,0.00947303916294956,0.762369791666667,0.0276493303446789,0.00657873015775861,0.0152118034643943,0.00954827988215599,-1.68884515382803e-05,-8.99523640951125e-05,-7.5240719206433e-05
17,"break_correlation",1,"No tail copula",0.00458470512137852,0.0104104615146541,0.00577840332883008,0.70703125,0.017130051274095,0.00456413812206097,0.0104189509301949,0.0056639045350378,2.05669993175459e-05,-8.48941554074979e-06,0.000114498793792283
17,"break_correlation",1,"Static dependence",0.0045765722968147,0.0104329301993238,0.00589015325490597,0.703125,0.0166979401739802,0.00456413812206097,0.0104189509301949,0.0056639045350378,1.24341747537319e-05,1.39792691289751e-05,0.000226248719868173
17,"break_correlation",1,"Rolling dependence",0.00459796507187892,0.0104740235531377,0.00497468823953227,0.707682291666667,0.0168811832306855,0.00456413812206097,0.0104189509301949,0.0056639045350378,3.38269498179481e-05,5.50726229428256e-05,-0.000689216295505531
17,"break_correlation",1,"Independent marginals",0.00462604853208828,0.0106151564318651,0.0069900018506255,0.692057291666667,0.0166121661709396,0.00456413812206097,0.0104189509301949,0.0056639045350378,6.19104100273047e-05,0.00019620550167028,0.0013260973155877
17,"break_correlation",1,"Equal weights",0.00430544651846753,0.00971604094015776,0.0049676860701039,0.787109375,0.0188582717947416,0.00456413812206097,0.0104189509301949,0.0056639045350378,-0.000258691603593437,-0.000702909990037102,-0.000696218464933898
17,"break_correlation",1,"ARIMA independent",0.00435698984284057,0.00987826125695949,0.00448084557854924,0.606770833333333,0.0128188070635087,0.00456413812206097,0.0104189509301949,0.0056639045350378,-0.000207148279220398,-0.000540689673235371,-0.00118305895648856
17,"break_correlation",1,"Bootstrap independent",0.00444746256927387,0.00997548370331379,0.00432764275606169,0.555989583333333,0.0116845637488583,0.00456413812206097,0.0104189509301949,0.0056639045350378,-0.000116675552787104,-0.000443467226881071,-0.00133626177897611
17,"break_correlation",1,"Gaussian copula bootstrap",0.0044024682864226,0.00979519866930387,0.0042974338291706,0.604166666666667,0.0128327942540712,0.00456413812206097,0.0104189509301949,0.0056639045350378,-0.000161669835638371,-0.000623752260890995,-0.0013664707058672
17,"break_correlation",3,"No tail copula",0.0110890106061633,0.024478374608472,0.0110464220209661,0.602864583333333,0.0341714472512638,0.0108627017690968,0.0240053271247088,0.0106631814922993,0.000226308837066487,0.000473047483763239,0.000383240528666833
17,"break_correlation",3,"Static dependence",0.0108119772668756,0.0239777049914934,0.0102206180604846,0.619140625,0.0342785087524093,0.0108627017690968,0.0240053271247088,0.0106631814922993,-5.07245022211746e-05,-2.76221332153291e-05,-0.000442563431814693
17,"break_correlation",3,"Rolling dependence",0.010848466385762,0.0237767959253939,0.00945725773183709,0.61328125,0.0332044819253135,0.0108627017690968,0.0240053271247088,0.0106631814922993,-1.42353833348444e-05,-0.000228531199314898,-0.00120592376046218
17,"break_correlation",3,"Independent marginals",0.0109074625075344,0.0248176488146428,0.0147746245477475,0.60546875,0.0336884916527428,0.0108627017690968,0.0240053271247088,0.0106631814922993,4.47607384376283e-05,0.000812321689934083,0.00411144305544828
17,"break_correlation",3,"Equal weights",0.00871833513658581,0.0193938707027343,0.00863804142238673,0.709635416666667,0.033960446537121,0.0108627017690968,0.0240053271247088,0.0106631814922993,-0.002144366632511,-0.00461145642197447,-0.00202514006991254
17,"break_correlation",3,"ARIMA independent",0.00873929120117368,0.01988084434897,0.00898243760328121,0.576822916666667,0.02385249153839,0.0108627017690968,0.0240053271247088,0.0106631814922993,-0.00212341056792313,-0.00412448277573878,-0.00168074388901806
17,"break_correlation",3,"Bootstrap independent",0.00788688739985711,0.0177131286644954,0.00846066213261926,0.629557291666667,0.0247379372658883,0.0108627017690968,0.0240053271247088,0.0106631814922993,-0.00297581436923969,-0.00629219846021338,-0.00220251935968001
17,"break_correlation",3,"Gaussian copula bootstrap",0.00785675561116149,0.0173936031643155,0.00744760454275013,0.657552083333333,0.02590284624695,0.0108627017690968,0.0240053271247088,0.0106631814922993,-0.00300594615793532,-0.00661172396039325,-0.00321557694954914
17,"break_correlation",6,"No tail copula",0.016832231019007,0.0366132136967731,0.0172493939107211,0.662109375,0.0550472508921255,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.000863130757784266,-0.00198957042921084,0.000251089254193849
17,"break_correlation",6,"Static dependence",0.0169542213641212,0.0370319298006614,0.0169916748198614,0.66796875,0.0554542772398173,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.000741140412670111,-0.00157085432532261,-6.6298366658106e-06
17,"break_correlation",6,"Rolling dependence",0.0172360513978526,0.0375635381855114,0.0164572980765142,0.634114583333333,0.0535840287637857,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.000459310378938722,-0.00103924594047251,-0.000541006580013062
17,"break_correlation",6,"Independent marginals",0.0176378530817503,0.0391667937477059,0.0232894069575396,0.634114583333333,0.0546083433540608,0.0176953617767913,0.038602784125984,0.0169983046565272,-5.75086950409531e-05,0.000564009621721935,0.00629110230101239
17,"break_correlation",6,"Equal weights",0.0110133216502317,0.0248807915205974,0.0137873205709423,0.766276041666667,0.0483071110483036,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.00668204012655956,-0.0137219926053865,-0.0032109840855849
17,"break_correlation",6,"ARIMA independent",0.0110555854144072,0.0250847752099792,0.0113225340078539,0.60546875,0.0325993292279132,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.00663977636238407,-0.0135180089160047,-0.00567577064867331
17,"break_correlation",6,"Bootstrap independent",0.011336608585443,0.0253661216559592,0.0112334751345518,0.565104166666667,0.0302809597281358,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.0063587531913483,-0.0132366624700247,-0.00576482952197543
17,"break_correlation",6,"Gaussian copula bootstrap",0.01136451718976,0.025131959227211,0.0109514184483337,0.577473958333333,0.0314749604694742,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.00633084458703133,-0.0134708248987729,-0.00604688620819349
17,"independent_series",1,"No tail copula",0.00355504508452793,0.00863217630247295,0.00808255796096066,0.862630208333333,0.0178364749754342,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000114001288778931,-0.000310174016137112,-0.000281331568722568
17,"independent_series",1,"Static dependence",0.00356063909438638,0.00867823470922289,0.00808851982824844,0.858723958333333,0.017813032573294,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000108407278920483,-0.000264115609387166,-0.000275369701434786
17,"independent_series",1,"Rolling dependence",0.0037615023817815,0.00918722752709431,0.00894619090151198,0.842447916666667,0.0176751206739382,0.00366904637330686,0.00894235031861006,0.00836388952968323,9.24560084746336e-05,0.000244877208484248,0.000582301371828759
17,"independent_series",1,"Independent marginals",0.00348321162590458,0.00845151707185524,0.00780509403289559,0.848958333333333,0.0173983719818309,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000185834747402282,-0.000490833246754818,-0.000558795496787634
17,"independent_series",1,"Equal weights",0.00314762263075107,0.00755635549136352,0.00639321844282136,0.8828125,0.0172836993978431,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000521423742555789,-0.00138599482724654,-0.00197067108686187
17,"independent_series",1,"ARIMA independent",0.00302745384606415,0.0072470708445961,0.00588537143458458,0.848307291666667,0.0149516124523109,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000641592527242716,-0.00169527947401396,-0.00247851809509864
17,"independent_series",1,"Bootstrap independent",0.00302351464402327,0.00726891449068025,0.00596788751246943,0.828125,0.0140710617353719,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000645531729283596,-0.00167343582792981,-0.00239600201721379
17,"independent_series",1,"Gaussian copula bootstrap",0.00302129534841839,0.00724961765214598,0.00597092267420388,0.838541666666667,0.0143016356031449,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000647751024888474,-0.00169273266646408,-0.00239296685547935
17,"independent_series",3,"No tail copula",0.00546089315679106,0.0129873728552836,0.0106782521478562,0.794921875,0.0255535542834453,0.00549188076580766,0.013066947417214,0.0107899816367394,-3.09876090166051e-05,-7.95745619304525e-05,-0.000111729488883114
17,"independent_series",3,"Static dependence",0.00548209886933005,0.0130138349618882,0.0106431739740394,0.809244791666667,0.0264356968173163,0.00549188076580766,0.013066947417214,0.0107899816367394,-9.78189647760867e-06,-5.31124553258405e-05,-0.000146807662699925
17,"independent_series",3,"Rolling dependence",0.0054906281392842,0.0130504624671576,0.0107584876803323,0.825520833333333,0.026444693494518,0.00549188076580766,0.013066947417214,0.0107899816367394,-1.25262652345831e-06,-1.64849500564439e-05,-3.14939564070305e-05
17,"independent_series",3,"Independent marginals",0.00548737829929322,0.0130497944783984,0.0107106028025239,0.813151041666667,0.0262227522459778,0.00549188076580766,0.013066947417214,0.0107899816367394,-4.50246651444424e-06,-1.7152938815641e-05,-7.93788342154274e-05
17,"independent_series",3,"Equal weights",0.00576030412784749,0.0138168330564192,0.0119353983812517,0.830078125,0.0294942564507941,0.00549188076580766,0.013066947417214,0.0107899816367394,0.000268423362039833,0.0007498856392052,0.00114541674451236
17,"independent_series",3,"ARIMA independent",0.00544385066883404,0.0129238360977821,0.0105875175404091,0.810546875,0.0248499057589374,0.00549188076580766,0.013066947417214,0.0107899816367394,-4.80300969736228e-05,-0.000143111319431932,-0.000202464096330301
17,"independent_series",3,"Bootstrap independent",0.00544617884458937,0.0128871463119492,0.0105719668738839,0.807942708333333,0.0244154166037107,0.00549188076580766,0.013066947417214,0.0107899816367394,-4.57019212182948e-05,-0.000179801105264804,-0.0002180147628555
17,"independent_series",3,"Gaussian copula bootstrap",0.00544250819306096,0.012894426589838,0.0105903368593022,0.807942708333333,0.0245177524742282,0.00549188076580766,0.013066947417214,0.0107899816367394,-4.93725727467005e-05,-0.000172520827376012,-0.000199644777437185
17,"independent_series",6,"No tail copula",0.00817950737219325,0.0194997536836184,0.0151309092584416,0.774739583333333,0.0346462294693874,0.00825352501931311,0.0197302176359277,0.0151414375636369,-7.4017647119862e-05,-0.000230463952309322,-1.05283051953474e-05
17,"independent_series",6,"Static dependence",0.00825041741810136,0.0196823442237184,0.0149993082175071,0.772786458333333,0.0351649935675186,0.00825352501931311,0.0197302176359277,0.0151414375636369,-3.10760121174578e-06,-4.78734122093573e-05,-0.000142129346129793
17,"independent_series",6,"Rolling dependence",0.00816101464895592,0.0194993735186931,0.0151475157456601,0.805338541666667,0.0367888356601351,0.00825352501931311,0.0197302176359277,0.0151414375636369,-9.25103703571881e-05,-0.00023084411723465,6.07818202314099e-06
17,"independent_series",6,"Independent marginals",0.00823330039570956,0.0195844031810816,0.0150907004374325,0.771484375,0.034880508086112,0.00825352501931311,0.0197302176359277,0.0151414375636369,-2.02246236035465e-05,-0.000145814454846099,-5.07371262044604e-05
17,"independent_series",6,"Equal weights",0.00855155830527841,0.020347519769304,0.0152112557888936,0.767578125,0.035217241560782,0.00825352501931311,0.0197302176359277,0.0151414375636369,0.000298033285965298,0.000617302133376324,6.98182252566945e-05
17,"independent_series",6,"ARIMA independent",0.00811362604299272,0.0193229466453489,0.0151161272748676,0.78515625,0.0356674915127169,0.00825352501931311,0.0197302176359277,0.0151414375636369,-0.000139898976320387,-0.000407270990578818,-2.53102887693667e-05
17,"independent_series",6,"Bootstrap independent",0.00822633120850309,0.0193900904971441,0.0151885175348743,0.762369791666667,0.0338943905454075,0.00825352501931311,0.0197302176359277,0.0151414375636369,-2.71938108100129e-05,-0.000340127138783633,4.70799712373321e-05
17,"independent_series",6,"Gaussian copula bootstrap",0.00830512639215158,0.0195354081115085,0.0151982574535368,0.798177083333333,0.0366295750911286,0.00825352501931311,0.0197302176359277,0.0151414375636369,5.16013728384754e-05,-0.000194809524419172,5.68198898998271e-05
17,"regime_heavy_tail",1,"No tail copula",0.00548032222296998,0.012239726986398,0.00675839079103169,0.673177083333333,0.0154059955220653,0.00540211626716948,0.0120807627419188,0.00669781381171918,7.8205955800493e-05,0.000158964244479181,6.05769793125127e-05
17,"regime_heavy_tail",1,"Static dependence",0.00553088514583194,0.0123759144136517,0.00704414568502514,0.684895833333333,0.016718262741567,0.00540211626716948,0.0120807627419188,0.00669781381171918,0.000128768878662456,0.00029515167173288,0.00034633187330596
17,"regime_heavy_tail",1,"Rolling dependence",0.00540505033867087,0.0121432348548674,0.00692897486473118,0.675130208333333,0.015996644471835,0.00540211626716948,0.0120807627419188,0.00669781381171918,2.93407150138252e-06,6.24721129485906e-05,0.000231161053012001
17,"regime_heavy_tail",1,"Independent marginals",0.00540620507680246,0.012300412265674,0.00811321813560358,0.680989583333333,0.0157647393066561,0.00540211626716948,0.0120807627419188,0.00669781381171918,4.0888096329789e-06,0.000219649523755146,0.00141540432388441
17,"regime_heavy_tail",1,"Equal weights",0.0053017717316346,0.0118221182737282,0.00641530606244581,0.668619791666667,0.0163178725783682,0.00540211626716948,0.0120807627419188,0.00669781381171918,-0.000100344535534889,-0.00025864446819057,-0.000282507749273371
17,"regime_heavy_tail",1,"ARIMA independent",0.00516942038427444,0.0116579321670481,0.00705916983459735,0.677734375,0.0141581255143306,0.00540211626716948,0.0120807627419188,0.00669781381171918,-0.000232695882895049,-0.00042283057487073,0.000361356022878176
17,"regime_heavy_tail",1,"Bootstrap independent",0.0052939200103986,0.0117116432274518,0.00669888007925064,0.571614583333333,0.00931895255763497,0.00540211626716948,0.0120807627419188,0.00669781381171918,-0.000108196256770885,-0.000369119514466998,1.06626753146235e-06
17,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00533016922258197,0.0117186102522452,0.00677418368761816,0.555338541666667,0.00847176546616816,0.00540211626716948,0.0120807627419188,0.00669781381171918,-7.19470445875179e-05,-0.000362152489673634,7.63698758989798e-05
17,"regime_heavy_tail",3,"No tail copula",0.00450779355600723,0.0102532585929059,0.00649890436530531,0.772135416666667,0.0143473866573138,0.00442041393792527,0.0100444795710176,0.00654996230390434,8.73796180819644e-05,0.000208779021888279,-5.10579385990329e-05
17,"regime_heavy_tail",3,"Static dependence",0.00443290706494427,0.0100948778293922,0.00642702786319184,0.794921875,0.0151821746109046,0.00442041393792527,0.0100444795710176,0.00654996230390434,1.24931270190061e-05,5.03982583745389e-05,-0.000122934440712502
17,"regime_heavy_tail",3,"Rolling dependence",0.00442637678232701,0.0100562026732041,0.00650849124480089,0.796223958333333,0.0151844630398559,0.00442041393792527,0.0100444795710176,0.00654996230390434,5.96284440174902e-06,1.1723102186452e-05,-4.14710591034482e-05
17,"regime_heavy_tail",3,"Independent marginals",0.00446496514187727,0.0102425007840751,0.00729542629670289,0.787109375,0.0146684681679555,0.00442041393792527,0.0100444795710176,0.00654996230390434,4.45512039520023e-05,0.000198021213057471,0.000745463992798553
17,"regime_heavy_tail",3,"Equal weights",0.00428485429928351,0.00977884294517011,0.00663088800339379,0.833333333333333,0.0171512698294045,0.00442041393792527,0.0100444795710176,0.00654996230390434,-0.000135559638641754,-0.000265636625847533,8.09256994894437e-05
17,"regime_heavy_tail",3,"ARIMA independent",0.00435316285121659,0.0100832600164328,0.00987351403926606,0.875651041666667,0.0210284206811649,0.00442041393792527,0.0100444795710176,0.00654996230390434,-6.7251086708674e-05,3.87804454151219e-05,0.00332355173536172
17,"regime_heavy_tail",3,"Bootstrap independent",0.00440450633790282,0.0102433591246153,0.00796947050533017,0.810546875,0.0188112790998345,0.00442041393792527,0.0100444795710176,0.00654996230390434,-1.59076000224474e-05,0.000198879553597677,0.00141950820142583
17,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0043909578151441,0.0100292842610037,0.00657237921748713,0.796875,0.0183670085094874,0.00442041393792527,0.0100444795710176,0.00654996230390434,-2.94561227811661e-05,-1.51953100139685e-05,2.24169135827883e-05
17,"regime_heavy_tail",6,"No tail copula",0.0071716301150441,0.0161963886191028,0.0105269179679276,0.876302083333333,0.0343345975518082,0.00709300311190749,0.015987546975132,0.00988419026997808,7.86270031366111e-05,0.000208841643970725,0.000642727697949548
17,"regime_heavy_tail",6,"Static dependence",0.0070499673612853,0.0160024888285035,0.0106459516686168,0.866536458333333,0.0326004769688686,0.00709300311190749,0.015987546975132,0.00988419026997808,-4.30357506221871e-05,1.49418533714474e-05,0.000761761398638677
17,"regime_heavy_tail",6,"Rolling dependence",0.00727576505798451,0.0164048096662369,0.0104839841452093,0.859375,0.0337865379695805,0.00709300311190749,0.015987546975132,0.00988419026997808,0.000182761946077021,0.00041726269110489,0.0005997938752312
17,"regime_heavy_tail",6,"Independent marginals",0.00716903574498738,0.0165666324369536,0.0163603893579319,0.87109375,0.0341969766154019,0.00709300311190749,0.015987546975132,0.00988419026997808,7.60326330798908e-05,0.000579085461821512,0.00647619908795381
17,"regime_heavy_tail",6,"Equal weights",0.00704485088907894,0.0159074314523676,0.01069774386105,0.888020833333333,0.0373058237858664,0.00709300311190749,0.015987546975132,0.00988419026997808,-4.81522228285474e-05,-8.01155227644276e-05,0.000813553591071879
17,"regime_heavy_tail",6,"ARIMA independent",0.00738158506419002,0.0172741172531168,0.0234137835754352,0.927083333333333,0.0462353664077255,0.00709300311190749,0.015987546975132,0.00988419026997808,0.000288581952282534,0.00128657027798479,0.0135295933054571
17,"regime_heavy_tail",6,"Bootstrap independent",0.00688516001734282,0.0158172488941667,0.0145240241894349,0.830729166666667,0.0293410577222659,0.00709300311190749,0.015987546975132,0.00988419026997808,-0.00020784309456467,-0.000170298080965359,0.00463983391945685
17,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00678574805232688,0.0154596542480915,0.0113592256886304,0.854166666666667,0.0321023684700203,0.00709300311190749,0.015987546975132,0.00988419026997808,-0.000307255059580608,-0.000527892727040522,0.00147503541865233
17,"static_gaussian",1,"No tail copula",0.00274825849154446,0.00639895665540773,0.00396757154893474,0.796875,0.0123715677404746,0.00275459682545038,0.00641546904113802,0.00399120684896558,-6.33833390591447e-06,-1.65123857302869e-05,-2.36353000308363e-05
17,"static_gaussian",1,"Static dependence",0.00277404990187609,0.00644633991795858,0.00397129597466511,0.8125,0.0128052846877897,0.00275459682545038,0.00641546904113802,0.00399120684896558,1.94530764257169e-05,3.08708768205612e-05,-1.99108743004738e-05
17,"static_gaussian",1,"Rolling dependence",0.00276179859147387,0.00643236212650216,0.00396884017784658,0.801432291666667,0.0124833623906776,0.00275459682545038,0.00641546904113802,0.00399120684896558,7.20176602349168e-06,1.68930853641381e-05,-2.23666711189974e-05
17,"static_gaussian",1,"Independent marginals",0.0027989897030046,0.00655862688560283,0.00454182613909783,0.798828125,0.0125161785290661,0.00275459682545038,0.00641546904113802,0.00399120684896558,4.43928775542201e-05,0.000143157844464803,0.00055061929013225
17,"static_gaussian",1,"Equal weights",0.00272922279762775,0.0063534500011014,0.00399172941085367,0.826171875,0.0130500476753135,0.00275459682545038,0.00641546904113802,0.00399120684896558,-2.53740278226265e-05,-6.20190400366172e-05,5.22561888094408e-07
17,"static_gaussian",1,"ARIMA independent",0.00272556787581271,0.00642000435989272,0.00439146658269,0.791015625,0.0120039804088073,0.00275459682545038,0.00641546904113802,0.00399120684896558,-2.9028949637671e-05,4.53531875469881e-06,0.000400259733724415
17,"static_gaussian",1,"Bootstrap independent",0.00271629271567561,0.00638086871872976,0.00438791735171033,0.796223958333333,0.0123489736742698,0.00275459682545038,0.00641546904113802,0.00399120684896558,-3.83041097747694e-05,-3.46003224082642e-05,0.000396710502744748
17,"static_gaussian",1,"Gaussian copula bootstrap",0.00271994819071754,0.00632825328443561,0.00397938893059627,0.799479166666667,0.0123259697017291,0.00275459682545038,0.00641546904113802,0.00399120684896558,-3.46486347328366e-05,-8.72157567024081e-05,-1.18179183693059e-05
17,"static_gaussian",3,"No tail copula",0.00506906447615104,0.0118180138337848,0.00638114280235832,0.778645833333333,0.0214937714084601,0.00511615877689458,0.011936933404848,0.00638458942450538,-4.70943007435352e-05,-0.000118919571063133,-3.44662214705679e-06
17,"static_gaussian",3,"Static dependence",0.00510378405521136,0.0118882852924659,0.00637637939824875,0.772786458333333,0.0209298568735295,0.00511615877689458,0.011936933404848,0.00638458942450538,-1.237472168322e-05,-4.86481123820656e-05,-8.21002625662776e-06
17,"static_gaussian",3,"Rolling dependence",0.00509541641267908,0.0118577467103362,0.00645666565087155,0.766927083333333,0.0206774128693856,0.00511615877689458,0.011936933404848,0.00638458942450538,-2.07423642155005e-05,-7.91866945118076e-05,7.20762263661679e-05
17,"static_gaussian",3,"Independent marginals",0.00510782592524648,0.0119957217058754,0.00735978547755662,0.760416666666667,0.0205645479849965,0.00511615877689458,0.011936933404848,0.00638458942450538,-8.33285164809471e-06,5.87883010274449e-05,0.000975196053051238
17,"static_gaussian",3,"Equal weights",0.00508355846965649,0.0118651276879653,0.00636704369709775,0.781901041666667,0.0216006786350214,0.00511615877689458,0.011936933404848,0.00638458942450538,-3.26003072380898e-05,-7.18057168826811e-05,-1.75457274076262e-05
17,"static_gaussian",3,"ARIMA independent",0.00490871078238891,0.0115119065770959,0.00692549875412974,0.765625,0.0209336088844383,0.00511615877689458,0.011936933404848,0.00638458942450538,-0.000207447994505671,-0.000425026827752096,0.000540909329624362
17,"static_gaussian",3,"Bootstrap independent",0.0049480673501453,0.0115644617517009,0.00732395192098901,0.796223958333333,0.0220486305179553,0.00511615877689458,0.011936933404848,0.00638458942450538,-0.000168091426749277,-0.000372471653147081,0.000939362496483636
17,"static_gaussian",3,"Gaussian copula bootstrap",0.00491961981575578,0.0113724856079603,0.00635788926798414,0.782552083333333,0.0211552646839058,0.00511615877689458,0.011936933404848,0.00638458942450538,-0.000196538961138792,-0.000564447796887649,-2.67001565212397e-05
17,"static_gaussian",6,"No tail copula",0.00708321961720492,0.0163461266566251,0.00989924944371081,0.79296875,0.0308969510072586,0.00707701030836795,0.0163464538629996,0.00971195082797783,6.20930883696909e-06,-3.27206374529931e-07,0.000187298615732983
17,"static_gaussian",6,"Static dependence",0.00705808108310876,0.0162883610295741,0.00969538710836955,0.781901041666667,0.0303344516559783,0.00707701030836795,0.0163464538629996,0.00971195082797783,-1.8929225259188e-05,-5.80928334255777e-05,-1.65637196082816e-05
17,"static_gaussian",6,"Rolling dependence",0.00704223711342945,0.0162396667537305,0.00967284271948478,0.791666666666667,0.0305130246787779,0.00707701030836795,0.0163464538629996,0.00971195082797783,-3.47731949384934e-05,-0.000106787109269164,-3.91081084930543e-05
17,"static_gaussian",6,"Independent marginals",0.00707289165808019,0.0164673015852301,0.011266203162666,0.776692708333333,0.0298279758678595,0.00707701030836795,0.0163464538629996,0.00971195082797783,-4.11865028775681e-06,0.000120847722230494,0.00155425233468812
17,"static_gaussian",6,"Equal weights",0.00706516893262477,0.0163025354283256,0.00977234581768826,0.809895833333333,0.0334899024441195,0.00707701030836795,0.0163464538629996,0.00971195082797783,-1.18413757431747e-05,-4.39184346740472e-05,6.03949897104265e-05
17,"static_gaussian",6,"ARIMA independent",0.00692024776553725,0.0162380903470153,0.0111481866573814,0.835286458333333,0.0332438934244223,0.00707701030836795,0.0163464538629996,0.00971195082797783,-0.000156762542830701,-0.000108363515984377,0.00143623582940352
17,"static_gaussian",6,"Bootstrap independent",0.00697831424272529,0.0162437843183693,0.0111223780617786,0.819010416666667,0.0330325274438829,0.00707701030836795,0.0163464538629996,0.00971195082797783,-9.86960656426551e-05,-0.000102669544630386,0.00141042723380077
17,"static_gaussian",6,"Gaussian copula bootstrap",0.00699542220340506,0.0160587725380418,0.00958465321580372,0.822916666666667,0.0333781252716857,0.00707701030836795,0.0163464538629996,0.00971195082797783,-8.1588104962887e-05,-0.000287681324957871,-0.000127297612174108
18,"break_correlation",1,"No tail copula",0.00523983381763504,0.0117283939387596,0.00608224262997807,0.708984375,0.0197628987172408,0.00511198617170021,0.0114684088930536,0.00575226637282144,0.000127847645934825,0.000259985045705912,0.000329976257156637
18,"break_correlation",1,"Static dependence",0.00522722833661394,0.0117599969592853,0.00624799250992944,0.711588541666667,0.0193795920614412,0.00511198617170021,0.0114684088930536,0.00575226637282144,0.000115242164913734,0.000291588066231679,0.000495726137108007
18,"break_correlation",1,"Rolling dependence",0.00539164205360475,0.0119720271198397,0.00523370127614387,0.695963541666667,0.0197390398791247,0.00511198617170021,0.0114684088930536,0.00575226637282144,0.000279655881904543,0.000503618226786001,-0.000518565096677568
18,"break_correlation",1,"Independent marginals",0.00516843894157438,0.0117679305244266,0.00784664105331583,0.715494791666667,0.0192123470191573,0.00511198617170021,0.0114684088930536,0.00575226637282144,5.64527698741733e-05,0.000299521631372975,0.0020943746804944
18,"break_correlation",1,"Equal weights",0.00460530415395424,0.0102977933813925,0.00496453775143439,0.736328125,0.0176405384450605,0.00511198617170021,0.0114684088930536,0.00575226637282144,-0.000506682017745974,-0.00117061551166111,-0.00078772862138705
18,"break_correlation",1,"ARIMA independent",0.00462871568578953,0.0104742807860086,0.00484176721143554,0.595703125,0.0134228534320075,0.00511198617170021,0.0114684088930536,0.00575226637282144,-0.000483270485910681,-0.000994128107045069,-0.000910499161385892
18,"break_correlation",1,"Bootstrap independent",0.00463663947142831,0.0104229856769946,0.00488207610058526,0.598307291666667,0.0130705905444384,0.00511198617170021,0.0114684088930536,0.00575226637282144,-0.000475346700271904,-0.00104542321605904,-0.000870190272236173
18,"break_correlation",1,"Gaussian copula bootstrap",0.00469619526877995,0.0104111997662246,0.00463033418158892,0.578125,0.0125779611847339,0.00511198617170021,0.0114684088930536,0.00575226637282144,-0.000415790902920262,-0.00105720912682905,-0.00112193219123252
18,"break_correlation",3,"No tail copula",0.0078446973103168,0.0175456955728321,0.00811205347311153,0.621744791666667,0.0241711327540304,0.00787011335889819,0.0176323103310381,0.00818186744085631,-2.5416048581391e-05,-8.66147582059308e-05,-6.98139677447786e-05
18,"break_correlation",3,"Static dependence",0.00785247832970001,0.0176081954109772,0.00805230324067624,0.616536458333333,0.0236598120233264,0.00787011335889819,0.0176323103310381,0.00818186744085631,-1.76350291981875e-05,-2.41149200608526e-05,-0.000129564200180073
18,"break_correlation",3,"Rolling dependence",0.00789337986799561,0.0176484984262558,0.00813133916179529,0.6171875,0.0239288648181389,0.00787011335889819,0.0176323103310381,0.00818186744085631,2.32665090974127e-05,1.61880952177715e-05,-5.05282790610254e-05
18,"break_correlation",3,"Independent marginals",0.00786504003886777,0.0178297004518854,0.00900784771288938,0.626302083333333,0.0243358620426507,0.00787011335889819,0.0176323103310381,0.00818186744085631,-5.07332003042357e-06,0.000197390120847372,0.000825980272033067
18,"break_correlation",3,"Equal weights",0.00800604317873066,0.0179212387661703,0.00829765636719765,0.654296875,0.0269980502272004,0.00787011335889819,0.0176323103310381,0.00818186744085631,0.000135929819832462,0.000288928435132198,0.000115788926341337
18,"break_correlation",3,"ARIMA independent",0.00800463593256869,0.0180856180237324,0.00841764485451504,0.594401041666667,0.0226550741021137,0.00787011335889819,0.0176323103310381,0.00818186744085631,0.000134522573670493,0.000453307692694336,0.000235777413658727
18,"break_correlation",3,"Bootstrap independent",0.00803808922351382,0.0179578797146566,0.00826132096113261,0.565104166666667,0.0207128491950304,0.00787011335889819,0.0176323103310381,0.00818186744085631,0.000167975864615628,0.000325569383618579,7.94535202762962e-05
18,"break_correlation",3,"Gaussian copula bootstrap",0.00797680224813195,0.0177014487991866,0.0080135732805765,0.572916666666667,0.0210832857830583,0.00787011335889819,0.0176323103310381,0.00818186744085631,0.000106688889233755,6.91384681485753e-05,-0.00016829416027981
18,"break_correlation",6,"No tail copula",0.010810306392693,0.0241947888304749,0.0109983789069779,0.615885416666667,0.032484903552464,0.0108604363797071,0.0243597779599108,0.0111221305390251,-5.01299870141799e-05,-0.000164989129435893,-0.00012375163204727
18,"break_correlation",6,"Static dependence",0.0108488086718428,0.0243810358082574,0.0111170987942036,0.607421875,0.0319540199341251,0.0108604363797071,0.0243597779599108,0.0111221305390251,-1.16277078643767e-05,2.12578483465946e-05,-5.03174482148136e-06
18,"break_correlation",6,"Rolling dependence",0.0108873524169957,0.0244745539234851,0.0110440657996005,0.595703125,0.0313056525499831,0.0108604363797071,0.0243597779599108,0.0111221305390251,2.69160372885421e-05,0.000114775963574294,-7.80647394246475e-05
18,"break_correlation",6,"Independent marginals",0.010827982796932,0.0245318733181627,0.0116240997216395,0.599609375,0.0313660205970637,0.0108604363797071,0.0243597779599108,0.0111221305390251,-3.24535827751632e-05,0.000172095358251901,0.000501969182614376
18,"break_correlation",6,"Equal weights",0.0108600532313879,0.0243860093279632,0.0109914485060031,0.61328125,0.0323336253418599,0.0108604363797071,0.0243597779599108,0.0111221305390251,-3.83148319215917e-07,2.62313680524512e-05,-0.000130682033022064
18,"break_correlation",6,"ARIMA independent",0.011105869905458,0.0250485994615626,0.0116409979157969,0.582682291666667,0.0309437170084993,0.0108604363797071,0.0243597779599108,0.0111221305390251,0.000245433525750838,0.000688821501651785,0.000518867376771814
18,"break_correlation",6,"Bootstrap independent",0.0109792404006741,0.0246336826595251,0.0116842117980069,0.623046875,0.0325660116330632,0.0108604363797071,0.0243597779599108,0.0111221305390251,0.000118804020966952,0.000273904699614375,0.00056208125898176
18,"break_correlation",6,"Gaussian copula bootstrap",0.0109661013093989,0.0244079859728709,0.0110357636565326,0.600260416666667,0.0310946625880938,0.0108604363797071,0.0243597779599108,0.0111221305390251,0.000105664929691817,4.82080129601166e-05,-8.63668824925747e-05
18,"independent_series",1,"No tail copula",0.00367724019150582,0.00883768057913755,0.00756325369835345,0.830729166666667,0.0172378126811654,0.00370681617680046,0.0089502854822745,0.00764461497674944,-2.95759852946449e-05,-0.000112604903136953,-8.13612783959966e-05
18,"independent_series",1,"Static dependence",0.00370048379189322,0.0089382544086522,0.00772048106092828,0.834635416666667,0.0172674092401535,0.00370681617680046,0.0089502854822745,0.00764461497674944,-6.33238490724362e-06,-1.20310736223053e-05,7.58660841788375e-05
18,"independent_series",1,"Rolling dependence",0.00371600740547176,0.0089556992802918,0.00747980787022973,0.83203125,0.0174099630202344,0.00370681617680046,0.0089502854822745,0.00764461497674944,9.19122867130149e-06,5.41379801730253e-06,-0.000164807106519716
18,"independent_series",1,"Independent marginals",0.0036114206867965,0.0087086357002757,0.00779937309115195,0.84765625,0.0174491716518589,0.00370681617680046,0.0089502854822745,0.00764461497674944,-9.53954900039587e-05,-0.000241649781998799,0.000154758114402501
18,"independent_series",1,"Equal weights",0.00344638111416319,0.00827414853115435,0.00757200189842747,0.838541666666667,0.0171751767210959,0.00370681617680046,0.0089502854822745,0.00764461497674944,-0.000260435062637269,-0.00067613695112015,-7.26130783219722e-05
18,"independent_series",1,"ARIMA independent",0.00328175748020601,0.00790033153258144,0.0070813124926452,0.807291666666667,0.0144720154765903,0.00370681617680046,0.0089502854822745,0.00764461497674944,-0.000425058696594448,-0.00104995394969306,-0.000563302484104245
18,"independent_series",1,"Bootstrap independent",0.00327347582149553,0.00788892434296544,0.00707875127969397,0.779296875,0.0139910050382338,0.00370681617680046,0.0089502854822745,0.00764461497674944,-0.000433340355304936,-0.00106136113930906,-0.000565863697055479
18,"independent_series",1,"Gaussian copula bootstrap",0.00327138507278424,0.00787554152065672,0.00709428636904929,0.792317708333333,0.0142823542079894,0.00370681617680046,0.0089502854822745,0.00764461497674944,-0.000435431104016224,-0.00107474396161778,-0.000550328607700159
18,"independent_series",3,"No tail copula",0.00569580873367148,0.0135854889417375,0.0109407048460415,0.799479166666667,0.0258069961460961,0.00569660941180145,0.0136107687304661,0.0111212217817863,-8.00678129978839e-07,-2.52797887285768e-05,-0.000180516935744807
18,"independent_series",3,"Static dependence",0.00572418164624212,0.013630411309147,0.0109800320697688,0.814453125,0.0264037460875488,0.00569660941180145,0.0136107687304661,0.0111212217817863,2.757223444067e-05,1.96425786809177e-05,-0.000141189712017478
18,"independent_series",3,"Rolling dependence",0.00572416670278432,0.0136427662595387,0.0108916201704461,0.8046875,0.0259051635382803,0.00569660941180145,0.0136107687304661,0.0111212217817863,2.75572909828638e-05,3.19975290725659e-05,-0.0002296016113402
18,"independent_series",3,"Independent marginals",0.00571616334973462,0.0135926481808346,0.0107655685025316,0.798177083333333,0.0258190662850945,0.00569660941180145,0.0136107687304661,0.0111212217817863,1.95539379331672e-05,-1.81205496315156e-05,-0.000355653279254754
18,"independent_series",3,"Equal weights",0.00578727037689124,0.0137858634108622,0.0111829040545649,0.820963541666667,0.0268876983870681,0.00569660941180145,0.0136107687304661,0.0111212217817863,9.06609650897878e-05,0.000175094680396146,6.16822727786438e-05
18,"independent_series",3,"ARIMA independent",0.0057469082366686,0.0137158237499471,0.0108655956902987,0.794921875,0.0261082850077746,0.00569660941180145,0.0136107687304661,0.0111212217817863,5.02988248671449e-05,0.000105055019481003,-0.000255626091487627
18,"independent_series",3,"Bootstrap independent",0.00573507296396687,0.0137024156867894,0.0107283988849251,0.771484375,0.0238707222677991,0.00569660941180145,0.0136107687304661,0.0111212217817863,3.84635521654122e-05,9.16469563232956e-05,-0.000392822896861159
18,"independent_series",3,"Gaussian copula bootstrap",0.00576953738552321,0.0137675983058273,0.0107817839385749,0.785807291666667,0.0250333470357869,0.00569660941180145,0.0136107687304661,0.0111212217817863,7.29279737217538e-05,0.000156829575361167,-0.000339437843211369
18,"independent_series",6,"No tail copula",0.00862957753970043,0.0205611619114035,0.0164766180560159,0.81640625,0.0403304987414244,0.00874391113034783,0.0208558877089103,0.0171328357732528,-0.000114333590647404,-0.000294725797506869,-0.000656217717236833
18,"independent_series",6,"Static dependence",0.00865061106067074,0.020583120759455,0.0171542060149111,0.837890625,0.0423829532013381,0.00874391113034783,0.0208558877089103,0.0171328357732528,-9.33000696770932e-05,-0.000272766949455362,2.13702416582834e-05
18,"independent_series",6,"Rolling dependence",0.00885160038858145,0.0211581642031074,0.0171924060352941,0.80078125,0.0400626287465976,0.00874391113034783,0.0208558877089103,0.0171328357732528,0.000107689258233625,0.000302276494197069,5.95702620413488e-05
18,"independent_series",6,"Independent marginals",0.00862686724128259,0.0205568710713724,0.0165962377137152,0.824869791666667,0.0411878597298322,0.00874391113034783,0.0208558877089103,0.0171328357732528,-0.000117043889065239,-0.000299016637537976,-0.000536598059537593
18,"independent_series",6,"Equal weights",0.00852827752547957,0.0202746173156446,0.0165323812209637,0.849609375,0.0435158149150206,0.00874391113034783,0.0208558877089103,0.0171328357732528,-0.000215633604868258,-0.000581270393265783,-0.0006004545522891
18,"independent_series",6,"ARIMA independent",0.00845215262989903,0.0200968681333211,0.0154864250042079,0.771484375,0.0359939031231756,0.00874391113034783,0.0208558877089103,0.0171328357732528,-0.000291758500448798,-0.000759019575589291,-0.0016464107690449
18,"independent_series",6,"Bootstrap independent",0.00823070113954895,0.0194557325878982,0.015216658753274,0.802083333333333,0.0381031798607299,0.00874391113034783,0.0208558877089103,0.0171328357732528,-0.000513209990798879,-0.00140015512101216,-0.00191617701997881
18,"independent_series",6,"Gaussian copula bootstrap",0.00824494036345494,0.0195086967117991,0.0156391966900845,0.840494791666667,0.0413873295998244,0.00874391113034783,0.0208558877089103,0.0171328357732528,-0.000498970766892893,-0.00134719099711123,-0.00149363908316826
18,"regime_heavy_tail",1,"No tail copula",0.00191990918759045,0.00449264686432356,0.00352633503283103,0.880859375,0.00963309748428944,0.00189959451138266,0.00442383902682373,0.00339802523564239,2.03146762077914e-05,6.88078374998253e-05,0.000128309797188632
18,"regime_heavy_tail",1,"Static dependence",0.00190237518487966,0.00442884098169453,0.00341459266002892,0.884765625,0.00934199299543147,0.00189959451138266,0.00442383902682373,0.00339802523564239,2.78067349700033e-06,5.00195487079889e-06,1.65674243865288e-05
18,"regime_heavy_tail",1,"Rolling dependence",0.00190510800107335,0.00444716985855602,0.00359462232986321,0.89453125,0.00950903158224161,0.00189959451138266,0.00442383902682373,0.00339802523564239,5.5134896906903e-06,2.33308317322874e-05,0.000196597094220811
18,"regime_heavy_tail",1,"Independent marginals",0.00189396226273897,0.00452233250269432,0.00466642406212173,0.885416666666667,0.00921251659355463,0.00189959451138266,0.00442383902682373,0.00339802523564239,-5.63224864368636e-06,9.84934758705884e-05,0.00126839882647933
18,"regime_heavy_tail",1,"Equal weights",0.00196025555214369,0.00458890609447122,0.00380021907624139,0.921223958333333,0.0115208287022604,0.00189959451138266,0.00442383902682373,0.00339802523564239,6.06610407610291e-05,0.000165067067647494,0.000402193840598997
18,"regime_heavy_tail",1,"ARIMA independent",0.00226905383647266,0.00540053818536892,0.00920153982521008,0.952473958333333,0.0162788579236236,0.00189959451138266,0.00442383902682373,0.00339802523564239,0.000369459325090002,0.000976699158545188,0.00580351458956768
18,"regime_heavy_tail",1,"Bootstrap independent",0.00192281307561081,0.00469619847797377,0.00542776734798632,0.897786458333333,0.00969747742153485,0.00189959451138266,0.00442383902682373,0.00339802523564239,2.32185642281486e-05,0.000272359451150043,0.00202974211234392
18,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00194902044598011,0.00466041178475036,0.00425750913317276,0.901692708333333,0.0111450749614263,0.00189959451138266,0.00442383902682373,0.00339802523564239,4.9425934597447e-05,0.00023657275792663,0.000859483897530365
18,"regime_heavy_tail",3,"No tail copula",0.00406978798306869,0.00933093926849613,0.0068489884587027,0.889322916666667,0.0214049514164699,0.00411333120537256,0.00940320008927423,0.0065325407249849,-4.35432223038655e-05,-7.22608207780941e-05,0.000316447733717807
18,"regime_heavy_tail",3,"Static dependence",0.00406139769247515,0.0092562823485957,0.00672577009655479,0.888020833333333,0.0212405726274167,0.00411333120537256,0.00940320008927423,0.0065325407249849,-5.19335128974134e-05,-0.000146917740678525,0.000193229371569891
18,"regime_heavy_tail",3,"Rolling dependence",0.00414420429399321,0.00946390652737071,0.00644896412126689,0.885416666666667,0.0220470629930227,0.00411333120537256,0.00940320008927423,0.0065325407249849,3.08730886206532e-05,6.07064380964851e-05,-8.35766037180045e-05
18,"regime_heavy_tail",3,"Independent marginals",0.00406704423283722,0.00959903210185851,0.0103384491832412,0.887369791666667,0.0212097889647495,0.00411333120537256,0.00940320008927423,0.0065325407249849,-4.62869725353391e-05,0.000195832012584286,0.00380590845825634
18,"regime_heavy_tail",3,"Equal weights",0.00421797899071757,0.00965686668324867,0.00836738491318698,0.91015625,0.0262328179600098,0.00411333120537256,0.00940320008927423,0.0065325407249849,0.000104647785345009,0.000253666593974447,0.00183484418820208
18,"regime_heavy_tail",3,"ARIMA independent",0.00442857572967341,0.0102866720419027,0.013815020946637,0.91796875,0.0266129473119519,0.00411333120537256,0.00940320008927423,0.0065325407249849,0.000315244524300851,0.000883471952628469,0.00728248022165214
18,"regime_heavy_tail",3,"Bootstrap independent",0.0039886493797489,0.00944694089224816,0.0100428244291957,0.887369791666667,0.0210439893955747,0.00411333120537256,0.00940320008927423,0.0065325407249849,-0.000124681825623656,4.37408029739308e-05,0.00351028370421084
18,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00396244941661779,0.00915881352712462,0.00716612849554841,0.874348958333333,0.01957873583369,0.00411333120537256,0.00940320008927423,0.0065325407249849,-0.000150881788754768,-0.000244386562149604,0.000633587770563513
18,"regime_heavy_tail",6,"No tail copula",0.01247590030368,0.0276559631876653,0.0139173200161953,0.630859375,0.0302622617361297,0.0125056013038095,0.0278150403925396,0.0140212236026965,-2.97010001295075e-05,-0.000159077204874306,-0.000103903586501237
18,"regime_heavy_tail",6,"Static dependence",0.0125413656517215,0.0278241373208052,0.0137713308354868,0.641276041666667,0.0317548044565694,0.0125056013038095,0.0278150403925396,0.0140212236026965,3.57643479119707e-05,9.09692826564848e-06,-0.000249892767209759
18,"regime_heavy_tail",6,"Rolling dependence",0.0126050708339336,0.0279683629627937,0.0138651760810039,0.621744791666667,0.0290842675212248,0.0125056013038095,0.0278150403925396,0.0140212236026965,9.94695301241248e-05,0.000153322570254109,-0.00015604752169268
18,"regime_heavy_tail",6,"Independent marginals",0.0125390710630767,0.0280265482376113,0.0154387796503143,0.624348958333333,0.0291621321393212,0.0125056013038095,0.0278150403925396,0.0140212236026965,3.34697592672267e-05,0.000211507845071714,0.0014175560476177
18,"regime_heavy_tail",6,"Equal weights",0.0126888700770929,0.0285654245373327,0.015931345784283,0.663411458333333,0.036910117187582,0.0125056013038095,0.0278150403925396,0.0140212236026965,0.000183268773283365,0.000750384144793108,0.0019101221815864
18,"regime_heavy_tail",6,"ARIMA independent",0.0121123639234613,0.027177082459393,0.015170610574367,0.654947916666667,0.0309632299571414,0.0125056013038095,0.0278150403925396,0.0140212236026965,-0.000393237380348214,-0.000637957933146617,0.00114938697167043
18,"regime_heavy_tail",6,"Bootstrap independent",0.0122662922499922,0.027145309569174,0.0146392059778396,0.606119791666667,0.0254857583548895,0.0125056013038095,0.0278150403925396,0.0140212236026965,-0.00023930905381732,-0.00066973082336555,0.000617982375143012
18,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0121584277380043,0.0266948236662605,0.0142102507466148,0.636067708333333,0.0285771614849825,0.0125056013038095,0.0278150403925396,0.0140212236026965,-0.000347173565805147,-0.0011202167262791,0.000189027143918295
18,"static_gaussian",1,"No tail copula",0.00324549944902245,0.00760559616212516,0.00551967261218557,0.76171875,0.0134143957008278,0.00324596106435604,0.0075739217529857,0.00553129342300338,-4.61615333589415e-07,3.1674409139453e-05,-1.162081081781e-05
18,"static_gaussian",1,"Static dependence",0.00324236802771935,0.00754370048658531,0.00553918686058186,0.778645833333333,0.0136567979512523,0.00324596106435604,0.0075739217529857,0.00553129342300338,-3.59303663668422e-06,-3.02212664003961e-05,7.89343757847706e-06
18,"static_gaussian",1,"Rolling dependence",0.0032064784298265,0.00747428842060972,0.00548200568973581,0.778645833333333,0.0137568281787627,0.00324596106435604,0.0075739217529857,0.00553129342300338,-3.94826345295361e-05,-9.96333323759879e-05,-4.92877332675746e-05
18,"static_gaussian",1,"Independent marginals",0.00328261538208499,0.00763901291531721,0.00639461822613174,0.770182291666667,0.0134828903439707,0.00324596106435604,0.0075739217529857,0.00553129342300338,3.66543177289535e-05,6.50911623315056e-05,0.000863324803128361
18,"static_gaussian",1,"Equal weights",0.00282783415624363,0.00658101378170437,0.00421305508911003,0.818359375,0.0134410699108711,0.00324596106435604,0.0075739217529857,0.00553129342300338,-0.000418126908112409,-0.000992907971281333,-0.00131823833389335
18,"static_gaussian",1,"ARIMA independent",0.00276525588405043,0.00646440437394837,0.00415722350925117,0.761067708333333,0.0115790088499507,0.00324596106435604,0.0075739217529857,0.00553129342300338,-0.000480705180305612,-0.00110951737903733,-0.00137406991375221
18,"static_gaussian",1,"Bootstrap independent",0.00276701027863526,0.00645758110682144,0.00410603090105804,0.77734375,0.0121442789801705,0.00324596106435604,0.0075739217529857,0.00553129342300338,-0.000478950785720773,-0.00111634064616426,-0.00142526252194535
18,"static_gaussian",1,"Gaussian copula bootstrap",0.00276206590444819,0.00637977187839578,0.00380747969314805,0.772135416666667,0.0120014747821188,0.00324596106435604,0.0075739217529857,0.00553129342300338,-0.00048389515990785,-0.00119414987458993,-0.00172381372985533
18,"static_gaussian",3,"No tail copula",0.00532952102630865,0.0123341720876495,0.00738930388780162,0.748046875,0.0212878872796959,0.00521727035465582,0.012117541070392,0.00737155826677164,0.000112250671652827,0.000216631017257498,1.77456210299848e-05
18,"static_gaussian",3,"Static dependence",0.00526287831741553,0.0122063998907697,0.00734492963616349,0.7578125,0.021559176485988,0.00521727035465582,0.012117541070392,0.00737155826677164,4.56079627597049e-05,8.88588203777213e-05,-2.66286306081455e-05
18,"static_gaussian",3,"Rolling dependence",0.0052747238607307,0.0122292751029201,0.00764946199656415,0.75390625,0.0212924609965751,0.00521727035465582,0.012117541070392,0.00737155826677164,5.74535060748754e-05,0.000111734032528097,0.000277903729792516
18,"static_gaussian",3,"Independent marginals",0.00529180766759581,0.0122743887328556,0.00872051392771461,0.7578125,0.0214423005523542,0.00521727035465582,0.012117541070392,0.00737155826677164,7.45373129399859e-05,0.000156847662463612,0.00134895566094297
18,"static_gaussian",3,"Equal weights",0.00483979148006579,0.0112399741868965,0.00674928375842706,0.791666666666667,0.0214383106313613,0.00521727035465582,0.012117541070392,0.00737155826677164,-0.000377478874590035,-0.000877566883495457,-0.00062227450834458
18,"static_gaussian",3,"ARIMA independent",0.00470753447588332,0.0110710229455093,0.00732439393561884,0.782552083333333,0.0205181506427084,0.00521727035465582,0.012117541070392,0.00737155826677164,-0.000509735878772504,-0.00104651812488267,-4.71643311527959e-05
18,"static_gaussian",3,"Bootstrap independent",0.00470278799123398,0.0109823776576411,0.00695039322725271,0.781901041666667,0.020396839928229,0.00521727035465582,0.012117541070392,0.00737155826677164,-0.000514482363421842,-0.0011351634127509,-0.000421165039518925
18,"static_gaussian",3,"Gaussian copula bootstrap",0.00472099148148897,0.0109335345884825,0.00656729394598446,0.794270833333333,0.0213732156062958,0.00521727035465582,0.012117541070392,0.00737155826677164,-0.000496278873166855,-0.00118400648190947,-0.00080426432078718
18,"static_gaussian",6,"No tail copula",0.00703363209677757,0.0163335328019493,0.0100196942924281,0.796875,0.0313378387905556,0.00704167407634464,0.0163438695847999,0.00994278310946855,-8.04197956707532e-06,-1.03367828505341e-05,7.69111829595805e-05
18,"static_gaussian",6,"Static dependence",0.00700434895334348,0.0162828197883389,0.00987955721693607,0.80078125,0.0307202560563121,0.00704167407634464,0.0163438695847999,0.00994278310946855,-3.73251230011582e-05,-6.1049796460981e-05,-6.32258925324786e-05
18,"static_gaussian",6,"Rolling dependence",0.00706969232210614,0.0163984797420894,0.0099255799917989,0.798828125,0.0311242658217405,0.00704167407634464,0.0163438695847999,0.00994278310946855,2.80182457614991e-05,5.46101572895495e-05,-1.72031176696487e-05
18,"static_gaussian",6,"Independent marginals",0.0070474538488158,0.0163915712355494,0.0111995596706382,0.801432291666667,0.0312151969480918,0.00704167407634464,0.0163438695847999,0.00994278310946855,5.77977247115738e-06,4.77016507495279e-05,0.00125677656116969
18,"static_gaussian",6,"Equal weights",0.00683674436100879,0.0158761436961472,0.00990197824247499,0.853515625,0.0352886440026992,0.00704167407634464,0.0163438695847999,0.00994278310946855,-0.000204929715335847,-0.000467725888652674,-4.08048669935639e-05
18,"static_gaussian",6,"ARIMA independent",0.0068016595275377,0.0159902117874983,0.0111434262362307,0.8125,0.0318478240248804,0.00704167407634464,0.0163438695847999,0.00994278310946855,-0.000240014548806938,-0.000353657797301565,0.00120064312676214
18,"static_gaussian",6,"Bootstrap independent",0.00683568277026496,0.0159402326624581,0.0111541249821905,0.832682291666667,0.0336582811530754,0.00704167407634464,0.0163438695847999,0.00994278310946855,-0.000205991306079677,-0.000403636922341716,0.00121134187272194
18,"static_gaussian",6,"Gaussian copula bootstrap",0.00684652466364605,0.0158251713432086,0.0100410249622058,0.824869791666667,0.0332229368267203,0.00704167407634464,0.0163438695847999,0.00994278310946855,-0.000195149412698587,-0.000518698241591252,9.82418527372703e-05
19,"break_correlation",1,"No tail copula",0.00590247951930369,0.0129914868297012,0.00588633216413161,0.611979166666667,0.019025319341126,0.00588202840752427,0.0129887503451936,0.00569147170413531,2.04511117794281e-05,2.73648450760042e-06,0.000194860459996299
19,"break_correlation",1,"Static dependence",0.00567979435163548,0.0126249245013047,0.0060542802450133,0.667317708333333,0.0202368437165234,0.00588202840752427,0.0129887503451936,0.00569147170413531,-0.000202234055888783,-0.000363825843888881,0.000362808540877988
19,"break_correlation",1,"Rolling dependence",0.00584712275520806,0.0127922214651414,0.0047628360023243,0.64453125,0.0207528064284233,0.00588202840752427,0.0129887503451936,0.00569147170413531,-3.49056523162071e-05,-0.000196528880052203,-0.000928635701811014
19,"break_correlation",1,"Independent marginals",0.00588295489003732,0.0132454087356701,0.00775501954096202,0.621744791666667,0.0191555530824404,0.00588202840752427,0.0129887503451936,0.00569147170413531,9.26482513051267e-07,0.000256658390476588,0.00206354783682671
19,"break_correlation",1,"Equal weights",0.00472564266932047,0.0105845237030745,0.0048432962010672,0.696614583333333,0.0183027136272821,0.00588202840752427,0.0129887503451936,0.00569147170413531,-0.0011563857382038,-0.00240422664211903,-0.000848175503068115
19,"break_correlation",1,"ARIMA independent",0.0045010349195664,0.0102322524479262,0.00477009618903774,0.623697916666667,0.0136184077867877,0.00588202840752427,0.0129887503451936,0.00569147170413531,-0.00138099348795787,-0.00275649789726737,-0.000921375515097573
19,"break_correlation",1,"Bootstrap independent",0.00461121572777724,0.0103536755578406,0.00446717745749485,0.529947916666667,0.011090739350019,0.00588202840752427,0.0129887503451936,0.00569147170413531,-0.00127081267974702,-0.00263507478735298,-0.00122429424664046
19,"break_correlation",1,"Gaussian copula bootstrap",0.00459002416855855,0.0101975925488208,0.00451014227272924,0.556640625,0.0117629378087694,0.00588202840752427,0.0129887503451936,0.00569147170413531,-0.00129200423896572,-0.00279115779637274,-0.00118132943140607
19,"break_correlation",3,"No tail copula",0.00749382997262173,0.0166790866905446,0.00751789509023018,0.613932291666667,0.0229668580339333,0.00743721201736086,0.0166414402914028,0.00759601647022418,5.66179552608714e-05,3.76463991418885e-05,-7.81213799940028e-05
19,"break_correlation",3,"Static dependence",0.00749013855790325,0.0167643693782179,0.00750290541055467,0.618489583333333,0.023336905616602,0.00743721201736086,0.0166414402914028,0.00759601647022418,5.29265405423869e-05,0.000122929086815122,-9.31110596695105e-05
19,"break_correlation",3,"Rolling dependence",0.00743340700284918,0.0166062425695938,0.00760477835367207,0.615885416666667,0.0229779577355425,0.00743721201736086,0.0166414402914028,0.00759601647022418,-3.8050145116748e-06,-3.51977218089883e-05,8.76188344789246e-06
19,"break_correlation",3,"Independent marginals",0.00748019794015141,0.0168369554893187,0.00802387800345404,0.616536458333333,0.0225610799527433,0.00743721201736086,0.0166414402914028,0.00759601647022418,4.29859227905546e-05,0.000195515197915986,0.000427861533229863
19,"break_correlation",3,"Equal weights",0.00736368452676692,0.0164751170753066,0.00756128758635132,0.701822916666667,0.0268537435166537,0.00743721201736086,0.0166414402914028,0.00759601647022418,-7.35274905939408e-05,-0.000166323216096144,-3.47288838728624e-05
19,"break_correlation",3,"ARIMA independent",0.0075697163787797,0.0170720497694105,0.00815078047014948,0.602864583333333,0.0233477555501434,0.00743721201736086,0.0166414402914028,0.00759601647022418,0.000132504361418843,0.000430609478007719,0.0005547639999253
19,"break_correlation",3,"Bootstrap independent",0.00772782888578745,0.017286601353984,0.00773429670219874,0.546223958333333,0.0199837139543439,0.00743721201736086,0.0166414402914028,0.00759601647022418,0.000290616868426587,0.000645161062581261,0.000138280231974556
19,"break_correlation",3,"Gaussian copula bootstrap",0.00768145502418394,0.0169667045360359,0.00752544323306777,0.570963541666667,0.0209514759454566,0.00743721201736086,0.0166414402914028,0.00759601647022418,0.000244243006823079,0.000325264244633115,-7.057323715641e-05
19,"break_correlation",6,"No tail copula",0.0110026486661397,0.0246928278887242,0.0110950299551566,0.639973958333333,0.0351885289969646,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.000136278520493024,0.000288270319038497,0.00012018827476681
19,"break_correlation",6,"Static dependence",0.0109785135244432,0.0247060635844603,0.0109954776702098,0.642578125,0.035232363887655,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.000112143378796517,0.000301506014774598,2.06359898200538e-05
19,"break_correlation",6,"Rolling dependence",0.011041705765745,0.0247934515392954,0.0109730169073015,0.642578125,0.0358801713151872,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.000175335620098303,0.00038889396960972,-1.82477308831482e-06
19,"break_correlation",6,"Independent marginals",0.0110141742294021,0.0250633518506065,0.0121915304315277,0.626302083333333,0.0342132447879905,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.00014780408375537,0.000658794280920881,0.0012166887511379
19,"break_correlation",6,"Equal weights",0.0108827559747024,0.0245124660259637,0.0112863630672445,0.66796875,0.0367576833745401,0.0108663701456467,0.0244045575696857,0.0109748416803898,1.63858290557119e-05,0.00010790845627803,0.000311521386854743
19,"break_correlation",6,"ARIMA independent",0.0110299603437519,0.0248883000281649,0.0109841715037923,0.575520833333333,0.0296436278497135,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.000163590198105183,0.000483742458479281,9.32982340256204e-06
19,"break_correlation",6,"Bootstrap independent",0.0113588705248679,0.0256154938297209,0.0116459648184963,0.587239583333333,0.0314605799286922,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.000492500379221173,0.00121093626003521,0.000671123138106491
19,"break_correlation",6,"Gaussian copula bootstrap",0.0113158195586599,0.0251290855639862,0.0109317336020989,0.546875,0.0288636651182791,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.000449449413013213,0.000724527994300506,-4.31080782908478e-05
19,"independent_series",1,"No tail copula",0.0031860800844159,0.00762644080890032,0.00621040947056957,0.829427083333333,0.0156959271661657,0.0031779486580924,0.00759793272353501,0.00615319807338883,8.13142632350924e-06,2.85080853653042e-05,5.72113971807325e-05
19,"independent_series",1,"Static dependence",0.00315744732177913,0.00753907272699491,0.00620554196666571,0.844401041666667,0.0162617068813247,0.0031779486580924,0.00759793272353501,0.00615319807338883,-2.05013363132642e-05,-5.88599965401088e-05,5.23438932768759e-05
19,"independent_series",1,"Rolling dependence",0.00316053883888042,0.0075637247779042,0.00605052568211398,0.845703125,0.0162175633461122,0.0031779486580924,0.00759793272353501,0.00615319807338883,-1.74098192119751e-05,-3.42079456308198e-05,-0.000102672391274858
19,"independent_series",1,"Independent marginals",0.00312992024458502,0.0074890378907048,0.00607955750019001,0.833333333333333,0.0155029563663906,0.0031779486580924,0.00759793272353501,0.00615319807338883,-4.80284135073701e-05,-0.000108894832830213,-7.36405731988268e-05
19,"independent_series",1,"Equal weights",0.00314894823110641,0.00751493719910968,0.00628193999748918,0.860026041666667,0.0164043977840743,0.0031779486580924,0.00759793272353501,0.00615319807338883,-2.90004269859856e-05,-8.2995524425338e-05,0.000128741924100345
19,"independent_series",1,"ARIMA independent",0.00305491647467214,0.00729448406520307,0.00591413778931385,0.802083333333333,0.0137601995260997,0.0031779486580924,0.00759793272353501,0.00615319807338883,-0.000123032183420255,-0.000303448658331941,-0.000239060284074988
19,"independent_series",1,"Bootstrap independent",0.00305518295562573,0.00728241998507929,0.0059137630808255,0.788411458333333,0.013384184322552,0.0031779486580924,0.00759793272353501,0.00615319807338883,-0.000122765702466669,-0.000315512738455729,-0.000239434992563333
19,"independent_series",1,"Gaussian copula bootstrap",0.00306239663530188,0.00729639828659165,0.00593644318384316,0.802734375,0.0138068616193553,0.0031779486580924,0.00759793272353501,0.00615319807338883,-0.000115552022790517,-0.000301534436943361,-0.00021675488954567
19,"independent_series",3,"No tail copula",0.0059253922982563,0.0140850877521501,0.0116238059967317,0.811848958333333,0.0275306523733551,0.00594948000813718,0.0141165395750523,0.011307294463601,-2.40877098808719e-05,-3.14518229021562e-05,0.000316511533130698
19,"independent_series",3,"Static dependence",0.00597978620639423,0.0142003353223419,0.011283974291206,0.806640625,0.027451601241134,0.00594948000813718,0.0141165395750523,0.011307294463601,3.03061982570556e-05,8.37957472896497e-05,-2.33201723950308e-05
19,"independent_series",3,"Rolling dependence",0.00596272542304217,0.0141982113047032,0.0113570514373869,0.794270833333333,0.02625884517275,0.00594948000813718,0.0141165395750523,0.011307294463601,1.32454149049969e-05,8.16717296508729e-05,4.97569737859041e-05
19,"independent_series",3,"Independent marginals",0.00601613077199021,0.0142460517387073,0.0115116928721662,0.793619791666667,0.0267526417901285,0.00594948000813718,0.0141165395750523,0.011307294463601,6.66507638530352e-05,0.000129512163655037,0.000204398408565239
19,"independent_series",3,"Equal weights",0.00593322957892264,0.0141084660098587,0.0112560985138865,0.809244791666667,0.0272306365484714,0.00594948000813718,0.0141165395750523,0.011307294463601,-1.62504292145352e-05,-8.073565193608e-06,-5.11959497145088e-05
19,"independent_series",3,"ARIMA independent",0.0059381954587142,0.0140668778330455,0.0113448322093325,0.76171875,0.0249229781347608,0.00594948000813718,0.0141165395750523,0.011307294463601,-1.12845494229779e-05,-4.96617420067472e-05,3.75377457315189e-05
19,"independent_series",3,"Bootstrap independent",0.00597852859008189,0.0141327924870972,0.0113732619139554,0.763671875,0.0251132848722887,0.00594948000813718,0.0141165395750523,0.011307294463601,2.90485819447132e-05,1.62529120448819e-05,6.59674503544431e-05
19,"independent_series",3,"Gaussian copula bootstrap",0.00598932505880245,0.0141348219287117,0.0115444205410111,0.765625,0.0251758743392519,0.00594948000813718,0.0141165395750523,0.011307294463601,3.98450506652751e-05,1.82823536594174e-05,0.00023712607741007
19,"independent_series",6,"No tail copula",0.00836580829924316,0.019683950949624,0.015222995084808,0.735677083333333,0.034196854356244,0.00832329988696112,0.019611047386885,0.0153276248726704,4.25084122820333e-05,7.29035627390004e-05,-0.000104629787862348
19,"independent_series",6,"Static dependence",0.008351048510305,0.0196427641873433,0.0153145985478819,0.723307291666667,0.0325340323485966,0.00832329988696112,0.019611047386885,0.0153276248726704,2.77486233438758e-05,3.17168004582147e-05,-1.30263247885131e-05
19,"independent_series",6,"Rolling dependence",0.00831382851234195,0.0196075460782872,0.0153894146800418,0.725911458333333,0.0322522064355738,0.00832329988696112,0.019611047386885,0.0153276248726704,-9.4713746191747e-06,-3.50130859785511e-06,6.17898073713916e-05
19,"independent_series",6,"Independent marginals",0.00829082896801461,0.019511695391998,0.0152694952069355,0.720052083333333,0.0322706194906733,0.00832329988696112,0.019611047386885,0.0153276248726704,-3.24709189465089e-05,-9.93519948870002e-05,-5.81296657348809e-05
19,"independent_series",6,"Equal weights",0.00837705699978642,0.0197314149135957,0.0153534427245827,0.737630208333333,0.0336051383266601,0.00832329988696112,0.019611047386885,0.0153276248726704,5.3757112825294e-05,0.000120367526710644,2.58178519122795e-05
19,"independent_series",6,"ARIMA independent",0.00860278704842949,0.0203198494913794,0.0155814013814802,0.735026041666667,0.0337649370275885,0.00832329988696112,0.019611047386885,0.0153276248726704,0.000279487161468363,0.000708802104494342,0.000253776508809775
19,"independent_series",6,"Bootstrap independent",0.00806025171145754,0.0190081520313294,0.0152632337969369,0.766927083333333,0.034056396913379,0.00832329988696112,0.019611047386885,0.0153276248726704,-0.000263048175503579,-0.000602895355555685,-6.43910757334581e-05
19,"independent_series",6,"Gaussian copula bootstrap",0.00807523350767673,0.0190951440403102,0.0153921368154893,0.767578125,0.0342649109338961,0.00832329988696112,0.019611047386885,0.0153276248726704,-0.00024806637928439,-0.000515903346574809,6.45119428189338e-05
19,"regime_heavy_tail",1,"No tail copula",0.0020532808803865,0.00485098843381095,0.00479310171290652,0.939453125,0.0136971465428296,0.00213927555037533,0.00502024062195884,0.00516579783315583,-8.59946699888303e-05,-0.000169252188147897,-0.000372696120249317
19,"regime_heavy_tail",1,"Static dependence",0.00205729220297233,0.00482327983488718,0.00506570774656612,0.9453125,0.0144724489025524,0.00213927555037533,0.00502024062195884,0.00516579783315583,-8.19833474029995e-05,-0.000196960787071663,-0.000100090086589718
19,"regime_heavy_tail",1,"Rolling dependence",0.00209092523144092,0.00490989587528951,0.00489153954299944,0.945963541666667,0.0151127502726769,0.00213927555037533,0.00502024062195884,0.00516579783315583,-4.83503189344097e-05,-0.00011034474666933,-0.000274258290156397
19,"regime_heavy_tail",1,"Independent marginals",0.00203960449585221,0.00497336920936328,0.00716962198571881,0.94140625,0.0138066258717311,0.00213927555037533,0.00502024062195884,0.00516579783315583,-9.96710545231269e-05,-4.68714125955658e-05,0.00200382415256298
19,"regime_heavy_tail",1,"Equal weights",0.00213880051681728,0.00501195218435892,0.00538124983849322,0.95703125,0.016472329731376,0.00213927555037533,0.00502024062195884,0.00516579783315583,-4.75033558051952e-07,-8.28843759992197e-06,0.000215452005337389
19,"regime_heavy_tail",1,"ARIMA independent",0.00236985252305675,0.00557327938507816,0.00952172522764622,0.951822916666667,0.0158800125917603,0.00213927555037533,0.00502024062195884,0.00516579783315583,0.000230576972681419,0.000553038763119313,0.00435592739449039
19,"regime_heavy_tail",1,"Bootstrap independent",0.00195946915509635,0.00479309026862022,0.00591405592227686,0.881510416666667,0.0101610995386908,0.00213927555037533,0.00502024062195884,0.00516579783315583,-0.000179806395278979,-0.00022715035333862,0.000748258089121026
19,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00194349140048573,0.00462253328521589,0.0042837447802624,0.880208333333333,0.00948995843319681,0.00213927555037533,0.00502024062195884,0.00516579783315583,-0.0001957841498896,-0.000397707336742948,-0.000882053052893438
19,"regime_heavy_tail",3,"No tail copula",0.00377494911057971,0.0086240004753429,0.00583751348692447,0.844401041666667,0.0164507676887267,0.00375716807295566,0.0085714342905607,0.0057368149762853,1.77810376240563e-05,5.25661847822038e-05,0.000100698510639177
19,"regime_heavy_tail",3,"Static dependence",0.00377682416596121,0.00861906201338321,0.00581233711520582,0.843098958333333,0.015996080389355,0.00375716807295566,0.0085714342905607,0.0057368149762853,1.96560930055528e-05,4.76277228225117e-05,7.55221389205233e-05
19,"regime_heavy_tail",3,"Rolling dependence",0.00375552892359115,0.00856230972409049,0.0057701104784883,0.841145833333333,0.0157070953857408,0.00375716807295566,0.0085714342905607,0.0057368149762853,-1.63914936450503e-06,-9.12456647021373e-06,3.32955022029997e-05
19,"regime_heavy_tail",3,"Independent marginals",0.00377727092450969,0.00880178810855431,0.00774145029325802,0.854166666666667,0.0167011902224534,0.00375716807295566,0.0085714342905607,0.0057368149762853,2.01028515540332e-05,0.000230353817993615,0.00200463531697273
19,"regime_heavy_tail",3,"Equal weights",0.00381489013138226,0.00869942631309759,0.00580630058090476,0.865885416666667,0.0175498250627046,0.00375716807295566,0.0085714342905607,0.0057368149762853,5.77220584266082e-05,0.000127992022536893,6.94856046194623e-05
19,"regime_heavy_tail",3,"ARIMA independent",0.00388646564319838,0.00896570474059953,0.00827165032741757,0.875,0.0188182521479157,0.00375716807295566,0.0085714342905607,0.0057368149762853,0.000129297570242721,0.000394270450038828,0.00253483535113228
19,"regime_heavy_tail",3,"Bootstrap independent",0.00377418655824848,0.00873072600420635,0.00711005230720249,0.8203125,0.0144690870092542,0.00375716807295566,0.0085714342905607,0.0057368149762853,1.7018485292823e-05,0.000159291713645652,0.00137323733091719
19,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00376312943265941,0.00859052471762243,0.00585630458120764,0.819010416666667,0.0140398292084536,0.00375716807295566,0.0085714342905607,0.0057368149762853,5.96135970375037e-06,1.90904270617256e-05,0.000119489604922345
19,"regime_heavy_tail",6,"No tail copula",0.00761187132872446,0.0173293056606861,0.0106608472398565,0.785807291666667,0.0316124414715086,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000219925648455399,0.000517801697226671,0.000309577924894241
19,"regime_heavy_tail",6,"Static dependence",0.00751775768132606,0.0171400213468713,0.0103893454423871,0.752604166666667,0.0281790415950181,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000125812001057,0.000328517383411879,3.80761274248204e-05
19,"regime_heavy_tail",6,"Rolling dependence",0.00752553217806681,0.0171512044422638,0.010595618851347,0.747395833333333,0.0293939500149895,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000133586497797748,0.000339700478804373,0.000244349536384726
19,"regime_heavy_tail",6,"Independent marginals",0.00753606402136382,0.0175493483884935,0.0137901701922567,0.768880208333333,0.029563399763031,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000144118341094754,0.000737844425034054,0.00343890087729445
19,"regime_heavy_tail",6,"Equal weights",0.00749718818055806,0.0170756949952247,0.0106038074700734,0.822916666666667,0.0333619512207653,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000105242500288997,0.000264191031765212,0.000252538155111188
19,"regime_heavy_tail",6,"ARIMA independent",0.00786215916141991,0.0185029892231283,0.0241294416314814,0.875,0.0438969211230632,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000470213481150846,0.00169148525966883,0.0137781723165192
19,"regime_heavy_tail",6,"Bootstrap independent",0.00761610416618175,0.017879900732096,0.0150484748136788,0.729817708333333,0.0301757119329364,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000224158485912685,0.00106839676863657,0.00469720549871657
19,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00758617964962329,0.0172457285249365,0.0106557209184024,0.719401041666667,0.0280426240337702,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.00019423396935422,0.000434224561477087,0.000304451603440154
19,"static_gaussian",1,"No tail copula",0.0029706928391617,0.00681222174809268,0.00397743659410283,0.791666666666667,0.013547778863939,0.00287215197455431,0.00662770565777786,0.00379951252009764,9.85408646073803e-05,0.000184516090314822,0.000177924074005189
19,"static_gaussian",1,"Static dependence",0.00295208518248064,0.00678918388979455,0.00396030584307763,0.830078125,0.0144695956793152,0.00287215197455431,0.00662770565777786,0.00379951252009764,7.99332079263206e-05,0.00016147823201669,0.000160793322979987
19,"static_gaussian",1,"Rolling dependence",0.00290085919282556,0.00670938913126965,0.00406885514122901,0.822265625,0.0139095567475364,0.00287215197455431,0.00662770565777786,0.00379951252009764,2.87072182712455e-05,8.16834734917882e-05,0.000269342621131373
19,"static_gaussian",1,"Independent marginals",0.00292304784997619,0.00682856133249064,0.00477735271788678,0.783203125,0.0131026577167538,0.00287215197455431,0.00662770565777786,0.00379951252009764,5.0895875421873e-05,0.000200855674712779,0.000977840197789136
19,"static_gaussian",1,"Equal weights",0.00284153057698249,0.0065836266896889,0.00391521623676342,0.844401041666667,0.0148779300479405,0.00287215197455431,0.00662770565777786,0.00379951252009764,-3.06213975718285e-05,-4.40789680889609e-05,0.00011570371666578
19,"static_gaussian",1,"ARIMA independent",0.0027212027805235,0.006380116731343,0.00424359871573199,0.8203125,0.0129073971960793,0.00287215197455431,0.00662770565777786,0.00379951252009764,-0.000150949194030818,-0.000247588926434858,0.000444086195634351
19,"static_gaussian",1,"Bootstrap independent",0.00272639394655714,0.00639803826019196,0.00433595890616957,0.830729166666667,0.0133555091865381,0.00287215197455431,0.00662770565777786,0.00379951252009764,-0.000145758027997179,-0.000229667397585904,0.000536446386071929
19,"static_gaussian",1,"Gaussian copula bootstrap",0.00272752019006857,0.00632191929039066,0.00370144177481438,0.837239583333333,0.0136097479922741,0.00287215197455431,0.00662770565777786,0.00379951252009764,-0.000144631784485748,-0.000305786367387205,-9.80707452832561e-05
19,"static_gaussian",3,"No tail copula",0.0052585640498945,0.0120429942857829,0.006886784512883,0.751953125,0.022125322684778,0.00527704879827478,0.0121261465470814,0.00679740137818504,-1.84847483802719e-05,-8.31522612985101e-05,8.93831346979604e-05
19,"static_gaussian",3,"Static dependence",0.00521119292913829,0.0119463971461295,0.0067896699768212,0.75390625,0.0218085741321639,0.00527704879827478,0.0121261465470814,0.00679740137818504,-6.58558691364868e-05,-0.000179749400951884,-7.73140136383493e-06
19,"static_gaussian",3,"Rolling dependence",0.0052832309541585,0.0121238902492178,0.00679018834880568,0.751953125,0.0220475363549337,0.00527704879827478,0.0121261465470814,0.00679740137818504,6.18215588372127e-06,-2.25629786358185e-06,-7.21302937935816e-06
19,"static_gaussian",3,"Independent marginals",0.00513870280575222,0.0119250301113518,0.00796424201398191,0.763671875,0.0221111339456064,0.00527704879827478,0.0121261465470814,0.00679740137818504,-0.000138345992522559,-0.000201116435729657,0.00116684063579687
19,"static_gaussian",3,"Equal weights",0.00500105963914645,0.0115233509062561,0.00681173645775961,0.791015625,0.0228774104804389,0.00527704879827478,0.0121261465470814,0.00679740137818504,-0.00027598915912833,-0.000602795640825313,1.43350795745777e-05
19,"static_gaussian",3,"ARIMA independent",0.00491413819750152,0.0114443636366054,0.00718954105566913,0.73828125,0.0201507060115046,0.00527704879827478,0.0121261465470814,0.00679740137818504,-0.000362910600773252,-0.00068178291047607,0.000392139677484098
19,"static_gaussian",3,"Bootstrap independent",0.00489789189248939,0.0114182835594246,0.00786914034795915,0.79296875,0.0227475597451942,0.00527704879827478,0.0121261465470814,0.00679740137818504,-0.000379156905785389,-0.000707862987656852,0.00107173896977411
19,"static_gaussian",3,"Gaussian copula bootstrap",0.00489133009075371,0.0112626895659408,0.00670691102256083,0.800130208333333,0.0229760285231632,0.00527704879827478,0.0121261465470814,0.00679740137818504,-0.000385718707521067,-0.000863456981140666,-9.0490355624211e-05
19,"static_gaussian",6,"No tail copula",0.00724236706192883,0.0166531038526668,0.00989789347248585,0.753255208333333,0.029677016665317,0.00724480087209934,0.0167413281817383,0.00967421603168989,-2.43381017051188e-06,-8.82243290714763e-05,0.000223677440795954
19,"static_gaussian",6,"Static dependence",0.00718220420523423,0.0165556479501786,0.00970673510647868,0.763671875,0.0304039925047197,0.00724480087209934,0.0167413281817383,0.00967421603168989,-6.25966668651133e-05,-0.000185680231559668,3.2519074788781e-05
19,"static_gaussian",6,"Rolling dependence",0.00721974940971673,0.0166526666157296,0.00972434583704775,0.753255208333333,0.0298199938246057,0.00724480087209934,0.0167413281817383,0.00967421603168989,-2.50514623826069e-05,-8.8661566008702e-05,5.0129805357858e-05
19,"static_gaussian",6,"Independent marginals",0.00727532116900821,0.0169062116096564,0.0110247391635863,0.752604166666667,0.0299662875573194,0.00724480087209934,0.0167413281817383,0.00967421603168989,3.05202969088734e-05,0.000164883427918063,0.0013505231318964
19,"static_gaussian",6,"Equal weights",0.00760814317678191,0.0175351758181063,0.00986983763994135,0.7265625,0.0291944232674537,0.00724480087209934,0.0167413281817383,0.00967421603168989,0.000363342304682569,0.000793847636367973,0.000195621608251453
19,"static_gaussian",6,"ARIMA independent",0.0071819352447205,0.0167275377514447,0.0100177702561962,0.722005208333333,0.028212709505731,0.00724480087209934,0.0167413281817383,0.00967421603168989,-6.28656273788438e-05,-1.37904302936233e-05,0.000343554224506328
19,"static_gaussian",6,"Bootstrap independent",0.00732754914154344,0.0169278656956075,0.010035715887361,0.723958333333333,0.0282175801384364,0.00724480087209934,0.0167413281817383,0.00967421603168989,8.27482694440969e-05,0.000186537513869187,0.000361499855671125
19,"static_gaussian",6,"Gaussian copula bootstrap",0.00750585396517903,0.0171529060046242,0.00966739178659045,0.71875,0.028163391521558,0.00724480087209934,0.0167413281817383,0.00967421603168989,0.000261053093079694,0.000411577822885915,-6.8242450994415e-06
2,"break_correlation",1,"No tail copula",0.00615521932628725,0.0137848603028135,0.0105054586660044,0.746744791666667,0.0272462512541728,0.00597728363135702,0.0133247945769354,0.00949562485663282,0.000177935694930221,0.000460065725878145,0.00100983380937158
2,"break_correlation",1,"Static dependence",0.00580871607423664,0.0130095228075333,0.0101229463920496,0.796223958333333,0.027522978828942,0.00597728363135702,0.0133247945769354,0.00949562485663282,-0.000168567557120382,-0.000315271769402086,0.000627321535416787
2,"break_correlation",1,"Rolling dependence",0.00572051689654937,0.012590026553355,0.00631822257223201,0.794921875,0.0272584401529442,0.00597728363135702,0.0133247945769354,0.00949562485663282,-0.000256766734807659,-0.00073476802358041,-0.00317740228440081
2,"break_correlation",1,"Independent marginals",0.00598711692889343,0.013744397951947,0.0154589954366388,0.802734375,0.0277102699136688,0.00597728363135702,0.0133247945769354,0.00949562485663282,9.83329753640426e-06,0.00041960337501163,0.005963370580006
2,"break_correlation",1,"Equal weights",0.00457375738526329,0.0103044866936365,0.00662934723496146,0.83203125,0.0239099748777435,0.00597728363135702,0.0133247945769354,0.00949562485663282,-0.00140352624609374,-0.00302030788329894,-0.00286627762167136
2,"break_correlation",1,"ARIMA independent",0.00470147180549765,0.0107058622121694,0.00543768262293704,0.650390625,0.0147668969366232,0.00597728363135702,0.0133247945769354,0.00949562485663282,-0.00127581182585938,-0.00261893236476603,-0.00405794223369578
2,"break_correlation",1,"Bootstrap independent",0.0044327075262034,0.00997551308999334,0.00483128268790655,0.607421875,0.0130110136774706,0.00597728363135702,0.0133247945769354,0.00949562485663282,-0.00154457610515362,-0.00334928148694205,-0.00466434216872627
2,"break_correlation",1,"Gaussian copula bootstrap",0.00445402809472189,0.0099074539569352,0.00448314272937737,0.621744791666667,0.013293189878566,0.00597728363135702,0.0133247945769354,0.00949562485663282,-0.00152325553663513,-0.00341734062000019,-0.00501248212725545
2,"break_correlation",3,"No tail copula",0.00911396799689592,0.0204179366632982,0.0102416073587591,0.656901041666667,0.0282272615593263,0.00895440566140377,0.0202311711142674,0.0102043529937028,0.000159562335492152,0.000186765549030864,3.72543650563051e-05
2,"break_correlation",3,"Static dependence",0.00905898210668046,0.0204428291380776,0.0109366312973816,0.68359375,0.0300658668631267,0.00895440566140377,0.0202311711142674,0.0102043529937028,0.000104576445276686,0.000211658023810256,0.000732278303678785
2,"break_correlation",3,"Rolling dependence",0.00934977540870446,0.0209910017894991,0.0103338278072248,0.65234375,0.0287364508071296,0.00895440566140377,0.0202311711142674,0.0102043529937028,0.00039536974730069,0.000759830675231703,0.000129474813521947
2,"break_correlation",3,"Independent marginals",0.00911749762549329,0.0206370736013265,0.0127298759835209,0.676432291666667,0.0302869514283215,0.00895440566140377,0.0202311711142674,0.0102043529937028,0.000163091964089519,0.000405902487059101,0.00252552298981813
2,"break_correlation",3,"Equal weights",0.00776308813292433,0.0175297586861322,0.00811082250431022,0.744140625,0.0307599689547917,0.00895440566140377,0.0202311711142674,0.0102043529937028,-0.00119131752847944,-0.00270141242813514,-0.00209353048939259
2,"break_correlation",3,"ARIMA independent",0.0078621603072866,0.0178469379928153,0.00762640589711773,0.621744791666667,0.0236989624947558,0.00895440566140377,0.0202311711142674,0.0102043529937028,-0.00109224535411717,-0.00238423312145206,-0.00257794709658508
2,"break_correlation",3,"Bootstrap independent",0.00799782761159267,0.0180167168694283,0.00757014774428605,0.577473958333333,0.0227953937635191,0.00895440566140377,0.0202311711142674,0.0102043529937028,-0.000956578049811098,-0.0022144542448391,-0.00263420524941676
2,"break_correlation",3,"Gaussian copula bootstrap",0.00801946431730773,0.0178733262791456,0.00737424212920917,0.578776041666667,0.022970226129677,0.00895440566140377,0.0202311711142674,0.0102043529937028,-0.00093494134409604,-0.00235784483512173,-0.00283011086449365
2,"break_correlation",6,"No tail copula",0.010921808057339,0.0244421282026737,0.0121775373725995,0.703776041666667,0.0406585426335732,0.0109654106007135,0.0244818487094629,0.0117015438389768,-4.3602543374547e-05,-3.97205067892356e-05,0.000475993533622744
2,"break_correlation",6,"Static dependence",0.0109099134581376,0.024402503039425,0.0116591137289294,0.709635416666667,0.0415633551090814,0.0109654106007135,0.0244818487094629,0.0117015438389768,-5.54971425759491e-05,-7.93456700378566e-05,-4.24301100473336e-05
2,"break_correlation",6,"Rolling dependence",0.010916813300489,0.0243620128675584,0.0116400486732938,0.727213541666667,0.0432516582335521,0.0109654106007135,0.0244818487094629,0.0117015438389768,-4.85973002245736e-05,-0.000119835841904472,-6.14951656829708e-05
2,"break_correlation",6,"Independent marginals",0.0110214875925559,0.0250750629198574,0.0162624442967525,0.73046875,0.04367234749308,0.0109654106007135,0.0244818487094629,0.0117015438389768,5.60769918423222e-05,0.000593214210394523,0.00456090045777576
2,"break_correlation",6,"Equal weights",0.0109685770407817,0.0246761852687223,0.0121401752694467,0.701822916666667,0.0414497724138254,0.0109654106007135,0.0244818487094629,0.0117015438389768,3.1664400681284e-06,0.000194336559259392,0.000438631430469912
2,"break_correlation",6,"ARIMA independent",0.0103608184216948,0.0237623166899532,0.0134773938413074,0.692708333333333,0.0369811673688151,0.0109654106007135,0.0244818487094629,0.0117015438389768,-0.000604592179018742,-0.000719532019509712,0.0017758500023306
2,"break_correlation",6,"Bootstrap independent",0.0104554755452127,0.0237394714583589,0.0127886821538153,0.634765625,0.0322904580636218,0.0109654106007135,0.0244818487094629,0.0117015438389768,-0.000509935055500814,-0.000742377251104008,0.00108713831483847
2,"break_correlation",6,"Gaussian copula bootstrap",0.0104849275126117,0.0233553512226296,0.0111805241018195,0.627604166666667,0.0321905246646966,0.0109654106007135,0.0244818487094629,0.0117015438389768,-0.000480483088101802,-0.00112649748683329,-0.000521019737157312
2,"independent_series",1,"No tail copula",0.0033881406781845,0.00809262202215629,0.00656742574376072,0.770182291666667,0.013997937539506,0.00334353183384583,0.00799876096466292,0.0065227906847768,4.46088443386743e-05,9.38610574933683e-05,4.46350589839188e-05
2,"independent_series",1,"Static dependence",0.00334540151050373,0.00799102366556525,0.00647505197525988,0.766276041666667,0.0135215785138441,0.00334353183384583,0.00799876096466292,0.0065227906847768,1.86967665790228e-06,-7.73729909766575e-06,-4.77387095169186e-05
2,"independent_series",1,"Rolling dependence",0.00334608266215424,0.00800355281329265,0.00648830862499233,0.774088541666667,0.0138723112608516,0.00334353183384583,0.00799876096466292,0.0065227906847768,2.55082830841235e-06,4.79184862973644e-06,-3.44820597844688e-05
2,"independent_series",1,"Independent marginals",0.00336725458714974,0.00806105477276936,0.00647122115726263,0.757161458333333,0.0136572663137656,0.00334353183384583,0.00799876096466292,0.0065227906847768,2.37227533039096e-05,6.22938081064374e-05,-5.15695275141647e-05
2,"independent_series",1,"Equal weights",0.00325212140523842,0.00778617691259089,0.00656299006981016,0.82421875,0.0151403138722494,0.00334353183384583,0.00799876096466292,0.0065227906847768,-9.14104286074079e-05,-0.000212584052072025,4.01993850333571e-05
2,"independent_series",1,"ARIMA independent",0.00322121745179707,0.00773279405456567,0.00648069376614893,0.832682291666667,0.0152784844953093,0.00334353183384583,0.00799876096466292,0.0065227906847768,-0.000122314382048759,-0.000265966910097248,-4.20969186278658e-05
2,"independent_series",1,"Bootstrap independent",0.00322849831750553,0.00776258684776214,0.00646256256602184,0.822265625,0.014976777414157,0.00334353183384583,0.00799876096466292,0.0065227906847768,-0.0001150335163403,-0.000236174116900779,-6.02281187549536e-05
2,"independent_series",1,"Gaussian copula bootstrap",0.00319847463320222,0.00767782311885591,0.00647016654782731,0.817708333333333,0.0145549245301926,0.00334353183384583,0.00799876096466292,0.0065227906847768,-0.000145057200643606,-0.00032093784580701,-5.26241369494911e-05
2,"independent_series",3,"No tail copula",0.00588629675881397,0.0140442825029166,0.0113121990887834,0.779296875,0.0249718745096259,0.00588898535166555,0.0140462897963197,0.0112555527144358,-2.68859285157842e-06,-2.00729340309701e-06,5.6646374347602e-05
2,"independent_series",3,"Static dependence",0.00592880160015517,0.0141567940792518,0.0112746936426435,0.775390625,0.0247591565322374,0.00588898535166555,0.0140462897963197,0.0112555527144358,3.98162484896184e-05,0.000110504282932118,1.91409282076279e-05
2,"independent_series",3,"Rolling dependence",0.00591339850447539,0.0141400362208546,0.0113614704934191,0.760416666666667,0.023787034905733,0.00588898535166555,0.0140462897963197,0.0112555527144358,2.44131528098334e-05,9.37464245348435e-05,0.000105917778983229
2,"independent_series",3,"Independent marginals",0.00586864714310734,0.0140007656128431,0.0112418202298929,0.772135416666667,0.0245340037780859,0.00588898535166555,0.0140462897963197,0.0112555527144358,-2.03382085582123e-05,-4.55241834766244e-05,-1.37324845429585e-05
2,"independent_series",3,"Equal weights",0.00591176834868238,0.0141152549315466,0.0113594860332697,0.776692708333333,0.0250657547517053,0.00588898535166555,0.0140462897963197,0.0112555527144358,2.27829970168248e-05,6.89651352268842e-05,0.000103933318833889
2,"independent_series",3,"ARIMA independent",0.00590409707169099,0.0140901097420515,0.01111912089124,0.791666666666667,0.0255996571806311,0.00588898535166555,0.0140462897963197,0.0112555527144358,1.51117200254368e-05,4.38199457318302e-05,-0.000136431823195775
2,"independent_series",3,"Bootstrap independent",0.00593659856048169,0.0141755779608643,0.0111492325878033,0.775390625,0.0246190461735157,0.00588898535166555,0.0140462897963197,0.0112555527144358,4.76132088161408e-05,0.000129288164544538,-0.00010632012663254
2,"independent_series",3,"Gaussian copula bootstrap",0.00587927449277166,0.014010115692265,0.0112185611722272,0.776692708333333,0.0242784289016809,0.00588898535166555,0.0140462897963197,0.0112555527144358,-9.71085889389135e-06,-3.61741040547092e-05,-3.69915422086132e-05
2,"independent_series",6,"No tail copula",0.0101574960857187,0.0240038039154335,0.0184622997197339,0.725260416666667,0.0374049281565,0.0099829892126341,0.0236071813101879,0.0179095696871078,0.000174506873084641,0.000396622605245672,0.000552730032626118
2,"independent_series",6,"Static dependence",0.00990888653718468,0.0235807720864958,0.0178747392575122,0.731119791666667,0.0387560300501189,0.0099829892126341,0.0236071813101879,0.0179095696871078,-7.41026754494199e-05,-2.64092236920178e-05,-3.4830429595574e-05
2,"independent_series",6,"Rolling dependence",0.0100874521236219,0.0238337754171031,0.0182521273316891,0.719401041666667,0.0375700434159715,0.0099829892126341,0.0236071813101879,0.0179095696871078,0.000104462910987839,0.000226594106915185,0.000342557644581271
2,"independent_series",6,"Independent marginals",0.0098927714581647,0.0233115235627801,0.0179225583579246,0.73828125,0.0380866947332084,0.0099829892126341,0.0236071813101879,0.0179095696871078,-9.0217754469402e-05,-0.000295657747407811,1.29886708168589e-05
2,"independent_series",6,"Equal weights",0.00859258547015402,0.020376027605249,0.0151337383415624,0.802734375,0.0403390307869276,0.0099829892126341,0.0236071813101879,0.0179095696871078,-0.00139040374248009,-0.00323115370493891,-0.00277583134554542
2,"independent_series",6,"ARIMA independent",0.00809731794386871,0.0192521709152217,0.0149235512281086,0.772786458333333,0.035423870036975,0.0099829892126341,0.0236071813101879,0.0179095696871078,-0.00188567126876539,-0.00435501039496618,-0.0029860184589992
2,"independent_series",6,"Bootstrap independent",0.00809919986393798,0.019144376613006,0.0147518706639778,0.755208333333333,0.0354605324738239,0.0099829892126341,0.0236071813101879,0.0179095696871078,-0.00188378934869612,-0.00446280469718189,-0.00315769902312999
2,"independent_series",6,"Gaussian copula bootstrap",0.00808963896138526,0.0191580592359665,0.014942663362188,0.77734375,0.0355323775116105,0.0099829892126341,0.0236071813101879,0.0179095696871078,-0.00189335025124884,-0.00444912207422133,-0.00296690632491982
2,"regime_heavy_tail",1,"No tail copula",0.00220012603161819,0.00503198316352753,0.00341771331037988,0.836588541666667,0.00820007836775171,0.00223106460339907,0.00510171372516234,0.00340558207800749,-3.09385717808881e-05,-6.97305616348147e-05,1.21312323723886e-05
2,"regime_heavy_tail",1,"Static dependence",0.0021860114833002,0.0049984778010027,0.00350303677951971,0.845703125,0.00850783400002948,0.00223106460339907,0.00510171372516234,0.00340558207800749,-4.50531200988746e-05,-0.000103235924159647,9.74547015122197e-05
2,"regime_heavy_tail",1,"Rolling dependence",0.00215599166471513,0.00492752225036949,0.00341746467487869,0.848958333333333,0.00822170682448978,0.00223106460339907,0.00510171372516234,0.00340558207800749,-7.50729386839412e-05,-0.000174191474792851,1.18825968712e-05
2,"regime_heavy_tail",1,"Independent marginals",0.00218491177964346,0.00506136523888352,0.00431023872487469,0.837890625,0.00837028851640367,0.00223106460339907,0.00510171372516234,0.00340558207800749,-4.61528237556096e-05,-4.0348486278827e-05,0.000904656646867193
2,"regime_heavy_tail",1,"Equal weights",0.00219251951049324,0.00506160410840952,0.00381299604423757,0.897786458333333,0.0104523840579682,0.00223106460339907,0.00510171372516234,0.00340558207800749,-3.85450929058333e-05,-4.01096167528198e-05,0.000407413966230072
2,"regime_heavy_tail",1,"ARIMA independent",0.00235958557936369,0.00548894862565308,0.00742493044655887,0.94140625,0.0143610417933386,0.00223106460339907,0.00510171372516234,0.00340558207800749,0.000128520975964619,0.000387234900490739,0.00401934836855137
2,"regime_heavy_tail",1,"Bootstrap independent",0.00202992311327199,0.00476630468482756,0.00429854366462916,0.854166666666667,0.007846874057967,0.00223106460339907,0.00510171372516234,0.00340558207800749,-0.000201141490127081,-0.00033540904033478,0.000892961586621669
2,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00203765903507231,0.00471224449781239,0.0036289825936271,0.857421875,0.0079701858406106,0.00223106460339907,0.00510171372516234,0.00340558207800749,-0.000193405568326759,-0.000389469227349956,0.000223400515619608
2,"regime_heavy_tail",3,"No tail copula",0.00462692328027033,0.010615547768842,0.00915821617018056,0.861979166666667,0.0208289254468811,0.00461357623317528,0.0106252099904571,0.00912881107488197,1.3347047095047e-05,-9.66222161509142e-06,2.94050952985864e-05
2,"regime_heavy_tail",3,"Static dependence",0.00466538080408136,0.0107097029437582,0.00885727317060894,0.852213541666667,0.0208963096859055,0.00461357623317528,0.0106252099904571,0.00912881107488197,5.18045709060723e-05,8.44929533011327e-05,-0.000271537904273028
2,"regime_heavy_tail",3,"Rolling dependence",0.00467584997806367,0.0106618118794801,0.00895459478922079,0.860026041666667,0.0212629466315159,0.00461357623317528,0.0106252099904571,0.00912881107488197,6.22737448883913e-05,3.66018890230104e-05,-0.000174216285661184
2,"regime_heavy_tail",3,"Independent marginals",0.00466142218222509,0.0108960528517102,0.012273726130586,0.854817708333333,0.0213412845207783,0.00461357623317528,0.0106252099904571,0.00912881107488197,4.78459490498052e-05,0.000270842861253088,0.00314491505570408
2,"regime_heavy_tail",3,"Equal weights",0.00437006312947106,0.0099882915391914,0.00786473840876712,0.895182291666667,0.0218491620637268,0.00461357623317528,0.0106252099904571,0.00912881107488197,-0.000243513103704224,-0.000636918451265704,-0.00126407266611485
2,"regime_heavy_tail",3,"ARIMA independent",0.00460721941763844,0.0107005254105181,0.0143942709045256,0.914713541666667,0.0264207323126719,0.00461357623317528,0.0106252099904571,0.00912881107488197,-6.35681553684282e-06,7.53154200610045e-05,0.00526545982964364
2,"regime_heavy_tail",3,"Bootstrap independent",0.00426641421106081,0.0100430685584635,0.00979302998432631,0.869140625,0.0211897308853295,0.00461357623317528,0.0106252099904571,0.00912881107488197,-0.00034716202211447,-0.000582141431993611,0.000664218909444344
2,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00423510661053799,0.0097173723568722,0.00707459388872337,0.86328125,0.0195299342666081,0.00461357623317528,0.0106252099904571,0.00912881107488197,-0.000378469622637289,-0.000907837633584896,-0.00205421718615861
2,"regime_heavy_tail",6,"No tail copula",0.00715519434232597,0.016244859029048,0.0102589544891257,0.880208333333333,0.039524222288612,0.00707118385539902,0.0160546976453987,0.00990479557571748,8.40104869269413e-05,0.000190161383649259,0.000354158913408259
2,"regime_heavy_tail",6,"Static dependence",0.00722673422487512,0.0163717622325928,0.0099624712847047,0.876953125,0.037149158027827,0.00707118385539902,0.0160546976453987,0.00990479557571748,0.000155550369476096,0.000317064587194105,5.76757089872162e-05
2,"regime_heavy_tail",6,"Rolling dependence",0.00749666721055303,0.0168908007612912,0.0103527631416097,0.88671875,0.0418544856281621,0.00707118385539902,0.0160546976453987,0.00990479557571748,0.000425483355154007,0.000836103115892502,0.000447967565892212
2,"regime_heavy_tail",6,"Independent marginals",0.00713947150771971,0.016950540322545,0.0181426162943814,0.873046875,0.0381472767655335,0.00707118385539902,0.0160546976453987,0.00990479557571748,6.8287652320689e-05,0.00089584267714626,0.00823782071866391
2,"regime_heavy_tail",6,"Equal weights",0.0071763928898639,0.0162621445535155,0.00977852375164095,0.900390625,0.0407088898270682,0.00707118385539902,0.0160546976453987,0.00990479557571748,0.000105209034464877,0.000207446908116773,-0.000126271824076537
2,"regime_heavy_tail",6,"ARIMA independent",0.00739432688364706,0.0174529207680671,0.0271479006359373,0.917317708333333,0.0470909596222112,0.00707118385539902,0.0160546976453987,0.00990479557571748,0.000323143028248032,0.00139822312266841,0.0172431050602198
2,"regime_heavy_tail",6,"Bootstrap independent",0.00700224578747712,0.0167766294921844,0.0200647851904947,0.846354166666667,0.0337251851724648,0.00707118385539902,0.0160546976453987,0.00990479557571748,-6.89380679219035e-05,0.000721931846785734,0.0101599896147772
2,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00697572721292513,0.0158067122095729,0.00995231670275965,0.86328125,0.0344771949979235,0.00707118385539902,0.0160546976453987,0.00990479557571748,-9.54566424738916e-05,-0.000247985435825784,4.75211270421702e-05
2,"static_gaussian",1,"No tail copula",0.00277679985414032,0.0064277645704045,0.00373517639508773,0.75,0.0112792596064411,0.00277048398627318,0.0064177371977221,0.00374446262535641,6.31586786713689e-06,1.00273726823964e-05,-9.2862302686742e-06
2,"static_gaussian",1,"Static dependence",0.00277891202034465,0.00643509755528524,0.00371671047220142,0.744791666666667,0.0112090644285931,0.00277048398627318,0.0064177371977221,0.00374446262535641,8.42803407147047e-06,1.73603575631363e-05,-2.77521531549829e-05
2,"static_gaussian",1,"Rolling dependence",0.00277917016746794,0.00644132077905488,0.00377462635810141,0.757161458333333,0.0114533458065113,0.00277048398627318,0.0064177371977221,0.00374446262535641,8.68618119476139e-06,2.35835813327803e-05,3.01637327449994e-05
2,"static_gaussian",1,"Independent marginals",0.00278085523670221,0.00649485394908939,0.00400302228549813,0.7421875,0.0112170747067417,0.00277048398627318,0.0064177371977221,0.00374446262535641,1.03712504290311e-05,7.71167513672856e-05,0.000258559660141721
2,"static_gaussian",1,"Equal weights",0.00276938720542524,0.006420764966551,0.00378525270754268,0.770182291666667,0.0117670622114331,0.00277048398627318,0.0064177371977221,0.00374446262535641,-1.09678084794654e-06,3.02776882889471e-06,4.0790082186271e-05
2,"static_gaussian",1,"ARIMA independent",0.00278257170179214,0.00651479716007983,0.00414778471731985,0.796223958333333,0.0123906824644993,0.00277048398627318,0.0064177371977221,0.00374446262535641,1.20877155189601e-05,9.70599623577239e-05,0.000403322091963439
2,"static_gaussian",1,"Bootstrap independent",0.00278409280442589,0.00651209350159957,0.00417035809663044,0.784505208333333,0.0123419646677035,0.00277048398627318,0.0064177371977221,0.00374446262535641,1.36088181527023e-05,9.4356303877466e-05,0.000425895471274032
2,"static_gaussian",1,"Gaussian copula bootstrap",0.00278813557983047,0.00645452372272165,0.00369178300065853,0.768880208333333,0.0120993696538139,0.00277048398627318,0.0064177371977221,0.00374446262535641,1.76515935572897e-05,3.67865249995434e-05,-5.26796246978823e-05
2,"static_gaussian",3,"No tail copula",0.0052489177388669,0.0121426657969235,0.00684246759841451,0.748046875,0.0201186030793604,0.00516107709992845,0.0119907038730513,0.00693106556667963,8.78406389384573e-05,0.000151961923872204,-8.85979682651158e-05
2,"static_gaussian",3,"Static dependence",0.00522802303345155,0.012094201965628,0.00689803489853147,0.746744791666667,0.0202650595361823,0.00516107709992845,0.0119907038730513,0.00693106556667963,6.69459335231057e-05,0.000103498092576733,-3.30306681481521e-05
2,"static_gaussian",3,"Rolling dependence",0.00533460842219271,0.0123177381382205,0.00693908365269814,0.743489583333333,0.0202577460580342,0.00516107709992845,0.0119907038730513,0.00693106556667963,0.000173531322264261,0.000327034265169291,8.01808601851809e-06
2,"static_gaussian",3,"Independent marginals",0.0052029857411353,0.0121458606445017,0.00806231127932397,0.758463541666667,0.0206965451806029,0.00516107709992845,0.0119907038730513,0.00693106556667963,4.19086412068578e-05,0.000155156771450471,0.00113124571264434
2,"static_gaussian",3,"Equal weights",0.00505877751926092,0.0117230423457211,0.00690749393763255,0.791666666666667,0.0221172244299777,0.00516107709992845,0.0119907038730513,0.00693106556667963,-0.000102299580667531,-0.000267661527330198,-2.35716290470766e-05
2,"static_gaussian",3,"ARIMA independent",0.00487572455077719,0.0113993160823622,0.00736807285925258,0.772786458333333,0.0207619038767848,0.00516107709992845,0.0119907038730513,0.00693106556667963,-0.000285352549151253,-0.000591387790689036,0.000437007292572952
2,"static_gaussian",3,"Bootstrap independent",0.00491306649998735,0.0114698815740341,0.00783940618890406,0.836588541666667,0.0236444676472407,0.00516107709992845,0.0119907038730513,0.00693106556667963,-0.000248010599941099,-0.000520822299017138,0.000908340622224431
2,"static_gaussian",3,"Gaussian copula bootstrap",0.00490257488629259,0.0113365635234885,0.00689005698752518,0.819010416666667,0.02268279436285,0.00516107709992845,0.0119907038730513,0.00693106556667963,-0.000258502213635858,-0.000654140349562744,-4.10085791544496e-05
2,"static_gaussian",6,"No tail copula",0.0068776586814986,0.0159967467416812,0.010037154797371,0.869140625,0.0358387876571971,0.00694968386499334,0.0161508015161266,0.00987644662446722,-7.2025183494741e-05,-0.000154054774445394,0.000160708172903734
2,"static_gaussian",6,"Static dependence",0.00683397147269759,0.0158703736016578,0.00974254070935126,0.860677083333333,0.0352704461102718,0.00694968386499334,0.0161508015161266,0.00987644662446722,-0.00011571239229575,-0.000280427914468796,-0.000133905915115959
2,"static_gaussian",6,"Rolling dependence",0.00693319056255608,0.0161186555037408,0.00983965645049505,0.840494791666667,0.0347961697051175,0.00694968386499334,0.0161508015161266,0.00987644662446722,-1.64933024372673e-05,-3.21460123857524e-05,-3.67901739721632e-05
2,"static_gaussian",6,"Independent marginals",0.00688486504681959,0.0161737205662901,0.0124828670128929,0.839192708333333,0.0345051984103115,0.00694968386499334,0.0161508015161266,0.00987644662446722,-6.48188181737487e-05,2.2919050163512e-05,0.00260642038842569
2,"static_gaussian",6,"Equal weights",0.00693273764930417,0.0160770025661832,0.00978390560371881,0.840494791666667,0.0351629902268375,0.00694968386499334,0.0161508015161266,0.00987644662446722,-1.694621568917e-05,-7.37989499433531e-05,-9.25410207484045e-05
2,"static_gaussian",6,"ARIMA independent",0.00679845753837441,0.015976193979184,0.0125094611396239,0.877604166666667,0.0360485095558651,0.00694968386499334,0.0161508015161266,0.00987644662446722,-0.000151226326618932,-0.000174607536942612,0.0026330145151567
2,"static_gaussian",6,"Bootstrap independent",0.0067778390154548,0.0157801558547809,0.0117279856641013,0.83203125,0.03337377122974,0.00694968386499334,0.0161508015161266,0.00987644662446722,-0.000171844849538545,-0.00037064566134571,0.00185153903963408
2,"static_gaussian",6,"Gaussian copula bootstrap",0.00675769324852143,0.0156388772890438,0.00977572915966629,0.834635416666667,0.0334996455736062,0.00694968386499334,0.0161508015161266,0.00987644662446722,-0.000191990616471913,-0.000511924227082808,-0.000100717464800931
20,"break_correlation",1,"No tail copula",0.00481528735198189,0.0107600436233802,0.00678279290304772,0.762369791666667,0.0207426584057886,0.00471322196214481,0.0105749527079671,0.00652941566849965,0.000102065389837079,0.000185090915413147,0.000253377234548066
20,"break_correlation",1,"Static dependence",0.00471944838696524,0.0105474063958767,0.00663468069548176,0.81640625,0.0220653457576989,0.00471322196214481,0.0105749527079671,0.00652941566849965,6.22642482042603e-06,-2.75463120903863e-05,0.000105265026982113
20,"break_correlation",1,"Rolling dependence",0.00476858623293889,0.0105835884846557,0.00478575379524653,0.76953125,0.0202822633972383,0.00471322196214481,0.0105749527079671,0.00652941566849965,5.53642707940812e-05,8.63577668859875e-06,-0.00174366187325312
20,"break_correlation",1,"Independent marginals",0.00470500296782131,0.0107510310159839,0.00861453346821879,0.762369791666667,0.0199374162894159,0.00471322196214481,0.0105749527079671,0.00652941566849965,-8.21899432350542e-06,0.000176078308016801,0.00208511779971914
20,"break_correlation",1,"Equal weights",0.00473696640514418,0.0106119409552421,0.00603686603574974,0.766927083333333,0.0207762814115354,0.00471322196214481,0.0105749527079671,0.00652941566849965,2.37444429993672e-05,3.6988247275058e-05,-0.000492549632749907
20,"break_correlation",1,"ARIMA independent",0.00454866365745947,0.010323765836867,0.00501371290571277,0.619140625,0.0138978283625138,0.00471322196214481,0.0105749527079671,0.00652941566849965,-0.00016455830468534,-0.000251186871100107,-0.00151570276278688
20,"break_correlation",1,"Bootstrap independent",0.00450508378883301,0.0101445007430888,0.00494337822122211,0.591145833333333,0.0131572601362602,0.00471322196214481,0.0105749527079671,0.00652941566849965,-0.000208138173311801,-0.000430451964878292,-0.00158603744727754
20,"break_correlation",1,"Gaussian copula bootstrap",0.00449280454818473,0.00997057700795646,0.0044656276006292,0.59375,0.0131115222724647,0.00471322196214481,0.0105749527079671,0.00652941566849965,-0.000220417413960085,-0.000604375700010625,-0.00206378806787045
20,"break_correlation",3,"No tail copula",0.00916346262647872,0.0208632556656475,0.0105676401998539,0.660807291666667,0.0298149249389221,0.00913824931282995,0.0208403251129757,0.0100689333354338,2.52133136487715e-05,2.29305526718536e-05,0.000498706864420098
20,"break_correlation",3,"Static dependence",0.00904595528752769,0.0207054732511301,0.010764833388062,0.689453125,0.0320804829133822,0.00913824931282995,0.0208403251129757,0.0100689333354338,-9.22940253022617e-05,-0.000134851861845576,0.000695900052628148
20,"break_correlation",3,"Rolling dependence",0.009240269807496,0.0209188912653106,0.00957637465493638,0.645182291666667,0.0299665818296416,0.00913824931282995,0.0208403251129757,0.0100689333354338,0.000102020494666058,7.85661523349628e-05,-0.000492558680497433
20,"break_correlation",3,"Independent marginals",0.0090216931115852,0.0208504435909184,0.0131140976495612,0.669270833333333,0.0308834361282793,0.00913824931282995,0.0208403251129757,0.0100689333354338,-0.000116556201244745,1.0118477942779e-05,0.00304516431412742
20,"break_correlation",3,"Equal weights",0.00819039891332785,0.018223366889534,0.00790997230687118,0.700520833333333,0.030398181585544,0.00913824931282995,0.0208403251129757,0.0100689333354338,-0.000947850399502098,-0.00261695822344165,-0.00215896102856263
20,"break_correlation",3,"ARIMA independent",0.00793331845216852,0.0179297646414249,0.00863175499650021,0.636067708333333,0.0242273803997077,0.00913824931282995,0.0208403251129757,0.0100689333354338,-0.00120493086066143,-0.00291056047155074,-0.0014371783389336
20,"break_correlation",3,"Bootstrap independent",0.00817832918633571,0.0182516178953459,0.00786835804574005,0.612630208333333,0.0232184992416278,0.00913824931282995,0.0208403251129757,0.0100689333354338,-0.00095992012649424,-0.00258870721762974,-0.00220057528969376
20,"break_correlation",3,"Gaussian copula bootstrap",0.00817598017294572,0.0180349377241393,0.00747931535315979,0.5859375,0.0222058980321192,0.00913824931282995,0.0208403251129757,0.0100689333354338,-0.000962269139884231,-0.00280538738883637,-0.00258961798227402
20,"break_correlation",6,"No tail copula",0.0118476019042445,0.0264518071231589,0.011893902319151,0.684895833333333,0.0441765946731588,0.0117044181409016,0.0262211405258485,0.011765968862498,0.000143183763342917,0.000230666597310417,0.000127933456652985
20,"break_correlation",6,"Static dependence",0.0119226615832671,0.0266673586833007,0.0119116959223158,0.680989583333333,0.0460832722212473,0.0117044181409016,0.0262211405258485,0.011765968862498,0.000218243442365547,0.00044621815745223,0.00014572705981776
20,"break_correlation",6,"Rolling dependence",0.0118826969276195,0.0265497565133973,0.0115792983185444,0.659505208333333,0.0421338139974307,0.0117044181409016,0.0262211405258485,0.011765968862498,0.000178278786717915,0.000328615987548894,-0.000186670543953688
20,"break_correlation",6,"Independent marginals",0.0118596655277476,0.0269891327649121,0.0153432575625212,0.688151041666667,0.0441172517984878,0.0117044181409016,0.0262211405258485,0.011765968862498,0.000155247386846,0.000767992239063681,0.00357728870002313
20,"break_correlation",6,"Equal weights",0.0122415627117485,0.0273491709538915,0.0135053466091505,0.69140625,0.0497422335967449,0.0117044181409016,0.0262211405258485,0.011765968862498,0.000537144570846962,0.00112803042804308,0.00173937774665249
20,"break_correlation",6,"ARIMA independent",0.0114552792522966,0.0264661322141056,0.0129065747943722,0.603515625,0.0326211846014405,0.0117044181409016,0.0262211405258485,0.011765968862498,-0.000249138888605034,0.000244991688257173,0.00114060593187418
20,"break_correlation",6,"Bootstrap independent",0.0117064298709959,0.0260182556363022,0.0109136924241185,0.517578125,0.027152228959211,0.0117044181409016,0.0262211405258485,0.011765968862498,2.01173009426771e-06,-0.000202884889546298,-0.000852276438379509
20,"break_correlation",6,"Gaussian copula bootstrap",0.0117431115660063,0.0259269356068078,0.0117905298248214,0.503255208333333,0.0257612711009345,0.0117044181409016,0.0262211405258485,0.011765968862498,3.86934251046956e-05,-0.000294204919040687,2.4560962323384e-05
20,"independent_series",1,"No tail copula",0.0032474090664801,0.00776352708342781,0.00615928560646137,0.807291666666667,0.0145722773863356,0.00326042923189157,0.0077912079738506,0.00614061672589102,-1.30201654114682e-05,-2.76808904227923e-05,1.86688805703548e-05
20,"independent_series",1,"Static dependence",0.00325931927061014,0.00777617417879162,0.00615468342862424,0.79296875,0.0143596857776377,0.00326042923189157,0.0077912079738506,0.00614061672589102,-1.10996128142729e-06,-1.50337950589876e-05,1.40667027332215e-05
20,"independent_series",1,"Rolling dependence",0.00325340618868612,0.00777692480956122,0.00618152427751899,0.7890625,0.0140845596932856,0.00326042923189157,0.0077912079738506,0.00614061672589102,-7.0230432054506e-06,-1.42831642893819e-05,4.09075516279731e-05
20,"independent_series",1,"Independent marginals",0.00323381902452136,0.00772406198363048,0.00614877592914551,0.807291666666667,0.01469042402152,0.00326042923189157,0.0077912079738506,0.00614061672589102,-2.66102073702076e-05,-6.71459902201197e-05,8.1592032544946e-06
20,"independent_series",1,"Equal weights",0.00324236879794513,0.0077279736253486,0.00615622823924254,0.844401041666667,0.0156538644785874,0.00326042923189157,0.0077912079738506,0.00614061672589102,-1.80604339464325e-05,-6.32343485020012e-05,1.56115133515258e-05
20,"independent_series",1,"ARIMA independent",0.00323824843525266,0.00772887926425569,0.0061263053789874,0.8125,0.0148764660588889,0.00326042923189157,0.0077912079738506,0.00614061672589102,-2.21807966389077e-05,-6.23287095949119e-05,-1.43113469036208e-05
20,"independent_series",1,"Bootstrap independent",0.00323399805038961,0.00771286480444464,0.00612845506260485,0.801432291666667,0.0145746938773046,0.00326042923189157,0.0077912079738506,0.00614061672589102,-2.64311815019553e-05,-7.83431694059639e-05,-1.21616632861709e-05
20,"independent_series",1,"Gaussian copula bootstrap",0.00325045648307943,0.00774375098279939,0.00615092857229576,0.794921875,0.0144591532381866,0.00326042923189157,0.0077912079738506,0.00614061672589102,-9.97274881213645e-06,-4.74569910512181e-05,1.03118464047369e-05
20,"independent_series",3,"No tail copula",0.00595152431020448,0.0142244572677906,0.0101865493616558,0.785807291666667,0.0254214251103183,0.00586016068710543,0.0140163825728942,0.0102038906343319,9.13636230990477e-05,0.000208074694896348,-1.73412726761791e-05
20,"independent_series",3,"Static dependence",0.00591464946997335,0.0140932630363874,0.0101577529115824,0.782552083333333,0.0249020679106821,0.00586016068710543,0.0140163825728942,0.0102038906343319,5.44887828679208e-05,7.68804634931411e-05,-4.61377227495962e-05
20,"independent_series",3,"Rolling dependence",0.00585834200750025,0.0139976713392307,0.0100897593250202,0.800130208333333,0.0257371090948372,0.00586016068710543,0.0140163825728942,0.0102038906343319,-1.81867960518268e-06,-1.87112336634924e-05,-0.000114131309311797
20,"independent_series",3,"Independent marginals",0.00582996350463921,0.0139158857496143,0.0101289783657893,0.798177083333333,0.0258842501001114,0.00586016068710543,0.0140163825728942,0.0102038906343319,-3.01971824662184e-05,-0.000100496823279951,-7.49122685426134e-05
20,"independent_series",3,"Equal weights",0.00562146858953886,0.0134418068016407,0.0101408982606847,0.819661458333333,0.0262532027796675,0.00586016068710543,0.0140163825728942,0.0102038906343319,-0.000238692097566571,-0.000574575771253534,-6.29923736472065e-05
20,"independent_series",3,"ARIMA independent",0.00544831815231347,0.0129957093544978,0.0100139176262919,0.828776041666667,0.0260467192909577,0.00586016068710543,0.0140163825728942,0.0102038906343319,-0.000411842534791962,-0.00102067321839645,-0.000189973008040091
20,"independent_series",3,"Bootstrap independent",0.00547239389796096,0.0130518245701355,0.00995155436739098,0.841796875,0.0273289128965633,0.00586016068710543,0.0140163825728942,0.0102038906343319,-0.000387766789144472,-0.000964558002758773,-0.000252336266940972
20,"independent_series",3,"Gaussian copula bootstrap",0.00545246037491803,0.0129996598298055,0.00991405886232293,0.829427083333333,0.0258591165228524,0.00586016068710543,0.0140163825728942,0.0102038906343319,-0.000407700312187399,-0.0010167227430887,-0.000289831772009017
20,"independent_series",6,"No tail copula",0.00800042873035669,0.0188074598512986,0.0147842740659111,0.757161458333333,0.0334156509308244,0.00809427398532867,0.0190246347080507,0.0149155161737021,-9.38452549719814e-05,-0.000217174856752121,-0.000131242107790966
20,"independent_series",6,"Static dependence",0.00808440194577128,0.0190254225483612,0.0147666298450929,0.784505208333333,0.0357388657733825,0.00809427398532867,0.0190246347080507,0.0149155161737021,-9.87203955739487e-06,7.8784031056281e-07,-0.000148886328609169
20,"independent_series",6,"Rolling dependence",0.00816112032366399,0.0191617012818299,0.0148675612203054,0.779947916666667,0.0361938055011354,0.00809427398532867,0.0190246347080507,0.0149155161737021,6.68463383353135e-05,0.000137066573779258,-4.79549533966613e-05
20,"independent_series",6,"Independent marginals",0.00807166794758518,0.0190053029316226,0.0150443917261059,0.770833333333333,0.0347255879391118,0.00809427398532867,0.0190246347080507,0.0149155161737021,-2.2606037743492e-05,-1.93317764280963e-05,0.000128875552403814
20,"independent_series",6,"Equal weights",0.00811112945913066,0.019126099766969,0.0148926692235041,0.790364583333333,0.0361237299528655,0.00809427398532867,0.0190246347080507,0.0149155161737021,1.68554738019886e-05,0.000101465058918341,-2.2846950197955e-05
20,"independent_series",6,"ARIMA independent",0.00793762511643516,0.0187657141660348,0.0148758011025655,0.76953125,0.0338900618599425,0.00809427398532867,0.0190246347080507,0.0149155161737021,-0.000156648868893517,-0.000258920542015921,-3.97150711365906e-05
20,"independent_series",6,"Bootstrap independent",0.00811701102676292,0.0189595609709809,0.0148609157976618,0.74609375,0.0343719455805761,0.00809427398532867,0.0190246347080507,0.0149155161737021,2.2737041434252e-05,-6.50737370697478e-05,-5.46003760402546e-05
20,"independent_series",6,"Gaussian copula bootstrap",0.00805692293208464,0.0188449681716985,0.0148606465592291,0.818359375,0.0391263779856559,0.00809427398532867,0.0190246347080507,0.0149155161737021,-3.73510532440269e-05,-0.000179666536352135,-5.48696144730132e-05
20,"regime_heavy_tail",1,"No tail copula",0.00180412501139268,0.00421554605948661,0.00310053146654709,0.856770833333333,0.00814722243690014,0.00183504216612925,0.00426754151391118,0.00308589392836164,-3.09171547365759e-05,-5.19954544245691e-05,1.46375381854503e-05
20,"regime_heavy_tail",1,"Static dependence",0.00183455540182781,0.00425001324483826,0.00313619713513,0.848958333333333,0.00794946908353887,0.00183504216612925,0.00426754151391118,0.00308589392836164,-4.86764301444679e-07,-1.75282690729186e-05,5.03032067683535e-05
20,"regime_heavy_tail",1,"Rolling dependence",0.00181213351553403,0.00419982016913211,0.00317691533028078,0.845052083333333,0.00771981008053953,0.00183504216612925,0.00426754151391118,0.00308589392836164,-2.29086505952247e-05,-6.77213447790696e-05,9.1021401919137e-05
20,"regime_heavy_tail",1,"Independent marginals",0.0018170482305718,0.0042681428546546,0.00373736612703489,0.846354166666667,0.00781668317209278,0.00183504216612925,0.00426754151391118,0.00308589392836164,-1.79939355574501e-05,6.01340743423308e-07,0.000651472198673251
20,"regime_heavy_tail",1,"Equal weights",0.00181664777782482,0.0042377245825795,0.00321784402651199,0.877604166666667,0.00864090593336212,0.00183504216612925,0.00426754151391118,0.00308589392836164,-1.83943883044324e-05,-2.98169313316752e-05,0.000131950098150345
20,"regime_heavy_tail",1,"ARIMA independent",0.0018968708822467,0.00444222496001928,0.00494626496031061,0.918619791666667,0.0109065353581851,0.00183504216612925,0.00426754151391118,0.00308589392836164,6.1828716117451e-05,0.000174683446108099,0.00186037103194896
20,"regime_heavy_tail",1,"Bootstrap independent",0.00179046010050105,0.00424487667361597,0.00396062290383768,0.85546875,0.00837150266635301,0.00183504216612925,0.00426754151391118,0.00308589392836164,-4.45820656282054e-05,-2.26648402952062e-05,0.000874728975476034
20,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00178910052198235,0.00418170387681693,0.00317857362537951,0.842447916666667,0.00777595867630871,0.00183504216612925,0.00426754151391118,0.00308589392836164,-4.59416441469002e-05,-8.58376370942507e-05,9.26796970178714e-05
20,"regime_heavy_tail",3,"No tail copula",0.00481253430865209,0.0109064316515741,0.00738819952598094,0.795572916666667,0.0166540869998995,0.0046847232735819,0.0106389849266781,0.00723075394079548,0.000127811035070181,0.00026744672489604,0.00015744558518546
20,"regime_heavy_tail",3,"Static dependence",0.00470624134515756,0.0106803264841531,0.00730533932969565,0.786458333333333,0.0159213675214646,0.0046847232735819,0.0106389849266781,0.00723075394079548,2.15180715756585e-05,4.1341557474997e-05,7.45853889001728e-05
20,"regime_heavy_tail",3,"Rolling dependence",0.00465935882739704,0.0106183866664343,0.00781867994495928,0.809244791666667,0.0171694502450266,0.0046847232735819,0.0106389849266781,0.00723075394079548,-2.5364446184865e-05,-2.05982602437954e-05,0.000587926004163804
20,"regime_heavy_tail",3,"Independent marginals",0.00479839092545816,0.0110483957027204,0.0090439500201349,0.80078125,0.0167974817819223,0.0046847232735819,0.0106389849266781,0.00723075394079548,0.000113667651876256,0.000409410776042382,0.00181319607933942
20,"regime_heavy_tail",3,"Equal weights",0.00471789245027379,0.0108274054088257,0.00865756130786687,0.900390625,0.0241423703215008,0.0046847232735819,0.0106389849266781,0.00723075394079548,3.3169176691889e-05,0.000188420482147626,0.00142680736707139
20,"regime_heavy_tail",3,"ARIMA independent",0.00524139414148531,0.0124422462793844,0.0221900047260269,0.934895833333333,0.035033981065979,0.0046847232735819,0.0106389849266781,0.00723075394079548,0.000556670867903408,0.00180326135270635,0.0149592507852314
20,"regime_heavy_tail",3,"Bootstrap independent",0.00459853315775884,0.0108351783238954,0.0112544019550058,0.838541666666667,0.0191678931479864,0.0046847232735819,0.0106389849266781,0.00723075394079548,-8.61901158230602e-05,0.00019619339721738,0.0040236480142103
20,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0046625006481163,0.0107528529582403,0.00844425703021354,0.817708333333333,0.0192314541318726,0.0046847232735819,0.0106389849266781,0.00723075394079548,-2.22226254656009e-05,0.000113868031562226,0.00121350308941806
20,"regime_heavy_tail",6,"No tail copula",0.00708847358326397,0.0160749241693999,0.00959267272600526,0.86328125,0.0343158492712492,0.00705092916995074,0.0159594028136067,0.00997868846222623,3.75444133132305e-05,0.000115521355793177,-0.000386015736220973
20,"regime_heavy_tail",6,"Static dependence",0.00711499461672602,0.016092590889404,0.00994811012738336,0.869791666666667,0.0347447178590218,0.00705092916995074,0.0159594028136067,0.00997868846222623,6.40654467752785e-05,0.000133188075797253,-3.05783348428738e-05
20,"regime_heavy_tail",6,"Rolling dependence",0.00713124795630216,0.0161106689528914,0.00967215336899424,0.87109375,0.0362970748746275,0.00705092916995074,0.0159594028136067,0.00997868846222623,8.03187863514234e-05,0.000151266139284706,-0.00030653509323199
20,"regime_heavy_tail",6,"Independent marginals",0.00724076198487204,0.0166807908040391,0.0171688903968561,0.860026041666667,0.0345166528626611,0.00705092916995074,0.0159594028136067,0.00997868846222623,0.000189832814921301,0.000721387990432403,0.00719020193462982
20,"regime_heavy_tail",6,"Equal weights",0.00683435831171513,0.0154769250828982,0.00990770998904263,0.87890625,0.0369942888144572,0.00705092916995074,0.0159594028136067,0.00997868846222623,-0.000216570858235609,-0.000482477730708549,-7.0978473183601e-05
20,"regime_heavy_tail",6,"ARIMA independent",0.00689637714805219,0.0159439171611477,0.0162636650449601,0.86328125,0.0336216799805168,0.00705092916995074,0.0159594028136067,0.00997868846222623,-0.000154552021898554,-1.54856524590651e-05,0.00628497658273391
20,"regime_heavy_tail",6,"Bootstrap independent",0.00677580729734225,0.0157169334502307,0.0156138336479714,0.849609375,0.0339109447668454,0.00705092916995074,0.0159594028136067,0.00997868846222623,-0.00027512187260849,-0.000242469363376064,0.00563514518574515
20,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00672195244830565,0.0152599874716297,0.00943694967079574,0.846354166666667,0.0334225759756985,0.00705092916995074,0.0159594028136067,0.00997868846222623,-0.000328976721645086,-0.00069941534197707,-0.000541738791430491
20,"static_gaussian",1,"No tail copula",0.00277352608786255,0.00641908627607249,0.00377307594087435,0.793619791666667,0.0126333850432926,0.00278394678188151,0.00644252108532568,0.0037963328773102,-1.04206940189648e-05,-2.34348092531906e-05,-2.32569364358504e-05
20,"static_gaussian",1,"Static dependence",0.00279281008866489,0.00645892458395834,0.00379018590014655,0.798828125,0.0128622033440171,0.00278394678188151,0.00644252108532568,0.0037963328773102,8.86330678338257e-06,1.6403498632662e-05,-6.14697716364585e-06
20,"static_gaussian",1,"Rolling dependence",0.00279034317195826,0.00645195148736441,0.00380222775643739,0.792317708333333,0.0126613061448544,0.00278394678188151,0.00644252108532568,0.0037963328773102,6.39639007675094e-06,9.43040203873514e-06,5.89487912718793e-06
20,"static_gaussian",1,"Independent marginals",0.00278903308636728,0.00650960356977631,0.00427672364247343,0.780598958333333,0.0123951642744138,0.00278394678188151,0.00644252108532568,0.0037963328773102,5.08630448577173e-06,6.70824844506311e-05,0.000480390765163228
20,"static_gaussian",1,"Equal weights",0.0028701827422145,0.00665188086605592,0.00385931842444427,0.79296875,0.0133981845634616,0.00278394678188151,0.00644252108532568,0.0037963328773102,8.62359603329937e-05,0.000209359780730244,6.29855471340674e-05
20,"static_gaussian",1,"ARIMA independent",0.00276877954223579,0.00646686345913632,0.0042140786101692,0.789713541666667,0.0124130879305305,0.00278394678188151,0.00644252108532568,0.0037963328773102,-1.51672396457238e-05,2.4342373810644e-05,0.000417745732859004
20,"static_gaussian",1,"Bootstrap independent",0.00277430784215591,0.00647693207048687,0.00409850984960098,0.787109375,0.0122960168954484,0.00278394678188151,0.00644252108532568,0.0037963328773102,-9.6389397256022e-06,3.44109851611908e-05,0.000302176972290776
20,"static_gaussian",1,"Gaussian copula bootstrap",0.00276966082795459,0.00639950671219768,0.00380594012726426,0.786458333333333,0.0123109704810926,0.00278394678188151,0.00644252108532568,0.0037963328773102,-1.4285953926922e-05,-4.30143731279991e-05,9.60724995405704e-06
20,"static_gaussian",3,"No tail copula",0.00478522735827566,0.0110310474869555,0.0065289414641496,0.73828125,0.0192949141779236,0.00478439289822541,0.0110510822851998,0.00642153281326604,8.34460050249536e-07,-2.00347982443009e-05,0.000107408650883564
20,"static_gaussian",3,"Static dependence",0.00478791764517325,0.0110382863526021,0.00636280739288257,0.740885416666667,0.0193071895405496,0.00478439289822541,0.0110510822851998,0.00642153281326604,3.52474694783646e-06,-1.27959325976947e-05,-5.87254203834701e-05
20,"static_gaussian",3,"Rolling dependence",0.00478935163304919,0.011029271374988,0.00640602226104593,0.748697916666667,0.0197418895038036,0.00478439289822541,0.0110510822851998,0.00642153281326604,4.95873482377236e-06,-2.18109102117104e-05,-1.55105522201054e-05
20,"static_gaussian",3,"Independent marginals",0.00478969241061619,0.0111314653067985,0.00701783337139032,0.742838541666667,0.0195852954597802,0.00478439289822541,0.0110510822851998,0.00642153281326604,5.29951239077158e-06,8.03830215987712e-05,0.000596300558124282
20,"static_gaussian",3,"Equal weights",0.00477708106412929,0.0110673213891219,0.00662787587683869,0.774739583333333,0.020505049172784,0.00478439289822541,0.0110510822851998,0.00642153281326604,-7.31183409612667e-06,1.62391039221117e-05,0.000206343063572658
20,"static_gaussian",3,"ARIMA independent",0.00478980284225528,0.0111389847629658,0.0071429914007218,0.762369791666667,0.0202801595316212,0.00478439289822541,0.0110510822851998,0.00642153281326604,5.40994402986605e-06,8.79024777660029e-05,0.000721458587455761
20,"static_gaussian",3,"Bootstrap independent",0.00477738413111499,0.0110615225498539,0.00683650552334517,0.732421875,0.0188199310802774,0.00478439289822541,0.0110510822851998,0.00642153281326604,-7.00876711042832e-06,1.04402646541688e-05,0.000414972710079134
20,"static_gaussian",3,"Gaussian copula bootstrap",0.00482147743629269,0.0110394983592085,0.00631874863741361,0.724609375,0.0186500161237374,0.00478439289822541,0.0110510822851998,0.00642153281326604,3.70845380672728e-05,-1.15839259912584e-05,-0.000102784175852431
20,"static_gaussian",6,"No tail copula",0.00701618701684246,0.0162874886134595,0.00994663800101683,0.770182291666667,0.0302180799966381,0.0070104845317581,0.016312416498924,0.0098735356955709,5.70248508436223e-06,-2.49278854644389e-05,7.31023054459292e-05
20,"static_gaussian",6,"Static dependence",0.00699658734065228,0.0163050631033998,0.00982109327864778,0.763020833333333,0.0300586034415587,0.0070104845317581,0.016312416498924,0.0098735356955709,-1.3897191105814e-05,-7.35339552418099e-06,-5.24424169231243e-05
20,"static_gaussian",6,"Rolling dependence",0.00699936649454775,0.0163343936420034,0.00977365935415784,0.759765625,0.0302244796294365,0.0070104845317581,0.016312416498924,0.0098735356955709,-1.11180372103468e-05,2.19771430794644e-05,-9.98763414130667e-05
20,"static_gaussian",6,"Independent marginals",0.0070593198713874,0.0166028540731706,0.0114557586517421,0.756510416666667,0.0297928317370757,0.0070104845317581,0.016312416498924,0.0098735356955709,4.88353396293027e-05,0.000290437574246617,0.00158222295617116
20,"static_gaussian",6,"Equal weights",0.007181524961153,0.0168138609236134,0.0102471122992299,0.746744791666667,0.0288368540391146,0.0070104845317581,0.016312416498924,0.0098735356955709,0.000171040429394904,0.000501444424689447,0.000373576603658964
20,"static_gaussian",6,"ARIMA independent",0.00736081573379888,0.0172654248250627,0.0115141546725268,0.731119791666667,0.0290607200487434,0.0070104845317581,0.016312416498924,0.0098735356955709,0.000350331202040787,0.000953008326138736,0.00164061897695585
20,"static_gaussian",6,"Bootstrap independent",0.00691035837445327,0.0161439064215831,0.0108705789911503,0.766276041666667,0.0297466242395105,0.0070104845317581,0.016312416498924,0.0098735356955709,-0.000100126157304821,-0.000168510077340856,0.000997043295579363
20,"static_gaussian",6,"Gaussian copula bootstrap",0.00689051938243548,0.0159281988143469,0.00960380752326966,0.783854166666667,0.0307021846179476,0.0070104845317581,0.016312416498924,0.0098735356955709,-0.000119965149322617,-0.000384217684577033,-0.000269728172301247
21,"break_correlation",1,"No tail copula",0.00436979846665633,0.00976408632696486,0.00478483657397101,0.723307291666667,0.0164584167497276,0.00439709912510239,0.00983563263283607,0.00476651257397006,-2.7300658446059e-05,-7.15463058712073e-05,1.83240000009551e-05
21,"break_correlation",1,"Static dependence",0.00439241283791065,0.00985850668889811,0.004855405139316,0.688151041666667,0.0155644777336955,0.00439709912510239,0.00983563263283607,0.00476651257397006,-4.68628719173855e-06,2.28740560620378e-05,8.88925653459429e-05
21,"break_correlation",1,"Rolling dependence",0.00438087860630055,0.00978223307776139,0.00475183945174052,0.702473958333333,0.015790784978175,0.00439709912510239,0.00983563263283607,0.00476651257397006,-1.62205188018461e-05,-5.33995550746815e-05,-1.46731222295318e-05
21,"break_correlation",1,"Independent marginals",0.00436799477070263,0.00995295423913384,0.00605548959706269,0.72265625,0.0165065036099919,0.00439709912510239,0.00983563263283607,0.00476651257397006,-2.91043543997642e-05,0.000117321606297771,0.00128897702309264
21,"break_correlation",1,"Equal weights",0.00439687279533942,0.00986000645236504,0.00487473568190521,0.725911458333333,0.0169260098303161,0.00439709912510239,0.00983563263283607,0.00476651257397006,-2.26329762971142e-07,2.43738195289684e-05,0.000108223107935152
21,"break_correlation",1,"ARIMA independent",0.00442976518345782,0.0100635474980171,0.00512394370152958,0.635416666666667,0.0137514081833636,0.00439709912510239,0.00983563263283607,0.00476651257397006,3.26660583554253e-05,0.000227914865181042,0.000357431127559523
21,"break_correlation",1,"Bootstrap independent",0.00449422395007131,0.0100830676547895,0.00499345307354128,0.58984375,0.0125462508578957,0.00439709912510239,0.00983563263283607,0.00476651257397006,9.71248249689201e-05,0.000247435021953431,0.000226940499571226
21,"break_correlation",1,"Gaussian copula bootstrap",0.00450794057130766,0.0100380372583329,0.00469840154546377,0.572916666666667,0.0119851630712482,0.00439709912510239,0.00983563263283607,0.00476651257397006,0.000110841446205268,0.00020240462549685,-6.8111028506285e-05
21,"break_correlation",3,"No tail copula",0.00746827001829743,0.0167166328746625,0.00815541461494669,0.787760416666667,0.0336509548228783,0.00756302318469351,0.0169044371069999,0.00794567599315914,-9.4753166396083e-05,-0.000187804232337323,0.000209738621787541
21,"break_correlation",3,"Static dependence",0.00759775971520983,0.0170071439661986,0.00839577073592768,0.747395833333333,0.0310376199371839,0.00756302318469351,0.0169044371069999,0.00794567599315914,3.47365305163111e-05,0.000102706859198703,0.000450094742768537
21,"break_correlation",3,"Rolling dependence",0.00751164106180649,0.0167935998796103,0.00795723808954562,0.774088541666667,0.0324636000109731,0.00756302318469351,0.0169044371069999,0.00794567599315914,-5.138212288702e-05,-0.000110837227389568,1.15620963864749e-05
21,"break_correlation",3,"Independent marginals",0.0075438680139763,0.0172691734186473,0.0118648024562331,0.764322916666667,0.0321607537937902,0.00756302318469351,0.0169044371069999,0.00794567599315914,-1.91551707172171e-05,0.000364736311647441,0.00391912646307392
21,"break_correlation",3,"Equal weights",0.0078284674118443,0.0175999031203466,0.00904431387906888,0.776041666666667,0.0358100987692588,0.00756302318469351,0.0169044371069999,0.00794567599315914,0.000265444227150781,0.000695466013346715,0.00109863788590974
21,"break_correlation",3,"ARIMA independent",0.00741553828886628,0.0169050323682868,0.00871426205913615,0.696614583333333,0.0257605726292346,0.00756302318469351,0.0169044371069999,0.00794567599315914,-0.000147484895827233,5.95261286946008e-07,0.000768586065977005
21,"break_correlation",3,"Bootstrap independent",0.00752560975375712,0.0169331072194031,0.00817968262035286,0.638671875,0.0229431899925658,0.00756302318469351,0.0169044371069999,0.00794567599315914,-3.74134309363968e-05,2.86701124032722e-05,0.000234006627193714
21,"break_correlation",3,"Gaussian copula bootstrap",0.00746739104755363,0.0165910276309005,0.00759352799514427,0.614583333333333,0.0215891824817267,0.00756302318469351,0.0169044371069999,0.00794567599315914,-9.56321371398889e-05,-0.000313409476099352,-0.000352147998014875
21,"break_correlation",6,"No tail copula",0.0108506217827008,0.0241749329970673,0.0110182566000665,0.649088541666667,0.0346347604381075,0.0107632547178846,0.0241501975809373,0.0109666909964521,8.73670648161504e-05,2.47354161300763e-05,5.15656036144049e-05
21,"break_correlation",6,"Static dependence",0.0109289500610696,0.0244272638433759,0.0110625305145855,0.604166666666667,0.0325017099093049,0.0107632547178846,0.0241501975809373,0.0109666909964521,0.000165695343185007,0.000277066262438661,9.58395181334098e-05
21,"break_correlation",6,"Rolling dependence",0.0108820478796345,0.0243247223467326,0.0110278945634407,0.653645833333333,0.0350681149848963,0.0107632547178846,0.0241501975809373,0.0109666909964521,0.000118793161749908,0.00017452476579528,6.12035669886168e-05
21,"break_correlation",6,"Independent marginals",0.0108330382038251,0.0244191281660866,0.0120466095756664,0.656901041666667,0.0352051702771981,0.0107632547178846,0.0241501975809373,0.0109666909964521,6.97834859404254e-05,0.00026893058514937,0.00107991857921435
21,"break_correlation",6,"Equal weights",0.0107650593603007,0.0241573431792192,0.0111120875559408,0.666015625,0.0358364081625311,0.0107632547178846,0.0241501975809373,0.0109666909964521,1.80464241604505e-06,7.1455982819657e-06,0.000145396559488723
21,"break_correlation",6,"ARIMA independent",0.0107429081071553,0.0244010717176617,0.0118564936014942,0.627604166666667,0.0326577237645464,0.0107632547178846,0.0241501975809373,0.0109666909964521,-2.03466107293482e-05,0.000250874136724429,0.000889802605042182
21,"break_correlation",6,"Bootstrap independent",0.0111276936739683,0.0248597987380824,0.0114546851490909,0.535807291666667,0.0282641197185221,0.0107632547178846,0.0241501975809373,0.0109666909964521,0.000364438956083712,0.000709601157145169,0.000487994152638798
21,"break_correlation",6,"Gaussian copula bootstrap",0.0110439615559864,0.024406275766117,0.0111548349094376,0.554036458333333,0.0285537234922394,0.0107632547178846,0.0241501975809373,0.0109666909964521,0.000280706838101767,0.000256078185179694,0.000188143912985482
21,"independent_series",1,"No tail copula",0.00360882265607176,0.00858145733655339,0.00672437335064818,0.747395833333333,0.0143957245563664,0.00359098153684536,0.00859417920067493,0.00674147891315831,1.7841119226395e-05,-1.27218641215419e-05,-1.71055625101278e-05
21,"independent_series",1,"Static dependence",0.00363291583761118,0.00869134738877735,0.00671924357402106,0.7421875,0.01445235054283,0.00359098153684536,0.00859417920067493,0.00674147891315831,4.19343007658215e-05,9.71681881024242e-05,-2.22353391372485e-05
21,"independent_series",1,"Rolling dependence",0.00362841822223187,0.00868088177709918,0.00672184383310863,0.760416666666667,0.0147055751625743,0.00359098153684536,0.00859417920067493,0.00674147891315831,3.74366853865067e-05,8.67025764242513e-05,-1.96350800496722e-05
21,"independent_series",1,"Independent marginals",0.00358793986947606,0.00855641223699331,0.00668981070879604,0.744140625,0.0142791606576146,0.00359098153684536,0.00859417920067493,0.00674147891315831,-3.04166736929748e-06,-3.77669636816187e-05,-5.16682043622627e-05
21,"independent_series",1,"Equal weights",0.00329999738096737,0.00788246792977434,0.00641526463030925,0.80859375,0.0150791642630268,0.00359098153684536,0.00859417920067493,0.00674147891315831,-0.000290984155877987,-0.000711711270900594,-0.000326214282849053
21,"independent_series",1,"ARIMA independent",0.003292307432582,0.0079108591164108,0.00629424782933287,0.777994791666667,0.0138259941533151,0.00359098153684536,0.00859417920067493,0.00674147891315831,-0.00029867410426336,-0.000683320084264128,-0.000447231083825438
21,"independent_series",1,"Bootstrap independent",0.0031572448217394,0.00754360114930654,0.00623709067047624,0.76953125,0.0128568110801781,0.00359098153684536,0.00859417920067493,0.00674147891315831,-0.000433736715105965,-0.00105057805136839,-0.000504388242682063
21,"independent_series",1,"Gaussian copula bootstrap",0.00314540217130599,0.00751414348749531,0.00624072365581433,0.79296875,0.0136208953219712,0.00359098153684536,0.00859417920067493,0.00674147891315831,-0.000445579365539374,-0.00108003571317962,-0.000500755257343978
21,"independent_series",3,"No tail copula",0.00582889637322484,0.0140094025199306,0.0111610865618875,0.783854166666667,0.0253940785634801,0.00588005337575686,0.0141433048353982,0.0112724021059228,-5.11570025320237e-05,-0.000133902315467602,-0.000111315544035376
21,"independent_series",3,"Static dependence",0.00589290571083981,0.0141211269504451,0.0111384916961741,0.783203125,0.0253693694925547,0.00588005337575686,0.0141433048353982,0.0112724021059228,1.28523350829456e-05,-2.21778849530639e-05,-0.000133910409748779
21,"independent_series",3,"Rolling dependence",0.00586098784793759,0.0140709594320061,0.0111494673012815,0.78515625,0.0250157319194554,0.00588005337575686,0.0141433048353982,0.0112724021059228,-1.90655278192739e-05,-7.23454033921007e-05,-0.00012293480464139
21,"independent_series",3,"Independent marginals",0.00589960716251974,0.0140913732487718,0.0112065885939502,0.759114583333333,0.0239617353460629,0.00588005337575686,0.0141433048353982,0.0112724021059228,1.955378676288e-05,-5.19315866263394e-05,-6.5813511972693e-05
21,"independent_series",3,"Equal weights",0.00587897211573988,0.0141186605614811,0.0112045829905173,0.792317708333333,0.0257865104732152,0.00588005337575686,0.0141433048353982,0.0112724021059228,-1.0812600169819e-06,-2.46442739170998e-05,-6.78191154055447e-05
21,"independent_series",3,"ARIMA independent",0.00586708347118932,0.0140825594776019,0.011095361067571,0.804036458333333,0.0259470721527098,0.00588005337575686,0.0141433048353982,0.0112724021059228,-1.29699045675405e-05,-6.07453577963109e-05,-0.000177041038351809
21,"independent_series",3,"Bootstrap independent",0.00583050268885736,0.0139363924585091,0.0110814652305342,0.771484375,0.0246843540925444,0.00588005337575686,0.0141433048353982,0.0112724021059228,-4.95506868994997e-05,-0.000206912376889053,-0.00019093687538861
21,"independent_series",3,"Gaussian copula bootstrap",0.00583991854131335,0.0139741850766915,0.0111036372433513,0.777994791666667,0.0253152272490888,0.00588005337575686,0.0141433048353982,0.0112724021059228,-4.0134834443515e-05,-0.000169119758706619,-0.000168764862571542
21,"independent_series",6,"No tail copula",0.00793793675654098,0.0188915518602508,0.0143698347515736,0.748697916666667,0.0319751365677299,0.00793035549919703,0.0188708587692246,0.0143753898858751,7.58125734394606e-06,2.06930910261818e-05,-5.5551343014406e-06
21,"independent_series",6,"Static dependence",0.00794066365164744,0.0189094047738387,0.0144486941608365,0.770182291666667,0.0335108837558562,0.00793035549919703,0.0188708587692246,0.0143753898858751,1.03081524504157e-05,3.85460046140353e-05,7.33042749614596e-05
21,"independent_series",6,"Rolling dependence",0.00791570018619574,0.0188458060721236,0.0144820191415723,0.740885416666667,0.0318885297137783,0.00793035549919703,0.0188708587692246,0.0143753898858751,-1.46553130012852e-05,-2.5052697101062e-05,0.000106629255697271
21,"independent_series",6,"Independent marginals",0.00790072365542497,0.0187274734594172,0.0143082531103655,0.761067708333333,0.0329308578302017,0.00793035549919703,0.0188708587692246,0.0143753898858751,-2.96318437720561e-05,-0.000143385309807474,-6.71367755096172e-05
21,"independent_series",6,"Equal weights",0.00796578466822473,0.0189472088765328,0.0144395608013471,0.762369791666667,0.0328157189079597,0.00793035549919703,0.0188708587692246,0.0143753898858751,3.54291690276998e-05,7.63501073081617e-05,6.41709154720043e-05
21,"independent_series",6,"ARIMA independent",0.00792335113623669,0.0188145117447527,0.0143331438113215,0.77734375,0.0336874304426394,0.00793035549919703,0.0188708587692246,0.0143753898858751,-7.00436296034376e-06,-5.63470244719817e-05,-4.22460745535518e-05
21,"independent_series",6,"Bootstrap independent",0.00788767891585108,0.0186935755527532,0.0143429410849125,0.799479166666667,0.0348119266686091,0.00793035549919703,0.0188708587692246,0.0143753898858751,-4.26765833459533e-05,-0.000177283216471417,-3.24488009625385e-05
21,"independent_series",6,"Gaussian copula bootstrap",0.00790593413191004,0.018744030822019,0.0146209046186497,0.803385416666667,0.0352943480208137,0.00793035549919703,0.0188708587692246,0.0143753898858751,-2.44213672869874e-05,-0.00012682794720564,0.000245514732774586
21,"regime_heavy_tail",1,"No tail copula",0.00192608161191894,0.00448905834271788,0.00324864244358363,0.865234375,0.00850114222185507,0.00192024648253673,0.00446604765231804,0.00313014078617359,5.83512938221267e-06,2.30106903998375e-05,0.000118501657410046
21,"regime_heavy_tail",1,"Static dependence",0.00190594276038377,0.00441395467998938,0.0031166681591673,0.847005208333333,0.00784029738565227,0.00192024648253673,0.00446604765231804,0.00313014078617359,-1.43037221529562e-05,-5.2092972328663e-05,-1.34726270062885e-05
21,"regime_heavy_tail",1,"Rolling dependence",0.001900542696956,0.0044005175109499,0.00323121073964119,0.857421875,0.00805119986429474,0.00192024648253673,0.00446604765231804,0.00313014078617359,-1.97037855807216e-05,-6.55301413681423e-05,0.000101069953467605
21,"regime_heavy_tail",1,"Independent marginals",0.00189785494538964,0.00447234298237535,0.0038067343917527,0.850911458333333,0.00794287842233719,0.00192024648253673,0.00446604765231804,0.00313014078617359,-2.23915371470849e-05,6.29533005730432e-06,0.000676593605579108
21,"regime_heavy_tail",1,"Equal weights",0.0019689952829428,0.0046346169499439,0.0036333130560891,0.918619791666667,0.0107911683647968,0.00192024648253673,0.00446604765231804,0.00313014078617359,4.8748800406073e-05,0.000168569297625857,0.000503172269915515
21,"regime_heavy_tail",1,"ARIMA independent",0.00210613166508216,0.00501026608045515,0.00705117897309442,0.951822916666667,0.0140362232291672,0.00192024648253673,0.00446604765231804,0.00313014078617359,0.000185885182545438,0.000544218428137109,0.00392103818692083
21,"regime_heavy_tail",1,"Bootstrap independent",0.00188110985955563,0.00451217749303782,0.0044233653729177,0.865234375,0.00831582613245366,0.00192024648253673,0.00446604765231804,0.00313014078617359,-3.91366229810931e-05,4.61298407197722e-05,0.00129322458674412
21,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00188177372701935,0.00441763234708781,0.00338253771065729,0.864583333333333,0.00808993764650199,0.00192024648253673,0.00446604765231804,0.00313014078617359,-3.84727555173714e-05,-4.84153052302322e-05,0.000252396924483707
21,"regime_heavy_tail",3,"No tail copula",0.00424068863539695,0.00976942979881897,0.00712078722471244,0.860026041666667,0.0175380948547921,0.00425871104658776,0.00976198350780127,0.00689770738738073,-1.80224111908083e-05,7.44629101769381e-06,0.000223079837331702
21,"regime_heavy_tail",3,"Static dependence",0.00427364917988749,0.00979618532587418,0.00711571727624011,0.861328125,0.0178117280826692,0.00425871104658776,0.00976198350780127,0.00689770738738073,1.49381332997262e-05,3.42018180729108e-05,0.000218009888859377
21,"regime_heavy_tail",3,"Rolling dependence",0.00423684460274332,0.00971808295759405,0.00708695369689002,0.846354166666667,0.0163829708004293,0.00425871104658776,0.00976198350780127,0.00689770738738073,-2.1866443844441e-05,-4.39005502072265e-05,0.000189246309509289
21,"regime_heavy_tail",3,"Independent marginals",0.00424536026957268,0.00996125836546661,0.00927895017961558,0.858723958333333,0.017781638130239,0.00425871104658776,0.00976198350780127,0.00689770738738073,-1.33507770150804e-05,0.000199274857665332,0.00238124279223484
21,"regime_heavy_tail",3,"Equal weights",0.00440921570225245,0.0102405395789473,0.00874546572354252,0.911458333333333,0.0253943286450058,0.00425871104658776,0.00976198350780127,0.00689770738738073,0.000150504655664682,0.000478556071146061,0.00184775833616179
21,"regime_heavy_tail",3,"ARIMA independent",0.0048802526810276,0.0115030659383539,0.01898645501128,0.938802083333333,0.0321102486964561,0.00425871104658776,0.00976198350780127,0.00689770738738073,0.000621541634439832,0.00174108243055261,0.0120887476238993
21,"regime_heavy_tail",3,"Bootstrap independent",0.00429231831060159,0.0103289387535215,0.0116046009283194,0.881510416666667,0.0215031738822153,0.00425871104658776,0.00976198350780127,0.00689770738738073,3.36072640138288e-05,0.000566955245720261,0.00470689354093867
21,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00430061929202692,0.0100082771591805,0.00791028103596635,0.877604166666667,0.0198983000046663,0.00425871104658776,0.00976198350780127,0.00689770738738073,4.19082454391588e-05,0.000246293651379242,0.00101257364858561
21,"regime_heavy_tail",6,"No tail copula",0.0076168976233774,0.0171443998066898,0.0104796575422413,0.73828125,0.0233591181906873,0.00763634978059653,0.0171914447861728,0.0103646300744038,-1.94521572191271e-05,-4.704497948297e-05,0.000115027467837529
21,"regime_heavy_tail",6,"Static dependence",0.00761874864942946,0.0171546098693332,0.0104439161866866,0.748046875,0.0240650894104086,0.00763634978059653,0.0171914447861728,0.0103646300744038,-1.76011311670684e-05,-3.68349168396523e-05,7.92861122828458e-05
21,"regime_heavy_tail",6,"Rolling dependence",0.00762225880838354,0.0171497361638605,0.010307883793728,0.740234375,0.0232699271737097,0.00763634978059653,0.0171914447861728,0.0103646300744038,-1.40909722129885e-05,-4.1708622312335e-05,-5.67462806757221e-05
21,"regime_heavy_tail",6,"Independent marginals",0.0076284582486363,0.0174035623000591,0.0116918786087715,0.749348958333333,0.0238289111516777,0.00763634978059653,0.0171914447861728,0.0103646300744038,-7.89153196022532e-06,0.000212117513886282,0.00132724853436778
21,"regime_heavy_tail",6,"Equal weights",0.00771481433022551,0.0173691798688274,0.0104149340800677,0.755859375,0.0246154741025247,0.00763634978059653,0.0171914447861728,0.0103646300744038,7.84645496289798e-05,0.000177735082654586,5.03040056639599e-05
21,"regime_heavy_tail",6,"ARIMA independent",0.00780488295022124,0.0177660918202175,0.0117281698220767,0.725911458333333,0.0241791145627414,0.00763634978059653,0.0171914447861728,0.0103646300744038,0.000168533169624709,0.000574647034044636,0.00136353974767298
21,"regime_heavy_tail",6,"Bootstrap independent",0.00774343490595288,0.0175183320544267,0.0113745582671371,0.716796875,0.0229199346661127,0.00763634978059653,0.0171914447861728,0.0103646300744038,0.000107085125356349,0.000326887268253865,0.0010099281927333
21,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.007745826723118,0.0173596013096868,0.0102503004713411,0.720052083333333,0.0230057273184964,0.00763634978059653,0.0171914447861728,0.0103646300744038,0.000109476942521475,0.000168156523513964,-0.000114329603062657
21,"static_gaussian",1,"No tail copula",0.00278478763209184,0.00648775316217114,0.00398447876713873,0.802734375,0.0128608010802433,0.00279464964267516,0.0065087204128789,0.00395745037418653,-9.86201058332655e-06,-2.09672507077629e-05,2.70283929522004e-05
21,"static_gaussian",1,"Static dependence",0.00278550844500045,0.00650026765218982,0.0039464747449653,0.794270833333333,0.0125426304155194,0.00279464964267516,0.0065087204128789,0.00395745037418653,-9.14119767470977e-06,-8.45276068908198e-06,-1.09756292212314e-05
21,"static_gaussian",1,"Rolling dependence",0.00278717626156782,0.00650530985193128,0.00402919268834605,0.804036458333333,0.0127178436471464,0.00279464964267516,0.0065087204128789,0.00395745037418653,-7.47338110734753e-06,-3.41056094761791e-06,7.17423141595184e-05
21,"static_gaussian",1,"Independent marginals",0.00278092201976281,0.00654684963183196,0.00450839565851246,0.783203125,0.0124112519026961,0.00279464964267516,0.0065087204128789,0.00395745037418653,-1.37276229123561e-05,3.81292189530575e-05,0.000550945284325928
21,"static_gaussian",1,"Equal weights",0.002776994496901,0.00646547420143944,0.00395788447057533,0.819010416666667,0.0130257114638633,0.00279464964267516,0.0065087204128789,0.00395745037418653,-1.76551457741654e-05,-4.32462114394625e-05,4.34096388794193e-07
21,"static_gaussian",1,"ARIMA independent",0.00278140922180287,0.00654582938385052,0.00445125909154719,0.797526041666667,0.012650374514876,0.00279464964267516,0.0065087204128789,0.00395745037418653,-1.32404208722943e-05,3.71089709716218e-05,0.000493808717360656
21,"static_gaussian",1,"Bootstrap independent",0.00278519294071681,0.00655191234856991,0.00455240071353856,0.791015625,0.0126215540393044,0.00279464964267516,0.0065087204128789,0.00395745037418653,-9.45670195834879e-06,4.31919356910044e-05,0.000594950339352023
21,"static_gaussian",1,"Gaussian copula bootstrap",0.00277759917322975,0.00645287231069257,0.00395453006263849,0.790364583333333,0.0124325916656132,0.00279464964267516,0.0065087204128789,0.00395745037418653,-1.70504694454107e-05,-5.58481021863287e-05,-2.92031154804692e-06
21,"static_gaussian",3,"No tail copula",0.00541559755745718,0.0126426428970071,0.00785760217505721,0.703776041666667,0.0204537161593517,0.00532569951544818,0.0124806472582609,0.00780983928386312,8.98980420090028e-05,0.0001619956387462,4.77628911940949e-05
21,"static_gaussian",3,"Static dependence",0.00541740333110841,0.0127175368347976,0.00814610400833263,0.71875,0.0210968393801426,0.00532569951544818,0.0124806472582609,0.00780983928386312,9.17038156602306e-05,0.000236889576536798,0.000336264724469509
21,"static_gaussian",3,"Rolling dependence",0.00532082909068447,0.0124290300556602,0.00780380847412443,0.733072916666667,0.0213846230389634,0.00532569951544818,0.0124806472582609,0.00780983928386312,-4.87042476370655e-06,-5.16172026006536e-05,-6.03080973868991e-06
21,"static_gaussian",3,"Independent marginals",0.00539415193802376,0.012629668488694,0.00883113226973621,0.705729166666667,0.0202503557575888,0.00532569951544818,0.0124806472582609,0.00780983928386312,6.84524225755771e-05,0.000149021230433196,0.00102129298587309
21,"static_gaussian",3,"Equal weights",0.00493218535735937,0.0115106768131099,0.00698720683114769,0.797526041666667,0.0226233895212306,0.00532569951544818,0.0124806472582609,0.00780983928386312,-0.000393514158088806,-0.000969970445150957,-0.000822632452715431
21,"static_gaussian",3,"ARIMA independent",0.00476272374370357,0.0111245936854588,0.00707081632156729,0.774739583333333,0.0205469280560889,0.00532569951544818,0.0124806472582609,0.00780983928386312,-0.000562975771744612,-0.00135605357280207,-0.000739022962295829
21,"static_gaussian",3,"Bootstrap independent",0.00477169922878716,0.0111224669419063,0.00687675537009797,0.763671875,0.0201541741650197,0.00532569951544818,0.0124806472582609,0.00780983928386312,-0.000554000286661025,-0.00135818031635454,-0.000933083913765146
21,"static_gaussian",3,"Gaussian copula bootstrap",0.00476814623001426,0.0110314762963033,0.0065341598892345,0.768880208333333,0.0200805628593827,0.00532569951544818,0.0124806472582609,0.00780983928386312,-0.000557553285433924,-0.00144917096195751,-0.00127567939462862
21,"static_gaussian",6,"No tail copula",0.0070553610379665,0.0164756491256594,0.0105211937764457,0.766927083333333,0.0297294139156434,0.00700378619977449,0.016364117218003,0.0102317273761557,5.15748381920119e-05,0.000111531907656337,0.000289466400289975
21,"static_gaussian",6,"Static dependence",0.00698563836612171,0.0162965112404335,0.0101621263738971,0.774088541666667,0.0294357977766222,0.00700378619977449,0.016364117218003,0.0102317273761557,-1.81478336527827e-05,-6.76059775694855e-05,-6.96010022586385e-05
21,"static_gaussian",6,"Rolling dependence",0.00703083093230274,0.0164688949402222,0.0101550352821465,0.751302083333333,0.0284464252250899,0.00700378619977449,0.016364117218003,0.0102317273761557,2.70447325282459e-05,0.000104777722219215,-7.66920940092515e-05
21,"static_gaussian",6,"Independent marginals",0.00704390295392215,0.0165299514410536,0.0114992384797242,0.768229166666667,0.0296927031575677,0.00700378619977449,0.016364117218003,0.0102317273761557,4.01167541476616e-05,0.000165834223050557,0.0012675111035685
21,"static_gaussian",6,"Equal weights",0.00698454686879912,0.0163444427763169,0.01029460302106,0.803385416666667,0.0322041036933302,0.00700378619977449,0.016364117218003,0.0102317273761557,-1.92393309753711e-05,-1.96744416861606e-05,6.28756449042953e-05
21,"static_gaussian",6,"ARIMA independent",0.00691317630061121,0.0162395705847006,0.011749432050687,0.807942708333333,0.031608893320305,0.00700378619977449,0.016364117218003,0.0102317273761557,-9.06098991632787e-05,-0.000124546633302452,0.00151770467453127
21,"static_gaussian",6,"Bootstrap independent",0.0069463197150983,0.0161893780442659,0.0116609320977308,0.792317708333333,0.0318020199039643,0.00700378619977449,0.016364117218003,0.0102317273761557,-5.74664846761863e-05,-0.000174739173737112,0.00142920472157505
21,"static_gaussian",6,"Gaussian copula bootstrap",0.00701273636543554,0.0161162623501523,0.0100178942681853,0.832682291666667,0.0350321223211886,0.00700378619977449,0.016364117218003,0.0102317273761557,8.95016566104974e-06,-0.000247854867850689,-0.000213833107970402
22,"break_correlation",1,"No tail copula",0.00462384076130988,0.0103268860890392,0.00459720129970094,0.72265625,0.0171786946330817,0.00461191798002442,0.0103202742557825,0.0046047894217902,1.19227812854592e-05,6.61183325663221e-06,-7.58812208925472e-06
22,"break_correlation",1,"Static dependence",0.00461815429347154,0.0103805998841585,0.00484302915657667,0.742838541666667,0.017954310227624,0.00461191798002442,0.0103202742557825,0.0046047894217902,6.2363134471213e-06,6.03256283759155e-05,0.000238239734786477
22,"break_correlation",1,"Rolling dependence",0.0046042672174801,0.0102904707821611,0.00480626681123909,0.742838541666667,0.0181595190866784,0.00461191798002442,0.0103202742557825,0.0046047894217902,-7.65076254431903e-06,-2.9803473621394e-05,0.000201477389448896
22,"break_correlation",1,"Independent marginals",0.00460398456661149,0.0104806693224964,0.00583608619452852,0.720703125,0.0172901469122263,0.00461191798002442,0.0103202742557825,0.0046047894217902,-7.93341341293052e-06,0.000160395066713883,0.00123129677273832
22,"break_correlation",1,"Equal weights",0.00460240962147922,0.0103272624682378,0.00480061699911033,0.764973958333333,0.0191185267615817,0.00461191798002442,0.0103202742557825,0.0046047894217902,-9.50835854520056e-06,6.9882124553132e-06,0.000195827577320136
22,"break_correlation",1,"ARIMA independent",0.00466422351267695,0.0105828625909585,0.00491460227787106,0.639322916666667,0.014267837516964,0.00461191798002442,0.0103202742557825,0.0046047894217902,5.23055326525261e-05,0.000262588335175937,0.000309812856080859
22,"break_correlation",1,"Bootstrap independent",0.00476996664316174,0.0107158888698002,0.00450632915480084,0.567057291666667,0.0123791944585012,0.00461191798002442,0.0103202742557825,0.0046047894217902,0.000158048663137315,0.000395614614017666,-9.84602669893619e-05
22,"break_correlation",1,"Gaussian copula bootstrap",0.00473141195868981,0.0104928958093596,0.00441305670229592,0.592447916666667,0.0130301689528616,0.00461191798002442,0.0103202742557825,0.0046047894217902,0.000119493978665389,0.000172621553577081,-0.000191732719494278
22,"break_correlation",3,"No tail copula",0.00764379255079653,0.0173224093235422,0.00946711899427777,0.705729166666667,0.0280460804364189,0.00778487313803335,0.0176160123341009,0.00972331030299208,-0.000141080587236816,-0.000293603010558668,-0.000256191308714305
22,"break_correlation",3,"Static dependence",0.00769660744942145,0.0175607219258295,0.0100844821380136,0.71484375,0.0288270714382514,0.00778487313803335,0.0176160123341009,0.00972331030299208,-8.8265688611899e-05,-5.52904082714162e-05,0.000361171835021499
22,"break_correlation",3,"Rolling dependence",0.00769859035919653,0.0174734705823846,0.00934513041051241,0.688151041666667,0.0273676172196532,0.00778487313803335,0.0176160123341009,0.00972331030299208,-8.62827788368136e-05,-0.000142541751716258,-0.000378179892479668
22,"break_correlation",3,"Independent marginals",0.00769506603902349,0.0176943272425524,0.0120066143274419,0.704427083333333,0.0281533894277019,0.00778487313803335,0.0176160123341009,0.00972331030299208,-8.98070990098575e-05,7.83149084515496e-05,0.00228330402444983
22,"break_correlation",3,"Equal weights",0.00729209701624418,0.0164820170118221,0.00876771337275686,0.717447916666667,0.0284853364085192,0.00778487313803335,0.0176160123341009,0.00972331030299208,-0.000492776121789168,-0.00113399532227879,-0.000955596930235215
22,"break_correlation",3,"ARIMA independent",0.00769473310113268,0.0175432436000201,0.00838629661041427,0.580729166666667,0.0208462680911716,0.00778487313803335,0.0176160123341009,0.00972331030299208,-9.01400369006647e-05,-7.27687340807727e-05,-0.00133701369257781
22,"break_correlation",3,"Bootstrap independent",0.00768717094698727,0.0173274078744762,0.00807252097467059,0.571614583333333,0.0204220696791336,0.00778487313803335,0.0176160123341009,0.00972331030299208,-9.7702191046079e-05,-0.000288604459624663,-0.00165078932832148
22,"break_correlation",3,"Gaussian copula bootstrap",0.00767841283252533,0.0171354107589999,0.00789410641779794,0.569010416666667,0.0203235465383514,0.00778487313803335,0.0176160123341009,0.00972331030299208,-0.000106460305508017,-0.00048060157510095,-0.00182920388519413
22,"break_correlation",6,"No tail copula",0.0116511238271643,0.02596604739785,0.0107279771602693,0.546223958333333,0.0306412521749901,0.0115844223283877,0.0258513183243195,0.0107551714464555,6.67014987765675e-05,0.000114729073530544,-2.71942861862183e-05
22,"break_correlation",6,"Static dependence",0.0115980559845936,0.0259722029239423,0.0110707599080217,0.572916666666667,0.0330045636654962,0.0115844223283877,0.0258513183243195,0.0107551714464555,1.3633656205948e-05,0.000120884599622829,0.000315588461566256
22,"break_correlation",6,"Rolling dependence",0.0115760610164744,0.0259447073926213,0.010740609087316,0.557291666666667,0.0309463574938912,0.0115844223283877,0.0258513183243195,0.0107551714464555,-8.36131191329914e-06,9.33890683018426e-05,-1.45623591394708e-05
22,"break_correlation",6,"Independent marginals",0.0115911424217557,0.0260771697907194,0.0120558999937865,0.578776041666667,0.0327013937813828,0.0115844223283877,0.0258513183243195,0.0107551714464555,6.72009336801296e-06,0.000225851466399928,0.00130072854733103
22,"break_correlation",6,"Equal weights",0.0111811441834104,0.0250478629653335,0.010598993716719,0.576171875,0.0318104713201355,0.0115844223283877,0.0258513183243195,0.0107551714464555,-0.000403278144977311,-0.000803455358986016,-0.00015617772973649
22,"break_correlation",6,"ARIMA independent",0.0110591942940079,0.0250599394214286,0.0110980967135488,0.580078125,0.030907196529136,0.0115844223283877,0.0258513183243195,0.0107551714464555,-0.000525228034379826,-0.000791378902890886,0.000342925267093324
22,"break_correlation",6,"Bootstrap independent",0.0112411938280166,0.0252452035854559,0.0107725951316944,0.551432291666667,0.0303599146288937,0.0115844223283877,0.0258513183243195,0.0107551714464555,-0.000343228500371107,-0.000606114738863586,1.74236852389011e-05
22,"break_correlation",6,"Gaussian copula bootstrap",0.0111991831461343,0.0249548051108142,0.0106301924683443,0.553385416666667,0.0304256276669626,0.0115844223283877,0.0258513183243195,0.0107551714464555,-0.000385239182253359,-0.000896513213505305,-0.000124978978111215
22,"independent_series",1,"No tail copula",0.00330823490896652,0.00792478834925974,0.00622663741616955,0.788411458333333,0.0139895073903249,0.00334005556706488,0.00803289809045829,0.00632632929413881,-3.18206580983624e-05,-0.000108109741198549,-9.96918779692588e-05
22,"independent_series",1,"Static dependence",0.00335681206740966,0.00804368865001742,0.00626546712674145,0.783854166666667,0.0141839580298205,0.00334005556706488,0.00803289809045829,0.00632632929413881,1.67565003447727e-05,1.07905595591318e-05,-6.08621673973651e-05
22,"independent_series",1,"Rolling dependence",0.00333697327796616,0.00799236673309962,0.00626593543355587,0.791666666666667,0.0147076850214733,0.00334005556706488,0.00803289809045829,0.00632632929413881,-3.0822890987217e-06,-4.05313573586669e-05,-6.03938605829432e-05
22,"independent_series",1,"Independent marginals",0.00334907328311074,0.00803018832053095,0.00624011523967247,0.782552083333333,0.0142318745758154,0.00334005556706488,0.00803289809045829,0.00632632929413881,9.01771604585287e-06,-2.70976992734068e-06,-8.62140544663431e-05
22,"independent_series",1,"Equal weights",0.0033422875408885,0.0079886323751143,0.00665322258964938,0.827473958333333,0.0164552214053285,0.00334005556706488,0.00803289809045829,0.00632632929413881,2.23197382361734e-06,-4.42657153439854e-05,0.00032689329551057
22,"independent_series",1,"ARIMA independent",0.00325691363893032,0.00779633552165257,0.00616017954679594,0.806640625,0.0145026809886025,0.00334005556706488,0.00803289809045829,0.00632632929413881,-8.31419281345619e-05,-0.000236562568805714,-0.00016614974734287
22,"independent_series",1,"Bootstrap independent",0.00323155988933619,0.00775321422862542,0.00618540266954541,0.797526041666667,0.0138991585794094,0.00334005556706488,0.00803289809045829,0.00632632929413881,-0.000108495677728688,-0.000279683861832871,-0.000140926624593403
22,"independent_series",1,"Gaussian copula bootstrap",0.00324297392528077,0.00777952411677388,0.00627580341344373,0.77734375,0.0130738621838901,0.00334005556706488,0.00803289809045829,0.00632632929413881,-9.70816417841143e-05,-0.000253373973684412,-5.05258806950837e-05
22,"independent_series",3,"No tail copula",0.00591998632384846,0.0142001874589028,0.0111109713259965,0.798828125,0.0271426262357438,0.00585682943277101,0.0140702765947064,0.010801507620067,6.31568910774514e-05,0.000129910864196451,0.000309463705929476
22,"independent_series",3,"Static dependence",0.00577979588583551,0.0138321304192458,0.010706854455145,0.791666666666667,0.0260473154404543,0.00585682943277101,0.0140702765947064,0.010801507620067,-7.70335469354958e-05,-0.000238146175460597,-9.46531649220466e-05
22,"independent_series",3,"Rolling dependence",0.00589375896353984,0.0141230192261277,0.0109482807467887,0.798177083333333,0.0263441825942773,0.00585682943277101,0.0140702765947064,0.010801507620067,3.69295307688349e-05,5.2742631421283e-05,0.000146773126721626
22,"independent_series",3,"Independent marginals",0.00592246893762468,0.014108649749491,0.0107507724827021,0.792317708333333,0.0259670306253477,0.00585682943277101,0.0140702765947064,0.010801507620067,6.5639504853672e-05,3.83731547846343e-05,-5.07351373649628e-05
22,"independent_series",3,"Equal weights",0.00603219945016136,0.014419343880173,0.0113525098031501,0.78125,0.0269966704585843,0.00585682943277101,0.0140702765947064,0.010801507620067,0.000175370017390352,0.000349067285466572,0.000551002183083038
22,"independent_series",3,"ARIMA independent",0.00579325772329949,0.0137998626150838,0.0107544222346845,0.819010416666667,0.0261896577420187,0.00585682943277101,0.0140702765947064,0.010801507620067,-6.35717094715198e-05,-0.00027041397962263,-4.70853853825823e-05
22,"independent_series",3,"Bootstrap independent",0.00567358572984495,0.0135151025997872,0.0105814376187496,0.782552083333333,0.0254106883837702,0.00585682943277101,0.0140702765947064,0.010801507620067,-0.000183243702926061,-0.00055517399491916,-0.000220070001317461
22,"independent_series",3,"Gaussian copula bootstrap",0.00568144026738085,0.0135459020626134,0.0107041899979565,0.788411458333333,0.0256148547292402,0.00585682943277101,0.0140702765947064,0.010801507620067,-0.000175389165390162,-0.000524374532093017,-9.7317622110597e-05
22,"independent_series",6,"No tail copula",0.00815462118583815,0.0193773682286669,0.0144580260804918,0.833333333333333,0.0389827775937813,0.00816796822455361,0.0193108544534133,0.0146638508125793,-1.33470387154618e-05,6.65137752535981e-05,-0.000205824732087473
22,"independent_series",6,"Static dependence",0.00810801216547683,0.0192183550087638,0.0143148250124269,0.838541666666667,0.0391445708218007,0.00816796822455361,0.0193108544534133,0.0146638508125793,-5.99560590767729e-05,-9.24994446494867e-05,-0.000349025800152379
22,"independent_series",6,"Rolling dependence",0.00807535603967891,0.019188538377072,0.0142912716406958,0.833984375,0.0389478295069355,0.00816796822455361,0.0193108544534133,0.0146638508125793,-9.26121848746943e-05,-0.00012231607634133,-0.000372579171883452
22,"independent_series",6,"Independent marginals",0.00808656328415895,0.0191080592165243,0.0141304656754407,0.837239583333333,0.0390427056922934,0.00816796822455361,0.0193108544534133,0.0146638508125793,-8.14049403946547e-05,-0.000202795236888983,-0.000533385137138551
22,"independent_series",6,"Equal weights",0.0080284540601949,0.0191353119750976,0.0145209397005915,0.833333333333333,0.0384138772940647,0.00816796822455361,0.0193108544534133,0.0146638508125793,-0.000139514164358708,-0.000175542478315707,-0.000142911111987758
22,"independent_series",6,"ARIMA independent",0.00795039657567637,0.0188943057717163,0.0139027304154004,0.80859375,0.0369267918294985,0.00816796822455361,0.0193108544534133,0.0146638508125793,-0.000217571648877242,-0.000416548681696986,-0.000761120397178855
22,"independent_series",6,"Bootstrap independent",0.00809597731160005,0.0189595325430504,0.0140733131540939,0.840494791666667,0.0393905712180595,0.00816796822455361,0.0193108544534133,0.0146638508125793,-7.19909129535609e-05,-0.000351321910362867,-0.000590537658485371
22,"independent_series",6,"Gaussian copula bootstrap",0.00802475740800112,0.0189608066934332,0.0142423359891582,0.846354166666667,0.0397830188429676,0.00816796822455361,0.0193108544534133,0.0146638508125793,-0.000143210816552487,-0.000350047759980071,-0.000421514823421098
22,"regime_heavy_tail",1,"No tail copula",0.00214773052898878,0.00494841895394288,0.00394171046960422,0.866536458333333,0.00838532050955435,0.00214551271764664,0.0049179933202837,0.00388804886422494,2.21781134213811e-06,3.04256336591726e-05,5.36616053792753e-05
22,"regime_heavy_tail",1,"Static dependence",0.00214512687871684,0.00492045647959618,0.00396534421417635,0.87890625,0.00868084163910596,0.00214551271764664,0.0049179933202837,0.00388804886422494,-3.85838929805281e-07,2.46315931247149e-06,7.72953499514036e-05
22,"regime_heavy_tail",1,"Rolling dependence",0.0021369466908399,0.0048931979264452,0.00414605172209436,0.857421875,0.00822291023784962,0.00214551271764664,0.0049179933202837,0.00388804886422494,-8.56602680674454e-06,-2.47953938385037e-05,0.000258002857869414
22,"regime_heavy_tail",1,"Independent marginals",0.00215222825718499,0.00499595269591876,0.00490195283851658,0.874348958333333,0.00880810878033776,0.00214551271764664,0.0049179933202837,0.00388804886422494,6.71553953834458e-06,7.79593756350559e-05,0.00101390397429164
22,"regime_heavy_tail",1,"Equal weights",0.00217878494064137,0.00502236465087534,0.00432320682134468,0.917317708333333,0.01086696793183,0.00214551271764664,0.0049179933202837,0.00388804886422494,3.32722229947281e-05,0.000104371330591633,0.00043515795711974
22,"regime_heavy_tail",1,"ARIMA independent",0.00231862027513711,0.00536547465234473,0.00706010368028149,0.94140625,0.0129522668311457,0.00214551271764664,0.0049179933202837,0.00388804886422494,0.000173107557490467,0.000447481332061028,0.00317205481605655
22,"regime_heavy_tail",1,"Bootstrap independent",0.00210252328179414,0.00490186353271994,0.00479748766376592,0.853515625,0.00839798079229611,0.00214551271764664,0.0049179933202837,0.00388804886422494,-4.2989435852498e-05,-1.61297875637609e-05,0.000909438799540974
22,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0020920106116571,0.00481910305350208,0.00397086562792673,0.845052083333333,0.008070227461808,0.00214551271764664,0.0049179933202837,0.00388804886422494,-5.35021059895383e-05,-9.88902667816254e-05,8.28167637017835e-05
22,"regime_heavy_tail",3,"No tail copula",0.00425258085592346,0.00965914048886765,0.00650757185933113,0.82421875,0.0164305940546367,0.00423862712146116,0.0096425156750854,0.00625785567024105,1.39537344622954e-05,1.66248137822497e-05,0.000249716189090076
22,"regime_heavy_tail",3,"Static dependence",0.00420878250448212,0.00957229780576694,0.00621307038484781,0.822916666666667,0.0158400886606309,0.00423862712146116,0.0096425156750854,0.00625785567024105,-2.98446169790375e-05,-7.02178693184601e-05,-4.47852853932389e-05
22,"regime_heavy_tail",3,"Rolling dependence",0.00422580281235254,0.00959506449867592,0.00629639418116863,0.828125,0.0164582790483229,0.00423862712146116,0.0096425156750854,0.00625785567024105,-1.28243091086205e-05,-4.74511764094812e-05,3.853851092758e-05
22,"regime_heavy_tail",3,"Independent marginals",0.00424246617368357,0.00981925617401454,0.00809710802246994,0.822265625,0.0159297352830045,0.00423862712146116,0.0096425156750854,0.00625785567024105,3.8390522224133e-06,0.000176740498929143,0.00183925235222889
22,"regime_heavy_tail",3,"Equal weights",0.00426722359829146,0.00971935872046194,0.00644391093696906,0.845703125,0.0185359178954813,0.00423862712146116,0.0096425156750854,0.00625785567024105,2.85964768303023e-05,7.68430453765376e-05,0.000186055266728008
22,"regime_heavy_tail",3,"ARIMA independent",0.00446078636487152,0.0104365937160753,0.0126448905295415,0.904296875,0.0248215788122678,0.00423862712146116,0.0096425156750854,0.00625785567024105,0.000222159243410359,0.000794078040989901,0.00638703485930048
22,"regime_heavy_tail",3,"Bootstrap independent",0.00423577292453384,0.00984473778519022,0.00804100671305893,0.813151041666667,0.0151134670071255,0.00423862712146116,0.0096425156750854,0.00625785567024105,-2.85419692731652e-06,0.00020222211010482,0.00178315104281788
22,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00419397311590798,0.00954868449082778,0.00623360378150749,0.813802083333333,0.0146325565640998,0.00423862712146116,0.0096425156750854,0.00625785567024105,-4.46540055531776e-05,-9.38311842576204e-05,-2.42518887335645e-05
22,"regime_heavy_tail",6,"No tail copula",0.00718361008105598,0.0162966870291653,0.0104805222600572,0.861979166666667,0.0346192005501995,0.00715992314898575,0.016213901467765,0.0104920933350827,2.3686932070225e-05,8.27855614003066e-05,-1.15710750254478e-05
22,"regime_heavy_tail",6,"Static dependence",0.00715682379525808,0.016183746247851,0.0100859666047281,0.842447916666667,0.0315568551125215,0.00715992314898575,0.016213901467765,0.0104920933350827,-3.09935372766988e-06,-3.01552199139937e-05,-0.000406126730354587
22,"regime_heavy_tail",6,"Rolling dependence",0.00709001039691502,0.0160572546776162,0.0101954577130873,0.860026041666667,0.033803595877232,0.00715992314898575,0.016213901467765,0.0104920933350827,-6.99127520707313e-05,-0.000156646790148762,-0.000296635621995313
22,"regime_heavy_tail",6,"Independent marginals",0.00715534970268293,0.0166592364893974,0.0172740814025947,0.860026041666667,0.0341049856896221,0.00715992314898575,0.016213901467765,0.0104920933350827,-4.57344630282012e-06,0.000445335021632454,0.00678198806751201
22,"regime_heavy_tail",6,"Equal weights",0.00745356123833955,0.0169145335530448,0.0106190655308261,0.84765625,0.0361744309450799,0.00715992314898575,0.016213901467765,0.0104920933350827,0.000293638089353801,0.000700632085279877,0.00012697219574347
22,"regime_heavy_tail",6,"ARIMA independent",0.00732912937916652,0.0171879844227252,0.0232017908663602,0.895182291666667,0.0438657128599751,0.00715992314898575,0.016213901467765,0.0104920933350827,0.000169206230180764,0.000974082954960279,0.0127096975312776
22,"regime_heavy_tail",6,"Bootstrap independent",0.00702649393412257,0.0164189889347901,0.0181866193955642,0.831380208333333,0.0315769599907292,0.00715992314898575,0.016213901467765,0.0104920933350827,-0.000133429214863185,0.000205087467025113,0.00769452606048154
22,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00700901695921791,0.0158422484306269,0.0103208822306891,0.833333333333333,0.0320674237416465,0.00715992314898575,0.016213901467765,0.0104920933350827,-0.000150906189767841,-0.000371653037138021,-0.000171211104393561
22,"static_gaussian",1,"No tail copula",0.00292611561516515,0.00690818311582064,0.00432063385776867,0.754557291666667,0.0118918387702464,0.00293723893712584,0.00692186346788271,0.00423448366525921,-1.11233219606943e-05,-1.36803520620664e-05,8.61501925094607e-05
22,"static_gaussian",1,"Static dependence",0.00292043575280655,0.00688279821744071,0.00418820884580705,0.767578125,0.0122690105193597,0.00293723893712584,0.00692186346788271,0.00423448366525921,-1.68031843192952e-05,-3.90652504419957e-05,-4.62748194521526e-05
22,"static_gaussian",1,"Rolling dependence",0.00296414636378963,0.00701070292825285,0.00438317553368472,0.748697916666667,0.0118608476151647,0.00293723893712584,0.00692186346788271,0.00423448366525921,2.6907426663789e-05,8.88394603701425e-05,0.000148691868425512
22,"static_gaussian",1,"Independent marginals",0.00293937888345182,0.00696939017506816,0.00507299563461148,0.757161458333333,0.0120635273999149,0.00293723893712584,0.00692186346788271,0.00423448366525921,2.13994632598238e-06,4.75267071854534e-05,0.000838511969352277
22,"static_gaussian",1,"Equal weights",0.00275687444625989,0.00641691784829944,0.00395698942977917,0.804036458333333,0.0126967722637504,0.00293723893712584,0.00692186346788271,0.00423448366525921,-0.000180364490865955,-0.000504945619583272,-0.000277494235480037
22,"static_gaussian",1,"ARIMA independent",0.00266483894613054,0.00624204850515425,0.00449783245045474,0.803385416666667,0.0122249424473946,0.00293723893712584,0.00692186346788271,0.00423448366525921,-0.000272399990995304,-0.000679814962728455,0.000263348785195534
22,"static_gaussian",1,"Bootstrap independent",0.00269890424972352,0.00629443854356198,0.00444299713480446,0.814453125,0.0126150509901521,0.00293723893712584,0.00692186346788271,0.00423448366525921,-0.000238334687402318,-0.000627424924320726,0.000208513469545259
22,"static_gaussian",1,"Gaussian copula bootstrap",0.00267500094366816,0.00619527458938255,0.00389088735895688,0.802083333333333,0.0123202104906154,0.00293723893712584,0.00692186346788271,0.00423448366525921,-0.000262237993457681,-0.000726588878500158,-0.000343596306302323
22,"static_gaussian",3,"No tail copula",0.00548775079434497,0.0127046690240919,0.00702544672685776,0.724609375,0.0207676604360641,0.00544531203868534,0.0126063133503587,0.00681458289558144,4.24387556596335e-05,9.83556737331574e-05,0.000210863831276318
22,"static_gaussian",3,"Static dependence",0.00555258491574062,0.0128746088561792,0.00692203400172262,0.711588541666667,0.0205018813022036,0.00544531203868534,0.0126063133503587,0.00681458289558144,0.000107272877055282,0.000268295505820502,0.000107451106141173
22,"static_gaussian",3,"Rolling dependence",0.00565186452361985,0.0130521390092658,0.00674683701072574,0.690104166666667,0.0195265909966198,0.00544531203868534,0.0126063133503587,0.00681458289558144,0.000206552484934517,0.000445825658907134,-6.77458848557053e-05
22,"static_gaussian",3,"Independent marginals",0.00566913625950287,0.0131933432083185,0.00754149512879313,0.698567708333333,0.0200329125483289,0.00544531203868534,0.0126063133503587,0.00681458289558144,0.000223824220817534,0.000587029857959779,0.000726912233211688
22,"static_gaussian",3,"Equal weights",0.00504643208607103,0.0116840736535979,0.00681658474383675,0.782552083333333,0.0221927704668142,0.00544531203868534,0.0126063133503587,0.00681458289558144,-0.000398879952614311,-0.000922239696760821,2.00184825530862e-06
22,"static_gaussian",3,"ARIMA independent",0.00502481736486291,0.0116629724713398,0.00720603011664179,0.742838541666667,0.0208025088984326,0.00544531203868534,0.0126063133503587,0.00681458289558144,-0.000420494673822429,-0.000943340879018912,0.000391447221060341
22,"static_gaussian",3,"Bootstrap independent",0.00484236534403198,0.0113005938383871,0.00755806861876466,0.800130208333333,0.0224913902725201,0.00544531203868534,0.0126063133503587,0.00681458289558144,-0.000602946694653353,-0.00130571951197163,0.000743485723183215
22,"static_gaussian",3,"Gaussian copula bootstrap",0.00485053006319252,0.0111960989508812,0.00688549886586121,0.803385416666667,0.0226734635385398,0.00544531203868534,0.0126063133503587,0.00681458289558144,-0.000594781975492818,-0.00141021439947748,7.09159702797675e-05
22,"static_gaussian",6,"No tail copula",0.00712326330838091,0.0167272568371914,0.0103550507602079,0.729166666666667,0.0275453307292559,0.0070884988591753,0.0165890542403694,0.0101196224307764,3.47644492056055e-05,0.000138202596822019,0.000235428329431476
22,"static_gaussian",6,"Static dependence",0.00707856396172431,0.0165889137203428,0.010210127954919,0.710286458333333,0.0255111860171409,0.0070884988591753,0.0165890542403694,0.0101196224307764,-9.9348974509899e-06,-1.40520026604279e-07,9.05055241426419e-05
22,"static_gaussian",6,"Rolling dependence",0.0071410247318345,0.0167953264029569,0.010658933504116,0.71484375,0.0269177930224792,0.0070884988591753,0.0165890542403694,0.0101196224307764,5.2525872659203e-05,0.000206272162587555,0.000539311073339648
22,"static_gaussian",6,"Independent marginals",0.00716203860070691,0.0167256675450409,0.011079592836362,0.733723958333333,0.0272428619927533,0.0070884988591753,0.0165890542403694,0.0101196224307764,7.35397415316114e-05,0.000136613304671528,0.00095997040558567
22,"static_gaussian",6,"Equal weights",0.00659992626069877,0.01540980291877,0.00940946196315884,0.759765625,0.028009732801079,0.0070884988591753,0.0165890542403694,0.0101196224307764,-0.000488572598476532,-0.00117925132159939,-0.000710160467617542
22,"static_gaussian",6,"ARIMA independent",0.00655121003051629,0.0154307655126508,0.00985185520371566,0.756510416666667,0.0269043933952854,0.0070884988591753,0.0165890542403694,0.0101196224307764,-0.00053728882865901,-0.00115828872771854,-0.000267767227060716
22,"static_gaussian",6,"Bootstrap independent",0.00661259314706846,0.0153946672213908,0.00978841449587394,0.781901041666667,0.0294335897599663,0.0070884988591753,0.0165890542403694,0.0101196224307764,-0.000475905712106837,-0.00119438701897861,-0.00033120793490244
22,"static_gaussian",6,"Gaussian copula bootstrap",0.00656020838159095,0.0151944761058248,0.00923942239476236,0.775390625,0.0287088936960626,0.0070884988591753,0.0165890542403694,0.0101196224307764,-0.000528290477584353,-0.0013945781345446,-0.000880200036014021
23,"break_correlation",1,"No tail copula",0.00446521616524537,0.0100668885715672,0.00504270607546865,0.746744791666667,0.0178055780926012,0.00445036070384478,0.0100014863541773,0.00473602013271822,1.48554614005899e-05,6.54022173899454e-05,0.000306685942750435
23,"break_correlation",1,"Static dependence",0.00448152688337215,0.0101250654810355,0.00520256410979566,0.752604166666667,0.0179900196414014,0.00445036070384478,0.0100014863541773,0.00473602013271822,3.11661795273678e-05,0.000123579126858217,0.00046654397707744
23,"break_correlation",1,"Rolling dependence",0.00445499096352833,0.00997821848281561,0.00439817352277329,0.749348958333333,0.017898585755768,0.00445036070384478,0.0100014863541773,0.00473602013271822,4.6302596835527e-06,-2.32678713616534e-05,-0.000337846609944928
23,"break_correlation",1,"Independent marginals",0.00446702603230604,0.0102845040202288,0.00671194052407101,0.755208333333333,0.0178242741735905,0.00445036070384478,0.0100014863541773,0.00473602013271822,1.66653284612668e-05,0.000283017666051585,0.00197592039135279
23,"break_correlation",1,"Equal weights",0.00439846996799356,0.00987309008528284,0.00458999973370002,0.733723958333333,0.0171753746594935,0.00445036070384478,0.0100014863541773,0.00473602013271822,-5.18907358512182e-05,-0.000128396268894422,-0.000146020399018195
23,"break_correlation",1,"ARIMA independent",0.00449731798435572,0.010228717113871,0.0047034518446989,0.631510416666667,0.0142002165482915,0.00445036070384478,0.0100014863541773,0.00473602013271822,4.69572805109454e-05,0.000227230759693779,-3.25682880193169e-05
23,"break_correlation",1,"Bootstrap independent",0.00453810359830639,0.0102514171333586,0.00453309911907052,0.561197916666667,0.0123532761151868,0.00445036070384478,0.0100014863541773,0.00473602013271822,8.77428944616159e-05,0.0002499307791813,-0.0002029210136477
23,"break_correlation",1,"Gaussian copula bootstrap",0.00453803910251074,0.0101266930070388,0.00431008431235671,0.576822916666667,0.0126933677464696,0.00445036070384478,0.0100014863541773,0.00473602013271822,8.76783986659586e-05,0.000125206652861528,-0.000425935820361504
23,"break_correlation",3,"No tail copula",0.00797176961440442,0.0177826766153173,0.00786122755790659,0.657552083333333,0.0258155754977707,0.00804772400316181,0.0179788338599098,0.00783189840389675,-7.59543887573853e-05,-0.000196157244592463,2.93291540098394e-05
23,"break_correlation",3,"Static dependence",0.00800084554302033,0.0179477698302352,0.00792710480866595,0.641927083333333,0.0251522226362798,0.00804772400316181,0.0179788338599098,0.00783189840389675,-4.68784601414789e-05,-3.10640296745622e-05,9.52064047691995e-05
23,"break_correlation",3,"Rolling dependence",0.00797222004491526,0.0178258157618113,0.0077651534785536,0.665364583333333,0.0263263100678285,0.00804772400316181,0.0179788338599098,0.00783189840389675,-7.55039582465492e-05,-0.000153018098098458,-6.67449253431568e-05
23,"break_correlation",3,"Independent marginals",0.00797584641057535,0.0180425893730414,0.00865557887372839,0.647786458333333,0.025852874173717,0.00804772400316181,0.0179788338599098,0.00783189840389675,-7.1877592586464e-05,6.37555131316123e-05,0.000823680469831637
23,"break_correlation",3,"Equal weights",0.00790500212656952,0.0176560939966764,0.00778148538571776,0.671223958333333,0.0271831366864156,0.00804772400316181,0.0179788338599098,0.00783189840389675,-0.000142721876592292,-0.000322739863233376,-5.04130181789896e-05
23,"break_correlation",3,"ARIMA independent",0.0081196756212629,0.0182980607774157,0.00794063655967809,0.589192708333333,0.0232843646563065,0.00804772400316181,0.0179788338599098,0.00783189840389675,7.19516181010866e-05,0.000319226917505896,0.000108738155781336
23,"break_correlation",3,"Bootstrap independent",0.0081957695853285,0.0182867335671497,0.00776556566451787,0.576171875,0.0222611362906929,0.00804772400316181,0.0179788338599098,0.00783189840389675,0.000148045582166694,0.000307899707239864,-6.63327393788824e-05
23,"break_correlation",3,"Gaussian copula bootstrap",0.00816146844718721,0.0180395727248206,0.00752982243493982,0.598958333333333,0.0223841416207195,0.00804772400316181,0.0179788338599098,0.00783189840389675,0.000113744444025395,6.0738864910849e-05,-0.000302075968956931
23,"break_correlation",6,"No tail copula",0.0118811553277866,0.0264914864347749,0.0108272744472951,0.567708333333333,0.0313506205168654,0.0119476912625645,0.0267148359021415,0.0108526630259952,-6.65359347778744e-05,-0.000223349467366574,-2.53885787001393e-05
23,"break_correlation",6,"Static dependence",0.0119043956985084,0.0266667953350434,0.0108550321500003,0.5546875,0.0307322001192914,0.0119476912625645,0.0267148359021415,0.0108526630259952,-4.32955640561183e-05,-4.80405670981246e-05,2.36912400507217e-06
23,"break_correlation",6,"Rolling dependence",0.0118963058680135,0.0266480721723334,0.0107820185368551,0.564453125,0.0312732517637859,0.0119476912625645,0.0267148359021415,0.0108526630259952,-5.13853945510248e-05,-6.67637298081072e-05,-7.06444891401189e-05
23,"break_correlation",6,"Independent marginals",0.0118838493678624,0.0268070878315802,0.0112208416690261,0.553385416666667,0.0307381210627604,0.0119476912625645,0.0267148359021415,0.0108526630259952,-6.38418947021182e-05,9.22519294387601e-05,0.000368178643030917
23,"break_correlation",6,"Equal weights",0.011626403295945,0.0260726637137679,0.010728619667123,0.578125,0.0327661943162217,0.0119476912625645,0.0267148359021415,0.0108526630259952,-0.000321287966619486,-0.000642172188373598,-0.00012404335887216
23,"break_correlation",6,"ARIMA independent",0.0117543745325303,0.0264640992481152,0.0107869806782288,0.549479166666667,0.0302055632483459,0.0119476912625645,0.0267148359021415,0.0108526630259952,-0.000193316730034176,-0.000250736654026251,-6.56823477663722e-05
23,"break_correlation",6,"Bootstrap independent",0.0118780277864958,0.026662189625735,0.0109245950296515,0.517578125,0.0291388821963738,0.0119476912625645,0.0267148359021415,0.0108526630259952,-6.96634760687011e-05,-5.26462764064532e-05,7.19320036562734e-05
23,"break_correlation",6,"Gaussian copula bootstrap",0.0119424384724207,0.0264719502654932,0.0108009026128148,0.533854166666667,0.0299684735102229,0.0119476912625645,0.0267148359021415,0.0108526630259952,-5.25279014382957e-06,-0.000242885636648239,-5.17604131803646e-05
23,"independent_series",1,"No tail copula",0.00335452662509535,0.00808801822823596,0.00673856283359117,0.78515625,0.0141827825030044,0.0033128085903544,0.00798611559320841,0.0067496352540427,4.17180347409511e-05,0.000101902635027551,-1.10724204515321e-05
23,"independent_series",1,"Static dependence",0.00332385352902485,0.00800234744831423,0.00670587994267893,0.766927083333333,0.0136562830769928,0.0033128085903544,0.00798611559320841,0.0067496352540427,1.1044938670446e-05,1.62318551058232e-05,-4.3755311363778e-05
23,"independent_series",1,"Rolling dependence",0.00332465501374145,0.00802238679986787,0.00675085626748436,0.764973958333333,0.0134720453890957,0.0033128085903544,0.00798611559320841,0.0067496352540427,1.18464233870522e-05,3.62712066594648e-05,1.22101344165147e-06
23,"independent_series",1,"Independent marginals",0.00332103673840315,0.00799014891063616,0.00669041853491552,0.777994791666667,0.0139400873673944,0.0033128085903544,0.00798611559320841,0.0067496352540427,8.22814804875456e-06,4.03331742775299e-06,-5.92167191271857e-05
23,"independent_series",1,"Equal weights",0.00331162298605371,0.00800514607560738,0.0067259629935188,0.81640625,0.0149053542131347,0.0033128085903544,0.00798611559320841,0.0067496352540427,-1.18560430068795e-06,1.90304823989764e-05,-2.36722605239069e-05
23,"independent_series",1,"ARIMA independent",0.00328599052986119,0.007900327044645,0.00673666768547861,0.80859375,0.0144412609790355,0.0033128085903544,0.00798611559320841,0.0067496352540427,-2.68180604932073e-05,-8.57885485634046e-05,-1.2967568564096e-05
23,"independent_series",1,"Bootstrap independent",0.00329257030425475,0.00791087372957553,0.00671421435735717,0.78125,0.0134840873133459,0.0033128085903544,0.00798611559320841,0.0067496352540427,-2.02382860996493e-05,-7.52418636328807e-05,-3.54208966855379e-05
23,"independent_series",1,"Gaussian copula bootstrap",0.00328779983904078,0.00790449977111154,0.00670367636676567,0.776041666666667,0.0133043281091295,0.0033128085903544,0.00798611559320841,0.0067496352540427,-2.50087513136207e-05,-8.16158220968699e-05,-4.59588872770301e-05
23,"independent_series",3,"No tail copula",0.00567693423087756,0.013622379171767,0.0114988610886208,0.795572916666667,0.025049646459329,0.0057618553994773,0.0138126350305136,0.0115095473113014,-8.49211685997418e-05,-0.000190255858746605,-1.06862226806129e-05
23,"independent_series",3,"Static dependence",0.00570004076268385,0.0136841584241379,0.0113847117699765,0.811197916666667,0.0257788264942903,0.0057618553994773,0.0138126350305136,0.0115095473113014,-6.18146367934473e-05,-0.000128476606375704,-0.000124835541324891
23,"independent_series",3,"Rolling dependence",0.00573476116841909,0.0137438045821094,0.0114540700081469,0.792317708333333,0.0247348295879408,0.0057618553994773,0.0138126350305136,0.0115095473113014,-2.70942310582134e-05,-6.8830448404231e-05,-5.54773031545153e-05
23,"independent_series",3,"Independent marginals",0.00571051632109507,0.0136696788218202,0.0113275330844117,0.813802083333333,0.0260240604957153,0.0057618553994773,0.0138126350305136,0.0115095473113014,-5.13390783822322e-05,-0.000142956208693404,-0.000182014226889722
23,"independent_series",3,"Equal weights",0.00567267291584977,0.0135816927614906,0.0115017070447112,0.830729166666667,0.0267576661656522,0.0057618553994773,0.0138126350305136,0.0115095473113014,-8.91824836275323e-05,-0.000230942269022956,-7.84026659020332e-06
23,"independent_series",3,"ARIMA independent",0.00565946127265821,0.0135542331510929,0.0112797651722325,0.807291666666667,0.0248987800360277,0.0057618553994773,0.0138126350305136,0.0115095473113014,-0.000102394126819095,-0.00025840187942071,-0.000229782139068921
23,"independent_series",3,"Bootstrap independent",0.00581780933409756,0.0138815837698174,0.0113465110733001,0.776041666666667,0.0246065016325034,0.0057618553994773,0.0138126350305136,0.0115095473113014,5.59539346202615e-05,6.89487393038448e-05,-0.000163036238001282
23,"independent_series",3,"Gaussian copula bootstrap",0.00579639231298902,0.0138264792420507,0.0115463466065758,0.8046875,0.0260962563865388,0.0057618553994773,0.0138126350305136,0.0115095473113014,3.45369135117219e-05,1.38442115371392e-05,3.67992952744201e-05
23,"independent_series",6,"No tail copula",0.00923518866600728,0.0218647293623984,0.016495319821309,0.6875,0.030725735177118,0.00922898705869584,0.021927797864797,0.0164233583129192,6.2016073114398e-06,-6.3068502398636e-05,7.19615083898117e-05
23,"independent_series",6,"Static dependence",0.00916003889456767,0.0218380417757834,0.0165206414361462,0.697265625,0.0311837905192478,0.00922898705869584,0.021927797864797,0.0164233583129192,-6.89481641281686e-05,-8.97560890136817e-05,9.72831232270606e-05
23,"independent_series",6,"Rolling dependence",0.00916931452388381,0.0216817058912609,0.0163828868147597,0.69140625,0.0306724840434714,0.00922898705869584,0.021927797864797,0.0164233583129192,-5.96725348120265e-05,-0.000246091973536193,-4.04714981594723e-05
23,"independent_series",6,"Independent marginals",0.0091029260722709,0.0215299240242659,0.0161101580646718,0.702473958333333,0.0309151051335413,0.00922898705869584,0.021927797864797,0.0164233583129192,-0.000126060986424936,-0.000397873840531127,-0.000313200248247408
23,"independent_series",6,"Equal weights",0.00845890725489415,0.0201520498536671,0.0164776948391616,0.76953125,0.0347881372622568,0.00922898705869584,0.021927797864797,0.0164233583129192,-0.000770079803801692,-0.00177574801112994,5.43365262424753e-05
23,"independent_series",6,"ARIMA independent",0.00818768623039821,0.0195456660849105,0.0159853628577599,0.802734375,0.035987828096477,0.00922898705869584,0.021927797864797,0.0164233583129192,-0.00104130082829763,-0.00238213177988658,-0.000437995455159244
23,"independent_series",6,"Bootstrap independent",0.00838389621180967,0.0198039538816488,0.0160332660913306,0.751953125,0.0357917720191057,0.00922898705869584,0.021927797864797,0.0164233583129192,-0.000845090846886169,-0.00212384398314823,-0.000390092221588555
23,"independent_series",6,"Gaussian copula bootstrap",0.00836603129265575,0.0198616214657614,0.016082346685493,0.774088541666667,0.0375004802676391,0.00922898705869584,0.021927797864797,0.0164233583129192,-0.000862955766040091,-0.00206617639903565,-0.000341011627426138
23,"regime_heavy_tail",1,"No tail copula",0.00186256286079695,0.00450781821222182,0.00505326048662579,0.953776041666667,0.0128276902239293,0.00186849311747954,0.00445129660679092,0.00469718290952853,-5.93025668258937e-06,5.65216054309011e-05,0.000356077577097266
23,"regime_heavy_tail",1,"Static dependence",0.00182738232525567,0.00436165907320671,0.00450341968600576,0.946614583333333,0.0116005994170464,0.00186849311747954,0.00445129660679092,0.00469718290952853,-4.11107922238683e-05,-8.96375335842046e-05,-0.00019376322352277
23,"regime_heavy_tail",1,"Rolling dependence",0.00190737081849988,0.00452941474428866,0.00527914656002171,0.959635416666667,0.0135428146439993,0.00186849311747954,0.00445129660679092,0.00469718290952853,3.88777010203447e-05,7.81181374977444e-05,0.000581963650493181
23,"regime_heavy_tail",1,"Independent marginals",0.00188681656499106,0.00478274309378405,0.00798146123745699,0.95703125,0.013828242658532,0.00186849311747954,0.00445129660679092,0.00469718290952853,1.83234475115274e-05,0.000331446486993134,0.00328427832792846
23,"regime_heavy_tail",1,"Equal weights",0.0022126184213712,0.00553370000490101,0.010049582828954,0.979166666666667,0.0231858093259136,0.00186849311747954,0.00445129660679092,0.00469718290952853,0.000344125303891662,0.0010824033981101,0.00535239991942545
23,"regime_heavy_tail",1,"ARIMA independent",0.00222703724215055,0.00527798285444404,0.0104165035768284,0.972005208333333,0.0176793708571253,0.00186849311747954,0.00445129660679092,0.00469718290952853,0.000358544124671013,0.000826686247653126,0.00571932066729992
23,"regime_heavy_tail",1,"Bootstrap independent",0.00174952565585723,0.00422092443899442,0.00436539188937049,0.8671875,0.00818454063071356,0.00186849311747954,0.00445129660679092,0.00469718290952853,-0.000118967461622301,-0.000230372167796502,-0.000331791020158039
23,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00175207176264347,0.00415047108632942,0.00349350671846113,0.860026041666667,0.00800998249141228,0.00186849311747954,0.00445129660679092,0.00469718290952853,-0.000116421354836064,-0.000300825520461493,-0.0012036761910674
23,"regime_heavy_tail",3,"No tail copula",0.00476640558160304,0.0113515669978002,0.0100492444133189,0.879557291666667,0.0248858512844906,0.00476265077391967,0.0112257594219167,0.010247836172484,3.75480768336975e-06,0.000125807575883478,-0.000198591759165125
23,"regime_heavy_tail",3,"Static dependence",0.00474064129039322,0.0112327424027751,0.00968673606200496,0.891276041666667,0.0254401802293388,0.00476265077391967,0.0112257594219167,0.010247836172484,-2.20094835264514e-05,6.98298085843527e-06,-0.000561100110479086
23,"regime_heavy_tail",3,"Rolling dependence",0.0047865056142246,0.0113584870650793,0.0107986540367679,0.884765625,0.024753930804912,0.00476265077391967,0.0112257594219167,0.010247836172484,2.38548403049344e-05,0.000132727643162543,0.00055081786428387
23,"regime_heavy_tail",3,"Independent marginals",0.00486119718713662,0.0119122487693269,0.0152423150342875,0.888020833333333,0.0248418901159686,0.00476265077391967,0.0112257594219167,0.010247836172484,9.85464132169473e-05,0.000686489347410143,0.00499447886180344
23,"regime_heavy_tail",3,"Equal weights",0.00466481211888733,0.0109140610064808,0.0101678922855551,0.904296875,0.0276874969740699,0.00476265077391967,0.0112257594219167,0.010247836172484,-9.7838655032342e-05,-0.000311698415435898,-7.99438869289182e-05
23,"regime_heavy_tail",3,"ARIMA independent",0.00514192670327481,0.0121532125440201,0.0220557761482016,0.94140625,0.0357079702570207,0.00476265077391967,0.0112257594219167,0.010247836172484,0.000379275929355135,0.00092745312210343,0.0118079399757175
23,"regime_heavy_tail",3,"Bootstrap independent",0.00434120900859317,0.010498967397826,0.0122913275162337,0.841145833333333,0.0208649354949328,0.00476265077391967,0.0112257594219167,0.010247836172484,-0.000421441765326504,-0.00072679202409066,0.00204349134374965
23,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0043482917796448,0.0101602040064762,0.00850715827204499,0.84375,0.020674947315741,0.00476265077391967,0.0112257594219167,0.010247836172484,-0.000414358994274872,-0.00106555541544051,-0.00174067790043906
23,"regime_heavy_tail",6,"No tail copula",0.00691798354109949,0.0160101877238559,0.0124011751563404,0.848307291666667,0.0315483281649222,0.00693509659281777,0.0160134371647003,0.0119446714760594,-1.7113051718279e-05,-3.24944084445153e-06,0.000456503680281014
23,"regime_heavy_tail",6,"Static dependence",0.00698558360587826,0.0161361928366033,0.0125822762733242,0.861328125,0.0343357169665498,0.00693509659281777,0.0160134371647003,0.0119446714760594,5.04870130604903e-05,0.000122755671902969,0.000637604797264853
23,"regime_heavy_tail",6,"Rolling dependence",0.00694795497710697,0.015916824161573,0.0119702160650338,0.861979166666667,0.0342926741324827,0.00693509659281777,0.0160134371647003,0.0119446714760594,1.28583842891987e-05,-9.6613003127282e-05,2.55445889744653e-05
23,"regime_heavy_tail",6,"Independent marginals",0.0069240636069868,0.0162908798119904,0.0158479311441958,0.856770833333333,0.033605708332707,0.00693509659281777,0.0160134371647003,0.0119446714760594,-1.10329858309761e-05,0.000277442647290096,0.00390325966813646
23,"regime_heavy_tail",6,"Equal weights",0.00690972740334413,0.0158548826070019,0.012168490914525,0.860026041666667,0.0333766774885778,0.00693509659281777,0.0160134371647003,0.0119446714760594,-2.53691894736433e-05,-0.000158554557698452,0.000223819438465575
23,"regime_heavy_tail",6,"ARIMA independent",0.00727500657066101,0.0169824738254834,0.0187847532312648,0.869791666666667,0.0383209449090249,0.00693509659281777,0.0160134371647003,0.0119446714760594,0.00033990997784324,0.000969036660783094,0.00684008175520546
23,"regime_heavy_tail",6,"Bootstrap independent",0.00709457466882074,0.0159877991759796,0.0114299942348457,0.704427083333333,0.018629460036426,0.00693509659281777,0.0160134371647003,0.0119446714760594,0.000159478076002967,-2.56379887207218e-05,-0.000514677241213721
23,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00711229571359814,0.0159690448075522,0.0104241563052507,0.706380208333333,0.0188777671354629,0.00693509659281777,0.0160134371647003,0.0119446714760594,0.000177199120780364,-4.43923571481104e-05,-0.00152051517080872
23,"static_gaussian",1,"No tail copula",0.00282561481891503,0.00657635308014365,0.00407048281296723,0.829427083333333,0.0137487788597835,0.00283628473091373,0.00661211011099196,0.00404029189584866,-1.06699119987053e-05,-3.57570308483039e-05,3.01909171185732e-05
23,"static_gaussian",1,"Static dependence",0.00284402400528908,0.00660757803962973,0.00398820493551949,0.839192708333333,0.0139946827589498,0.00283628473091373,0.00661211011099196,0.00404029189584866,7.73927437534589e-06,-4.53207136222409e-06,-5.20869603291719e-05
23,"static_gaussian",1,"Rolling dependence",0.00281437012487358,0.00655640030361698,0.00388865192831882,0.826171875,0.0137165743580843,0.00283628473091373,0.00661211011099196,0.00404029189584866,-2.19146060401508e-05,-5.5709807374976e-05,-0.000151639967529842
23,"static_gaussian",1,"Independent marginals",0.00284954177737499,0.00670044144986399,0.00491790609768749,0.829427083333333,0.0138299547861287,0.00283628473091373,0.00661211011099196,0.00404029189584866,1.32570464612606e-05,8.83313388720351e-05,0.000877614201838831
23,"static_gaussian",1,"Equal weights",0.0027727807963841,0.00642984430342718,0.00394097000761804,0.848307291666667,0.0139619087613383,0.00283628473091373,0.00661211011099196,0.00404029189584866,-6.35039345296337e-05,-0.000182265807564774,-9.93218882306161e-05
23,"static_gaussian",1,"ARIMA independent",0.00278143385843404,0.00651473491776086,0.00429990477437056,0.798177083333333,0.0125256450719039,0.00283628473091373,0.00661211011099196,0.00404029189584866,-5.48508724796887e-05,-9.73751932310972e-05,0.0002596128785219
23,"static_gaussian",1,"Bootstrap independent",0.00279107166820354,0.00651291377707899,0.00418996293389494,0.777994791666667,0.01197008755811,0.00283628473091373,0.00661211011099196,0.00404029189584866,-4.52130627101891e-05,-9.91963339129704e-05,0.000149671038046285
23,"static_gaussian",1,"Gaussian copula bootstrap",0.00277281612967931,0.00642102677598523,0.00383430954144748,0.779947916666667,0.0120241173656284,0.00283628473091373,0.00661211011099196,0.00404029189584866,-6.34686012344217e-05,-0.000191083335006724,-0.000205982354401176
23,"static_gaussian",3,"No tail copula",0.00500258615735596,0.011672771254349,0.00729785817793498,0.817057291666667,0.0229351377156954,0.00502904715035978,0.011728872694395,0.00744847472896099,-2.64609930038231e-05,-5.61014400460615e-05,-0.000150616551026011
23,"static_gaussian",3,"Static dependence",0.00498671215447186,0.0116583991094877,0.00725359789886704,0.798177083333333,0.0220064142732864,0.00502904715035978,0.011728872694395,0.00744847472896099,-4.23349958879214e-05,-7.04735849072664e-05,-0.00019487683009395
23,"static_gaussian",3,"Rolling dependence",0.00502555208195224,0.0117197810871126,0.00721827330709762,0.815755208333333,0.0230763910710751,0.00502904715035978,0.011728872694395,0.00744847472896099,-3.49506840754098e-06,-9.09160728245449e-06,-0.000230201421863363
23,"static_gaussian",3,"Independent marginals",0.00502337709133235,0.0118114243293688,0.00816341276982839,0.807291666666667,0.0225415141939089,0.00502904715035978,0.011728872694395,0.00744847472896099,-5.6700590274272e-06,8.25516349737786e-05,0.000714938040867406
23,"static_gaussian",3,"Equal weights",0.00501328827078,0.0117152308717151,0.00730557646437736,0.791666666666667,0.0222578412142901,0.00502904715035978,0.011728872694395,0.00744847472896099,-1.57588795797843e-05,-1.36418226799294e-05,-0.000142898264583623
23,"static_gaussian",3,"ARIMA independent",0.0052017285937409,0.0123814450881722,0.00881060902407827,0.814453125,0.0237007743195759,0.00502904715035978,0.011728872694395,0.00744847472896099,0.000172681443381123,0.000652572393777182,0.00136213429511728
23,"static_gaussian",3,"Bootstrap independent",0.00500757441787303,0.0117922220322271,0.00853649404154732,0.806640625,0.0233356419087265,0.00502904715035978,0.011728872694395,0.00744847472896099,-2.14727324867473e-05,6.33493378321259e-05,0.00108801931258633
23,"static_gaussian",3,"Gaussian copula bootstrap",0.00498137705838898,0.0116237734351778,0.00710544168384526,0.809895833333333,0.0237535714359895,0.00502904715035978,0.011728872694395,0.00744847472896099,-4.76700919708022e-05,-0.000105099259217183,-0.00034303304511573
23,"static_gaussian",6,"No tail copula",0.00659555967193821,0.0153319154711526,0.0100041410989487,0.770833333333333,0.0281296092877714,0.00662776007373163,0.0153919456924394,0.00999653566819026,-3.22004017934193e-05,-6.0030221286771e-05,7.60543075848004e-06
23,"static_gaussian",6,"Static dependence",0.0066179898359095,0.0153972505491955,0.0100067201258361,0.770833333333333,0.028297867097228,0.00662776007373163,0.0153919456924394,0.00999653566819026,-9.77023782212406e-06,5.30485675610468e-06,1.01844576458014e-05
23,"static_gaussian",6,"Rolling dependence",0.0066311652970347,0.0153875145716406,0.00983166949850572,0.779947916666667,0.0286606425875201,0.00662776007373163,0.0153919456924394,0.00999653566819026,3.40522330307628e-06,-4.43112079873825e-06,-0.000164866169684546
23,"static_gaussian",6,"Independent marginals",0.00664765430127798,0.0155191654290312,0.0114599117599351,0.776692708333333,0.0286623976595784,0.00662776007373163,0.0153919456924394,0.00999653566819026,1.98942275463493e-05,0.00012721973659182,0.00146337609174487
23,"static_gaussian",6,"Equal weights",0.00653550972957387,0.0151360856142523,0.0098293354596955,0.805989583333333,0.0303681465364071,0.00662776007373163,0.0153919456924394,0.00999653566819026,-9.22503441577582e-05,-0.000255860078187106,-0.000167200208494761
23,"static_gaussian",6,"ARIMA independent",0.00643396242869747,0.0150806763724974,0.0104582873063773,0.805989583333333,0.0291680839014819,0.00662776007373163,0.0153919456924394,0.00999653566819026,-0.000193797645034158,-0.000311269319941968,0.000461751638187053
23,"static_gaussian",6,"Bootstrap independent",0.00652210348872303,0.0151704319320388,0.0103642793645948,0.80078125,0.0291186353179547,0.00662776007373163,0.0153919456924394,0.00999653566819026,-0.000105656585008601,-0.000221513760400551,0.000367743696404511
23,"static_gaussian",6,"Gaussian copula bootstrap",0.00649219140869125,0.0149606724303348,0.00958935132566665,0.804036458333333,0.0289916143671782,0.00662776007373163,0.0153919456924394,0.00999653566819026,-0.00013556866504038,-0.000431273262104575,-0.000407184342523615
24,"break_correlation",1,"No tail copula",0.0044265210756305,0.00989238376750913,0.00447539794332218,0.709635416666667,0.0164995185692218,0.00445884794927393,0.00998262529228627,0.00441282143514897,-3.2326873643432e-05,-9.0241524777138e-05,6.25765081732179e-05
24,"break_correlation",1,"Static dependence",0.00446902298373466,0.0100175880319058,0.00451481030225239,0.6875,0.016120467690912,0.00445884794927393,0.00998262529228627,0.00441282143514897,1.01750344607271e-05,3.49627396195561e-05,0.00010198886710342
24,"break_correlation",1,"Rolling dependence",0.00448735314522116,0.00999350225766726,0.00469767988798268,0.709635416666667,0.0169100432259571,0.00445884794927393,0.00998262529228627,0.00441282143514897,2.85051959472262e-05,1.08769653809938e-05,0.00028485845283371
24,"break_correlation",1,"Independent marginals",0.00447440762711089,0.0101989742860949,0.00558885306805397,0.692057291666667,0.016035459651112,0.00445884794927393,0.00998262529228627,0.00441282143514897,1.55596778369524e-05,0.000216348993808645,0.00117603163290501
24,"break_correlation",1,"Equal weights",0.00435672798067299,0.00974950639464412,0.00447768856485505,0.727213541666667,0.0169732453645411,0.00445884794927393,0.00998262529228627,0.00441282143514897,-0.00010211996860095,-0.000233118897642151,6.48671297060824e-05
24,"break_correlation",1,"ARIMA independent",0.00441323275576723,0.010004397479699,0.00468278969327343,0.618489583333333,0.0134965035176784,0.00445884794927393,0.00998262529228627,0.00441282143514897,-4.56151935067078e-05,2.1772187412724e-05,0.000269968258124462
24,"break_correlation",1,"Bootstrap independent",0.00443449115617171,0.00997072970293175,0.00463461915827662,0.612630208333333,0.0132200958708241,0.00445884794927393,0.00998262529228627,0.00441282143514897,-2.43567931022277e-05,-1.18955893545214e-05,0.000221797723127659
24,"break_correlation",1,"Gaussian copula bootstrap",0.00443851796161347,0.00988576363323298,0.00437918808936234,0.603515625,0.0129868012180184,0.00445884794927393,0.00998262529228627,0.00441282143514897,-2.03299876604624e-05,-9.6861659053293e-05,-3.36333457866258e-05
24,"break_correlation",3,"No tail copula",0.00977476566317555,0.0219242271068197,0.0104421628862278,0.573567708333333,0.028075903258352,0.0098431494956661,0.0221767314097119,0.0104076129195279,-6.8383832490547e-05,-0.000252504302892233,3.45499666999042e-05
24,"break_correlation",3,"Static dependence",0.00975590110657219,0.0220595142787103,0.0108407257475176,0.592447916666667,0.0299586671921438,0.0098431494956661,0.0221767314097119,0.0104076129195279,-8.72483890939062e-05,-0.000117217131001626,0.000433112827989629
24,"break_correlation",3,"Rolling dependence",0.00983117632803511,0.0221553218156875,0.0107949343629944,0.602864583333333,0.0295135176824124,0.0098431494956661,0.0221767314097119,0.0104076129195279,-1.19731676309857e-05,-2.14095940244338e-05,0.000387321443466425
24,"break_correlation",3,"Independent marginals",0.0101012252499737,0.023018167010838,0.012582858157881,0.580078125,0.0285528525389357,0.0098431494956661,0.0221767314097119,0.0104076129195279,0.000258075754307566,0.000841435601126116,0.0021752452383531
24,"break_correlation",3,"Equal weights",0.00851201102127512,0.0190073578731102,0.00835539893540167,0.630208333333333,0.0278396645878244,0.0098431494956661,0.0221767314097119,0.0104076129195279,-0.00133113847439098,-0.00316937353660176,-0.00205221398412626
24,"break_correlation",3,"ARIMA independent",0.00899361427716434,0.0207508973507146,0.0103833216668522,0.557942708333333,0.0235320923848394,0.0098431494956661,0.0221767314097119,0.0104076129195279,-0.000849535218501757,-0.00142583405899736,-2.42912526757406e-05
24,"break_correlation",3,"Bootstrap independent",0.00805787605945566,0.0182245551216338,0.00862462911077002,0.61328125,0.0244513421321079,0.0098431494956661,0.0221767314097119,0.0104076129195279,-0.00178527343621043,-0.00395217628807809,-0.00178298380875792
24,"break_correlation",3,"Gaussian copula bootstrap",0.00805933574512857,0.0179269819930154,0.00804631376248099,0.587890625,0.0233131197270606,0.0098431494956661,0.0221767314097119,0.0104076129195279,-0.00178381375053753,-0.00424974941669652,-0.00236129915704695
24,"break_correlation",6,"No tail copula",0.0104037551510003,0.0233023949058624,0.0105972705454301,0.682291666666667,0.0364211768289967,0.0103231251588183,0.0231930338032879,0.0106690800084226,8.06299921819759e-05,0.000109361102574503,-7.18094629924663e-05
24,"break_correlation",6,"Static dependence",0.0104181267168326,0.0234298156019864,0.0106031766617755,0.663411458333333,0.035265278821997,0.0103231251588183,0.0231930338032879,0.0106690800084226,9.50015580142727e-05,0.000236781798698411,-6.59033466471025e-05
24,"break_correlation",6,"Rolling dependence",0.0104207105972676,0.0233527663509965,0.0106041712667933,0.677734375,0.0363326215144761,0.0103231251588183,0.0231930338032879,0.0106690800084226,9.75854384492238e-05,0.000159732547708596,-6.49087416292951e-05
24,"break_correlation",6,"Independent marginals",0.0103950476959224,0.0236054408093147,0.0119649824151452,0.684244791666667,0.0365638742202767,0.0103231251588183,0.0231930338032879,0.0106690800084226,7.19225371040993e-05,0.000412407006026801,0.00129590240672262
24,"break_correlation",6,"Equal weights",0.0103840548957597,0.0233621687481032,0.0106481697179456,0.719401041666667,0.0390846948130888,0.0103231251588183,0.0231930338032879,0.0106690800084226,6.09297369414084e-05,0.000169134944815241,-2.09102904769314e-05
24,"break_correlation",6,"ARIMA independent",0.0105430385448736,0.0240382871719542,0.0117807949115905,0.645833333333333,0.0339103907154736,0.0103231251588183,0.0231930338032879,0.0106690800084226,0.000219913386055259,0.000845253368666234,0.00111171490316795
24,"break_correlation",6,"Bootstrap independent",0.010551094881089,0.0237419844177148,0.0110585862361676,0.62890625,0.0325162399300997,0.0103231251588183,0.0231930338032879,0.0106690800084226,0.000227969722270703,0.000548950614426863,0.000389506227745043
24,"break_correlation",6,"Gaussian copula bootstrap",0.0105657431660535,0.0235389269217026,0.0105803581728616,0.6171875,0.0317911362717956,0.0103231251588183,0.0231930338032879,0.0106690800084226,0.00024261800723514,0.000345893118414625,-8.8721835560919e-05
24,"independent_series",1,"No tail copula",0.00374412929166268,0.00909825930791424,0.00841936738154007,0.830078125,0.0180916539720766,0.00358626067033694,0.008721300547624,0.00756259229891504,0.000157868621325742,0.000376958760290241,0.000856775082625028
24,"independent_series",1,"Static dependence",0.00375431715970288,0.00912451218133384,0.00814117038722784,0.817708333333333,0.0176188934994585,0.00358626067033694,0.008721300547624,0.00756259229891504,0.000168056489365945,0.000403211633709835,0.000578578088312799
24,"independent_series",1,"Rolling dependence",0.00358619934150918,0.00868879399771068,0.00829990913289118,0.854166666666667,0.0183631441715662,0.00358626067033694,0.008721300547624,0.00756259229891504,-6.13288277579761e-08,-3.25065499133196e-05,0.000737316833976144
24,"independent_series",1,"Independent marginals",0.00367353800015659,0.0088992025424991,0.00778379966997919,0.814453125,0.0171133542141357,0.00358626067033694,0.008721300547624,0.00756259229891504,8.72773298196566e-05,0.000177901994875102,0.000221207371064147
24,"independent_series",1,"Equal weights",0.0032525218216752,0.0078713463012095,0.00643309447422563,0.828776041666667,0.0155448334337715,0.00358626067033694,0.008721300547624,0.00756259229891504,-0.000333738848661739,-0.000849954246414507,-0.00112949782468941
24,"independent_series",1,"ARIMA independent",0.00317932497464482,0.00765377519143479,0.00623278626545441,0.837239583333333,0.0153335939396987,0.00358626067033694,0.008721300547624,0.00756259229891504,-0.000406935695692121,-0.00106752535618921,-0.00132980603346063
24,"independent_series",1,"Bootstrap independent",0.0031707479029877,0.00765152590558883,0.0062392591015905,0.811197916666667,0.0140555554462086,0.00358626067033694,0.008721300547624,0.00756259229891504,-0.000415512767349233,-0.00106977464203517,-0.00132333319732454
24,"independent_series",1,"Gaussian copula bootstrap",0.00318008724205301,0.00766244731174367,0.00624146810797189,0.7890625,0.0133286099374953,0.00358626067033694,0.008721300547624,0.00756259229891504,-0.000406173428283925,-0.00105885323588034,-0.00132112419094314
24,"independent_series",3,"No tail copula",0.00557481138535996,0.0133138304695414,0.0103089597924249,0.800130208333333,0.0253726589586734,0.00551897552348157,0.0131846913986853,0.0102939940431275,5.58358618783948e-05,0.000129139070856108,1.49657492974683e-05
24,"independent_series",3,"Static dependence",0.00553491835555789,0.0131838496425263,0.0101636484716793,0.798177083333333,0.0251791541074092,0.00551897552348157,0.0131846913986853,0.0102939940431275,1.59428320763233e-05,-8.41756158958054e-07,-0.000130345571448184
24,"independent_series",3,"Rolling dependence",0.00554468651319008,0.0132206274831867,0.0102076149511106,0.796875,0.0249916084120663,0.00551897552348157,0.0131846913986853,0.0102939940431275,2.57109897085087e-05,3.59360845014426e-05,-8.63790920169003e-05
24,"independent_series",3,"Independent marginals",0.00556304755013566,0.0132598080654679,0.010150806496428,0.810546875,0.025681237403563,0.00551897552348157,0.0131846913986853,0.0102939940431275,4.40720266540913e-05,7.51166667826361e-05,-0.000143187546699439
24,"independent_series",3,"Equal weights",0.0054872975469299,0.013103459455815,0.0102236956210727,0.811848958333333,0.0258210152453409,0.00551897552348157,0.0131846913986853,0.0102939940431275,-3.16779765516728e-05,-8.12319428702378e-05,-7.02984220547851e-05
24,"independent_series",3,"ARIMA independent",0.00544933514068349,0.0129986540003989,0.0101223712055979,0.804036458333333,0.0247067125012602,0.00551897552348157,0.0131846913986853,0.0102939940431275,-6.96403827980798e-05,-0.00018603739828638,-0.000171622837529573
24,"independent_series",3,"Bootstrap independent",0.00551495720498524,0.0131412995299762,0.0101501140465076,0.82421875,0.0264239011543398,0.00551897552348157,0.0131846913986853,0.0102939940431275,-4.0183184963306e-06,-4.33918687090321e-05,-0.000143879996619868
24,"independent_series",3,"Gaussian copula bootstrap",0.00555375657952311,0.0132275209700473,0.0101340250899909,0.802734375,0.0255185659132101,0.00551897552348157,0.0131846913986853,0.0102939940431275,3.47810560415423e-05,4.28295713620769e-05,-0.000159968953136519
24,"independent_series",6,"No tail copula",0.00802093274076945,0.0191552508715762,0.0162984268600493,0.8359375,0.0393370678851754,0.00796697739258967,0.0189252259966286,0.0161037552597989,5.39553481797832e-05,0.000230024874947624,0.000194671600250457
24,"independent_series",6,"Static dependence",0.00796093136937049,0.0189576353827167,0.0158664577190214,0.826822916666667,0.0376237303826624,0.00796697739258967,0.0189252259966286,0.0161037552597989,-6.04602321918266e-06,3.24093860880996e-05,-0.000237297540777462
24,"independent_series",6,"Rolling dependence",0.00799363563006561,0.0189968040823082,0.0160510500654739,0.82421875,0.0375426609311368,0.00796697739258967,0.0189252259966286,0.0161037552597989,2.66582374759353e-05,7.1578085679553e-05,-5.27051943249729e-05
24,"independent_series",6,"Independent marginals",0.00797847341621313,0.0189687639317533,0.0156610366198908,0.831380208333333,0.0387637771801608,0.00796697739258967,0.0189252259966286,0.0161037552597989,1.1496023623464e-05,4.3537935124717e-05,-0.000442718639908031
24,"independent_series",6,"Equal weights",0.00792318617097288,0.018849297524964,0.0159526367556285,0.83203125,0.0382632157867032,0.00796697739258967,0.0189252259966286,0.0161037552597989,-4.3791221616794e-05,-7.59284716646234e-05,-0.000151118504170416
24,"independent_series",6,"ARIMA independent",0.00796855857844618,0.0189170079026917,0.015458946917523,0.832682291666667,0.0384305501546462,0.00796697739258967,0.0189252259966286,0.0161037552597989,1.58118585650603e-06,-8.21809393695278e-06,-0.000644808342275857
24,"independent_series",6,"Bootstrap independent",0.00811735680867529,0.0189183655685149,0.0154175579690165,0.791666666666667,0.0356424891439957,0.00796697739258967,0.0189252259966286,0.0161037552597989,0.000150379416085623,-6.86042811373633e-06,-0.000686197290782389
24,"independent_series",6,"Gaussian copula bootstrap",0.00820323088243664,0.0191521876384664,0.0157925216317421,0.839192708333333,0.038242594000641,0.00796697739258967,0.0189252259966286,0.0161037552597989,0.000236253489846973,0.000226961641837834,-0.000311233628056726
24,"regime_heavy_tail",1,"No tail copula",0.00196763297344325,0.00462374382128675,0.00366938503227244,0.86328125,0.00873233261386813,0.00196554193847989,0.00461726217553594,0.00359173683560135,2.09103496335216e-06,6.48164575081569e-06,7.76481966710939e-05
24,"regime_heavy_tail",1,"Static dependence",0.00202057014746561,0.00473036694690549,0.00397875313687621,0.884765625,0.00969452324730097,0.00196554193847989,0.00461726217553594,0.00359173683560135,5.50282089857202e-05,0.00011310477136955,0.000387016301274861
24,"regime_heavy_tail",1,"Rolling dependence",0.00198729527979971,0.00461749839542574,0.0039926659894056,0.884114583333333,0.00911196537956608,0.00196554193847989,0.00461726217553594,0.00359173683560135,2.17533413198203e-05,2.36219889804962e-07,0.000400929153804253
24,"regime_heavy_tail",1,"Independent marginals",0.00196884368033929,0.00469840879549611,0.00493669995561349,0.87890625,0.00920960321532804,0.00196554193847989,0.00461726217553594,0.00359173683560135,3.30174185939665e-06,8.1146619960169e-05,0.00134496312001214
24,"regime_heavy_tail",1,"Equal weights",0.00195356391975414,0.00466490832231251,0.0044211632977198,0.939453125,0.0122222991975506,0.00196554193847989,0.00461726217553594,0.00359173683560135,-1.19780187257511e-05,4.76461467765667e-05,0.000829426462118454
24,"regime_heavy_tail",1,"ARIMA independent",0.00215215155093833,0.00515964816580861,0.00879406150256656,0.953125,0.0158782531376488,0.00196554193847989,0.00461726217553594,0.00359173683560135,0.000186609612458432,0.000542385990272668,0.00520232466696521
24,"regime_heavy_tail",1,"Bootstrap independent",0.00182829003862925,0.00438147777132809,0.00433624527690473,0.81640625,0.00714450757976022,0.00196554193847989,0.00461726217553594,0.00359173683560135,-0.000137251899850642,-0.000235784404207852,0.000744508441303379
24,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00183810017893472,0.00436613627551146,0.00379061770827311,0.822916666666667,0.00783268647358116,0.00196554193847989,0.00461726217553594,0.00359173683560135,-0.000127441759545171,-0.000251125900024479,0.000198880872671762
24,"regime_heavy_tail",3,"No tail copula",0.00675772765582175,0.0155393327597533,0.0133051437432608,0.897786458333333,0.0342833131815289,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.000234552463113034,-0.000492713271153128,-0.000246348630778102
24,"regime_heavy_tail",3,"Static dependence",0.00660002976734336,0.0151226015671448,0.013490236403904,0.895833333333333,0.035147420779876,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.000392250351591428,-0.000909444463761712,-6.12559701348454e-05
24,"regime_heavy_tail",3,"Rolling dependence",0.00649602782996777,0.0148498499332788,0.0117034702795656,0.900390625,0.0339888134841679,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.000496252288967022,-0.00118219609762769,-0.00184802209447326
24,"regime_heavy_tail",3,"Independent marginals",0.00649485061929075,0.0158532350771743,0.0227133003120763,0.909505208333333,0.0350372392882611,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.000497429499644038,-0.000178810953732157,0.00916180793803746
24,"regime_heavy_tail",3,"Equal weights",0.00492715860671299,0.0113304203149071,0.00977893293250331,0.920572916666667,0.0317947691869491,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.0020651215122218,-0.00470162571599936,-0.00377255944153558
24,"regime_heavy_tail",3,"ARIMA independent",0.00456756234503003,0.0107949404294857,0.0150699221238321,0.913411458333333,0.0284244353408575,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.00242471777390476,-0.00523710560142075,0.00151842974979317
24,"regime_heavy_tail",3,"Bootstrap independent",0.00424929540499105,0.0101335568605125,0.0117809151448961,0.889973958333333,0.0242189711269917,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.00274298471394374,-0.00589848917039393,-0.00177057722914278
24,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00428190725142099,0.00990783947719734,0.00767181951988987,0.881510416666667,0.023074080055157,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.00271037286751379,-0.00612420655370913,-0.00587967285414902
24,"regime_heavy_tail",6,"No tail copula",0.0120196749939691,0.0271417260613913,0.0161804103911343,0.797526041666667,0.0526835648921336,0.0116590016209154,0.026351834409257,0.0156873167311149,0.000360673373053736,0.000789891652134347,0.000493093660019428
24,"regime_heavy_tail",6,"Static dependence",0.0112873681523479,0.0254665455166415,0.0158891875210999,0.822916666666667,0.0546549781233789,0.0116590016209154,0.026351834409257,0.0156873167311149,-0.000371633468567478,-0.000885288892615483,0.000201870789985032
24,"regime_heavy_tail",6,"Rolling dependence",0.0115599285844971,0.0262619369313904,0.0158560714012575,0.802734375,0.0518480593007333,0.0116590016209154,0.026351834409257,0.0156873167311149,-9.90730364182554e-05,-8.989747786654e-05,0.000168754670142667
24,"regime_heavy_tail",6,"Independent marginals",0.0115346932511902,0.0268962394258846,0.0249885251220467,0.791015625,0.0514933884317202,0.0116590016209154,0.026351834409257,0.0156873167311149,-0.000124308369725106,0.000544405016627645,0.00930120839093184
24,"regime_heavy_tail",6,"Equal weights",0.0103368198086216,0.023196784993257,0.0128053443002939,0.805989583333333,0.048731583085682,0.0116590016209154,0.026351834409257,0.0156873167311149,-0.00132218181229371,-0.00315504941599993,-0.00288197243082102
24,"regime_heavy_tail",6,"ARIMA independent",0.0101497264855121,0.0234957785173016,0.0176204565197576,0.7265625,0.0374081170773015,0.0116590016209154,0.026351834409257,0.0156873167311149,-0.00150927513540324,-0.00285605589195541,0.00193313978864275
24,"regime_heavy_tail",6,"Bootstrap independent",0.0103985992345468,0.0233292085612507,0.0138380130448709,0.672526041666667,0.0330418169814247,0.0116590016209154,0.026351834409257,0.0156873167311149,-0.00126040238636854,-0.00302262584800631,-0.00184930368624403
24,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0103993957387089,0.0230813955235164,0.0115977936719337,0.68359375,0.0334601364960351,0.0116590016209154,0.026351834409257,0.0156873167311149,-0.00125960588220641,-0.00327043888574061,-0.0040895230591812
24,"static_gaussian",1,"No tail copula",0.00312246379339242,0.0072488475969497,0.0043485148876338,0.772135416666667,0.0126755386907215,0.00312374761875228,0.00727250486162669,0.00438389391126426,-1.28382535985244e-06,-2.36572646769868e-05,-3.53790236304616e-05
24,"static_gaussian",1,"Static dependence",0.00311376443401947,0.00725442785764641,0.00429600764281073,0.763020833333333,0.0125764434333667,0.00312374761875228,0.00727250486162669,0.00438389391126426,-9.98318473281051e-06,-1.8077003980284e-05,-8.78862684535317e-05
24,"static_gaussian",1,"Rolling dependence",0.00313140163251518,0.00731166526246541,0.00436855414965816,0.768880208333333,0.0129719060635461,0.00312374761875228,0.00727250486162669,0.00438389391126426,7.65401376290721e-06,3.91604008387206e-05,-1.53397616060981e-05
24,"static_gaussian",1,"Independent marginals",0.00315591256007777,0.00741019565802922,0.00544240660198302,0.774739583333333,0.0129398698709362,0.00312374761875228,0.00727250486162669,0.00438389391126426,3.21649413254936e-05,0.000137690796402529,0.00105851269071876
24,"static_gaussian",1,"Equal weights",0.00294216239869868,0.00681157449561361,0.00407731466421428,0.796223958333333,0.0128708305526555,0.00312374761875228,0.00727250486162669,0.00438389391126426,-0.000181585220053593,-0.000460930366013078,-0.00030657924704998
24,"static_gaussian",1,"ARIMA independent",0.00291513936789027,0.0068001540415074,0.00455101898154836,0.791015625,0.0127247894513487,0.00312374761875228,0.00727250486162669,0.00438389391126426,-0.000208608250862006,-0.000472350820119288,0.000167125070284097
24,"static_gaussian",1,"Bootstrap independent",0.0029057415757623,0.00680024447960375,0.00465855697055482,0.795572916666667,0.0129925085940822,0.00312374761875228,0.00727250486162669,0.00438389391126426,-0.000218006042989976,-0.000472260382022938,0.000274663059290557
24,"static_gaussian",1,"Gaussian copula bootstrap",0.00290836865125389,0.00673627881255437,0.00410507395700218,0.793619791666667,0.0125524126178972,0.00312374761875228,0.00727250486162669,0.00438389391126426,-0.000215378967498383,-0.000536226049072322,-0.00027881995426208
24,"static_gaussian",3,"No tail copula",0.00497379873454694,0.0115564310899561,0.00696247780419114,0.796223958333333,0.0223166136225081,0.00500212349143897,0.0116310950169946,0.00703420812830525,-2.83247568920245e-05,-7.46639270385405e-05,-7.17303241141061e-05
24,"static_gaussian",3,"Static dependence",0.00513440405417991,0.0119033078250456,0.00721225380685663,0.822265625,0.0239317732777805,0.00500212349143897,0.0116310950169946,0.00703420812830525,0.000132280562740946,0.000272212808050976,0.000178045678551379
24,"static_gaussian",3,"Rolling dependence",0.00494199815289094,0.0114617274575413,0.00709909272755535,0.82421875,0.0237816568245457,0.00500212349143897,0.0116310950169946,0.00703420812830525,-6.01253385480267e-05,-0.000169367559453343,6.48845992501004e-05
24,"static_gaussian",3,"Independent marginals",0.005050358808151,0.0117634869072516,0.00850780525533037,0.794270833333333,0.0225982003710262,0.00500212349143897,0.0116310950169946,0.00703420812830525,4.82353167120366e-05,0.000132391890256919,0.00147359712702512
24,"static_gaussian",3,"Equal weights",0.00505196136131791,0.011749777940834,0.007138093739871,0.809895833333333,0.0234858989881282,0.00500212349143897,0.0116310950169946,0.00703420812830525,4.98378698789393e-05,0.000118682923839328,0.000103885611565747
24,"static_gaussian",3,"ARIMA independent",0.00478290143522909,0.0112609243138999,0.00828695539967264,0.814453125,0.0227342437955147,0.00500212349143897,0.0116310950169946,0.00703420812830525,-0.000219222056209873,-0.000370170703094693,0.00125274727136739
24,"static_gaussian",3,"Bootstrap independent",0.00481223745242588,0.0111973688096409,0.00872719514542362,0.833333333333333,0.0239554159906039,0.00500212349143897,0.0116310950169946,0.00703420812830525,-0.000189886039013091,-0.00043372620735377,0.00169298701711837
24,"static_gaussian",3,"Gaussian copula bootstrap",0.00478671491234806,0.0110430408981677,0.0069635951590887,0.811197916666667,0.022639384417834,0.00500212349143897,0.0116310950169946,0.00703420812830525,-0.000215408579090902,-0.000588054118826929,-7.06129692165519e-05
24,"static_gaussian",6,"No tail copula",0.00838950397100656,0.0193531433624093,0.0109180745112636,0.774739583333333,0.0351487107017061,0.00839747678033792,0.0193889752258619,0.0105948856459132,-7.97280933135906e-06,-3.58318634526809e-05,0.000323188865350417
24,"static_gaussian",6,"Static dependence",0.00823652165648425,0.0189935621341428,0.0103699450299833,0.792317708333333,0.0358009545124359,0.00839747678033792,0.0193889752258619,0.0105948856459132,-0.000160955123853668,-0.000395413091719116,-0.000224940615929901
24,"static_gaussian",6,"Rolling dependence",0.00816540304559463,0.0188712927864337,0.0103406977723635,0.778645833333333,0.0355687109646539,0.00839747678033792,0.0193889752258619,0.0105948856459132,-0.000232073734743293,-0.000517682439428218,-0.00025418787354969
24,"static_gaussian",6,"Independent marginals",0.0083040252708068,0.0193565985587073,0.0133888263024448,0.771484375,0.0357183908475631,0.00839747678033792,0.0193889752258619,0.0105948856459132,-9.34515095311218e-05,-3.23766671546273e-05,0.00279394065653154
24,"static_gaussian",6,"Equal weights",0.00870379945717335,0.0200149577091849,0.0110130803617993,0.789713541666667,0.0374354298168329,0.00839747678033792,0.0193889752258619,0.0105948856459132,0.000306322676835427,0.000625982483322979,0.000418194715886109
24,"static_gaussian",6,"ARIMA independent",0.00735264340538709,0.0174642017464696,0.0127253635190303,0.809244791666667,0.0338344705957981,0.00839747678033792,0.0193889752258619,0.0105948856459132,-0.00104483337495082,-0.00192477347939228,0.00213047787311706
24,"static_gaussian",6,"Bootstrap independent",0.00698639792893978,0.016334401877904,0.0121031659358358,0.869791666666667,0.0376954072021939,0.00839747678033792,0.0193889752258619,0.0105948856459132,-0.00141107885139814,-0.00305457334795791,0.00150828028992259
24,"static_gaussian",6,"Gaussian copula bootstrap",0.00698074451474698,0.0161834257176266,0.0101286173668823,0.856770833333333,0.0371851708719835,0.00839747678033792,0.0193889752258619,0.0105948856459132,-0.00141673226559094,-0.00320554950823536,-0.000466268279030929
25,"break_correlation",1,"No tail copula",0.00456933166104275,0.0102006900139929,0.00504562071552498,0.705078125,0.0166977246266134,0.00453789524805923,0.0101637254106522,0.0049554137009338,3.1436412983526e-05,3.69646033406591e-05,9.0207014591186e-05
25,"break_correlation",1,"Static dependence",0.00458113858730256,0.0102859417946533,0.00531026803221788,0.718098958333333,0.0171088146836236,0.00453789524805923,0.0101637254106522,0.0049554137009338,4.32433392433375e-05,0.000122216384001077,0.000354854331284086
25,"break_correlation",1,"Rolling dependence",0.00459383832378951,0.0102407895030449,0.00445074788353618,0.708984375,0.0168667310283885,0.00453789524805923,0.0101637254106522,0.0049554137009338,5.59430757302833e-05,7.70640923926837e-05,-0.000504665817397613
25,"break_correlation",1,"Independent marginals",0.00458074676940333,0.0104369479144108,0.00609393669297658,0.702473958333333,0.0168023918873372,0.00453789524805923,0.0101637254106522,0.0049554137009338,4.28515213441016e-05,0.000273222503758573,0.00113852299204279
25,"break_correlation",1,"Equal weights",0.00462071573693086,0.0103704424520728,0.00499244950289198,0.716796875,0.0174781325030116,0.00453789524805923,0.0101637254106522,0.0049554137009338,8.28204888716306e-05,0.000206717041420531,3.70358019581799e-05
25,"break_correlation",1,"ARIMA independent",0.00458895994200207,0.0103129908968561,0.00456806373936931,0.589192708333333,0.0127031809596399,0.00453789524805923,0.0101637254106522,0.0049554137009338,5.1064693942845e-05,0.000149265486203804,-0.000387349961564487
25,"break_correlation",1,"Bootstrap independent",0.00460812309907314,0.0103580032980645,0.00455621450294157,0.580078125,0.0129128971650656,0.00453789524805923,0.0101637254106522,0.0049554137009338,7.02278510139095e-05,0.000194277887412274,-0.000399199197992229
25,"break_correlation",1,"Gaussian copula bootstrap",0.00463671921585299,0.0102931993679375,0.00440307852763953,0.582682291666667,0.0128746120693042,0.00453789524805923,0.0101637254106522,0.0049554137009338,9.88239677937605e-05,0.00012947395728523,-0.000552335173294267
25,"break_correlation",3,"No tail copula",0.00750816476820718,0.0167756933760347,0.00767335454136622,0.697916666666667,0.0266751475730526,0.00753290540573576,0.0168541184777155,0.00765496511535273,-2.47406375285765e-05,-7.84251016807645e-05,1.83894260134907e-05
25,"break_correlation",3,"Static dependence",0.00749651460392422,0.0167757397687376,0.00768297640736085,0.711588541666667,0.0272965659829751,0.00753290540573576,0.0168541184777155,0.00765496511535273,-3.63908018115311e-05,-7.83787089778769e-05,2.80112920081231e-05
25,"break_correlation",3,"Rolling dependence",0.00751915422520935,0.0168019961275472,0.0077012356455786,0.690104166666667,0.0263045096554829,0.00753290540573576,0.0168541184777155,0.00765496511535273,-1.37511805264022e-05,-5.21223501683266e-05,4.62705302258729e-05
25,"break_correlation",3,"Independent marginals",0.00751938912164788,0.0170903160765848,0.0091836373997223,0.69140625,0.0269455986014499,0.00753290540573576,0.0168541184777155,0.00765496511535273,-1.35162840878764e-05,0.000236197598869323,0.00152867228436957
25,"break_correlation",3,"Equal weights",0.00744781863731335,0.0166932690920707,0.0077100938495558,0.751302083333333,0.0294641405032714,0.00753290540573576,0.0168541184777155,0.00765496511535273,-8.50867684224097e-05,-0.000160849385644764,5.51287342030722e-05
25,"break_correlation",3,"ARIMA independent",0.00770918142153967,0.0174829661553787,0.00845783110034134,0.655598958333333,0.024659552155738,0.00753290540573576,0.0168541184777155,0.00765496511535273,0.000176276015803912,0.000628847677663261,0.000802865984988612
25,"break_correlation",3,"Bootstrap independent",0.00772706160879883,0.0173522823967825,0.00828729810441395,0.629557291666667,0.0233510808285815,0.00753290540573576,0.0168541184777155,0.00765496511535273,0.000194156203063075,0.000498163919067044,0.000632332989061222
25,"break_correlation",3,"Gaussian copula bootstrap",0.00772784102733482,0.017147244140858,0.00763843187536859,0.598307291666667,0.0218023624705089,0.00753290540573576,0.0168541184777155,0.00765496511535273,0.000194935621599064,0.000293125663142546,-1.6533239984135e-05
25,"break_correlation",6,"No tail copula",0.0171833602187274,0.0412972688015934,0.0421706236385703,0.667317708333333,0.0533144397562231,0.0171862907818596,0.0409982461375933,0.039949733610127,-2.93056313216411e-06,0.00029902266400008,0.00222089002844336
25,"break_correlation",6,"Static dependence",0.0169256455853807,0.0406263584591034,0.0400846268115329,0.66796875,0.0522790585533409,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.000260645196478879,-0.000371887678489863,0.000134893201405917
25,"break_correlation",6,"Rolling dependence",0.0165938736439891,0.0397874704181504,0.0386931484334659,0.685546875,0.052479153597147,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.000592417137870491,-0.00121077571944288,-0.00125658517666106
25,"break_correlation",6,"Independent marginals",0.0166929965476637,0.0399566896001763,0.042390121902279,0.677734375,0.053650810004402,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.000493294234195935,-0.00104155653741696,0.00244038829215203
25,"break_correlation",6,"Equal weights",0.0116421638231172,0.0266813421593552,0.0204666894369858,0.763020833333333,0.0549623842713552,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.00554412695874242,-0.0143169039782381,-0.0194830441731412
25,"break_correlation",6,"ARIMA independent",0.0120095337565696,0.0271430814612826,0.0126833882446326,0.5703125,0.0338396830158804,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.00517675702529001,-0.0138551646763107,-0.0272663453654944
25,"break_correlation",6,"Bootstrap independent",0.0117178663089891,0.0259290468090507,0.0113553800274134,0.504557291666667,0.0269352856728882,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.00546842447287047,-0.0150691993285426,-0.0285943535827136
25,"break_correlation",6,"Gaussian copula bootstrap",0.0115224097481813,0.0253895195345311,0.0114192585678504,0.544270833333333,0.0288386658153686,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.00566388103367835,-0.0156087266030622,-0.0285304750422766
25,"independent_series",1,"No tail copula",0.00327171844762594,0.00785536734901294,0.00635586687903805,0.783203125,0.0146709354914827,0.00325198681416164,0.00780275728833285,0.0063187528738208,1.97316334642939e-05,5.26100606800823e-05,3.71140052172533e-05
25,"independent_series",1,"Static dependence",0.0032459178083069,0.00778504673215036,0.00633792003227555,0.796875,0.0145759728140766,0.00325198681416164,0.00780275728833285,0.0063187528738208,-6.06900585473991e-06,-1.77105561824922e-05,1.91671584547507e-05
25,"independent_series",1,"Rolling dependence",0.00324231838233238,0.00777143332183639,0.00636423173386905,0.791666666666667,0.0147728590386738,0.00325198681416164,0.00780275728833285,0.0063187528738208,-9.66843182926159e-06,-3.13239664964608e-05,4.54788600482555e-05
25,"independent_series",1,"Independent marginals",0.00325394610809876,0.00780639974590961,0.00635748695305885,0.790364583333333,0.0148457967910344,0.00325198681416164,0.00780275728833285,0.0063187528738208,1.95929393711179e-06,3.64245757675588e-06,3.87340792380505e-05
25,"independent_series",1,"Equal weights",0.00321432883413965,0.00770147041187492,0.00630806738140024,0.805989583333333,0.0145170218518254,0.00325198681416164,0.00780275728833285,0.0063187528738208,-3.76579800219902e-05,-0.000101286876457929,-1.06854924205556e-05
25,"independent_series",1,"ARIMA independent",0.00316649117530942,0.00757414685645125,0.00629198351920912,0.8203125,0.0147386527991028,0.00325198681416164,0.00780275728833285,0.0063187528738208,-8.54956388522208e-05,-0.0002286104318816,-2.67693546116736e-05
25,"independent_series",1,"Bootstrap independent",0.00316632756449002,0.00755998721416097,0.00626977671698529,0.796875,0.0138161777215072,0.00325198681416164,0.00780275728833285,0.0063187528738208,-8.56592496716294e-05,-0.000242770074171886,-4.8976156835509e-05
25,"independent_series",1,"Gaussian copula bootstrap",0.00316808791813771,0.00757294683136469,0.00628196125687239,0.784505208333333,0.0134424540645083,0.00325198681416164,0.00780275728833285,0.0063187528738208,-8.38988960239341e-05,-0.000229810456968158,-3.67916169484095e-05
25,"independent_series",3,"No tail copula",0.00565550094671134,0.01345760081716,0.0106417885615203,0.771484375,0.0239164843407294,0.00569662300833217,0.0135725193965137,0.0106384880804462,-4.11220616208354e-05,-0.000114918579353652,3.3004810741314e-06
25,"independent_series",3,"Static dependence",0.00567869416136941,0.013520465410926,0.0106147108491189,0.760416666666667,0.0235126918380237,0.00569662300833217,0.0135725193965137,0.0106384880804462,-1.79288469627607e-05,-5.20539855876443e-05,-2.37772313273106e-05
25,"independent_series",3,"Rolling dependence",0.0056918544568344,0.0135375697831034,0.0106232876951153,0.790364583333333,0.0253215620524989,0.00569662300833217,0.0135725193965137,0.0106384880804462,-4.76855149777675e-06,-3.49496134102248e-05,-1.52003853309008e-05
25,"independent_series",3,"Independent marginals",0.00562926088495157,0.0134006646531682,0.0106302687517537,0.777994791666667,0.0241907091143142,0.00569662300833217,0.0135725193965137,0.0106384880804462,-6.7362123380604e-05,-0.000171854743345469,-8.21932869251966e-06
25,"independent_series",3,"Equal weights",0.00564273334964761,0.0134564405373269,0.0107028833940416,0.791015625,0.0250978908176149,0.00569662300833217,0.0135725193965137,0.0106384880804462,-5.38896586845632e-05,-0.0001160788591868,6.43953135953668e-05
25,"independent_series",3,"ARIMA independent",0.00555503736687253,0.0132131108791025,0.0106045582951776,0.801432291666667,0.0250667680830332,0.00569662300833217,0.0135725193965137,0.0106384880804462,-0.000141585641459639,-0.000359408517411185,-3.39297852685692e-05
25,"independent_series",3,"Bootstrap independent",0.00558869215641957,0.0132239837329829,0.0105767295454026,0.777994791666667,0.023757978405983,0.00569662300833217,0.0135725193965137,0.0106384880804462,-0.000107930851912599,-0.000348535663530736,-6.17585350435549e-05
25,"independent_series",3,"Gaussian copula bootstrap",0.00562558411017574,0.0132885921483207,0.0106224480192346,0.772135416666667,0.0236941462030213,0.00569662300833217,0.0135725193965137,0.0106384880804462,-7.10388981564362e-05,-0.000283927248192949,-1.60400612115568e-05
25,"independent_series",6,"No tail copula",0.00835831988450612,0.0197382763926436,0.0155256174299078,0.784505208333333,0.0359470899997347,0.00842234592144479,0.0199403457997163,0.0156353612968633,-6.40260369386796e-05,-0.000202069407072642,-0.000109743866955482
25,"independent_series",6,"Static dependence",0.008421134307914,0.0199562101710319,0.0156403380816887,0.780598958333333,0.0352767359253733,0.00842234592144479,0.0199403457997163,0.0156353612968633,-1.21161353079831e-06,1.58643713155972e-05,4.97678482543409e-06
25,"independent_series",6,"Rolling dependence",0.00834256411259215,0.0197470366697904,0.0156027308325482,0.784505208333333,0.0358784727695315,0.00842234592144479,0.0199403457997163,0.0156353612968633,-7.9781808852649e-05,-0.000193309129925847,-3.26304643150383e-05
25,"independent_series",6,"Independent marginals",0.00828898265962498,0.0195815906307295,0.0155244555422132,0.792317708333333,0.0365965533183707,0.00842234592144479,0.0199403457997163,0.0156353612968633,-0.000133363261819817,-0.000358755168986813,-0.000110905754650097
25,"independent_series",6,"Equal weights",0.00815505910128513,0.0193641914058513,0.0154705946111205,0.793619791666667,0.035946466846986,0.00842234592144479,0.0199403457997163,0.0156353612968633,-0.000267286820159668,-0.000576154393864992,-0.000164766685742742
25,"independent_series",6,"ARIMA independent",0.00819191604387883,0.0193964899303156,0.0154576757042725,0.793619791666667,0.0366818162003719,0.00842234592144479,0.0199403457997163,0.0156353612968633,-0.000230429877565969,-0.000543855869400683,-0.000177685592590742
25,"independent_series",6,"Bootstrap independent",0.00812461505592398,0.019144714145529,0.0154320718402373,0.770833333333333,0.0357794007148207,0.00842234592144479,0.0199403457997163,0.0156353612968633,-0.000297730865520816,-0.0007956316541873,-0.00020328945662593
25,"independent_series",6,"Gaussian copula bootstrap",0.00811310938903711,0.0190333526426574,0.0154818787533898,0.755859375,0.0340804148290605,0.00842234592144479,0.0199403457997163,0.0156353612968633,-0.000309236532407688,-0.000906993157058909,-0.000153482543473448
25,"regime_heavy_tail",1,"No tail copula",0.00192565924817477,0.00461687793478727,0.00434834718088111,0.931640625,0.0124582832405242,0.00187281511762236,0.00440926599979048,0.0035652130371975,5.2844130552414e-05,0.000207611934996795,0.000783134143683615
25,"regime_heavy_tail",1,"Static dependence",0.00189547023360186,0.0044837302503527,0.00415817839487156,0.932291666666667,0.0117433856841977,0.00187281511762236,0.00440926599979048,0.0035652130371975,2.26551159795043e-05,7.4464250562227e-05,0.000592965357674063
25,"regime_heavy_tail",1,"Rolling dependence",0.00191125415244086,0.00450797022233007,0.00433368119706401,0.917317708333333,0.0112491442808613,0.00187281511762236,0.00440926599979048,0.0035652130371975,3.8439034818502e-05,9.87042225395907e-05,0.000768468159866512
25,"regime_heavy_tail",1,"Independent marginals",0.00189757154783404,0.0046553947313133,0.00611791694094571,0.927083333333333,0.0114721459263065,0.00187281511762236,0.00440926599979048,0.0035652130371975,2.47564302116802e-05,0.000246128731522825,0.00255270390374821
25,"regime_heavy_tail",1,"Equal weights",0.00206477897831748,0.00496307623691334,0.00577862194722585,0.95703125,0.0162205615431563,0.00187281511762236,0.00440926599979048,0.0035652130371975,0.000191963860695118,0.000553810237122869,0.00221340891002835
25,"regime_heavy_tail",1,"ARIMA independent",0.00235315084536545,0.00561089936254229,0.0113267300932065,0.96875,0.0181060014261033,0.00187281511762236,0.00440926599979048,0.0035652130371975,0.000480335727743089,0.00120163336275181,0.007761517056009
25,"regime_heavy_tail",1,"Bootstrap independent",0.00180570982643565,0.00445147179417124,0.0051163347706792,0.887369791666667,0.00901406700240209,0.00187281511762236,0.00440926599979048,0.0035652130371975,-6.71052911867119e-05,4.22057943807669e-05,0.00155112173348171
25,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00180583784320053,0.00430918757427586,0.00389945243929353,0.889973958333333,0.00916832100393154,0.00187281511762236,0.00440926599979048,0.0035652130371975,-6.69772744218266e-05,-0.000100078425514612,0.000334239402096032
25,"regime_heavy_tail",3,"No tail copula",0.00809568450272535,0.0181155670741649,0.010983369689939,0.73828125,0.0299868365730527,0.008110541341387,0.0181756706054926,0.0108703718950129,-1.48568386616529e-05,-6.01035313277237e-05,0.000112997794926149
25,"regime_heavy_tail",3,"Static dependence",0.00811258820514517,0.0181903593880657,0.0107424849663384,0.734375,0.028987475489737,0.008110541341387,0.0181756706054926,0.0108703718950129,2.04686375816082e-06,1.46887825731509e-05,-0.000127886928674442
25,"regime_heavy_tail",3,"Rolling dependence",0.00809861913650929,0.0181784901545927,0.0107469129838508,0.735026041666667,0.0292178404399964,0.008110541341387,0.0181756706054926,0.0108703718950129,-1.19222048777096e-05,2.81954910011373e-06,-0.000123458911162054
25,"regime_heavy_tail",3,"Independent marginals",0.00814886478573954,0.0186341201093046,0.014817814192824,0.727864583333333,0.029471977488057,0.008110541341387,0.0181756706054926,0.0108703718950129,3.83234443525355e-05,0.000458449503812054,0.00394744229781115
25,"regime_heavy_tail",3,"Equal weights",0.00801058195961964,0.0179605091321459,0.0113130385530789,0.791015625,0.0350481596041649,0.008110541341387,0.0181756706054926,0.0108703718950129,-9.99593817673679e-05,-0.000215161473346638,0.000442666658066065
25,"regime_heavy_tail",3,"ARIMA independent",0.00846593035876224,0.0195409841177439,0.0145014886274487,0.729817708333333,0.0284653709543764,0.008110541341387,0.0181756706054926,0.0108703718950129,0.000355389017375234,0.00136531351225133,0.0036311167324358
25,"regime_heavy_tail",3,"Bootstrap independent",0.00822490005071004,0.0181997827487115,0.0105918336635194,0.62890625,0.0191397935723518,0.008110541341387,0.0181756706054926,0.0108703718950129,0.000114358709323036,2.4112143218926e-05,-0.000278538231493432
25,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00824667451806933,0.0180672160326536,0.0096652864844991,0.597005208333333,0.0172067452619326,0.008110541341387,0.0181756706054926,0.0108703718950129,0.000136133176682322,-0.000108454572838985,-0.00120508541051375
25,"regime_heavy_tail",6,"No tail copula",0.00665486808240756,0.01520213776319,0.00951925665213651,0.794921875,0.0287554092204588,0.00634717174371478,0.0144584807588434,0.00917870890446116,0.000307696338692777,0.000743657004346676,0.000340547747675349
25,"regime_heavy_tail",6,"Static dependence",0.00653507045503943,0.0148761793745281,0.00902807550918892,0.775390625,0.026914785970695,0.00634717174371478,0.0144584807588434,0.00917870890446116,0.00018789871132465,0.00041769861568474,-0.000150633395272244
25,"regime_heavy_tail",6,"Rolling dependence",0.00642584611624209,0.0146285022769437,0.00919322540918435,0.795572916666667,0.0268942435706884,0.00634717174371478,0.0144584807588434,0.00917870890446116,7.86743725273093e-05,0.000170021518100328,1.4516504723186e-05
25,"regime_heavy_tail",6,"Independent marginals",0.00646049111898046,0.0149791359206267,0.0124132428081004,0.785807291666667,0.0280830023099937,0.00634717174371478,0.0144584807588434,0.00917870890446116,0.000113319375265674,0.000520655161783285,0.00323453390363921
25,"regime_heavy_tail",6,"Equal weights",0.00653306295840586,0.0149113939139662,0.0101417114774266,0.854817708333333,0.0342936591205661,0.00634717174371478,0.0144584807588434,0.00917870890446116,0.000185891214691083,0.000452913155122804,0.000963002572965419
25,"regime_heavy_tail",6,"ARIMA independent",0.0064521426424905,0.0151059276545187,0.0182844294244605,0.900390625,0.0382080744685393,0.00634717174371478,0.0144584807588434,0.00917870890446116,0.000104970898775721,0.000647446895675299,0.00910572051999933
25,"regime_heavy_tail",6,"Bootstrap independent",0.00642682172053928,0.0148371655667907,0.0116921018226149,0.7890625,0.0265587524475132,0.00634717174371478,0.0144584807588434,0.00917870890446116,7.96499768245e-05,0.000378684807947369,0.00251339291815376
25,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00651386979834597,0.0148102506744812,0.00909521156811761,0.788411458333333,0.0286682599396151,0.00634717174371478,0.0144584807588434,0.00917870890446116,0.000166698054631189,0.00035176991563785,-8.34973363435573e-05
25,"static_gaussian",1,"No tail copula",0.00297148196095197,0.00692809692789028,0.00407256628719823,0.73828125,0.0124244236347654,0.0029397910782634,0.00688725510234625,0.00402857122399291,3.16908826885681e-05,4.08418255440348e-05,4.39950632053219e-05
25,"static_gaussian",1,"Static dependence",0.00297895742052139,0.00696210820608407,0.0040887589572804,0.748046875,0.0123122763399075,0.0029397910782634,0.00688725510234625,0.00402857122399291,3.91663422579873e-05,7.48531037378262e-05,6.01877332874938e-05
25,"static_gaussian",1,"Rolling dependence",0.00294816079944601,0.00689520398606277,0.00402175712637945,0.74609375,0.012142680919338,0.0029397910782634,0.00688725510234625,0.00402857122399291,8.36972118260912e-06,7.94888371652164e-06,-6.81409761346501e-06
25,"static_gaussian",1,"Independent marginals",0.00297049983869594,0.00699922175930461,0.00467432656680291,0.740885416666667,0.0122692690565213,0.0029397910782634,0.00688725510234625,0.00402857122399291,3.07087604325376e-05,0.000111966656958362,0.000645755342810001
25,"static_gaussian",1,"Equal weights",0.0027354189087565,0.00638405493663006,0.0038725940594697,0.763020833333333,0.011814778779438,0.0029397910782634,0.00688725510234625,0.00402857122399291,-0.0002043721695069,-0.00050320016571619,-0.000155977164523212
25,"static_gaussian",1,"ARIMA independent",0.00270737592807545,0.00636028616328425,0.00415915317781162,0.787760416666667,0.0119598327831736,0.0029397910782634,0.00688725510234625,0.00402857122399291,-0.000232415150187949,-0.000526968939061994,0.000130581953818712
25,"static_gaussian",1,"Bootstrap independent",0.00268027637238845,0.00629851171052793,0.00423413521232738,0.822916666666667,0.0125816272308381,0.0029397910782634,0.00688725510234625,0.00402857122399291,-0.000259514705874948,-0.000588743391818315,0.000205563988334474
25,"static_gaussian",1,"Gaussian copula bootstrap",0.00268201244210885,0.00624650948562307,0.00382500516195896,0.826822916666667,0.0127567096665399,0.0029397910782634,0.00688725510234625,0.00402857122399291,-0.000257778636154555,-0.000640745616723175,-0.000203566062033955
25,"static_gaussian",3,"No tail copula",0.00478082909092145,0.0110971550935329,0.00655474123742325,0.799479166666667,0.0220002765204861,0.00472697623275213,0.0109874535593087,0.00658054383439655,5.38528581693204e-05,0.000109701534224181,-2.5802596973306e-05
25,"static_gaussian",3,"Static dependence",0.00474603841244377,0.0109987152548508,0.00656246085010324,0.787109375,0.0214265229544619,0.00472697623275213,0.0109874535593087,0.00658054383439655,1.90621796916464e-05,1.12616955421398e-05,-1.80829842933161e-05
25,"static_gaussian",3,"Rolling dependence",0.00478320412587329,0.0110986710337907,0.00657838039723942,0.774088541666667,0.0206589335512208,0.00472697623275213,0.0109874535593087,0.00658054383439655,5.62278931211663e-05,0.000111217474481985,-2.16343715713548e-06
25,"static_gaussian",3,"Independent marginals",0.00474987312796143,0.0111317503320977,0.00749713816390787,0.787760416666667,0.0212576064807161,0.00472697623275213,0.0109874535593087,0.00658054383439655,2.28968952092987e-05,0.000144296772789041,0.000916594329511316
25,"static_gaussian",3,"Equal weights",0.00477838079447722,0.0110724439456097,0.00661711769330383,0.79296875,0.0214223959307987,0.00472697623275213,0.0109874535593087,0.00658054383439655,5.14045617250958e-05,8.49903863010138e-05,3.65738589072802e-05
25,"static_gaussian",3,"ARIMA independent",0.00476279726220674,0.0111773562586314,0.00769407867291183,0.8203125,0.0231145722902487,0.00472697623275213,0.0109874535593087,0.00658054383439655,3.5821029454609e-05,0.000189902699322769,0.00111353483851528
25,"static_gaussian",3,"Bootstrap independent",0.00484890996785402,0.0112635201179192,0.00728353151162164,0.794921875,0.0219273732733929,0.00472697623275213,0.0109874535593087,0.00658054383439655,0.000121933735101895,0.000276066558610575,0.000702987677225085
25,"static_gaussian",3,"Gaussian copula bootstrap",0.00485790907602992,0.0112175027484866,0.00653515411526802,0.79296875,0.0214394624853215,0.00472697623275213,0.0109874535593087,0.00658054383439655,0.000130932843277795,0.000230049189177945,-4.53897191285361e-05
25,"static_gaussian",6,"No tail copula",0.00784728639674953,0.0183495207227555,0.0115810515916798,0.717447916666667,0.0296315483453122,0.00790047367552671,0.018624425519713,0.0123106117240012,-5.31872787771885e-05,-0.000274904796957541,-0.00072956013232142
25,"static_gaussian",6,"Static dependence",0.00772648891409833,0.018228832018752,0.0117187136962874,0.719401041666667,0.0297620452110353,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.000173984761428382,-0.000395593500961015,-0.00059189802771382
25,"static_gaussian",6,"Rolling dependence",0.00779503845487695,0.0183296182369136,0.0119892400315507,0.725911458333333,0.0300225032206358,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.000105435220649768,-0.000294807282799462,-0.000321371692450506
25,"static_gaussian",6,"Independent marginals",0.00779869568019657,0.0183570233842416,0.0145519653052049,0.749348958333333,0.0309728316925713,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.00010177799533014,-0.000267402135471374,0.00224135358120372
25,"static_gaussian",6,"Equal weights",0.00702046452634999,0.0162762395690298,0.00952589524252742,0.765625,0.0297607379585807,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.000880009149176727,-0.00234818595068324,-0.00278471648147378
25,"static_gaussian",6,"ARIMA independent",0.00673401669775855,0.0157066253120132,0.0106690980072108,0.792317708333333,0.030494175519286,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.00116645697776816,-0.00291780020769979,-0.00164151371679038
25,"static_gaussian",6,"Bootstrap independent",0.00683990984079498,0.015881401388081,0.0110919571645462,0.783854166666667,0.0303804188224969,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.00106056383473174,-0.00274302413163206,-0.00121865455945495
25,"static_gaussian",6,"Gaussian copula bootstrap",0.00682807178195803,0.0156438251446944,0.00914421017892782,0.8046875,0.031336726941765,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.00107240189356868,-0.00298060037501859,-0.00316640154507338
26,"break_correlation",1,"No tail copula",0.00460862293642527,0.0102429286972629,0.00465627167313275,0.672526041666667,0.0154596679423735,0.00459359931844152,0.0102574136096135,0.00457876362276306,1.5023617983753e-05,-1.4484912350619e-05,7.75080503696854e-05
26,"break_correlation",1,"Static dependence",0.00460846540529102,0.0103017107405087,0.00464749794900861,0.688151041666667,0.015704485436398,0.00459359931844152,0.0102574136096135,0.00457876362276306,1.48660868495055e-05,4.42971308951511e-05,6.87343262455488e-05
26,"break_correlation",1,"Rolling dependence",0.0046052079884932,0.0102742325269507,0.00468870301836563,0.668619791666667,0.0154623548675115,0.00459359931844152,0.0102574136096135,0.00457876362276306,1.16086700516849e-05,1.68189173371247e-05,0.000109939395602565
26,"break_correlation",1,"Independent marginals",0.00458664951925993,0.0103766584380281,0.00559855852067227,0.671223958333333,0.0154461546010431,0.00459359931844152,0.0102574136096135,0.00457876362276306,-6.94979918158291e-06,0.000119244828414534,0.00101979489790921
26,"break_correlation",1,"Equal weights",0.00457984922546077,0.010255539765047,0.00500972342351996,0.742838541666667,0.0178645483679391,0.00459359931844152,0.0102574136096135,0.00457876362276306,-1.37500929807471e-05,-1.87384456654116e-06,0.0004309598007569
26,"break_correlation",1,"ARIMA independent",0.00458762643590657,0.0103847359835745,0.00497869643068647,0.6171875,0.0138343750089643,0.00459359931844152,0.0102574136096135,0.00457876362276306,-5.97288253494609e-06,0.000127322373960974,0.00039993280792341
26,"break_correlation",1,"Bootstrap independent",0.004688428355875,0.0105153256590118,0.00472049549444567,0.556640625,0.0118528875247205,0.00459359931844152,0.0102574136096135,0.00457876362276306,9.48290374334819e-05,0.000257912049398261,0.000141731871682604
26,"break_correlation",1,"Gaussian copula bootstrap",0.00464424158438938,0.0103139026783242,0.00453869521118511,0.608723958333333,0.0132387889806642,0.00459359931844152,0.0102574136096135,0.00457876362276306,5.0642265947861e-05,5.64890687106204e-05,-4.0068411577953e-05
26,"break_correlation",3,"No tail copula",0.00806814360256824,0.0180086508700791,0.00798004566567656,0.639322916666667,0.0261330414072507,0.00807208791658969,0.0181071903018364,0.0080777510074996,-3.94431402145345e-06,-9.85394317572358e-05,-9.77053418230369e-05
26,"break_correlation",3,"Static dependence",0.00815304784702084,0.0182513264642646,0.00796837841643674,0.615885416666667,0.0255603735231087,0.00807208791658969,0.0181071903018364,0.0080777510074996,8.09599304311525e-05,0.000144136162428202,-0.000109372591062864
26,"break_correlation",3,"Rolling dependence",0.00801658846385796,0.0179605393483771,0.00790200483040055,0.6171875,0.0251777546107977,0.00807208791658969,0.0181071903018364,0.0080777510074996,-5.54994527317311e-05,-0.000146650953459261,-0.000175746177099048
26,"break_correlation",3,"Independent marginals",0.00812939687988107,0.0184593001698932,0.00954399353057341,0.622395833333333,0.0260447408446598,0.00807208791658969,0.0181071903018364,0.0080777510074996,5.73089632913831e-05,0.000352109868056782,0.00146624252307381
26,"break_correlation",3,"Equal weights",0.00781977859096215,0.0174630214575391,0.00770675804081645,0.668619791666667,0.0273164116207707,0.00807208791658969,0.0181071903018364,0.0080777510074996,-0.000252309325627538,-0.000644168844297282,-0.000370992966683147
26,"break_correlation",3,"ARIMA independent",0.00793975114208934,0.0178586547379064,0.00802959676785996,0.559895833333333,0.0221454935528086,0.00807208791658969,0.0181071903018364,0.0080777510074996,-0.000132336774500348,-0.000248535563929956,-4.81542396396379e-05
26,"break_correlation",3,"Bootstrap independent",0.00812348261015273,0.0180636891487275,0.00771181194827876,0.516927083333333,0.0199291099539029,0.00807208791658969,0.0181071903018364,0.0080777510074996,5.13946935630401e-05,-4.35011531088776e-05,-0.000365939059220843
26,"break_correlation",3,"Gaussian copula bootstrap",0.00800906231327775,0.0176245266062254,0.00757160862383304,0.565104166666667,0.0219145990292158,0.00807208791658969,0.0181071903018364,0.0080777510074996,-6.30256033119399e-05,-0.000482663695610938,-0.000506142383666561
26,"break_correlation",6,"No tail copula",0.0115667293610034,0.0259111788147572,0.0125947965408538,0.700520833333333,0.0422845402876655,0.0114476518163212,0.0257310819244056,0.0123044698180348,0.000119077544682197,0.000180096890351606,0.000290326722819015
26,"break_correlation",6,"Static dependence",0.0114785167474418,0.025836528184799,0.0127706898693448,0.705729166666667,0.0429702224516942,0.0114476518163212,0.0257310819244056,0.0123044698180348,3.08649311206392e-05,0.000105446260393414,0.000466220051310064
26,"break_correlation",6,"Rolling dependence",0.0113866410698193,0.0256111583620175,0.0123002791023323,0.721354166666667,0.0434509950432285,0.0114476518163212,0.0257310819244056,0.0123044698180348,-6.10107465019265e-05,-0.000119923562388054,-4.1907157024932e-06
26,"break_correlation",6,"Independent marginals",0.0115302248061913,0.0264238566645425,0.0176994085242174,0.708984375,0.0430549596450639,0.0114476518163212,0.0257310819244056,0.0123044698180348,8.25729898700969e-05,0.000692774740136941,0.00539493870618267
26,"break_correlation",6,"Equal weights",0.0112260006462491,0.0251908596842874,0.0116391043249199,0.736328125,0.0439184438704684,0.0114476518163212,0.0257310819244056,0.0123044698180348,-0.00022165117007206,-0.000540222240118161,-0.000665365493114909
26,"break_correlation",6,"ARIMA independent",0.0115628104196663,0.0261542583674066,0.0121993347075004,0.608723958333333,0.0341005168495569,0.0114476518163212,0.0257310819244056,0.0123044698180348,0.000115158603345076,0.000423176443001053,-0.000105135110534386
26,"break_correlation",6,"Bootstrap independent",0.0116945826790278,0.026234063572328,0.0121632275741005,0.580729166666667,0.0341768878022023,0.0114476518163212,0.0257310819244056,0.0123044698180348,0.00024693086270661,0.000502981647922403,-0.000141242243934235
26,"break_correlation",6,"Gaussian copula bootstrap",0.0117270318213196,0.0259531820158319,0.0108804147921066,0.552083333333333,0.0312668309096024,0.0114476518163212,0.0257310819244056,0.0123044698180348,0.000279380004998463,0.000222100091426286,-0.00142405502592821
26,"independent_series",1,"No tail copula",0.00321152500424292,0.00764552864333645,0.00620793867362168,0.820963541666667,0.0149310355566331,0.00321130926830184,0.00761819738584031,0.00607822651123366,2.15735941082405e-07,2.73312574961462e-05,0.000129712162388023
26,"independent_series",1,"Static dependence",0.00323637466360984,0.00766929525878491,0.00607380961776244,0.806640625,0.0145896195124608,0.00321130926830184,0.00761819738584031,0.00607822651123366,2.50653953079989e-05,5.10978729446011e-05,-4.41689347122336e-06
26,"independent_series",1,"Rolling dependence",0.00321339611585166,0.00763164438803966,0.00612039245606662,0.807942708333333,0.0145831665308026,0.00321130926830184,0.00761819738584031,0.00607822651123366,2.08684754981993e-06,1.34470021993524e-05,4.21659448329613e-05
26,"independent_series",1,"Independent marginals",0.00320343942894639,0.00761925661371358,0.00606937626972674,0.814453125,0.0146496184529814,0.00321130926830184,0.00761819738584031,0.00607822651123366,-7.86983935544558e-06,1.0592278732709e-06,-8.85024150691638e-06
26,"independent_series",1,"Equal weights",0.00329329257151971,0.00785291797039921,0.00643021692632921,0.847005208333333,0.0167166278727605,0.00321130926830184,0.00761819738584031,0.00607822651123366,8.19833032178708e-05,0.000234720584558904,0.000351990415095552
26,"independent_series",1,"ARIMA independent",0.0031145244675502,0.00742574621770863,0.00608428628919765,0.833333333333333,0.0145027920219384,0.00321130926830184,0.00761819738584031,0.00607822651123366,-9.67848007516381e-05,-0.000192451168131682,6.0597779639902e-06
26,"independent_series",1,"Bootstrap independent",0.00314242899023631,0.00747421650837737,0.00612765444001768,0.818359375,0.0143052732752019,0.00321130926830184,0.00761819738584031,0.00607822651123366,-6.88802780655306e-05,-0.000143980877462936,4.94279287840231e-05
26,"independent_series",1,"Gaussian copula bootstrap",0.00313809022907405,0.00747394526189889,0.00613255922119337,0.830729166666667,0.0146373204693073,0.00321130926830184,0.00761819738584031,0.00607822651123366,-7.32190392277914e-05,-0.000144252123941415,5.4332709959708e-05
26,"independent_series",3,"No tail copula",0.00570480142243112,0.0136004850037653,0.0109529437687581,0.76171875,0.0237920915202413,0.00574565540653093,0.0137389799699556,0.0110069219821023,-4.08539840998029e-05,-0.000138494966190299,-5.39782133441771e-05
26,"independent_series",3,"Static dependence",0.00576705135811914,0.0137875066363651,0.0109605136793557,0.766276041666667,0.0246269765690094,0.00574565540653093,0.0137389799699556,0.0110069219821023,2.13959515882088e-05,4.8526666409518e-05,-4.64083027465981e-05
26,"independent_series",3,"Rolling dependence",0.00577860077571259,0.0138288539064666,0.0109788108432004,0.755208333333333,0.0238673211437165,0.00574565540653093,0.0137389799699556,0.0110069219821023,3.29453691816648e-05,8.98739365110014e-05,-2.81111389018908e-05
26,"independent_series",3,"Independent marginals",0.00571200099477112,0.0136048379367407,0.0109558836096143,0.756510416666667,0.0235063939612604,0.00574565540653093,0.0137389799699556,0.0110069219821023,-3.36544117598052e-05,-0.000134142033214943,-5.10383724879361e-05
26,"independent_series",3,"Equal weights",0.00567749326241247,0.0135326236450334,0.010999390991959,0.776692708333333,0.0246798080815701,0.00574565540653093,0.0137389799699556,0.0110069219821023,-6.81621441184603e-05,-0.000206356324922179,-7.53099014327505e-06
26,"independent_series",3,"ARIMA independent",0.00561185032551329,0.0133161348290868,0.0109754953394407,0.783203125,0.0242172461179952,0.00574565540653093,0.0137389799699556,0.0110069219821023,-0.000133805081017638,-0.000422845140868862,-3.14266426615986e-05
26,"independent_series",3,"Bootstrap independent",0.00567402385082567,0.013395786610451,0.0109497542320286,0.774739583333333,0.02513709099334,0.00574565540653093,0.0137389799699556,0.0110069219821023,-7.16315557052535e-05,-0.000343193359504617,-5.71677500736823e-05
26,"independent_series",3,"Gaussian copula bootstrap",0.00569831720333879,0.0134859248337012,0.0110437212701646,0.768880208333333,0.0242494878912317,0.00574565540653093,0.0137389799699556,0.0110069219821023,-4.73382031921351e-05,-0.000253055136254383,3.67992880623245e-05
26,"independent_series",6,"No tail copula",0.00822054571365513,0.019525674815835,0.0158634834543918,0.686197916666667,0.0286760794129485,0.00817433026743059,0.0195121270012968,0.0160515159230466,4.62154462245404e-05,1.35478145381687e-05,-0.000188032468654752
26,"independent_series",6,"Static dependence",0.00820987840868603,0.0196080970353895,0.0161584431516925,0.707682291666667,0.029365369453208,0.00817433026743059,0.0195121270012968,0.0160515159230466,3.55481412554395e-05,9.59700340927017e-05,0.00010692722864589
26,"independent_series",6,"Rolling dependence",0.00821436360062916,0.0196003712371597,0.0160265566038716,0.705729166666667,0.0292240373386253,0.00817433026743059,0.0195121270012968,0.0160515159230466,4.00333331985695e-05,8.82442358628791e-05,-2.495931917499e-05
26,"independent_series",6,"Independent marginals",0.00818326099067756,0.0194107448809701,0.0159310680716708,0.717447916666667,0.0297120920499283,0.00817433026743059,0.0195121270012968,0.0160515159230466,8.93072324697347e-06,-0.000101382120326756,-0.000120447851375757
26,"independent_series",6,"Equal weights",0.00810443483383423,0.0193609546166194,0.0156215822205296,0.724609375,0.0303436897401929,0.00817433026743059,0.0195121270012968,0.0160515159230466,-6.98954335963588e-05,-0.000151172384677482,-0.000429933702516989
26,"independent_series",6,"ARIMA independent",0.00804439010249092,0.0192263669094224,0.0154031021033478,0.727864583333333,0.0303410522080398,0.00817433026743059,0.0195121270012968,0.0160515159230466,-0.000129940164939665,-0.000285760091874449,-0.000648413819698792
26,"independent_series",6,"Bootstrap independent",0.00829214761223557,0.0195307798140616,0.0159352073672374,0.693359375,0.0287136697596375,0.00817433026743059,0.0195121270012968,0.0160515159230466,0.000117817344804982,1.86528127647627e-05,-0.000116308555809175
26,"independent_series",6,"Gaussian copula bootstrap",0.00818409952902501,0.0193577154269661,0.0154207137958268,0.735026041666667,0.0311622290991635,0.00817433026743059,0.0195121270012968,0.0160515159230466,9.76926159442122e-06,-0.000154411574330791,-0.000630802127219726
26,"regime_heavy_tail",1,"No tail copula",0.00201436048440081,0.00467196729965473,0.00367297588986416,0.907552083333333,0.0101208070409961,0.00203153060015614,0.00469464697519191,0.00361624042570405,-1.71701157553376e-05,-2.26796755371812e-05,5.67354641601136e-05
26,"regime_heavy_tail",1,"Static dependence",0.00201733348353312,0.0046293379381003,0.003653126266437,0.905598958333333,0.00997064406921688,0.00203153060015614,0.00469464697519191,0.00361624042570405,-1.41971166230273e-05,-6.53090370916123e-05,3.68858407329515e-05
26,"regime_heavy_tail",1,"Rolling dependence",0.00202278819311323,0.00466109925453426,0.00362649653870422,0.9140625,0.0106781239115627,0.00203153060015614,0.00469464697519191,0.00361624042570405,-8.74240704291105e-06,-3.35477206576526e-05,1.02561130001758e-05
26,"regime_heavy_tail",1,"Independent marginals",0.00200576175982565,0.00472913168038971,0.00496308174928135,0.901692708333333,0.00986817749855608,0.00203153060015614,0.00469464697519191,0.00361624042570405,-2.57688403304903e-05,3.4484705197806e-05,0.0013468413235773
26,"regime_heavy_tail",1,"Equal weights",0.00212258904816851,0.00494992491511267,0.00481578132880568,0.943359375,0.0142462814460638,0.00203153060015614,0.00469464697519191,0.00361624042570405,9.1058448012364e-05,0.000255277939920757,0.00119954090310164
26,"regime_heavy_tail",1,"ARIMA independent",0.00225374022908227,0.00528112794315111,0.00770744760071661,0.942057291666667,0.014606094331385,0.00203153060015614,0.00469464697519191,0.00361624042570405,0.000222209628926123,0.000586480967959204,0.00409120717501256
26,"regime_heavy_tail",1,"Bootstrap independent",0.00198472395781888,0.00466893544424411,0.00452000124364029,0.84765625,0.00780704981575551,0.00203153060015614,0.00469464697519191,0.00361624042570405,-4.68066423372593e-05,-2.57115309477956e-05,0.000903760817936241
26,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00198116736488007,0.00460061830430797,0.00373840099483087,0.850260416666667,0.0079982979689453,0.00203153060015614,0.00469464697519191,0.00361624042570405,-5.03632352760745e-05,-9.40286708839434e-05,0.000122160569126821
26,"regime_heavy_tail",3,"No tail copula",0.00441288442042543,0.0101290820224809,0.0065986735161564,0.798828125,0.016534949959622,0.00443537596695118,0.0101438163752249,0.00665918008466969,-2.2491546525746e-05,-1.47343527439441e-05,-6.05065685132912e-05
26,"regime_heavy_tail",3,"Static dependence",0.00438513585726222,0.0100516638718937,0.00654865850813023,0.805989583333333,0.016043057266142,0.00443537596695118,0.0101438163752249,0.00665918008466969,-5.02401096889619e-05,-9.21525033311752e-05,-0.000110521576539461
26,"regime_heavy_tail",3,"Rolling dependence",0.00444004607929814,0.010186263240633,0.00653780836398339,0.815755208333333,0.0166895259314208,0.00443537596695118,0.0101438163752249,0.00665918008466969,4.67011234696422e-06,4.24468654081842e-05,-0.000121371720686306
26,"regime_heavy_tail",3,"Independent marginals",0.00438802568066134,0.0101458637074433,0.00774406881301563,0.8046875,0.0163442025984729,0.00443537596695118,0.0101438163752249,0.00665918008466969,-4.73502862898337e-05,2.04733221842793e-06,0.00108488872834593
26,"regime_heavy_tail",3,"Equal weights",0.00420733264618438,0.00963169754470721,0.00666209104761742,0.843098958333333,0.0175525799096306,0.00443537596695118,0.0101438163752249,0.00665918008466969,-0.000228043320766794,-0.000512118830517655,2.91096294773377e-06
26,"regime_heavy_tail",3,"ARIMA independent",0.00435794284956624,0.0100602821857491,0.00903914956024712,0.85546875,0.0190644334787687,0.00443537596695118,0.0101438163752249,0.00665918008466969,-7.7433117384936e-05,-8.35341894757247e-05,0.00237996947557743
26,"regime_heavy_tail",3,"Bootstrap independent",0.00424026707305773,0.0097011495896521,0.00727556622150508,0.796223958333333,0.0139273232397641,0.00443537596695118,0.0101438163752249,0.00665918008466969,-0.000195108893893453,-0.000442666785572759,0.000616386136835392
26,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0042576539919987,0.00969777731492476,0.00629723168010401,0.764322916666667,0.0131921629944002,0.00443537596695118,0.0101438163752249,0.00665918008466969,-0.000177721974952474,-0.000446039060300097,-0.000361948404565678
26,"regime_heavy_tail",6,"No tail copula",0.00787824926707443,0.0177401845280982,0.00939022839941548,0.740234375,0.0240220614236573,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000136040024906133,-0.000401677067237264,-1.90048138165328e-05
26,"regime_heavy_tail",6,"Static dependence",0.00786497408706683,0.0177196880853479,0.00942699018781957,0.751302083333333,0.0245806661239062,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000149315204913732,-0.000422173509987574,1.77569745875555e-05
26,"regime_heavy_tail",6,"Rolling dependence",0.00790321157349964,0.0178399182336772,0.00938263967238446,0.745442708333333,0.0245760461906051,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000111077718480923,-0.000301943361658341,-2.65935408475509e-05
26,"regime_heavy_tail",6,"Independent marginals",0.00787511588853175,0.0180317918474783,0.0114923291475409,0.737630208333333,0.0236407146139678,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000139173403448819,-0.000110069747857232,0.00208309593430889
26,"regime_heavy_tail",6,"Equal weights",0.00806862275746659,0.0182466824828103,0.00945758786622985,0.739583333333333,0.0244870367699537,0.00801428929198057,0.0181418615953355,0.00940923321323201,5.43334654860179e-05,0.00010482088747478,4.83546529978368e-05
26,"regime_heavy_tail",6,"ARIMA independent",0.00763509256990248,0.0175543514871057,0.012590697839798,0.807942708333333,0.0290378059135106,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000379196722078087,-0.000587510108229838,0.00318146462656603
26,"regime_heavy_tail",6,"Bootstrap independent",0.00758199754513968,0.0172256596136718,0.0120737432127794,0.774088541666667,0.0243914402708613,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000432291746840885,-0.00091620198166369,0.00266450999954737
26,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00764036275138376,0.017115190087039,0.00948106177204453,0.777994791666667,0.025246068070122,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000373926540596811,-0.00102667150829654,7.18285588125218e-05
26,"static_gaussian",1,"No tail copula",0.00288987302495762,0.00667424142807959,0.00396743853525207,0.791015625,0.0128293746747313,0.00288378827713524,0.00666290032061516,0.00390007501980663,6.08474782237862e-06,1.13411074644234e-05,6.73635154454372e-05
26,"static_gaussian",1,"Static dependence",0.0028712340696684,0.00664056991809515,0.00391000060122051,0.784505208333333,0.0126467260914225,0.00288378827713524,0.00666290032061516,0.00390007501980663,-1.25542074668429e-05,-2.23304025200096e-05,9.92558141387975e-06
26,"static_gaussian",1,"Rolling dependence",0.00287384319238685,0.00666148741689472,0.0039257653041399,0.779296875,0.0126775253702097,0.00288378827713524,0.00666290032061516,0.00390007501980663,-9.94508474839615e-06,-1.41290372044495e-06,2.5690284333274e-05
26,"static_gaussian",1,"Independent marginals",0.00285375897006708,0.0066595414027996,0.00445101457278686,0.7734375,0.012361131708728,0.00288378827713524,0.00666290032061516,0.00390007501980663,-3.0029307068163e-05,-3.35891781556418e-06,0.000550939552980226
26,"static_gaussian",1,"Equal weights",0.00277089988835436,0.00640788741882459,0.00389031340074596,0.805338541666667,0.0128411785554332,0.00288378827713524,0.00666290032061516,0.00390007501980663,-0.000112888388780888,-0.000255012901790573,-9.76161906066737e-06
26,"static_gaussian",1,"ARIMA independent",0.00280399151258032,0.00655525258711892,0.00448412862926519,0.794921875,0.0126534269649662,0.00288378827713524,0.00666290032061516,0.00390007501980663,-7.9796764554925e-05,-0.000107647733496243,0.000584053609458561
26,"static_gaussian",1,"Bootstrap independent",0.00279645858177107,0.00651583903700588,0.00439211768886668,0.794921875,0.0125031337835481,0.00288378827713524,0.00666290032061516,0.00390007501980663,-8.73296953641783e-05,-0.000147061283609288,0.000492042669060045
26,"static_gaussian",1,"Gaussian copula bootstrap",0.00277743640555465,0.00641493682465119,0.00389214738403594,0.787109375,0.012234666313596,0.00288378827713524,0.00666290032061516,0.00390007501980663,-0.000106351871580592,-0.000247963495963972,-7.92763577069045e-06
26,"static_gaussian",3,"No tail copula",0.00514931762913569,0.0119354168382799,0.0067110985744284,0.723958333333333,0.0198767864553904,0.00526644294538947,0.012201763671416,0.00664026749607331,-0.000117125316253784,-0.000266346833136101,7.08310783550867e-05
26,"static_gaussian",3,"Static dependence",0.00514094450750724,0.0119109234095962,0.00671943919653756,0.716796875,0.0193278512174476,0.00526644294538947,0.012201763671416,0.00664026749607331,-0.000125498437882235,-0.000290840261819778,7.91717004642424e-05
26,"static_gaussian",3,"Rolling dependence",0.00523875513855816,0.0121544417530379,0.00667818526141965,0.6953125,0.018888971585224,0.00526644294538947,0.012201763671416,0.00664026749607331,-2.76878068313138e-05,-4.73219183780779e-05,3.79177653463368e-05
26,"static_gaussian",3,"Independent marginals",0.00521702402052286,0.0122209031993164,0.00742600200671962,0.716145833333333,0.0197171781606655,0.00526644294538947,0.012201763671416,0.00664026749607331,-4.94189248666102e-05,1.91395279003758e-05,0.000785734510646302
26,"static_gaussian",3,"Equal weights",0.00518429473224159,0.0119961045461186,0.00666495086292595,0.737630208333333,0.0202522757992887,0.00526644294538947,0.012201763671416,0.00664026749607331,-8.21482131478863e-05,-0.000205659125297408,2.46833668526396e-05
26,"static_gaussian",3,"ARIMA independent",0.00495559684026697,0.011559613497568,0.00702288316907769,0.738932291666667,0.0197681489284136,0.00526644294538947,0.012201763671416,0.00664026749607331,-0.000310846105122503,-0.000642150173848003,0.000382615673004374
26,"static_gaussian",3,"Bootstrap independent",0.00499842957744087,0.0116439524581819,0.00711057153955269,0.7421875,0.020442986819328,0.00526644294538947,0.012201763671416,0.00664026749607331,-0.000268013367948605,-0.000557811213234151,0.000470304043479378
26,"static_gaussian",3,"Gaussian copula bootstrap",0.0050602150636867,0.0116397268921026,0.00668507335387778,0.729817708333333,0.0201944144854675,0.00526644294538947,0.012201763671416,0.00664026749607331,-0.000206227881702772,-0.000562036779313406,4.48058578044639e-05
26,"static_gaussian",6,"No tail copula",0.00667198320954974,0.0155587948722196,0.00983999188878864,0.754557291666667,0.0271168316611278,0.00666521703072928,0.0155493964909176,0.00999266554260842,6.76617882045417e-06,9.39838130205838e-06,-0.000152673653819784
26,"static_gaussian",6,"Static dependence",0.00664339577938228,0.0155078758226861,0.00971232179581628,0.797526041666667,0.0299115618934511,0.00666521703072928,0.0155493964909176,0.00999266554260842,-2.18212513470022e-05,-4.15206682314543e-05,-0.000280343746792143
26,"static_gaussian",6,"Rolling dependence",0.00655027751522257,0.0152959258135838,0.00976284512012564,0.792317708333333,0.0293808742396338,0.00666521703072928,0.0155493964909176,0.00999266554260842,-0.000114939515506714,-0.000253470677333761,-0.000229820422482782
26,"static_gaussian",6,"Independent marginals",0.00663712475376764,0.0155760576319463,0.01063353824905,0.766927083333333,0.028186451219438,0.00666521703072928,0.0155493964909176,0.00999266554260842,-2.80922769616459e-05,2.66611410287554e-05,0.000640872706441599
26,"static_gaussian",6,"Equal weights",0.00673175380914182,0.0157537159143016,0.00993110503397618,0.748697916666667,0.0269157955349084,0.00666521703072928,0.0155493964909176,0.00999266554260842,6.65367784125331e-05,0.000204319423384022,-6.15605086322392e-05
26,"static_gaussian",6,"ARIMA independent",0.00674328478005214,0.0159425958187792,0.0104584768251789,0.748046875,0.026524325932269,0.00666521703072928,0.0155493964909176,0.00999266554260842,7.80677493228618e-05,0.000393199327861601,0.000465811282570519
26,"static_gaussian",6,"Bootstrap independent",0.00670436936305504,0.0156015119521206,0.0103010980056282,0.7421875,0.0270022592855866,0.00666521703072928,0.0155493964909176,0.00999266554260842,3.9152332325757e-05,5.21154612030533e-05,0.000308432463019811
26,"static_gaussian",6,"Gaussian copula bootstrap",0.00670593704705178,0.0155347745987287,0.00978262533560597,0.80859375,0.0305978118001846,0.00666521703072928,0.0155493964909176,0.00999266554260842,4.07200163225017e-05,-1.46218921888951e-05,-0.00021004020700245
27,"break_correlation",1,"No tail copula",0.00475976133822197,0.0106593686101316,0.00550003594296765,0.7109375,0.0183359613338905,0.00482303361761275,0.0107799483077071,0.00551896951938227,-6.32722793907749e-05,-0.00012057969757546,-1.89335764146197e-05
27,"break_correlation",1,"Static dependence",0.00480544276813261,0.0108312327891275,0.006017357555515,0.7109375,0.0182712143740395,0.00482303361761275,0.0107799483077071,0.00551896951938227,-1.75908494801334e-05,5.12844814204091e-05,0.000498388036132732
27,"break_correlation",1,"Rolling dependence",0.00473422082586169,0.0105747945186048,0.00475214885403498,0.725260416666667,0.018730728358271,0.00482303361761275,0.0107799483077071,0.00551896951938227,-8.88127917510577e-05,-0.00020515378910224,-0.000766820665347287
27,"break_correlation",1,"Independent marginals",0.0047014587427286,0.0106844230109139,0.00738253973421606,0.727864583333333,0.0189570950479636,0.00482303361761275,0.0107799483077071,0.00551896951938227,-0.000121574874884146,-9.55252967931707e-05,0.00186357021483379
27,"break_correlation",1,"Equal weights",0.00441432741470924,0.00992511145052504,0.00485106943369929,0.718098958333333,0.0173986712497174,0.00482303361761275,0.0107799483077071,0.00551896951938227,-0.000408706202903512,-0.000854836857182018,-0.000667900085682979
27,"break_correlation",1,"ARIMA independent",0.00437792912254107,0.00996062061756593,0.00464198665878957,0.582682291666667,0.0120454730230453,0.00482303361761275,0.0107799483077071,0.00551896951938227,-0.000445104495071682,-0.00081932769014113,-0.000876982860592702
27,"break_correlation",1,"Bootstrap independent",0.0044143751786085,0.00996300933690263,0.00464259126862861,0.555989583333333,0.0114241656453069,0.00482303361761275,0.0107799483077071,0.00551896951938227,-0.00040865843900425,-0.000816938970804424,-0.000876378250753662
27,"break_correlation",1,"Gaussian copula bootstrap",0.00439266162359165,0.00981603349681146,0.00455836300799751,0.579427083333333,0.0120765064084158,0.00482303361761275,0.0107799483077071,0.00551896951938227,-0.0004303719940211,-0.000963914810895593,-0.000960606511384764
27,"break_correlation",3,"No tail copula",0.00815680132910767,0.0181680350374286,0.00828334295505213,0.618489583333333,0.0253449407142991,0.00809763671443947,0.018044677742963,0.0082030942382489,5.91646146682057e-05,0.000123357294465595,8.02487168032346e-05
27,"break_correlation",3,"Static dependence",0.00806288778928542,0.0179995545697548,0.00783690562592058,0.612630208333333,0.0243257104384335,0.00809763671443947,0.018044677742963,0.0082030942382489,-3.47489251540517e-05,-4.51231732082023e-05,-0.00036618861232832
27,"break_correlation",3,"Rolling dependence",0.00811955560858632,0.0180368478362353,0.00782610155390921,0.641276041666667,0.0258805529699468,0.00809763671443947,0.018044677742963,0.0082030942382489,2.19188941468565e-05,-7.82990672773196e-06,-0.000376992684339687
27,"break_correlation",3,"Independent marginals",0.00814506446843442,0.0183132507739121,0.00941750731170836,0.636067708333333,0.02624113698892,0.00809763671443947,0.018044677742963,0.0082030942382489,4.74277539949559e-05,0.000268573030949158,0.00121441307345947
27,"break_correlation",3,"Equal weights",0.00797381016111413,0.0179073050052427,0.00839008176226377,0.660807291666667,0.0267017701373276,0.00809763671443947,0.018044677742963,0.0082030942382489,-0.000123826553325337,-0.00013737273772025,0.000186987524014873
27,"break_correlation",3,"ARIMA independent",0.00819282623040265,0.0185712855045015,0.00834397847238119,0.568359375,0.0217831594107699,0.00809763671443947,0.018044677742963,0.0082030942382489,9.51895159631809e-05,0.000526607761538466,0.000140884234132296
27,"break_correlation",3,"Bootstrap independent",0.00789539743747169,0.0178040828938108,0.00804755508194342,0.600260416666667,0.0224540827414097,0.00809763671443947,0.018044677742963,0.0082030942382489,-0.000202239276967782,-0.000240594849152204,-0.000155539156305482
27,"break_correlation",3,"Gaussian copula bootstrap",0.00796327461029912,0.017702658703594,0.00770486026120576,0.597005208333333,0.0226797668108955,0.00809763671443947,0.018044677742963,0.0082030942382489,-0.00013436210414035,-0.000342019039368948,-0.000498233977043139
27,"break_correlation",6,"No tail copula",0.0151807120124136,0.036836900392081,0.038119028162691,0.781901041666667,0.0730928175751394,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.000426686589076306,-0.000900820354955562,0.000617892768567226
27,"break_correlation",6,"Static dependence",0.0147846496081592,0.0358423053549884,0.0364863923381168,0.820963541666667,0.0739435517933723,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.000822748993330725,-0.00189541539204809,-0.00101474305600707
27,"break_correlation",6,"Rolling dependence",0.01514442212193,0.0369157812428104,0.0397446501334925,0.8046875,0.0736369417633753,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.000462976479559981,-0.000821939504226134,0.00224351473936867
27,"break_correlation",6,"Independent marginals",0.0154379378551398,0.0384231069162449,0.0520815848140124,0.807291666666667,0.0752306156682674,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.000169460746350179,0.000685386169208414,0.0145804494198886
27,"break_correlation",6,"Equal weights",0.0128793299103805,0.0290734479473967,0.0220418395463659,0.81640625,0.0697297226680852,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.00272806869110948,-0.00866427279963985,-0.0154592958477579
27,"break_correlation",6,"ARIMA independent",0.0104193636284688,0.0239740543267309,0.0183763227243319,0.801432291666667,0.0475223948762856,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.00518803497302112,-0.0137636664203056,-0.0191248126697919
27,"break_correlation",6,"Bootstrap independent",0.0108849411845211,0.0242340393431946,0.0132292173034504,0.572265625,0.0308072106534754,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.00472245741696884,-0.0135036814038419,-0.0242719180906734
27,"break_correlation",6,"Gaussian copula bootstrap",0.01085237101195,0.0238958074159361,0.0114732015752853,0.585286458333333,0.0321439938528466,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.00475502758953996,-0.0138419133311005,-0.0260279338188385
27,"independent_series",1,"No tail copula",0.00325267990718567,0.00783296632357056,0.00650201673073092,0.783854166666667,0.0144000303920707,0.00329244618802605,0.0079080281690243,0.00650580884140894,-3.97662808403814e-05,-7.5061845453743e-05,-3.7921106780239e-06
27,"independent_series",1,"Static dependence",0.00325007933555764,0.00782807869872688,0.00644076561969398,0.791666666666667,0.0144232317375401,0.00329244618802605,0.0079080281690243,0.00650580884140894,-4.23668524684117e-05,-7.99494702974166e-05,-6.5043221714964e-05
27,"independent_series",1,"Rolling dependence",0.00327667538790804,0.00790725887581275,0.00651865015079242,0.791666666666667,0.0144023224650008,0.00329244618802605,0.0079080281690243,0.00650580884140894,-1.57708001180127e-05,-7.69293211551683e-07,1.28413093834741e-05
27,"independent_series",1,"Independent marginals",0.00327601823386718,0.00789970052997593,0.00658684747515001,0.786458333333333,0.0146347305130378,0.00329244618802605,0.0079080281690243,0.00650580884140894,-1.64279541588711e-05,-8.32763904837046e-06,8.1038633741066e-05
27,"independent_series",1,"Equal weights",0.00323500669809192,0.00779418805907459,0.00643306155053072,0.793619791666667,0.0142342871921719,0.00329244618802605,0.0079080281690243,0.00650580884140894,-5.74394899341352e-05,-0.000113840109949707,-7.27472908782232e-05
27,"independent_series",1,"ARIMA independent",0.0032446590005669,0.00781743934877176,0.00635495400563822,0.795572916666667,0.014332983744423,0.00329244618802605,0.0079080281690243,0.00650580884140894,-4.7787187459152e-05,-9.05888202525438e-05,-0.000150854835770723
27,"independent_series",1,"Bootstrap independent",0.00316425991786382,0.00765924795173137,0.00634142742749819,0.801432291666667,0.0135991985905022,0.00329244618802605,0.0079080281690243,0.00650580884140894,-0.000128186270162238,-0.000248780217292927,-0.000164381413910751
27,"independent_series",1,"Gaussian copula bootstrap",0.00316742557397001,0.0076707117028469,0.00634557020359995,0.800130208333333,0.013605123054365,0.00329244618802605,0.0079080281690243,0.00650580884140894,-0.000125020614056043,-0.000237316466177402,-0.000160238637808991
27,"independent_series",3,"No tail copula",0.00658447066172938,0.0155824344557673,0.0118692881793197,0.774739583333333,0.0284947914962079,0.00647912002712628,0.0154431491545302,0.011553468839733,0.000105350634603099,0.000139285301237147,0.000315819339586654
27,"independent_series",3,"Static dependence",0.00668480533531957,0.0157740244135654,0.012193950388073,0.762369791666667,0.0279948611037737,0.00647912002712628,0.0154431491545302,0.011553468839733,0.000205685308193289,0.000330875259035203,0.000640481548339934
27,"independent_series",3,"Rolling dependence",0.00651727691367652,0.0154331320405853,0.011768905342689,0.771484375,0.0277855695087193,0.00647912002712628,0.0154431491545302,0.011553468839733,3.81568865502439e-05,-1.00171139449101e-05,0.000215436502955958
27,"independent_series",3,"Independent marginals",0.00640591416766142,0.0151438540187116,0.0120265804856078,0.799479166666667,0.0287289548871043,0.00647912002712628,0.0154431491545302,0.011553468839733,-7.32058594648593e-05,-0.000299295135818594,0.000473111645874774
27,"independent_series",3,"Equal weights",0.00595042368790144,0.0142077628397298,0.0108292972568412,0.803385416666667,0.0268414547258001,0.00647912002712628,0.0154431491545302,0.011553468839733,-0.000528696339224841,-0.00123538631480038,-0.000724171582891803
27,"independent_series",3,"ARIMA independent",0.00575850540728554,0.0137305863080324,0.0109800774778212,0.8359375,0.0276070976141814,0.00647912002712628,0.0154431491545302,0.011553468839733,-0.000720614619840743,-0.00171256284649779,-0.000573391361911865
27,"independent_series",3,"Bootstrap independent",0.00563710783863273,0.0133550526145614,0.010710913208324,0.844401041666667,0.0287507037849834,0.00647912002712628,0.0154431491545302,0.011553468839733,-0.000842012188493548,-0.00208809653996872,-0.000842555631409012
27,"independent_series",3,"Gaussian copula bootstrap",0.00564365708446206,0.0133385416548833,0.0107675712607173,0.824869791666667,0.0278974321357079,0.00647912002712628,0.0154431491545302,0.011553468839733,-0.000835462942664219,-0.0021046074996469,-0.00078589757901576
27,"independent_series",6,"No tail copula",0.00834804580852398,0.019974751726062,0.0160996471876648,0.768880208333333,0.0351025380666641,0.00843677658537335,0.02021099280929,0.0161369361112754,-8.87307768493717e-05,-0.00023624108322795,-3.72889236105595e-05
27,"independent_series",6,"Static dependence",0.00842915279091067,0.0202308945338913,0.0161982617521406,0.768880208333333,0.0348824465349827,0.00843677658537335,0.02021099280929,0.0161369361112754,-7.62379446268835e-06,1.99017246013192e-05,6.13256408652472e-05
27,"independent_series",6,"Rolling dependence",0.00848264117007723,0.020286918595934,0.0162678809606653,0.753255208333333,0.034406302612267,0.00843677658537335,0.02021099280929,0.0161369361112754,4.58645847038787e-05,7.59257866440079e-05,0.000130944849389945
27,"independent_series",6,"Independent marginals",0.0084639570787603,0.0202066199305363,0.0160764027478722,0.775390625,0.0356791637392489,0.00843677658537335,0.02021099280929,0.0161369361112754,2.7180493386951e-05,-4.37287875368342e-06,-6.05333634031875e-05
27,"independent_series",6,"Equal weights",0.00848474800667196,0.0202448281059185,0.0162130624430601,0.763671875,0.0355621885007629,0.00843677658537335,0.02021099280929,0.0161369361112754,4.79714212986027e-05,3.38352966285822e-05,7.61263317846823e-05
27,"independent_series",6,"ARIMA independent",0.0090372678780784,0.0217248458432976,0.0161794418172637,0.72265625,0.0336055285495759,0.00843677658537335,0.02021099280929,0.0161369361112754,0.000600491292705042,0.00151385303400766,4.25057059883494e-05
27,"independent_series",6,"Bootstrap independent",0.00858230072521391,0.0203128034920734,0.0160225835355372,0.764322916666667,0.0368924612558031,0.00843677658537335,0.02021099280929,0.0161369361112754,0.000145524139840555,0.000101810682783483,-0.00011435257573815
27,"independent_series",6,"Gaussian copula bootstrap",0.00866780449582259,0.0205648129089769,0.0161518493748968,0.748697916666667,0.035300193960272,0.00843677658537335,0.02021099280929,0.0161369361112754,0.000231027910449232,0.000353820099686975,1.49132636214008e-05
27,"regime_heavy_tail",1,"No tail copula",0.00175352010342481,0.00405697288341566,0.00303285887425562,0.884765625,0.00792155111863458,0.00174779946801404,0.00403187747434741,0.00299337463146423,5.72063541076856e-06,2.50954090682516e-05,3.9484242791387e-05
27,"regime_heavy_tail",1,"Static dependence",0.00174378944247565,0.00403628625649808,0.00314694058537238,0.889973958333333,0.00824278552335475,0.00174779946801404,0.00403187747434741,0.00299337463146423,-4.01002553839522e-06,4.4087821506637e-06,0.000153565953908145
27,"regime_heavy_tail",1,"Rolling dependence",0.00175917379104527,0.00406394324188144,0.00313477439257624,0.860677083333333,0.00776604943134013,0.00174779946801404,0.00403187747434741,0.00299337463146423,1.13743230312235e-05,3.20657675340324e-05,0.000141399761112005
27,"regime_heavy_tail",1,"Independent marginals",0.0017376778295765,0.00408151361990018,0.00354524964677681,0.870442708333333,0.00764336243442445,0.00174779946801404,0.00403187747434741,0.00299337463146423,-1.0121638437544e-05,4.96361455527674e-05,0.000551875015312581
27,"regime_heavy_tail",1,"Equal weights",0.00180662704611664,0.0042092142399609,0.00338045007556293,0.912109375,0.00971133632457512,0.00174779946801404,0.00403187747434741,0.00299337463146423,5.88275781025988e-05,0.000177336765613487,0.000387075444098702
27,"regime_heavy_tail",1,"ARIMA independent",0.00195553271365971,0.00459112827470454,0.00634062857495264,0.942057291666667,0.0125367513120818,0.00174779946801404,0.00403187747434741,0.00299337463146423,0.000207733245645666,0.000559250800357126,0.0033472539434884
27,"regime_heavy_tail",1,"Bootstrap independent",0.00172444831986544,0.00409908846981177,0.00377506391431925,0.834635416666667,0.00741829867820311,0.00174779946801404,0.00403187747434741,0.00299337463146423,-2.3351148148608e-05,6.72109954643592e-05,0.000781689282855014
27,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00172799879156502,0.0040275631498081,0.00315798567591186,0.841145833333333,0.00713223396456424,0.00174779946801404,0.00403187747434741,0.00299337463146423,-1.98006764490239e-05,-4.31432453931735e-06,0.000164611044447624
27,"regime_heavy_tail",3,"No tail copula",0.0042981777867793,0.00987034685539018,0.00717469346292974,0.867838541666667,0.0198476355091401,0.00427753979220948,0.00973903013913838,0.00650209484514096,2.06379945698124e-05,0.0001313167162518,0.00067259861778878
27,"regime_heavy_tail",3,"Static dependence",0.00430073419576799,0.00981793994443782,0.00673084155755965,0.875,0.0200166077065693,0.00427753979220948,0.00973903013913838,0.00650209484514096,2.31944035585085e-05,7.89098052994368e-05,0.000228746712418692
27,"regime_heavy_tail",3,"Rolling dependence",0.00429153089584354,0.00981723219681165,0.00732986337094102,0.869791666666667,0.01959652819825,0.00427753979220948,0.00973903013913838,0.00650209484514096,1.39911036340541e-05,7.82020576732736e-05,0.000827768525800064
27,"regime_heavy_tail",3,"Independent marginals",0.00429182334632856,0.0100246341923279,0.0095472943658032,0.869140625,0.0193685253743193,0.00427753979220948,0.00973903013913838,0.00650209484514096,1.42835541190748e-05,0.00028560405318947,0.00304519952066224
27,"regime_heavy_tail",3,"Equal weights",0.00444735992878588,0.0102164560911138,0.00827389533313238,0.911458333333333,0.0260364260723215,0.00427753979220948,0.00973903013913838,0.00650209484514096,0.000169820136576396,0.000477425951975393,0.00177180048799142
27,"regime_heavy_tail",3,"ARIMA independent",0.00499847595030565,0.0118204390435458,0.0204927983330028,0.942057291666667,0.0330857048643539,0.00427753979220948,0.00973903013913838,0.00650209484514096,0.000720936158096168,0.00208140890440739,0.0139907034878618
27,"regime_heavy_tail",3,"Bootstrap independent",0.00440437113160219,0.0106023891550273,0.0122769366503612,0.870442708333333,0.0241834563735654,0.00427753979220948,0.00973903013913838,0.00650209484514096,0.000126831339392706,0.000863359015888932,0.00577484180522025
27,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00441366728273078,0.0103322984631234,0.0088627430157352,0.90234375,0.0260656824489013,0.00427753979220948,0.00973903013913838,0.00650209484514096,0.000136127490521297,0.000593268323985024,0.00236064817059425
27,"regime_heavy_tail",6,"No tail copula",0.00733262790399948,0.0168455685868396,0.0118529683288318,0.797526041666667,0.035755901089493,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.00021638372065239,-0.000303955660848617,-0.000267317256620336
27,"regime_heavy_tail",6,"Static dependence",0.00739051551881005,0.0168172859921164,0.0121041390172358,0.805338541666667,0.0368140329997171,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.000158496105841826,-0.000332238255571798,-1.61465682162899e-05
27,"regime_heavy_tail",6,"Rolling dependence",0.00741198303556079,0.016909594581233,0.0124998894820617,0.78515625,0.0363156840773092,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.000137028589091084,-0.000239929666455294,0.000379603896609588
27,"regime_heavy_tail",6,"Independent marginals",0.00750815472974456,0.0174361178984006,0.0196896942733172,0.810546875,0.0366707588707081,0.00754901162465187,0.0171495242476882,0.0121202855854521,-4.08568949073077e-05,0.000286593650712368,0.00756940868786508
27,"regime_heavy_tail",6,"Equal weights",0.00719421280919956,0.0164071716974741,0.0109122996697664,0.848958333333333,0.0367467714169761,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.000354798815452308,-0.000742352550214175,-0.0012079859156857
27,"regime_heavy_tail",6,"ARIMA independent",0.00712149261000173,0.0167091253184388,0.0193027965385131,0.875,0.0388656771897175,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.000427519014650145,-0.000440398929249412,0.00718251095306096
27,"regime_heavy_tail",6,"Bootstrap independent",0.00683880439011963,0.0161508566986642,0.0152135194884871,0.831380208333333,0.0309643242708237,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.000710207234532238,-0.000998667549024005,0.00309323390303494
27,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00686505203624492,0.0157433294162489,0.00975415668078492,0.848958333333333,0.032374478015243,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.000683959588406957,-0.0014061948314393,-0.00236612890466722
27,"static_gaussian",1,"No tail copula",0.00278731329467705,0.00646539597874145,0.00401595151583424,0.822265625,0.0138234029310009,0.00280095102640346,0.00646059660812529,0.00389678041174929,-1.3637731726406e-05,4.79937061616427e-06,0.000119171104084948
27,"static_gaussian",1,"Static dependence",0.0027866160249924,0.00643337887817994,0.00394507457718228,0.817057291666667,0.0136074534928556,0.00280095102640346,0.00646059660812529,0.00389678041174929,-1.43350014110591e-05,-2.72177299453502e-05,4.82941654329854e-05
27,"static_gaussian",1,"Rolling dependence",0.00278044247240783,0.0064366973452352,0.00392366743032275,0.810546875,0.0132140055053006,0.00280095102640346,0.00646059660812529,0.00389678041174929,-2.05085539956239e-05,-2.38992628900899e-05,2.68870185734563e-05
27,"static_gaussian",1,"Independent marginals",0.00279191901833573,0.00653534586963835,0.00476837564461151,0.813151041666667,0.0135178826909611,0.00280095102640346,0.00646059660812529,0.00389678041174929,-9.03200806773091e-06,7.47492615130654e-05,0.000871595232862221
27,"static_gaussian",1,"Equal weights",0.00282718854433948,0.00651774055396263,0.00400112787767772,0.823567708333333,0.0136770019968471,0.00280095102640346,0.00646059660812529,0.00389678041174929,2.62375179360236e-05,5.71439458373468e-05,0.000104347465928429
27,"static_gaussian",1,"ARIMA independent",0.00275905443376118,0.00645220360731317,0.00443141093462367,0.815104166666667,0.0128800940465479,0.00280095102640346,0.00646059660812529,0.00389678041174929,-4.18965926422751e-05,-8.3930008121175e-06,0.000534630522874382
27,"static_gaussian",1,"Bootstrap independent",0.002767157054891,0.00648080192622218,0.00456899473017947,0.796875,0.0129361434434112,0.00280095102640346,0.00646059660812529,0.00389678041174929,-3.3793971512461e-05,2.02053180968923e-05,0.000672214318430181
27,"static_gaussian",1,"Gaussian copula bootstrap",0.00275701612901601,0.00638459968439707,0.00383539409311642,0.795572916666667,0.0126599927877456,0.00280095102640346,0.00646059660812529,0.00389678041174929,-4.39348973874502e-05,-7.59969237282172e-05,-6.13863186328745e-05
27,"static_gaussian",3,"No tail copula",0.00602063789029526,0.0139032006360968,0.00855418177295408,0.750651041666667,0.0240793115560428,0.0056819419090875,0.0131801266644395,0.0085820563415533,0.00033869598120776,0.000723073971657214,-2.78745685992152e-05
27,"static_gaussian",3,"Static dependence",0.00571176997709524,0.0132590965101566,0.00817802099811922,0.772135416666667,0.0240144369309193,0.0056819419090875,0.0131801266644395,0.0085820563415533,2.98280680077366e-05,7.89698457170293e-05,-0.000404035343434079
27,"static_gaussian",3,"Rolling dependence",0.00583766724018054,0.0135253052229041,0.00850615546210543,0.777994791666667,0.0244004085394405,0.0056819419090875,0.0131801266644395,0.0085820563415533,0.000155725331093036,0.000345178558464582,-7.5900879447869e-05
27,"static_gaussian",3,"Independent marginals",0.00565239685649743,0.0132192739486908,0.0105541527369749,0.799479166666667,0.0253789347358287,0.0056819419090875,0.0131801266644395,0.0085820563415533,-2.95450525900701e-05,3.91472842512525e-05,0.00197209639542163
27,"static_gaussian",3,"Equal weights",0.00490394914345697,0.0113098905117085,0.00708943648634613,0.861979166666667,0.0256432062821148,0.0056819419090875,0.0131801266644395,0.0085820563415533,-0.000777992765630534,-0.00187023615273102,-0.00149261985520717
27,"static_gaussian",3,"ARIMA independent",0.00465114935539695,0.0109078060150998,0.00772931250086549,0.825520833333333,0.0223296581972714,0.0056819419090875,0.0131801266644395,0.0085820563415533,-0.00103079255369055,-0.00227232064933972,-0.000852743840687801
27,"static_gaussian",3,"Bootstrap independent",0.00471010096967207,0.0109513996017373,0.00787397567187004,0.822916666666667,0.0233276407926033,0.0056819419090875,0.0131801266644395,0.0085820563415533,-0.000971840939415436,-0.0022287270627023,-0.000708080669683257
27,"static_gaussian",3,"Gaussian copula bootstrap",0.00468445329851625,0.0107918092925236,0.0066412888220674,0.820963541666667,0.0226036006276567,0.0056819419090875,0.0131801266644395,0.0085820563415533,-0.000997488610571248,-0.00238831737191599,-0.0019407675194859
27,"static_gaussian",6,"No tail copula",0.00678541604590249,0.0156920440498381,0.00943074040063852,0.785807291666667,0.0305216215737637,0.00680700994405142,0.0157186595825673,0.00963778055257909,-2.15938981489271e-05,-2.66155327291982e-05,-0.000207040151940575
27,"static_gaussian",6,"Static dependence",0.00682263869272025,0.0157501089027375,0.00946312246477658,0.782552083333333,0.0302707659610425,0.00680700994405142,0.0157186595825673,0.00963778055257909,1.56287486688328e-05,3.14493201701571e-05,-0.000174658087802508
27,"static_gaussian",6,"Rolling dependence",0.00680362356120739,0.0157294015494596,0.00941047501070823,0.763671875,0.0290753171534963,0.00680700994405142,0.0157186595825673,0.00963778055257909,-3.38638284402837e-06,1.07419668922658e-05,-0.000227305541870861
27,"static_gaussian",6,"Independent marginals",0.00679811082820944,0.0158575604434499,0.0106835734198235,0.770182291666667,0.0295059404867827,0.00680700994405142,0.0157186595825673,0.00963778055257909,-8.89911584198242e-06,0.000138900860882571,0.00104579286724443
27,"static_gaussian",6,"Equal weights",0.00684773995486751,0.0158097762456771,0.00952193496131496,0.776041666666667,0.0300053537316643,0.00680700994405142,0.0157186595825673,0.00963778055257909,4.07300108160929e-05,9.1116663109847e-05,-0.000115845591264131
27,"static_gaussian",6,"ARIMA independent",0.00685893610460485,0.0160660491942983,0.00999230389777694,0.73828125,0.0271677427152657,0.00680700994405142,0.0157186595825673,0.00963778055257909,5.19261605534246e-05,0.000347389611731006,0.000354523345197852
27,"static_gaussian",6,"Bootstrap independent",0.00687343223921772,0.0159543689063632,0.0106078980053507,0.76953125,0.0297166261857178,0.00680700994405142,0.0157186595825673,0.00963778055257909,6.6422295166302e-05,0.000235709323795904,0.000970117452771592
27,"static_gaussian",6,"Gaussian copula bootstrap",0.00686227554466127,0.0157394361951214,0.00951007549544125,0.772786458333333,0.0303167839770239,0.00680700994405142,0.0157186595825673,0.00963778055257909,5.52656006098514e-05,2.07766125541325e-05,-0.000127705057137844
28,"break_correlation",1,"No tail copula",0.00457299922558404,0.0101991161305415,0.00476366293528817,0.696614583333333,0.016168748100871,0.0045708501598583,0.0102221268062744,0.00466828578332317,2.14906572574159e-06,-2.30106757329041e-05,9.53771519649916e-05
28,"break_correlation",1,"Static dependence",0.00454164927338758,0.0101636555823358,0.00484929675214764,0.714192708333333,0.0166527975661654,0.0045708501598583,0.0102221268062744,0.00466828578332317,-2.92008864707189e-05,-5.84712239385821e-05,0.000181010968824465
28,"break_correlation",1,"Rolling dependence",0.0046007629779467,0.0102368267493359,0.00482196151423505,0.706380208333333,0.0167683230398269,0.0045708501598583,0.0102221268062744,0.00466828578332317,2.99128180883991e-05,1.46999430615594e-05,0.000153675730911877
28,"break_correlation",1,"Independent marginals",0.0045844709851121,0.0104221998721786,0.00585991687157146,0.69140625,0.0162235622022166,0.0045708501598583,0.0102221268062744,0.00466828578332317,1.36208252538052e-05,0.000200073065904284,0.00119163108824829
28,"break_correlation",1,"Equal weights",0.00459218708826887,0.0102713521911093,0.00474683980476074,0.705729166666667,0.0166010753066619,0.0045708501598583,0.0102221268062744,0.00466828578332317,2.13369284105744e-05,4.9225384834933e-05,7.85540214375668e-05
28,"break_correlation",1,"ARIMA independent",0.00464314095016247,0.0105215266009516,0.00490405298276044,0.611328125,0.013322873489764,0.0045708501598583,0.0102221268062744,0.00466828578332317,7.22907903041702e-05,0.00029939979467729,0.000235767199437267
28,"break_correlation",1,"Bootstrap independent",0.00459220930920295,0.0103516542417611,0.00481279102042529,0.595703125,0.0128548750245053,0.0045708501598583,0.0102221268062744,0.00466828578332317,2.13591493446507e-05,0.000129527435486694,0.00014450523710211
28,"break_correlation",1,"Gaussian copula bootstrap",0.00461163111724201,0.0102545401545386,0.00459408178294996,0.59375,0.0125743374230699,0.0045708501598583,0.0102221268062744,0.00466828578332317,4.07809573837103e-05,3.24133482641972e-05,-7.42040003732115e-05
28,"break_correlation",3,"No tail copula",0.00748584845845462,0.0166232014856784,0.00742641033522577,0.693359375,0.0268449612518636,0.00758829752180616,0.016874089303812,0.00735249004060155,-0.000102449063351538,-0.000250887818133604,7.3920294624219e-05
28,"break_correlation",3,"Static dependence",0.00756124426446027,0.0168431420125783,0.007543146219792,0.692057291666667,0.0272209323753431,0.00758829752180616,0.016874089303812,0.00735249004060155,-2.70532573458833e-05,-3.09472912337107e-05,0.000190656179190449
28,"break_correlation",3,"Rolling dependence",0.00755889081694452,0.0168158884057842,0.00736425613271332,0.709635416666667,0.0283652889566231,0.00758829752180616,0.016874089303812,0.00735249004060155,-2.94067048616327e-05,-5.82008980277854e-05,1.1766092111766e-05
28,"break_correlation",3,"Independent marginals",0.00756416327101283,0.0170927867904489,0.00926421586876103,0.701822916666667,0.0277898910542729,0.00758829752180616,0.016874089303812,0.00735249004060155,-2.4134250793323e-05,0.000218697486636891,0.00191172582815948
28,"break_correlation",3,"Equal weights",0.00750123728079598,0.0167381548757862,0.00757524585441933,0.75390625,0.030977444753011,0.00758829752180616,0.016874089303812,0.00735249004060155,-8.7060241010177e-05,-0.0001359344280258,0.000222755813817773
28,"break_correlation",3,"ARIMA independent",0.00750454711337617,0.0170186732910353,0.00855873993017694,0.66015625,0.0250452619175324,0.00758829752180616,0.016874089303812,0.00735249004060155,-8.37504084299856e-05,0.0001445839872233,0.00120624988957539
28,"break_correlation",3,"Bootstrap independent",0.00756661194600373,0.0170076207517044,0.00829286147292897,0.649739583333333,0.0243606880276659,0.00758829752180616,0.016874089303812,0.00735249004060155,-2.16855758024236e-05,0.000133531447892441,0.000940371432327416
28,"break_correlation",3,"Gaussian copula bootstrap",0.00760464684442366,0.0168659996488249,0.00739925295722516,0.645833333333333,0.0242378793695218,0.00758829752180616,0.016874089303812,0.00735249004060155,1.63493226175045e-05,-8.08965498704309e-06,4.67629166236048e-05
28,"break_correlation",6,"No tail copula",0.0109645189111504,0.0245249237323479,0.0111644728737387,0.677083333333333,0.037849605110086,0.0109380879151815,0.0245078461739181,0.0111276039348365,2.64309959689436e-05,1.7077558429817e-05,3.6868938902224e-05
28,"break_correlation",6,"Static dependence",0.0109496361946488,0.0245633479151919,0.0111484103349163,0.681640625,0.0382761984608068,0.0109380879151815,0.0245078461739181,0.0111276039348365,1.15482794672741e-05,5.55017412737745e-05,2.08064000798529e-05
28,"break_correlation",6,"Rolling dependence",0.0109060766149419,0.0244295892506942,0.0110682794887111,0.677083333333333,0.0375202300329119,0.0109380879151815,0.0245078461739181,0.0111276039348365,-3.2011300239573e-05,-7.82569232238919e-05,-5.93244461253965e-05
28,"break_correlation",6,"Independent marginals",0.0109113141491429,0.0247860058217967,0.0126917953534896,0.666666666666667,0.0369869749766239,0.0109380879151815,0.0245078461739181,0.0111276039348365,-2.67737660385476e-05,0.000278159647878591,0.0015641914186531
28,"break_correlation",6,"Equal weights",0.0109914981178532,0.0246005960666078,0.0112979786995995,0.714192708333333,0.0413136394186136,0.0109380879151815,0.0245078461739181,0.0111276039348365,5.34102026716991e-05,9.27498926897204e-05,0.000170374764763002
28,"break_correlation",6,"ARIMA independent",0.0111463964944313,0.0252193260844297,0.0114121097134709,0.600260416666667,0.0313972845354519,0.0109380879151815,0.0245078461739181,0.0111276039348365,0.000208308579249862,0.000711479910511646,0.000284505778634377
28,"break_correlation",6,"Bootstrap independent",0.0112257432446412,0.0253077906669454,0.0116203334610566,0.615234375,0.0322095160649057,0.0109380879151815,0.0245078461739181,0.0111276039348365,0.000287655329459719,0.000799944493027314,0.000492729526220131
28,"break_correlation",6,"Gaussian copula bootstrap",0.0111357363209841,0.0247898115659921,0.011008097831909,0.643880208333333,0.0350869044939808,0.0109380879151815,0.0245078461739181,0.0111276039348365,0.000197648405802575,0.000281965392073986,-0.000119506102927448
28,"independent_series",1,"No tail copula",0.00317121670020776,0.00753736844489688,0.00602839080141647,0.832682291666667,0.0151867565112682,0.00321151453231671,0.00763153870882767,0.00601196154932421,-4.02978321089428e-05,-9.4170263930788e-05,1.64292520922673e-05
28,"independent_series",1,"Static dependence",0.00318277951668837,0.00757807332591048,0.00614098981521634,0.827473958333333,0.0152215959666765,0.00321151453231671,0.00763153870882767,0.00601196154932421,-2.87350156283313e-05,-5.34653829171918e-05,0.000129028265892134
28,"independent_series",1,"Rolling dependence",0.00316410126868541,0.00754381285907409,0.00608577045749663,0.828125,0.015509472199165,0.00321151453231671,0.00763153870882767,0.00601196154932421,-4.74132636312909e-05,-8.7725849753582e-05,7.38089081724269e-05
28,"independent_series",1,"Independent marginals",0.00316987220038246,0.00754644417310255,0.00608725279338377,0.830078125,0.0154371688364472,0.00321151453231671,0.00763153870882767,0.00601196154932421,-4.16423319342407e-05,-8.50945357251196e-05,7.52912440595589e-05
28,"independent_series",1,"Equal weights",0.00311019262408278,0.00742949812281967,0.00599043640249355,0.845052083333333,0.0156246188460872,0.00321151453231671,0.00763153870882767,0.00601196154932421,-0.000101321908233925,-0.000202040586008005,-2.15251468306558e-05
28,"independent_series",1,"ARIMA independent",0.0030826345958494,0.00736916994611069,0.00600002216608201,0.852864583333333,0.0157589598775478,0.00321151453231671,0.00763153870882767,0.00601196154932421,-0.000128879936467308,-0.000262368762716979,-1.19393832421931e-05
28,"independent_series",1,"Bootstrap independent",0.0030760250089633,0.00734743082719666,0.00592547823481487,0.811848958333333,0.0138806163032947,0.00321151453231671,0.00763153870882767,0.00601196154932421,-0.000135489523353402,-0.000284107881631014,-8.64833145093405e-05
28,"independent_series",1,"Gaussian copula bootstrap",0.00307857942166166,0.00736312677686847,0.00595152594318767,0.822916666666667,0.0144358545280112,0.00321151453231671,0.00763153870882767,0.00601196154932421,-0.000132935110655046,-0.0002684119319592,-6.04356061365352e-05
28,"independent_series",3,"No tail copula",0.00551107768372714,0.0132141425169751,0.0106670337349586,0.834635416666667,0.0272098956132913,0.00551856338010517,0.01322736263548,0.0107265059105803,-7.48569637803575e-06,-1.32201185048548e-05,-5.9472175621654e-05
28,"independent_series",3,"Static dependence",0.00551823416793823,0.0132168389944891,0.010450043503006,0.81640625,0.0257773450323127,0.00551856338010517,0.01322736263548,0.0107265059105803,-3.29212166942303e-07,-1.05236409909133e-05,-0.000276462407574224
28,"independent_series",3,"Rolling dependence",0.00554431346566974,0.0132622948796629,0.010472652259907,0.847005208333333,0.0277759528788682,0.00551856338010517,0.01322736263548,0.0107265059105803,2.57500855645664e-05,3.49322441829131e-05,-0.000253853650673264
28,"independent_series",3,"Independent marginals",0.00554048094980766,0.0132384785062894,0.0103836784652693,0.817708333333333,0.0257596329644938,0.00551856338010517,0.01322736263548,0.0107265059105803,2.19175697024898e-05,1.11158708094514e-05,-0.000342827445310962
28,"independent_series",3,"Equal weights",0.00556036422138183,0.013345013070224,0.0104692358451666,0.821614583333333,0.0269734802242986,0.00551856338010517,0.01322736263548,0.0107265059105803,4.18008412766549e-05,0.000117650434744048,-0.000257270065413628
28,"independent_series",3,"ARIMA independent",0.00551382548998691,0.0131821180548793,0.0104224930845656,0.845703125,0.0274464614751753,0.00551856338010517,0.01322736263548,0.0107265059105803,-4.73789011826587e-06,-4.52445806006872e-05,-0.000304012826014638
28,"independent_series",3,"Bootstrap independent",0.00555918069262522,0.0132139625132982,0.0103341308295803,0.833984375,0.0268291888849026,0.00551856338010517,0.01322736263548,0.0107265059105803,4.0617312520053e-05,-1.3400122181732e-05,-0.000392375080999938
28,"independent_series",3,"Gaussian copula bootstrap",0.00559534543516699,0.0132901809388544,0.0106207013423888,0.828125,0.0268130390077854,0.00551856338010517,0.01322736263548,0.0107265059105803,7.67820550618145e-05,6.28183033744706e-05,-0.000105804568191455
28,"independent_series",6,"No tail copula",0.00964497792778276,0.0225557677201123,0.0154073896004802,0.734375,0.0380366745879056,0.00969031677706617,0.022804416400436,0.0153501462887989,-4.53388492834047e-05,-0.000248648680323697,5.72433116812644e-05
28,"independent_series",6,"Static dependence",0.00968060029374828,0.0226879274777836,0.015154536391875,0.704427083333333,0.0368346934184893,0.00969031677706617,0.022804416400436,0.0153501462887989,-9.71648331788734e-06,-0.000116488922652397,-0.000195609896923916
28,"independent_series",6,"Rolling dependence",0.00952434114584912,0.0222949486046633,0.0154858028729756,0.735026041666667,0.03821687118092,0.00969031677706617,0.022804416400436,0.0153501462887989,-0.000165975631217043,-0.000509467795772722,0.000135656584176682
28,"independent_series",6,"Independent marginals",0.00975336302942866,0.0227373667791938,0.0158065866976133,0.727213541666667,0.038998657935481,0.00969031677706617,0.022804416400436,0.0153501462887989,6.30462523624926e-05,-6.70496212422551e-05,0.000456440408814353
28,"independent_series",6,"Equal weights",0.00852251955029996,0.0201437567946622,0.0149997227260159,0.78125,0.0373872798959597,0.00969031677706617,0.022804416400436,0.0153501462887989,-0.00116779722676621,-0.00266065960577379,-0.000350423562783092
28,"independent_series",6,"ARIMA independent",0.00832818963850162,0.0197543704360809,0.0148598160974517,0.778645833333333,0.0358779640342236,0.00969031677706617,0.022804416400436,0.0153501462887989,-0.00136212713856454,-0.00305004596435517,-0.000490330191347244
28,"independent_series",6,"Bootstrap independent",0.00840648595747626,0.0197787186324399,0.0148380912436415,0.781901041666667,0.0364046092187982,0.00969031677706617,0.022804416400436,0.0153501462887989,-0.00128383081958991,-0.00302569776799613,-0.000512055045157441
28,"independent_series",6,"Gaussian copula bootstrap",0.00840949408669847,0.0198121183434167,0.0149217494668072,0.783203125,0.0368975244108658,0.00969031677706617,0.022804416400436,0.0153501462887989,-0.00128082269036769,-0.00299229805701937,-0.000428396821991736
28,"regime_heavy_tail",1,"No tail copula",0.0056762652757474,0.0127775346464965,0.00757242005414282,0.737630208333333,0.0210763440806012,0.00573938116396255,0.0128935753987066,0.0073062423775257,-6.3115888215148e-05,-0.000116040752210127,0.00026617767661712
28,"regime_heavy_tail",1,"Static dependence",0.00582944740097762,0.0131510788901774,0.00772748309245543,0.721354166666667,0.0205297911591202,0.00573938116396255,0.0128935753987066,0.0073062423775257,9.00662370150705e-05,0.000257503491470839,0.000421240714929721
28,"regime_heavy_tail",1,"Rolling dependence",0.00576274584594165,0.0130195808103567,0.00795512634485029,0.736328125,0.0210643811158766,0.00573938116396255,0.0128935753987066,0.0073062423775257,2.33646819791057e-05,0.000126005411650084,0.000648883967324588
28,"regime_heavy_tail",1,"Independent marginals",0.005698079278896,0.0131606188624518,0.00982215123674382,0.732421875,0.0207619399461813,0.00573938116396255,0.0128935753987066,0.0073062423775257,-4.13018850665475e-05,0.000267043463745209,0.00251590885921811
28,"regime_heavy_tail",1,"Equal weights",0.0057667019203742,0.0129476905253228,0.00725934013414091,0.714192708333333,0.021546978332259,0.00573938116396255,0.0128935753987066,0.0073062423775257,2.73207564116529e-05,5.41151266162127e-05,-4.69022433847921e-05
28,"regime_heavy_tail",1,"ARIMA independent",0.00557106350833171,0.0126512464211226,0.00788342253365155,0.647135416666667,0.0148921430915375,0.00573938116396255,0.0128935753987066,0.0073062423775257,-0.000168317655630835,-0.000242328977584047,0.00057718015612585
28,"regime_heavy_tail",1,"Bootstrap independent",0.00549025733786374,0.0121380776514823,0.00706721424497327,0.552734375,0.00937402216875531,0.00573938116396255,0.0128935753987066,0.0073062423775257,-0.000249123826098806,-0.000755497747224264,-0.000239028132552438
28,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0054709046962697,0.0120439793290577,0.006802014487743,0.550130208333333,0.00926249959079174,0.00573938116396255,0.0128935753987066,0.0073062423775257,-0.000268476467692852,-0.000849596069648939,-0.000504227889782704
28,"regime_heavy_tail",3,"No tail copula",0.00487893325747899,0.0111838838139612,0.0086746617147977,0.874348958333333,0.024463510000748,0.00487118472823598,0.0111021118559149,0.00849465906923499,7.74852924300632e-06,8.17719580462721e-05,0.000180002645562709
28,"regime_heavy_tail",3,"Static dependence",0.00489146497363808,0.0111360356422656,0.00834275410902165,0.874348958333333,0.0238515171708145,0.00487118472823598,0.0111021118559149,0.00849465906923499,2.02802454021015e-05,3.39237863507362e-05,-0.000151904960213344
28,"regime_heavy_tail",3,"Rolling dependence",0.00486466169123609,0.0110664984202986,0.00843733053161433,0.876953125,0.0233773810813276,0.00487118472823598,0.0111021118559149,0.00849465906923499,-6.5230369998906e-06,-3.56134356162482e-05,-5.73285376206639e-05
28,"regime_heavy_tail",3,"Independent marginals",0.00491218652331436,0.0114496083275155,0.0128317193133849,0.8671875,0.0242449742081349,0.00487118472823598,0.0111021118559149,0.00849465906923499,4.10017950783839e-05,0.000347496471600628,0.00433706024414987
28,"regime_heavy_tail",3,"Equal weights",0.00486127320644364,0.0110539893403289,0.00826442657187783,0.875651041666667,0.0241913612827707,0.00487118472823598,0.0111021118559149,0.00849465906923499,-9.91152179234244e-06,-4.81225155859969e-05,-0.000230232497357166
28,"regime_heavy_tail",3,"ARIMA independent",0.00493532085965312,0.011333583169255,0.011840861215649,0.876953125,0.0238025341090036,0.00487118472823598,0.0111021118559149,0.00849465906923499,6.41361314171378e-05,0.00023147131334013,0.003346202146414
28,"regime_heavy_tail",3,"Bootstrap independent",0.00468128032439055,0.0108062783834505,0.00943658401810818,0.807942708333333,0.0167071051978657,0.00487118472823598,0.0111021118559149,0.00849465906923499,-0.000189904403845426,-0.000295833472464339,0.000941924948873183
28,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0047005445869101,0.0106356498654612,0.00716254965948348,0.796223958333333,0.0155384143899188,0.00487118472823598,0.0111021118559149,0.00849465906923499,-0.00017064014132588,-0.000466461990453715,-0.00133210940975151
28,"regime_heavy_tail",6,"No tail copula",0.00743903667595401,0.0168204692819397,0.0109083247244281,0.793619791666667,0.0282648710218777,0.00736245596562367,0.0165781652048702,0.0103366201958331,7.65807103303429e-05,0.000242304077069502,0.000571704528594995
28,"regime_heavy_tail",6,"Static dependence",0.00740990092115819,0.0167034867600399,0.010376679247018,0.792317708333333,0.0283533771795774,0.00736245596562367,0.0165781652048702,0.0103366201958331,4.74449555345246e-05,0.000125321555169672,4.00590511848396e-05
28,"regime_heavy_tail",6,"Rolling dependence",0.00741003191698944,0.0166682735552017,0.0104134698979533,0.7890625,0.0271312626356239,0.00736245596562367,0.0165781652048702,0.0103366201958331,4.75759513657728e-05,9.01083503315088e-05,7.68497021201315e-05
28,"regime_heavy_tail",6,"Independent marginals",0.00738334303046737,0.0168636503365022,0.0131518216515047,0.792317708333333,0.0275785185379015,0.00736245596562367,0.0165781652048702,0.0103366201958331,2.08870648437031e-05,0.000285485131631985,0.0028152014556716
28,"regime_heavy_tail",6,"Equal weights",0.00747082872737092,0.0169060392475841,0.0106224822028378,0.825520833333333,0.0316904894712124,0.00736245596562367,0.0165781652048702,0.0103366201958331,0.00010837276174725,0.000327874042713849,0.000285862007004681
28,"regime_heavy_tail",6,"ARIMA independent",0.00767423749488395,0.0178271901280139,0.015423783879602,0.819010416666667,0.0332053794585737,0.00736245596562367,0.0165781652048702,0.0103366201958331,0.000311781529260285,0.00124902492314371,0.0050871636837689
28,"regime_heavy_tail",6,"Bootstrap independent",0.00737758528603375,0.0166493918077818,0.0118725447479183,0.701171875,0.0205008142742895,0.00736245596562367,0.0165781652048702,0.0103366201958331,1.51293204100848e-05,7.12266029115616e-05,0.00153592455208521
28,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00730187192065447,0.0164325867563958,0.0101831426784447,0.765625,0.0252144995597492,0.00736245596562367,0.0165781652048702,0.0103366201958331,-6.05840449691957e-05,-0.000145578448474404,-0.000153477517388428
28,"static_gaussian",1,"No tail copula",0.00297247679434208,0.00689882202310408,0.00384785634761702,0.774739583333333,0.0126733757268613,0.00298189160058111,0.00693345173313831,0.00383018704509088,-9.41480623902445e-06,-3.46297100342306e-05,1.76693025261384e-05
28,"static_gaussian",1,"Static dependence",0.00299249170130229,0.00696426252662514,0.00381383692767177,0.768229166666667,0.0123573051422659,0.00298189160058111,0.00693345173313831,0.00383018704509088,1.06001007211844e-05,3.08107934868249e-05,-1.63501174191062e-05
28,"static_gaussian",1,"Rolling dependence",0.00298788309748226,0.00694442699013538,0.00378201660083135,0.768880208333333,0.0125861222445493,0.00298189160058111,0.00693345173313831,0.00383018704509088,5.99149690115337e-06,1.09752569970659e-05,-4.81704442595295e-05
28,"static_gaussian",1,"Independent marginals",0.00298598244529856,0.0069976303317252,0.00461209296630115,0.787109375,0.012913897713837,0.00298189160058111,0.00693345173313831,0.00383018704509088,4.09084471745137e-06,6.41785985868847e-05,0.000781905921210273
28,"static_gaussian",1,"Equal weights",0.00299382343600017,0.0069136428959527,0.00384785378594445,0.828125,0.0144098950482472,0.00298189160058111,0.00693345173313831,0.00383018704509088,1.1931835419057e-05,-1.98088371856113e-05,1.76667408535746e-05
28,"static_gaussian",1,"ARIMA independent",0.00294223537933522,0.00689032263526794,0.00426772830365442,0.759765625,0.0120432696856662,0.00298189160058111,0.00693345173313831,0.00383018704509088,-3.96562212458865e-05,-4.3129097870377e-05,0.00043754125856354
28,"static_gaussian",1,"Bootstrap independent",0.0029130548487171,0.00678505668116258,0.00412906612335918,0.7578125,0.0120172676043114,0.00298189160058111,0.00693345173313831,0.00383018704509088,-6.88367518640082e-05,-0.000148395051975738,0.000298879078268306
28,"static_gaussian",1,"Gaussian copula bootstrap",0.00291686020247668,0.00672230697899153,0.00377429811434493,0.75390625,0.0118851297807138,0.00298189160058111,0.00693345173313831,0.00383018704509088,-6.50313981044319e-05,-0.000211144754146786,-5.58889307459504e-05
28,"static_gaussian",3,"No tail copula",0.00486674330119322,0.011299419016667,0.00710764859151441,0.774739583333333,0.0213864340947097,0.00485691426481684,0.0112928035056942,0.00703258407332688,9.8290363763796e-06,6.61551097276211e-06,7.5064518187529e-05
28,"static_gaussian",3,"Static dependence",0.00486685116496701,0.0112992954638324,0.00700880779241706,0.778645833333333,0.0220664317289922,0.00485691426481684,0.0112928035056942,0.00703258407332688,9.93690015017173e-06,6.49195813816339e-06,-2.37762809098211e-05
28,"static_gaussian",3,"Rolling dependence",0.0048689897948293,0.0112851388624104,0.00706482782386161,0.794921875,0.022818709114902,0.00485691426481684,0.0112928035056942,0.00703258407332688,1.20755300124622e-05,-7.66464328387506e-06,3.22437505347328e-05
28,"static_gaussian",3,"Independent marginals",0.00485120089727431,0.0113797561917752,0.00829891076713664,0.789713541666667,0.0223282253496903,0.00485691426481684,0.0112928035056942,0.00703258407332688,-5.7133675425234e-06,8.69526860809225e-05,0.00126632669380976
28,"static_gaussian",3,"Equal weights",0.00486264413125104,0.0113057302492041,0.00702347220340908,0.807942708333333,0.0226335930631053,0.00485691426481684,0.0112928035056942,0.00703258407332688,5.72986643420856e-06,1.29267435098994e-05,-9.1118699177984e-06
28,"static_gaussian",3,"ARIMA independent",0.00484325608691752,0.011407894693134,0.00901991367382108,0.826171875,0.0241511332175637,0.00485691426481684,0.0112928035056942,0.00703258407332688,-1.36581778993183e-05,0.000115091187439718,0.0019873296004942
28,"static_gaussian",3,"Bootstrap independent",0.0048654487379582,0.0114212199098977,0.00848307916338503,0.827473958333333,0.0241588132355114,0.00485691426481684,0.0112928035056942,0.00703258407332688,8.53447314136044e-06,0.000128416404203448,0.00145049509005815
28,"static_gaussian",3,"Gaussian copula bootstrap",0.00488330572294135,0.011350122352946,0.00723040122522857,0.8515625,0.0254105761102268,0.00485691426481684,0.0112928035056942,0.00703258407332688,2.63914581245112e-05,5.73188472518006e-05,0.000197817151901695
28,"static_gaussian",6,"No tail copula",0.0114555681380346,0.0302149058695771,0.0374118227908649,0.771484375,0.0423534479354032,0.0113599013291616,0.0299653858552175,0.0349657942821781,9.56668088729802e-05,0.000249520014359593,0.00244602850868687
28,"static_gaussian",6,"Static dependence",0.0117176380731097,0.0309370270879998,0.037038153466399,0.733072916666667,0.0395725015914688,0.0113599013291616,0.0299653858552175,0.0349657942821781,0.000357736743948104,0.000971641232782303,0.00207235918422091
28,"static_gaussian",6,"Rolling dependence",0.0121352756421297,0.0323728378387582,0.0393039254048619,0.729817708333333,0.0399748851916707,0.0113599013291616,0.0299653858552175,0.0349657942821781,0.000775374312968102,0.00240745198354078,0.0043381311226838
28,"static_gaussian",6,"Independent marginals",0.0119464130148912,0.0317923529695405,0.0427705029703272,0.737630208333333,0.0403470516441316,0.0113599013291616,0.0299653858552175,0.0349657942821781,0.000586511685729672,0.00182696711432305,0.00780470868814917
28,"static_gaussian",6,"Equal weights",0.00779237734537946,0.0184429695260085,0.0128126472852615,0.798177083333333,0.0383881566311927,0.0113599013291616,0.0299653858552175,0.0349657942821781,-0.00356752398378212,-0.011522416329209,-0.0221531469969165
28,"static_gaussian",6,"ARIMA independent",0.00754848478414714,0.0177038263633401,0.0129751759673533,0.76953125,0.0328653195799267,0.0113599013291616,0.0299653858552175,0.0349657942821781,-0.00381141654501444,-0.0122615594918774,-0.0219906183148247
28,"static_gaussian",6,"Bootstrap independent",0.00723631977157121,0.0168483467136928,0.0116548397919771,0.7734375,0.0334155802380994,0.0113599013291616,0.0299653858552175,0.0349657942821781,-0.00412358155759036,-0.0131170391415247,-0.023310954490201
28,"static_gaussian",6,"Gaussian copula bootstrap",0.00712149818171808,0.0164278373718557,0.00957423206409175,0.789713541666667,0.0330876871554215,0.0113599013291616,0.0299653858552175,0.0349657942821781,-0.0042384031474435,-0.0135375484833617,-0.0253915622180863
29,"break_correlation",1,"No tail copula",0.00507986885672599,0.0113321870927019,0.00554245320904795,0.680338541666667,0.0173584715632362,0.00508628115641859,0.0113777498058482,0.0052457510057274,-6.41229969259964e-06,-4.55627131462858e-05,0.00029670220332055
29,"break_correlation",1,"Static dependence",0.00514247106033308,0.0115377510167698,0.00568606197031814,0.6640625,0.0167802083373164,0.00508628115641859,0.0113777498058482,0.0052457510057274,5.61899039144883e-05,0.000160001210921535,0.000440310964590744
29,"break_correlation",1,"Rolling dependence",0.00505207615267675,0.0112815021834928,0.00482397115575947,0.663411458333333,0.0165430555080813,0.00508628115641859,0.0113777498058482,0.0052457510057274,-3.42050037418443e-05,-9.62476223553936e-05,-0.000421779849967927
29,"break_correlation",1,"Independent marginals",0.00512130532517601,0.0116012227098415,0.00626405580246872,0.630208333333333,0.015462598997946,0.00508628115641859,0.0113777498058482,0.0052457510057274,3.50241687574193e-05,0.000223472903993289,0.00101830479674133
29,"break_correlation",1,"Equal weights",0.00489121467899421,0.0108839868668836,0.00495838536226419,0.694661458333333,0.0177234904352404,0.00508628115641859,0.0113777498058482,0.0052457510057274,-0.000195066477424377,-0.000493762938964637,-0.000287365643463204
29,"break_correlation",1,"ARIMA independent",0.00479778078952786,0.0108295692868177,0.00496972144918353,0.615885416666667,0.0140642885220046,0.00508628115641859,0.0113777498058482,0.0052457510057274,-0.000288500366890735,-0.000548180519030545,-0.000276029556543871
29,"break_correlation",1,"Bootstrap independent",0.00475669825575843,0.0107051786341736,0.00489067619978981,0.580729166666667,0.0130625947706145,0.00508628115641859,0.0113777498058482,0.0052457510057274,-0.000329582900660166,-0.000672571171674579,-0.000355074805937591
29,"break_correlation",1,"Gaussian copula bootstrap",0.0047594883286974,0.0105405369921837,0.00445251341099619,0.5625,0.0124990341013063,0.00508628115641859,0.0113777498058482,0.0052457510057274,-0.000326792827721196,-0.000837212813664537,-0.000793237594731208
29,"break_correlation",3,"No tail copula",0.00790204128607176,0.0176056560907995,0.00782038223031279,0.656901041666667,0.0249481508000121,0.00782107056115585,0.0174477649472731,0.00777416083000436,8.09707249159151e-05,0.000157891143526469,4.62214003084365e-05
29,"break_correlation",3,"Static dependence",0.00786044973063862,0.0175351740834583,0.00778191117520573,0.68359375,0.0262766002976117,0.00782107056115585,0.0174477649472731,0.00777416083000436,3.93791694827724e-05,8.74091361852819e-05,7.75034520137351e-06
29,"break_correlation",3,"Rolling dependence",0.00789736605168939,0.0176235235292596,0.00788239093917737,0.678385416666667,0.0261026019795771,0.00782107056115585,0.0174477649472731,0.00777416083000436,7.62954905335431e-05,0.000175758581986499,0.000108230109173015
29,"break_correlation",3,"Independent marginals",0.00797765829073789,0.0180027290163349,0.00880936215832603,0.662109375,0.0254888782269067,0.00782107056115585,0.0174477649472731,0.00777416083000436,0.000156587729582047,0.000554964069061855,0.00103520132832168
29,"break_correlation",3,"Equal weights",0.00784539108377872,0.017529992660155,0.00795203813708739,0.724609375,0.0292379627903409,0.00782107056115585,0.0174477649472731,0.00777416083000436,2.43205226228751e-05,8.22277128819209e-05,0.000177877307083036
29,"break_correlation",3,"ARIMA independent",0.00788021128019989,0.0177864222005667,0.00836869046871655,0.6640625,0.0247914731527695,0.00782107056115585,0.0174477649472731,0.00777416083000436,5.91407190440423e-05,0.000338657253293614,0.000594529638712192
29,"break_correlation",3,"Bootstrap independent",0.00792974527803567,0.0177760494717131,0.00810020946046427,0.627604166666667,0.0232422234375079,0.00782107056115585,0.0174477649472731,0.00777416083000436,0.000108674716879824,0.000328284524440017,0.000326048630459914
29,"break_correlation",3,"Gaussian copula bootstrap",0.00789629996382316,0.0174917606003402,0.00776028452789407,0.628255208333333,0.0235021387276049,0.00782107056115585,0.0174477649472731,0.00777416083000436,7.52294026673123e-05,4.39956530671609e-05,-1.38763021102842e-05
29,"break_correlation",6,"No tail copula",0.0136232240758171,0.0306858822279976,0.0147049685988586,0.524088541666667,0.0346750182575674,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.000128707570464664,-0.000395291796371468,0.000163998958224358
29,"break_correlation",6,"Static dependence",0.0136749773637137,0.0308327852005195,0.0144627888443068,0.52734375,0.0346170915852988,0.0137519316462818,0.0310811740243691,0.0145409696406342,-7.69542825681258e-05,-0.000248388823849609,-7.81807963273831e-05
29,"break_correlation",6,"Rolling dependence",0.0133531996354378,0.03018256775188,0.0145537895020158,0.5390625,0.0349329087874585,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.000398732010843943,-0.000898606272489135,1.28198613815345e-05
29,"break_correlation",6,"Independent marginals",0.0134290503682995,0.0305697514383494,0.0163498351041592,0.540364583333333,0.0351344133200465,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.000322881277982261,-0.000511422586019727,0.00180886546352495
29,"break_correlation",6,"Equal weights",0.0119834246375533,0.026852002709286,0.0123877931994379,0.576822916666667,0.033620250071819,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.00176850700872849,-0.00422917131508316,-0.00215317644119637
29,"break_correlation",6,"ARIMA independent",0.0116900138982827,0.0261945093305163,0.0110550695066585,0.532552083333333,0.0284229566770229,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.00206191774799909,-0.00488666469385281,-0.0034859001339757
29,"break_correlation",6,"Bootstrap independent",0.0117430440913712,0.0260535052713416,0.0111632623907792,0.548828125,0.0302782672257036,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.0020088875549106,-0.00502766875302756,-0.00337770724985502
29,"break_correlation",6,"Gaussian copula bootstrap",0.011676859302345,0.0256786891863719,0.0108048720675113,0.576171875,0.0323629094818084,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.00207507234393675,-0.00540248483799717,-0.00373609757312293
29,"independent_series",1,"No tail copula",0.00317869451064781,0.00763768199188446,0.0061728542578025,0.8046875,0.0147273650655999,0.00316609944401821,0.00757877837628898,0.00609317333525707,1.25950666295966e-05,5.89036155954764e-05,7.96809225454363e-05
29,"independent_series",1,"Static dependence",0.00319419492181303,0.00766143120725175,0.00610929177264335,0.818359375,0.0148897447913186,0.00316609944401821,0.00757877837628898,0.00609317333525707,2.8095477794819e-05,8.26528309627681e-05,1.61184373862816e-05
29,"independent_series",1,"Rolling dependence",0.00317346344692645,0.00761277289320774,0.00607747844165128,0.801432291666667,0.0143263397512049,0.00316609944401821,0.00757877837628898,0.00609317333525707,7.36400290823848e-06,3.39945169187568e-05,-1.56948936057867e-05
29,"independent_series",1,"Independent marginals",0.00319470991453272,0.00766677574938191,0.00614077131176586,0.811848958333333,0.0145558931479948,0.00316609944401821,0.00757877837628898,0.00609317333525707,2.86104705145077e-05,8.79973730929292e-05,4.75979765087956e-05
29,"independent_series",1,"Equal weights",0.00329760331108581,0.00786985947249491,0.00633867149322028,0.822265625,0.0159858146819429,0.00316609944401821,0.00757877837628898,0.00609317333525707,0.00013150386706759,0.000291081096205923,0.000245498157963212
29,"independent_series",1,"ARIMA independent",0.0032708342590979,0.00787788171689832,0.00606093910826905,0.781901041666667,0.0136601695781493,0.00316609944401821,0.00757877837628898,0.00609317333525707,0.000104734815079688,0.000299103340609335,-3.22342269880194e-05
29,"independent_series",1,"Bootstrap independent",0.00310976837030333,0.00745382105948769,0.00603064025503439,0.792317708333333,0.0139959600556261,0.00316609944401821,0.00757877837628898,0.00609317333525707,-5.63310737148872e-05,-0.000124957316801297,-6.25330802226784e-05
29,"independent_series",1,"Gaussian copula bootstrap",0.00312221003406859,0.0074979169487557,0.0060539989445389,0.781901041666667,0.0137063647882514,0.00316609944401821,0.00757877837628898,0.00609317333525707,-4.38894099496216e-05,-8.08614275332803e-05,-3.91743907181656e-05
29,"independent_series",3,"No tail copula",0.00697979389414696,0.0165601477446265,0.0127309618436089,0.711588541666667,0.0262232764761673,0.00684169568185301,0.016212297333766,0.0127688923261753,0.000138098212293948,0.00034785041086046,-3.79304825664575e-05
29,"independent_series",3,"Static dependence",0.00706726684507854,0.01678650728783,0.0126448196309959,0.710286458333333,0.0264214689820013,0.00684169568185301,0.016212297333766,0.0127688923261753,0.000225571163225529,0.000574209954063983,-0.000124072695179387
29,"independent_series",3,"Rolling dependence",0.00703857671583554,0.016736690204395,0.0124701326890563,0.699869791666667,0.0250579865364596,0.00684169568185301,0.016212297333766,0.0127688923261753,0.000196881033982528,0.000524392870628988,-0.000298759637119056
29,"independent_series",3,"Independent marginals",0.00704414250592396,0.0166609294265527,0.0127856995249857,0.71484375,0.026487700535924,0.00684169568185301,0.016212297333766,0.0127688923261753,0.000202446824070946,0.000448632092786727,1.68071988103646e-05
29,"independent_series",3,"Equal weights",0.00590799373590009,0.0140641814824775,0.0109289445407463,0.787760416666667,0.02717866997935,0.00684169568185301,0.016212297333766,0.0127688923261753,-0.000933701945952917,-0.00214811585128849,-0.00183994778542904
29,"independent_series",3,"ARIMA independent",0.00563141932155348,0.0134131151026594,0.0107081796663445,0.780598958333333,0.0245009851994274,0.00684169568185301,0.016212297333766,0.0127688923261753,-0.00121027636029953,-0.00279918223110655,-0.00206071265983081
29,"independent_series",3,"Bootstrap independent",0.00566612449608862,0.0134300746586091,0.0107467391929297,0.752604166666667,0.0232374044848331,0.00684169568185301,0.016212297333766,0.0127688923261753,-0.00117557118576439,-0.00278222267515693,-0.00202215313324559
29,"independent_series",3,"Gaussian copula bootstrap",0.00563694982061475,0.0133929351148002,0.0108459367643138,0.737630208333333,0.021921646031172,0.00684169568185301,0.016212297333766,0.0127688923261753,-0.00120474586123827,-0.00281936221896583,-0.00192295556186157
29,"independent_series",6,"No tail copula",0.00925045678801085,0.0218344419679181,0.0153464534758019,0.777994791666667,0.038004040195584,0.0091384327669408,0.0216251692771934,0.0153325168522457,0.000112024021070056,0.000209272690724682,1.39366235562353e-05
29,"independent_series",6,"Static dependence",0.0091593692071926,0.0217271634224764,0.0154502712491287,0.772135416666667,0.0379202090243367,0.0091384327669408,0.0216251692771934,0.0153325168522457,2.09364402517977e-05,0.000101994145283023,0.000117754396882998
29,"independent_series",6,"Rolling dependence",0.00909747506301677,0.0215455916979819,0.0152312997416632,0.778645833333333,0.0382657521301762,0.0091384327669408,0.0216251692771934,0.0153325168522457,-4.09577039240296e-05,-7.95775792114956e-05,-0.000101217110582532
29,"independent_series",6,"Independent marginals",0.00920874647098679,0.0216217544249666,0.0158140088796977,0.778645833333333,0.0380218506175203,0.0091384327669408,0.0216251692771934,0.0153325168522457,7.03137040459906e-05,-3.41485222678933e-06,0.000481492027452044
29,"independent_series",6,"Equal weights",0.00827608657227261,0.0197468880618251,0.0148465120718431,0.810546875,0.0378211802546814,0.0091384327669408,0.0216251692771934,0.0153325168522457,-0.000862346194668188,-0.00187828121536832,-0.000486004780402578
29,"independent_series",6,"ARIMA independent",0.0080290731159037,0.0191747212827883,0.0147919899789738,0.784505208333333,0.034875806429199,0.0091384327669408,0.0216251692771934,0.0153325168522457,-0.0011093596510371,-0.00245044799440507,-0.000540526873271859
29,"independent_series",6,"Bootstrap independent",0.00814339760953613,0.0192933820395561,0.0147601413499278,0.791015625,0.0361287096916829,0.0091384327669408,0.0216251692771934,0.0153325168522457,-0.000995035157404666,-0.00233178723763727,-0.000572375502317861
29,"independent_series",6,"Gaussian copula bootstrap",0.00810758854766197,0.0191389554860445,0.014877978868301,0.782552083333333,0.0351011884706333,0.0091384327669408,0.0216251692771934,0.0153325168522457,-0.00103084421927883,-0.0024862137911489,-0.000454537983944665
29,"regime_heavy_tail",1,"No tail copula",0.00186149319032947,0.00443678044840088,0.00397890863831427,0.916015625,0.0105195342660533,0.00193019952886638,0.00451479779504655,0.00393360439414553,-6.87063385369164e-05,-7.8017346645671e-05,4.53042441687411e-05
29,"regime_heavy_tail",1,"Static dependence",0.00190566101775862,0.00446426067255174,0.00421049409750551,0.916015625,0.0105633668104892,0.00193019952886638,0.00451479779504655,0.00393360439414553,-2.45385111077589e-05,-5.05371224948075e-05,0.000276889703359979
29,"regime_heavy_tail",1,"Rolling dependence",0.00189061845371658,0.00441031475422882,0.00380931902976567,0.917317708333333,0.0107293034834505,0.00193019952886638,0.00451479779504655,0.00393360439414553,-3.95810751498075e-05,-0.000104483040817721,-0.000124285364379856
29,"regime_heavy_tail",1,"Independent marginals",0.00192762448608955,0.00469065114645141,0.00625782365307953,0.912109375,0.0108541380277309,0.00193019952886638,0.00451479779504655,0.00393360439414553,-2.57504277683795e-06,0.000175853351404865,0.002324219258934
29,"regime_heavy_tail",1,"Equal weights",0.00203129270725462,0.00481138522113442,0.00512220766761635,0.959635416666667,0.0167414488836808,0.00193019952886638,0.00451479779504655,0.00393360439414553,0.000101093178388235,0.000296587426087869,0.00118860327347082
29,"regime_heavy_tail",1,"ARIMA independent",0.00218981418864632,0.00513141085597381,0.00894717973309764,0.959635416666667,0.0158714014217986,0.00193019952886638,0.00451479779504655,0.00393360439414553,0.00025961465977994,0.000616613060927261,0.00501357533895211
29,"regime_heavy_tail",1,"Bootstrap independent",0.00179567590622729,0.00440987426969213,0.00523032397099647,0.890625,0.00909620993946257,0.00193019952886638,0.00451479779504655,0.00393360439414553,-0.000134523622639092,-0.000104923525354417,0.00129671957685094
29,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00178625415049829,0.00425639740119664,0.00384569771721207,0.87109375,0.00838250031231454,0.00193019952886638,0.00451479779504655,0.00393360439414553,-0.000143945378368094,-0.000258400393849903,-8.79066769334581e-05
29,"regime_heavy_tail",3,"No tail copula",0.00420912080981891,0.00961653190154212,0.00680691052356472,0.841796875,0.0174112774271897,0.00425889405264387,0.00971347890285824,0.00688589611277056,-4.97732428249567e-05,-9.69470013161226e-05,-7.89855892058431e-05
29,"regime_heavy_tail",3,"Static dependence",0.00427796977275822,0.00973060017205375,0.00649800345698318,0.843098958333333,0.0175805526414954,0.00425889405264387,0.00971347890285824,0.00688589611277056,1.9075720114353e-05,1.71212691955063e-05,-0.000387892655787384
29,"regime_heavy_tail",3,"Rolling dependence",0.00423159511668282,0.00962460937801372,0.00656758620391171,0.858072916666667,0.0183154575050379,0.00425889405264387,0.00971347890285824,0.00688589611277056,-2.72989359610511e-05,-8.88695248445169e-05,-0.000318309908858855
29,"regime_heavy_tail",3,"Independent marginals",0.00425913679185934,0.00998557917483057,0.00919362164364683,0.841796875,0.0176317369962901,0.00425889405264387,0.00971347890285824,0.00688589611277056,2.4273921547021e-07,0.000272100271972327,0.00230772553087627
29,"regime_heavy_tail",3,"Equal weights",0.00438794983609072,0.0100656180595331,0.00846112847211304,0.900390625,0.0239373123686637,0.00425889405264387,0.00971347890285824,0.00688589611277056,0.000129055783446853,0.000352139156674813,0.00157523235934248
29,"regime_heavy_tail",3,"ARIMA independent",0.00448711467451148,0.0104650130407755,0.0135573028516056,0.908203125,0.0262375470316964,0.00425889405264387,0.00971347890285824,0.00688589611277056,0.000228220621867614,0.000751534137917243,0.00667140673883509
29,"regime_heavy_tail",3,"Bootstrap independent",0.00409139935118074,0.00954820208230816,0.00887142503296248,0.854166666666667,0.0168849610589534,0.00425889405264387,0.00971347890285824,0.00688589611277056,-0.000167494701463132,-0.000165276820550076,0.00198552892019192
29,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00410956778354321,0.00940898731363613,0.00665380796503131,0.86328125,0.0181316621962086,0.00425889405264387,0.00971347890285824,0.00688589611277056,-0.000149326269100656,-0.000304491589222107,-0.000232088147739255
29,"regime_heavy_tail",6,"No tail copula",0.00793006971901471,0.0180473707167204,0.0107790352926584,0.856770833333333,0.0376147926056382,0.0079813352440629,0.018131462598428,0.0108005785087834,-5.12655250481976e-05,-8.40918817076319e-05,-2.15432161249588e-05
29,"regime_heavy_tail",6,"Static dependence",0.00789663161403251,0.0178902238927177,0.0103652324949951,0.847005208333333,0.0361058006953313,0.0079813352440629,0.018131462598428,0.0108005785087834,-8.47036300303944e-05,-0.000241238705710328,-0.000435346013788232
29,"regime_heavy_tail",6,"Rolling dependence",0.0077733036893621,0.0176622011061987,0.0105730007848217,0.865234375,0.0379264893845028,0.0079813352440629,0.018131462598428,0.0108005785087834,-0.000208031554700805,-0.000469261492229311,-0.000227577723961665
29,"regime_heavy_tail",6,"Independent marginals",0.00777003818293322,0.0181160862024774,0.0169350329309126,0.856119791666667,0.0367683429633476,0.0079813352440629,0.018131462598428,0.0108005785087834,-0.000211297061129686,-1.53763959506135e-05,0.00613445442212921
29,"regime_heavy_tail",6,"Equal weights",0.00802795255423481,0.018173822998912,0.0107282422782413,0.872395833333333,0.0398940767088545,0.0079813352440629,0.018131462598428,0.0108005785087834,4.66173101719026e-05,4.23604004839186e-05,-7.23362305420274e-05
29,"regime_heavy_tail",6,"ARIMA independent",0.00792269238804805,0.0183531132141802,0.0211525181864673,0.879557291666667,0.0416025009704435,0.0079813352440629,0.018131462598428,0.0108005785087834,-5.86428560148521e-05,0.000221650615752196,0.0103519396776839
29,"regime_heavy_tail",6,"Bootstrap independent",0.00784159326927963,0.0182366829511435,0.0161539972554492,0.789713541666667,0.0328601337447438,0.0079813352440629,0.018131462598428,0.0108005785087834,-0.000139741974783275,0.000105220352715478,0.00535341874666585
29,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00784145469122566,0.017827139838579,0.0108507270820672,0.78515625,0.031192146301071,0.0079813352440629,0.018131462598428,0.0108005785087834,-0.000139880552837247,-0.000304322759849079,5.01485732838178e-05
29,"static_gaussian",1,"No tail copula",0.00276777614394168,0.00642671550931695,0.00417538202278401,0.79296875,0.0125827190410305,0.00278959990583664,0.00649979201007275,0.0041779949677273,-2.18237618949536e-05,-7.30765007557936e-05,-2.61294494329368e-06
29,"static_gaussian",1,"Static dependence",0.00277925825090373,0.00647163688309234,0.00403531602977763,0.803385416666667,0.0128400389565083,0.00278959990583664,0.00649979201007275,0.0041779949677273,-1.03416549329101e-05,-2.81551269804108e-05,-0.000142678937949671
29,"static_gaussian",1,"Rolling dependence",0.00277618521093074,0.00647644386881431,0.0040211352806516,0.807291666666667,0.0131097029107009,0.00278959990583664,0.00649979201007275,0.0041779949677273,-1.34146949059017e-05,-2.33481412584419e-05,-0.0001568596870757
29,"static_gaussian",1,"Independent marginals",0.00278382818517692,0.00655293295844498,0.00507710618896899,0.818359375,0.0134024218537747,0.00278959990583664,0.00649979201007275,0.0041779949677273,-5.77172065971453e-06,5.31409483722307e-05,0.000899111221241688
29,"static_gaussian",1,"Equal weights",0.0027562399140194,0.0063817814612588,0.00393891189055706,0.8125,0.0128499891459695,0.00278959990583664,0.00649979201007275,0.0041779949677273,-3.33599918172418e-05,-0.000118010548813947,-0.000239083077170238
29,"static_gaussian",1,"ARIMA independent",0.00275928137294052,0.00646732054032797,0.00444839476089521,0.798177083333333,0.0125560949132571,0.00278959990583664,0.00649979201007275,0.0041779949677273,-3.03185328961201e-05,-3.24714697447831e-05,0.000270399793167907
29,"static_gaussian",1,"Bootstrap independent",0.00272820079603755,0.00637385371518986,0.00444834880651373,0.789713541666667,0.0122179363999458,0.00278959990583664,0.00649979201007275,0.0041779949677273,-6.13991097990875e-05,-0.00012593829488289,0.000270353838786432
29,"static_gaussian",1,"Gaussian copula bootstrap",0.00272505189895955,0.00629772430155314,0.00387726842520172,0.781901041666667,0.0118419250015052,0.00278959990583664,0.00649979201007275,0.0041779949677273,-6.45480068770898e-05,-0.000202067708519605,-0.000300726542525578
29,"static_gaussian",3,"No tail copula",0.00522553460061729,0.0120864167497146,0.00770422267847097,0.802083333333333,0.0234092313686311,0.00520902046840649,0.0120614176276413,0.00744676219003195,1.65141322108009e-05,2.49991220733249e-05,0.000257460488439029
29,"static_gaussian",3,"Static dependence",0.00521232091464567,0.0120733194737124,0.00771123692729878,0.796875,0.0231551347744382,0.00520902046840649,0.0120614176276413,0.00744676219003195,3.30044623918311e-06,1.19018460711523e-05,0.000264474737266837
29,"static_gaussian",3,"Rolling dependence",0.00522538065072857,0.012113089457002,0.00740704935933331,0.772135416666667,0.0223761447452302,0.00520902046840649,0.0120614176276413,0.00744676219003195,1.6360182322081e-05,5.16718293607082e-05,-3.97128306986383e-05
29,"static_gaussian",3,"Independent marginals",0.00521139306685237,0.0121477684355223,0.00945322347507089,0.783203125,0.0227935616054807,0.00520902046840649,0.0120614176276413,0.00744676219003195,2.37259844587927e-06,8.63508078810613e-05,0.00200646128503894
29,"static_gaussian",3,"Equal weights",0.00496889376450856,0.0114712148086081,0.00692214507389748,0.799479166666667,0.0231920261195037,0.00520902046840649,0.0120614176276413,0.00744676219003195,-0.000240126703897926,-0.00059020281903316,-0.00052461711613446
29,"static_gaussian",3,"ARIMA independent",0.00498835745765167,0.0116337508929468,0.00751711676910541,0.765625,0.0212338151738164,0.00520902046840649,0.0120614176276413,0.00744676219003195,-0.00022066301075482,-0.000427666734694481,7.03545790734662e-05
29,"static_gaussian",3,"Bootstrap independent",0.00503612490147531,0.0116955818949465,0.00781267068336837,0.765625,0.0211258068556503,0.00520902046840649,0.0120614176276413,0.00744676219003195,-0.000172895566931174,-0.000365835732694785,0.000365908493336423
29,"static_gaussian",3,"Gaussian copula bootstrap",0.00500579422814917,0.0114936898308706,0.00695641743191594,0.768880208333333,0.0214006904905621,0.00520902046840649,0.0120614176276413,0.00744676219003195,-0.00020322624025732,-0.000567727796770667,-0.000490344758116001
29,"static_gaussian",6,"No tail copula",0.00832878256769528,0.0193999094566278,0.0122338405991276,0.711588541666667,0.0309581671685989,0.00842240938144255,0.019561520639208,0.0118836924263186,-9.36268137472704e-05,-0.000161611182580221,0.000350148172809027
29,"static_gaussian",6,"Static dependence",0.00818822124920847,0.0189910022999104,0.0114880397698417,0.711588541666667,0.0301573363954138,0.00842240938144255,0.019561520639208,0.0118836924263186,-0.000234188132234079,-0.000570518339297558,-0.000395652656476869
29,"static_gaussian",6,"Rolling dependence",0.00837212207208838,0.0194313483230054,0.0116901106446808,0.710286458333333,0.0304315378163815,0.00842240938144255,0.019561520639208,0.0118836924263186,-5.02873093541703e-05,-0.000130172316202576,-0.000193581781637716
29,"static_gaussian",6,"Independent marginals",0.00833689035532604,0.0194737392283843,0.0131351558779546,0.69140625,0.0293466297059381,0.00842240938144255,0.019561520639208,0.0118836924263186,-8.55190261165109e-05,-8.77814108236549e-05,0.00125146345163606
29,"static_gaussian",6,"Equal weights",0.00726611615259607,0.0168067343096843,0.01013412375195,0.770833333333333,0.0313980964837649,0.00842240938144255,0.019561520639208,0.0118836924263186,-0.00115629322884648,-0.00275478632952374,-0.00174956867436857
29,"static_gaussian",6,"ARIMA independent",0.00697627726845289,0.0163484686518435,0.00995665837949774,0.725911458333333,0.0270686137876455,0.00842240938144255,0.019561520639208,0.0118836924263186,-0.00144613211298966,-0.0032130519873645,-0.00192703404682081
29,"static_gaussian",6,"Bootstrap independent",0.00697502014926595,0.0162202219064497,0.00966235590997469,0.725260416666667,0.027996470462072,0.00842240938144255,0.019561520639208,0.0118836924263186,-0.0014473892321766,-0.00334129873275827,-0.00222133651634386
29,"static_gaussian",6,"Gaussian copula bootstrap",0.00697567892290258,0.0161560758936768,0.00946637329693193,0.716145833333333,0.0270074707047379,0.00842240938144255,0.019561520639208,0.0118836924263186,-0.00144673045853996,-0.00340544474553115,-0.00241731912938662
3,"break_correlation",1,"No tail copula",0.00614944590137365,0.014222969051593,0.00951963759649049,0.660807291666667,0.0208526984135879,0.00618420057421941,0.0142732410886079,0.00921703429382265,-3.47546728457528e-05,-5.02720370148674e-05,0.000302603302667839
3,"break_correlation",1,"Static dependence",0.00625030366332768,0.0144897354258442,0.0102218787046816,0.647786458333333,0.0206060796230677,0.00618420057421941,0.0142732410886079,0.00921703429382265,6.6103089108269e-05,0.000216494337236325,0.0010048444108589
3,"break_correlation",1,"Rolling dependence",0.00653247930734251,0.01498865673779,0.00882856604384427,0.639322916666667,0.0212866591911217,0.00618420057421941,0.0142732410886079,0.00921703429382265,0.000348278733123105,0.000715415649182122,-0.000388468249978381
3,"break_correlation",1,"Independent marginals",0.0063812037941097,0.0149782337581401,0.0120268297792156,0.626953125,0.0203773637093852,0.00618420057421941,0.0142732410886079,0.00921703429382265,0.000197003219890295,0.000704992669532174,0.002809795485393
3,"break_correlation",1,"Equal weights",0.00466938272444073,0.010521966821951,0.00519776647724626,0.729166666666667,0.0190372420114533,0.00618420057421941,0.0142732410886079,0.00921703429382265,-0.00151481784977868,-0.00375127426665692,-0.00401926781657639
3,"break_correlation",1,"ARIMA independent",0.00465612778203545,0.0105489915423305,0.00472823727053453,0.578776041666667,0.0128379364608734,0.00618420057421941,0.0142732410886079,0.00921703429382265,-0.00152807279218396,-0.00372424954627746,-0.00448879702328813
3,"break_correlation",1,"Bootstrap independent",0.00468397000443062,0.0105621571878862,0.0046654581093937,0.555338541666667,0.0120873151172471,0.00618420057421941,0.0142732410886079,0.00921703429382265,-0.00150023056978879,-0.0037110839007217,-0.00455157618442895
3,"break_correlation",1,"Gaussian copula bootstrap",0.00468376416505179,0.0104635930882069,0.00456563900915929,0.542317708333333,0.0118501586514419,0.00618420057421941,0.0142732410886079,0.00921703429382265,-0.00150043640916762,-0.00380964800040106,-0.00465139528466337
3,"break_correlation",3,"No tail copula",0.00798355071576695,0.0179336954859269,0.00930892229181431,0.763671875,0.0320406261640261,0.00799037519917134,0.0179742702893613,0.00905023090226129,-6.82448340438846e-06,-4.0574803434331e-05,0.000258691389553025
3,"break_correlation",3,"Static dependence",0.00793612892837636,0.0178872115998568,0.00925363356781502,0.765625,0.0320892375254586,0.00799037519917134,0.0179742702893613,0.00905023090226129,-5.42462707949776e-05,-8.70586895044823e-05,0.000203402665553734
3,"break_correlation",3,"Rolling dependence",0.00799203359654182,0.0179313010239207,0.00884531105085818,0.768880208333333,0.0322039591976487,0.00799037519917134,0.0179742702893613,0.00905023090226129,1.6583973704784e-06,-4.29692654405657e-05,-0.000204919851403111
3,"break_correlation",3,"Independent marginals",0.00809863582996992,0.0184898328653916,0.0115131766858446,0.744791666666667,0.0319082511542785,0.00799037519917134,0.0179742702893613,0.00905023090226129,0.000108260630798577,0.000515562576030328,0.00246294578358334
3,"break_correlation",3,"Equal weights",0.00773367233686456,0.0173255443991457,0.00816984946204957,0.749348958333333,0.0307453029608568,0.00799037519917134,0.0179742702893613,0.00905023090226129,-0.000256702862306784,-0.000648725890215543,-0.000880381440211724
3,"break_correlation",3,"ARIMA independent",0.00768789721532197,0.0174818780047231,0.00851753041826481,0.654947916666667,0.0249891686812726,0.00799037519917134,0.0179742702893613,0.00905023090226129,-0.000302477983849369,-0.000492392284638172,-0.000532700483996484
3,"break_correlation",3,"Bootstrap independent",0.00784150336893918,0.0175745310849426,0.00800879336420877,0.610677083333333,0.0223274173096471,0.00799037519917134,0.0179742702893613,0.00905023090226129,-0.000148871830232163,-0.000399739204418728,-0.00104143753805252
3,"break_correlation",3,"Gaussian copula bootstrap",0.0078349384667864,0.0174113426166043,0.00772191747858844,0.610677083333333,0.0225401159925666,0.00799037519917134,0.0179742702893613,0.00905023090226129,-0.000155436732384938,-0.00056292767275699,-0.00132831342367285
3,"break_correlation",6,"No tail copula",0.0114937219668282,0.0256694127625305,0.0126761720670366,0.6640625,0.0386776914282873,0.0116177950776048,0.0259891854112935,0.0129749864689666,-0.000124073110776602,-0.000319772648763025,-0.000298814401929907
3,"break_correlation",6,"Static dependence",0.0115320771038743,0.0257256403467344,0.0127795091081973,0.676432291666667,0.0402027334683584,0.0116177950776048,0.0259891854112935,0.0129749864689666,-8.57179737305102e-05,-0.000263545064559133,-0.00019547736076927
3,"break_correlation",6,"Rolling dependence",0.0115615396443058,0.0258606605034825,0.01275606327661,0.654296875,0.0382619675721824,0.0116177950776048,0.0259891854112935,0.0129749864689666,-5.62554332990232e-05,-0.000128524907811008,-0.000218923192356531
3,"break_correlation",6,"Independent marginals",0.0115916912600731,0.02612045534405,0.013833618118887,0.627604166666667,0.035975288996221,0.0116177950776048,0.0259891854112935,0.0129749864689666,-2.61038175316305e-05,0.000131269932756427,0.000858631649920488
3,"break_correlation",6,"Equal weights",0.0117690297780723,0.026207700051272,0.0120191236557619,0.627604166666667,0.0370259444165347,0.0116177950776048,0.0259891854112935,0.0129749864689666,0.00015123470046751,0.000218514639978466,-0.000955862813204617
3,"break_correlation",6,"ARIMA independent",0.0128948018860857,0.0288710022607716,0.0128805029035595,0.556640625,0.0340095433617159,0.0116177950776048,0.0259891854112935,0.0129749864689666,0.00127700680848095,0.00288181684947812,-9.44835654070279e-05
3,"break_correlation",6,"Bootstrap independent",0.0118867118283868,0.0265252082074527,0.0118256924949175,0.608072916666667,0.0332013861463453,0.0116177950776048,0.0259891854112935,0.0129749864689666,0.000268916750781979,0.000536022796159136,-0.001149293974049
3,"break_correlation",6,"Gaussian copula bootstrap",0.0119898743332984,0.0266189138368041,0.011338354881353,0.598307291666667,0.0328162470416652,0.0116177950776048,0.0259891854112935,0.0129749864689666,0.000372079255693644,0.000629728425510585,-0.00163663158761358
3,"independent_series",1,"No tail copula",0.00320556485664848,0.00765094776925058,0.0062126627250381,0.770182291666667,0.0132300312494302,0.00320753357648615,0.00766496994797706,0.00622033117257611,-1.96871983766493e-06,-1.40221787264814e-05,-7.66844753800813e-06
3,"independent_series",1,"Static dependence",0.00320016035996751,0.00763899158263804,0.00622113918048981,0.770182291666667,0.0132392384442992,0.00320753357648615,0.00766496994797706,0.00622033117257611,-7.37321651863698e-06,-2.59783653390267e-05,8.08007913698922e-07
3,"independent_series",1,"Rolling dependence",0.00319777953708776,0.00764543473250449,0.00623871416677712,0.776041666666667,0.0135163275478235,0.00320753357648615,0.00766496994797706,0.00622033117257611,-9.754039398385e-06,-1.95352154725697e-05,1.83829942010114e-05
3,"independent_series",1,"Independent marginals",0.00320319382506507,0.00763725992059071,0.00626512435067498,0.753255208333333,0.0129395287712314,0.00320753357648615,0.00766496994797706,0.00622033117257611,-4.33975142107501e-06,-2.77100273863547e-05,4.47931780988634e-05
3,"independent_series",1,"Equal weights",0.00326180364887113,0.00779112122335252,0.00627308351395018,0.777994791666667,0.0143742961984257,0.00320753357648615,0.00766496994797706,0.00622033117257611,5.4270072384982e-05,0.000126151275375457,5.2752341374065e-05
3,"independent_series",1,"ARIMA independent",0.00320189053915593,0.00764947262746223,0.00625814991872142,0.783854166666667,0.013776923375723,0.00320753357648615,0.00766496994797706,0.00622033117257611,-5.64303733021753e-06,-1.54973205148323e-05,3.78187461453081e-05
3,"independent_series",1,"Bootstrap independent",0.00319485775478626,0.00763210512767392,0.00622994547490663,0.76171875,0.0129850951676362,0.00320753357648615,0.00766496994797706,0.00622033117257611,-1.26758216998828e-05,-3.28648203031445e-05,9.61430233051546e-06
3,"independent_series",1,"Gaussian copula bootstrap",0.00318787516218094,0.00761542498530205,0.00622065878589015,0.764322916666667,0.0130074858698295,0.00320753357648615,0.00766496994797706,0.00622033117257611,-1.96584143052057e-05,-4.95449626750121e-05,3.27613314034594e-07
3,"independent_series",3,"No tail copula",0.00692707278796607,0.0165327812658258,0.0117069775517696,0.7109375,0.0252211197336597,0.00690249986692481,0.0165124913919529,0.0115122768120011,2.45729210412585e-05,2.02898738729633e-05,0.000194700739768523
3,"independent_series",3,"Static dependence",0.00696600647125925,0.016655904341708,0.011508302499894,0.677083333333333,0.0239358310356977,0.00690249986692481,0.0165124913919529,0.0115122768120011,6.35066043344372e-05,0.000143412949755142,-3.97431210706796e-06
3,"independent_series",3,"Rolling dependence",0.00691473289525006,0.016515168619063,0.0118146247295542,0.703776041666667,0.0248221503526862,0.00690249986692481,0.0165124913919529,0.0115122768120011,1.22330283252488e-05,2.67722711013232e-06,0.000302347917553132
3,"independent_series",3,"Independent marginals",0.00689792871619689,0.0165398699611061,0.0116138703605734,0.6875,0.0242066263879143,0.00690249986692481,0.0165124913919529,0.0115122768120011,-4.57115072792502e-06,2.73785691532365e-05,0.000101593548572275
3,"independent_series",3,"Equal weights",0.00603119409535971,0.0144231961090362,0.0111385188895965,0.7421875,0.0249402701630684,0.00690249986692481,0.0165124913919529,0.0115122768120011,-0.000871305771565101,-0.00208929528291664,-0.000373757922404589
3,"independent_series",3,"ARIMA independent",0.00564393396069904,0.0134273089249317,0.0109769591981851,0.779296875,0.0250029654535074,0.00690249986692481,0.0165124913919529,0.0115122768120011,-0.00125856590622577,-0.00308518246702117,-0.000535317613816035
3,"independent_series",3,"Bootstrap independent",0.00572491785599693,0.0135911411559843,0.0110243263748701,0.762369791666667,0.0250617826818903,0.00690249986692481,0.0165124913919529,0.0115122768120011,-0.00117758201092789,-0.00292135023596859,-0.000487950437130983
3,"independent_series",3,"Gaussian copula bootstrap",0.00571237283381531,0.0135835129740702,0.0110308161492693,0.784505208333333,0.0256330552830191,0.00690249986692481,0.0165124913919529,0.0115122768120011,-0.0011901270331095,-0.0029289784178827,-0.000481460662731805
3,"independent_series",6,"No tail copula",0.0110469385493939,0.0271173073746941,0.0209072301903511,0.676432291666667,0.0357391510925214,0.010918254597854,0.0270555875288011,0.0205602065692503,0.000128683951539912,6.17198458930206e-05,0.000347023621100773
3,"independent_series",6,"Static dependence",0.0112291414026824,0.0280214271979135,0.0218683268152995,0.684895833333333,0.0366598981658424,0.010918254597854,0.0270555875288011,0.0205602065692503,0.000310886804828384,0.000965839669112376,0.00130812024604915
3,"independent_series",6,"Rolling dependence",0.0108108987084279,0.026662389518249,0.0207789212664481,0.693359375,0.0366352112643515,0.010918254597854,0.0270555875288011,0.0205602065692503,-0.000107355889426076,-0.000393198010552057,0.000218714697197808
3,"independent_series",6,"Independent marginals",0.0105705563139548,0.0259634215111334,0.0208182470745032,0.725260416666667,0.036950431041469,0.010918254597854,0.0270555875288011,0.0205602065692503,-0.000347698283899182,-0.00109216601766767,0.000258040505252941
3,"independent_series",6,"Equal weights",0.00842216625280657,0.0201687031478241,0.0160689536043297,0.794270833333333,0.037196411519883,0.010918254597854,0.0270555875288011,0.0205602065692503,-0.00249608834504744,-0.00688688438097704,-0.00449125296492056
3,"independent_series",6,"ARIMA independent",0.00782914194171786,0.018755722998213,0.0147365535081828,0.805338541666667,0.0347983419056201,0.010918254597854,0.0270555875288011,0.0205602065692503,-0.00308911265613614,-0.00829986453058806,-0.00582365306106753
3,"independent_series",6,"Bootstrap independent",0.00801045297037314,0.0188456984399722,0.014791788278549,0.776041666666667,0.0337550388719408,0.010918254597854,0.0270555875288011,0.0205602065692503,-0.00290780162748087,-0.00820988908882888,-0.00576841829070131
3,"independent_series",6,"Gaussian copula bootstrap",0.00800456215551354,0.0188585135223159,0.0153365162121678,0.772786458333333,0.0334854339922928,0.010918254597854,0.0270555875288011,0.0205602065692503,-0.00291369244234046,-0.00819707400648517,-0.00522369035708249
3,"regime_heavy_tail",1,"No tail copula",0.00163788592819761,0.00389920948388402,0.00327980054044744,0.8828125,0.00846398816171778,0.00164261842240475,0.00390314960902697,0.00329836066127372,-4.73249420713845e-06,-3.94012514295678e-06,-1.85601208262799e-05
3,"regime_heavy_tail",1,"Static dependence",0.00164478440483629,0.00389519081257551,0.00336809917711757,0.871744791666667,0.00830223179386351,0.00164261842240475,0.00390314960902697,0.00329836066127372,2.16598243153645e-06,-7.95879645146529e-06,6.97385158438518e-05
3,"regime_heavy_tail",1,"Rolling dependence",0.00164116521906068,0.00388476987125795,0.00335977318899786,0.874348958333333,0.00824973999000665,0.00164261842240475,0.00390314960902697,0.00329836066127372,-1.45320334406641e-06,-1.83797377690262e-05,6.14125277241394e-05
3,"regime_heavy_tail",1,"Independent marginals",0.00165307998325115,0.00395901671839257,0.00399264370785797,0.862630208333333,0.00823555474129873,0.00164261842240475,0.00390314960902697,0.00329836066127372,1.04615608464043e-05,5.58671093655932e-05,0.000694283046584249
3,"regime_heavy_tail",1,"Equal weights",0.00171211003398201,0.00411283900911569,0.00404300617694113,0.923177083333333,0.0107207232467673,0.00164261842240475,0.00390314960902697,0.00329836066127372,6.94916115772572e-05,0.000209689400088711,0.00074464551566741
3,"regime_heavy_tail",1,"ARIMA independent",0.00191558464747636,0.00461676896752795,0.00770277159782786,0.960286458333333,0.0142732993350183,0.00164261842240475,0.00390314960902697,0.00329836066127372,0.000272966225071614,0.000713619358500972,0.00440441093655414
3,"regime_heavy_tail",1,"Bootstrap independent",0.00160400106449928,0.00387889096888458,0.00378013061806132,0.838541666666667,0.00719705566944989,0.00164261842240475,0.00390314960902697,0.00329836066127372,-3.86173579054691e-05,-2.42586401423993e-05,0.000481769956787598
3,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0016000320344644,0.00380211719233194,0.00329038237547493,0.831380208333333,0.00690490605658001,0.00164261842240475,0.00390314960902697,0.00329836066127372,-4.25863879403524e-05,-0.000101032416695034,-7.97828579878921e-06
3,"regime_heavy_tail",3,"No tail copula",0.00422290670625368,0.00964885446760761,0.00655886819291786,0.837890625,0.0155471410441902,0.00421973730623738,0.00960688245449465,0.00649849455203855,3.16940001629865e-06,4.19720131129651e-05,6.03736408793156e-05
3,"regime_heavy_tail",3,"Static dependence",0.00424766657104478,0.00969782129473464,0.00683883773605862,0.837890625,0.016491445942567,0.00421973730623738,0.00960688245449465,0.00649849455203855,2.79292648073942e-05,9.09388402399926e-05,0.000340343184020074
3,"regime_heavy_tail",3,"Rolling dependence",0.0042205605001128,0.00962428903599856,0.00673777542510688,0.839192708333333,0.0153779329386165,0.00421973730623738,0.00960688245449465,0.00649849455203855,8.23193875413609e-07,1.74065815039086e-05,0.000239280873068338
3,"regime_heavy_tail",3,"Independent marginals",0.00423433429399805,0.0097686926457541,0.00778747391282087,0.830729166666667,0.0152760919022684,0.00421973730623738,0.00960688245449465,0.00649849455203855,1.45969877606662e-05,0.000161810191259451,0.00128897936078232
3,"regime_heavy_tail",3,"Equal weights",0.00432988919453002,0.00989456939630966,0.00694530368099156,0.873697916666667,0.0207018039254832,0.00421973730623738,0.00960688245449465,0.00649849455203855,0.000110151888292631,0.000287686941815015,0.000446809128953011
3,"regime_heavy_tail",3,"ARIMA independent",0.00473054287059233,0.0110166608536283,0.0142116121424732,0.919921875,0.0277092633541808,0.00421973730623738,0.00960688245449465,0.00649849455203855,0.000510805564354945,0.00140977839913368,0.00771311759043467
3,"regime_heavy_tail",3,"Bootstrap independent",0.00425358627132781,0.00978249323936634,0.00753083433088943,0.799479166666667,0.0139785661773691,0.00421973730623738,0.00960688245449465,0.00649849455203855,3.38489650904203e-05,0.000175610784871693,0.00103233977885089
3,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00427462221121968,0.00973777256144688,0.00692219597528624,0.814453125,0.0143271987004966,0.00421973730623738,0.00960688245449465,0.00649849455203855,5.48849049822973e-05,0.00013089010695223,0.000423701423247691
3,"regime_heavy_tail",6,"No tail copula",0.0113392278309619,0.0256408373985327,0.0131229958214567,0.698567708333333,0.03816575190003,0.011307079084687,0.025557277053157,0.0130327068523022,3.21487462749143e-05,8.35603453756099e-05,9.0288969154504e-05
3,"regime_heavy_tail",6,"Static dependence",0.0115232622809954,0.0260171878526675,0.0132346607545089,0.705729166666667,0.0396162426301976,0.011307079084687,0.025557277053157,0.0130327068523022,0.000216183196308414,0.000459910799510438,0.00020195390220679
3,"regime_heavy_tail",6,"Rolling dependence",0.0116497194895806,0.0263262755651259,0.0132639496527653,0.686197916666667,0.0381707753760465,0.011307079084687,0.025557277053157,0.0130327068523022,0.000342640404893615,0.000768998511968842,0.000231242800463103
3,"regime_heavy_tail",6,"Independent marginals",0.0112094890137802,0.0261791651642232,0.0176625409694884,0.706380208333333,0.0383927551562444,0.011307079084687,0.025557277053157,0.0130327068523022,-9.75900709067369e-05,0.000621888111066195,0.00462983411718625
3,"regime_heavy_tail",6,"Equal weights",0.0103310734432063,0.0234077790132177,0.0129761457867619,0.749348958333333,0.0397877680874258,0.011307079084687,0.025557277053157,0.0130327068523022,-0.000976005641480726,-0.00214949803993933,-5.65610655402487e-05
3,"regime_heavy_tail",6,"ARIMA independent",0.0100110659266267,0.0231564748064652,0.0156429754090136,0.729166666666667,0.0340954695803372,0.011307079084687,0.025557277053157,0.0130327068523022,-0.00129601315806027,-0.00240080224669186,0.0026102685567114
3,"regime_heavy_tail",6,"Bootstrap independent",0.0102887295030105,0.0234091520581924,0.014029710135371,0.629557291666667,0.0277883939509518,0.011307079084687,0.025557277053157,0.0130327068523022,-0.00101834958167645,-0.00214812499496462,0.000997003283068801
3,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0103128373235855,0.023125260314373,0.013558794182769,0.612630208333333,0.0268185984955809,0.011307079084687,0.025557277053157,0.0130327068523022,-0.000994241761101525,-0.00243201673878406,0.000526087330466826
3,"static_gaussian",1,"No tail copula",0.00283273774132913,0.00658115989989111,0.00387072405514831,0.768229166666667,0.0118654270788655,0.00282616856580847,0.00658718712881115,0.00383184785720299,6.56917552066191e-06,-6.0272289200405e-06,3.88761979453153e-05
3,"static_gaussian",1,"Static dependence",0.00281748140357878,0.00656522402486822,0.00385060888154854,0.75,0.0114717295877297,0.00282616856580847,0.00658718712881115,0.00383184785720299,-8.6871622296896e-06,-2.19631039429357e-05,1.87610243455524e-05
3,"static_gaussian",1,"Rolling dependence",0.00284511979771056,0.00662960762195477,0.00385001052872121,0.761067708333333,0.0117552211667045,0.00282616856580847,0.00658718712881115,0.00383184785720299,1.8951231902091e-05,4.24204931436141e-05,1.81626715182212e-05
3,"static_gaussian",1,"Independent marginals",0.00283851973751849,0.0066368727943433,0.0044109560320967,0.763671875,0.0116117441096005,0.00282616856580847,0.00658718712881115,0.00383184785720299,1.2351171710028e-05,4.96856655321466e-05,0.000579108174893709
3,"static_gaussian",1,"Equal weights",0.00273509503376808,0.0063998329663289,0.00379824918270791,0.771484375,0.0116145239604173,0.00282616856580847,0.00658718712881115,0.00383184785720299,-9.1073532040391e-05,-0.000187354162482251,-3.35986744950793e-05
3,"static_gaussian",1,"ARIMA independent",0.00267599027432018,0.00628155590351799,0.00413628485994484,0.789713541666667,0.0118587034607613,0.00282616856580847,0.00658718712881115,0.00383184785720299,-0.00015017829148829,-0.000305631225293162,0.000304437002741846
3,"static_gaussian",1,"Bootstrap independent",0.00267476587986487,0.00626710767975212,0.00407656417670672,0.77734375,0.011551488434879,0.00282616856580847,0.00658718712881115,0.00383184785720299,-0.000151402685943595,-0.000320079449059028,0.000244716319503725
3,"static_gaussian",1,"Gaussian copula bootstrap",0.00267069742899488,0.00620697550681942,0.0037954654251984,0.791666666666667,0.0118428317062929,0.00282616856580847,0.00658718712881115,0.00383184785720299,-0.000155471136813587,-0.000380211621991733,-3.63824320045911e-05
3,"static_gaussian",3,"No tail copula",0.00564465894661095,0.0131684975625483,0.0089245285161455,0.75,0.0225603650932847,0.00568025099851245,0.0133024050518166,0.00908898726379602,-3.55920519015005e-05,-0.000133907489268236,-0.000164458747650517
3,"static_gaussian",3,"Static dependence",0.00569028950967137,0.0133409657286792,0.00915112675832604,0.733723958333333,0.0222139757008851,0.00568025099851245,0.0133024050518166,0.00908898726379602,1.00385111589151e-05,3.85606768626527e-05,6.21394945300238e-05
3,"static_gaussian",3,"Rolling dependence",0.00577964505887435,0.0135848923170186,0.00953771561873139,0.751953125,0.0234345187951698,0.00568025099851245,0.0133024050518166,0.00908898726379602,9.93940603618961e-05,0.000282487265201995,0.000448728354935372
3,"static_gaussian",3,"Independent marginals",0.00575532222101175,0.0135003179798253,0.0110465968724142,0.768229166666667,0.023918429296334,0.00568025099851245,0.0133024050518166,0.00908898726379602,7.50712224992936e-05,0.000197912928008743,0.0019576096086182
3,"static_gaussian",3,"Equal weights",0.00491409813581254,0.0113663452310809,0.00688552686997311,0.8046875,0.0231721556729474,0.00568025099851245,0.0133024050518166,0.00908898726379602,-0.000766152862699913,-0.0019360598207357,-0.00220346039382291
3,"static_gaussian",3,"ARIMA independent",0.00478184610495137,0.0111878321369152,0.00756906932442322,0.794921875,0.0219977499244602,0.00568025099851245,0.0133024050518166,0.00908898726379602,-0.000898404893561087,-0.00211457291490141,-0.0015199179393728
3,"static_gaussian",3,"Bootstrap independent",0.00483399862287774,0.0113086547484721,0.00728398190378913,0.768880208333333,0.0206022154593634,0.00568025099851245,0.0133024050518166,0.00908898726379602,-0.000846252375634717,-0.00199375030334446,-0.00180500536000689
3,"static_gaussian",3,"Gaussian copula bootstrap",0.00483067572902201,0.0111632025265583,0.00660412683304797,0.772786458333333,0.0207152152463738,0.00568025099851245,0.0133024050518166,0.00908898726379602,-0.000849575269490439,-0.00213920252525823,-0.00248486043074805
3,"static_gaussian",6,"No tail copula",0.00664397945475491,0.0154651601061237,0.00963585810200151,0.787760416666667,0.0290322797501026,0.00663730529402922,0.0154657832834879,0.0096582321922332,6.67416072569135e-06,-6.23177364218741e-07,-2.23740902316888e-05
3,"static_gaussian",6,"Static dependence",0.00666341544960177,0.0155199100642203,0.00969565242793103,0.764973958333333,0.0278915805805556,0.00663730529402922,0.0154657832834879,0.0096582321922332,2.61101555725481e-05,5.41267807324004e-05,3.74202356978343e-05
3,"static_gaussian",6,"Rolling dependence",0.00665684666809411,0.0154898793771941,0.00969165189512655,0.76171875,0.0281339320361613,0.00663730529402922,0.0154657832834879,0.0096582321922332,1.95413740648959e-05,2.40960937061708e-05,3.34197028933544e-05
3,"static_gaussian",6,"Independent marginals",0.00664819119555466,0.0155679323075918,0.0103315767092166,0.772786458333333,0.0283560520500754,0.00663730529402922,0.0154657832834879,0.0096582321922332,1.08859015254372e-05,0.000102149024103888,0.00067334451698341
3,"static_gaussian",6,"Equal weights",0.00668897154192809,0.0155650794841075,0.00966584385984486,0.776041666666667,0.0284765983228916,0.00663730529402922,0.0154657832834879,0.0096582321922332,5.16662478988713e-05,9.92962006196117e-05,7.61166761166325e-06
3,"static_gaussian",6,"ARIMA independent",0.00665645210298188,0.0155950204072375,0.00990555032181182,0.755859375,0.0275303945637374,0.00663730529402922,0.0154657832834879,0.0096582321922332,1.91468089526621e-05,0.000129237123749569,0.000247318129578624
3,"static_gaussian",6,"Bootstrap independent",0.006724353955514,0.0157050691899611,0.0101434708210627,0.779296875,0.0291051257896617,0.00663730529402922,0.0154657832834879,0.0096582321922332,8.70486614847846e-05,0.000239285906473196,0.000485238628829467
3,"static_gaussian",6,"Gaussian copula bootstrap",0.00669009462725173,0.0154947812203197,0.00967993532019102,0.807942708333333,0.0308570355940776,0.00663730529402922,0.0154657832834879,0.0096582321922332,5.27893332225105e-05,2.89979368318233e-05,2.17031279578193e-05
30,"break_correlation",1,"No tail copula",0.00439895455923949,0.00985795878881721,0.00498567610268196,0.6875,0.01570600280821,0.00441315856665401,0.00989077323620857,0.00487069552353722,-1.42040074145216e-05,-3.28144473913609e-05,0.000114980579144743
30,"break_correlation",1,"Static dependence",0.00442058912573705,0.00993752641346511,0.004955013209345,0.685546875,0.0155273953311227,0.00441315856665401,0.00989077323620857,0.00487069552353722,7.43055908304386e-06,4.67531772565428e-05,8.4317685807786e-05
30,"break_correlation",1,"Rolling dependence",0.00444095217176534,0.00994432769288012,0.00513238934710153,0.662760416666667,0.0148846118462088,0.00441315856665401,0.00989077323620857,0.00487069552353722,2.77936051113281e-05,5.35544566715486e-05,0.000261693823564313
30,"break_correlation",1,"Independent marginals",0.00441888339043757,0.0100452618002323,0.00565232202743183,0.670572916666667,0.0151467551903794,0.00441315856665401,0.00989077323620857,0.00487069552353722,5.72482378355908e-06,0.000154488564023758,0.000781626503894607
30,"break_correlation",1,"Equal weights",0.00436781693631169,0.00981873062922373,0.00485882174905242,0.725260416666667,0.016773570840069,0.00441315856665401,0.00989077323620857,0.00487069552353722,-4.53416303423191e-05,-7.20426069848387e-05,-1.18737744847974e-05
30,"break_correlation",1,"ARIMA independent",0.00446840320678918,0.0101676810592094,0.00502648896488694,0.610677083333333,0.0132088588369119,0.00441315856665401,0.00989077323620857,0.00487069552353722,5.524464013517e-05,0.000276907823000808,0.000155793441349725
30,"break_correlation",1,"Bootstrap independent",0.00451302412981237,0.0101754384623591,0.00489691028053412,0.594401041666667,0.0126045183134843,0.00441315856665401,0.00989077323620857,0.00487069552353722,9.98655631583665e-05,0.000284665226150553,2.62147569968976e-05
30,"break_correlation",1,"Gaussian copula bootstrap",0.00450651984050797,0.0100673633897271,0.00473485126947858,0.58984375,0.0125053792228553,0.00441315856665401,0.00989077323620857,0.00487069552353722,9.33612738539596e-05,0.000176590153518581,-0.000135844254058643
30,"break_correlation",3,"No tail copula",0.00813817176995153,0.0183306477915468,0.00850312180556475,0.628255208333333,0.0250515752807086,0.00810153916240678,0.0182965082850949,0.00825356668565925,3.66326075447437e-05,3.41395064518274e-05,0.000249555119905508
30,"break_correlation",3,"Static dependence",0.00812035736981561,0.0183477131605512,0.00841814527444841,0.63671875,0.0253064490336259,0.00810153916240678,0.0182965082850949,0.00825356668565925,1.88182074088248e-05,5.12048754562379e-05,0.000164578588789164
30,"break_correlation",3,"Rolling dependence",0.00804784784010704,0.0181426664156201,0.00804351336061873,0.6484375,0.0258997875305535,0.00810153916240678,0.0182965082850949,0.00825356668565925,-5.36913222997405e-05,-0.000153841869474796,-0.000210053325040517
30,"break_correlation",3,"Independent marginals",0.00814531516007736,0.0185992841397626,0.00974918010736677,0.620442708333333,0.0249122877385916,0.00810153916240678,0.0182965082850949,0.00825356668565925,4.37759976705792e-05,0.000302775854667637,0.00149561342170752
30,"break_correlation",3,"Equal weights",0.00775972331470663,0.0173909584309396,0.00793773628159296,0.681640625,0.0271944131417052,0.00810153916240678,0.0182965082850949,0.00825356668565925,-0.000341815847700156,-0.000905549854155339,-0.000315830404066285
30,"break_correlation",3,"ARIMA independent",0.00793958242725947,0.0178828995588459,0.00802188102009781,0.599609375,0.0227320861417928,0.00810153916240678,0.0182965082850949,0.00825356668565925,-0.000161956735147309,-0.000413608726249043,-0.000231685665561436
30,"break_correlation",3,"Bootstrap independent",0.00802353194067788,0.0179778162276799,0.00802599844992809,0.563151041666667,0.0213401342580114,0.00810153916240678,0.0182965082850949,0.00825356668565925,-7.80072217288989e-05,-0.000318692057415079,-0.000227568235731153
30,"break_correlation",3,"Gaussian copula bootstrap",0.00802579541588208,0.0178088521460428,0.00771961117996965,0.550130208333333,0.0205016654359323,0.00810153916240678,0.0182965082850949,0.00825356668565925,-7.57437465247011e-05,-0.000487656139052127,-0.0005339555056896
30,"break_correlation",6,"No tail copula",0.0139374316919084,0.0305876551253588,0.012878520174209,0.559244791666667,0.0363574061106183,0.0134424651345893,0.0297068059324735,0.0127598822900638,0.000494966557319169,0.000880849192885259,0.000118637884145137
30,"break_correlation",6,"Static dependence",0.0135289982715903,0.0299298821413792,0.0132151057179428,0.598958333333333,0.0390898041960694,0.0134424651345893,0.0297068059324735,0.0127598822900638,8.65331370010075e-05,0.000223076208905638,0.000455223427879023
30,"break_correlation",6,"Rolling dependence",0.0139024879426461,0.03058507342839,0.0130031497309358,0.56640625,0.0379583020177189,0.0134424651345893,0.0297068059324735,0.0127598822900638,0.000460022808056808,0.000878267495916487,0.00024326744087194
30,"break_correlation",6,"Independent marginals",0.0136213589590437,0.0303419626207089,0.0149041389452489,0.561848958333333,0.0355641393562921,0.0134424651345893,0.0297068059324735,0.0127598822900638,0.000178893824454402,0.000635156688235345,0.00214425665518507
30,"break_correlation",6,"Equal weights",0.0121707652028881,0.0270915743601954,0.012700292120932,0.674479166666667,0.040824349314044,0.0134424651345893,0.0297068059324735,0.0127598822900638,-0.00127169993170116,-0.0026152315722781,-5.95901691318023e-05
30,"break_correlation",6,"ARIMA independent",0.0112594377342601,0.025503802483384,0.0129006912619176,0.645833333333333,0.0356504015621252,0.0134424651345893,0.0297068059324735,0.0127598822900638,-0.00218302740032911,-0.00420300344908953,0.000140808971853753
30,"break_correlation",6,"Bootstrap independent",0.0115744093995925,0.0258503769679857,0.0128202418539395,0.611979166666667,0.0337651319097131,0.0134424651345893,0.0297068059324735,0.0127598822900638,-0.00186805573499679,-0.00385642896448781,6.03595638756713e-05
30,"break_correlation",6,"Gaussian copula bootstrap",0.011337845180807,0.025199667835397,0.0117766090156085,0.63671875,0.035466335424444,0.0134424651345893,0.0297068059324735,0.0127598822900638,-0.00210461995378221,-0.00450713809707649,-0.0009832732744553
30,"independent_series",1,"No tail copula",0.00363017970810099,0.00869785827311847,0.00753419976333692,0.82421875,0.017406264404073,0.00364972395011315,0.00872434341461071,0.00753909660812666,-1.95442420121584e-05,-2.6485141492243e-05,-4.89684478974847e-06
30,"independent_series",1,"Static dependence",0.00366425196042454,0.00875043831345595,0.00733600410463406,0.822916666666667,0.0172455728742721,0.00364972395011315,0.00872434341461071,0.00753909660812666,1.45280103113908e-05,2.60948988452352e-05,-0.000203092503492599
30,"independent_series",1,"Rolling dependence",0.003690744883827,0.00884834221753653,0.00751017869013429,0.828125,0.0176109129271362,0.00364972395011315,0.00872434341461071,0.00753909660812666,4.10209337138459e-05,0.00012399880292582,-2.89179179923781e-05
30,"independent_series",1,"Independent marginals",0.00375286303458439,0.00898469684155652,0.0078050870447751,0.826171875,0.0177940828118,0.00364972395011315,0.00872434341461071,0.00753909660812666,0.000103139084471243,0.000260353426945808,0.000265990436648434
30,"independent_series",1,"Equal weights",0.00327614188809875,0.00779217658911222,0.00641186748889445,0.838541666666667,0.0169264694887553,0.00364972395011315,0.00872434341461071,0.00753909660812666,-0.000373582062014406,-0.000932166825498487,-0.00112722911923221
30,"independent_series",1,"ARIMA independent",0.00356444756203076,0.00849900812276501,0.00619746012269787,0.784505208333333,0.0154661465478717,0.00364972395011315,0.00872434341461071,0.00753909660812666,-8.52763880823957e-05,-0.000225335291845697,-0.00134163648542879
30,"independent_series",1,"Bootstrap independent",0.00316168272484708,0.00755950832851783,0.00601347916845702,0.802734375,0.013745980255863,0.00364972395011315,0.00872434341461071,0.00753909660812666,-0.000488041225266068,-0.00116483508609288,-0.00152561743966964
30,"independent_series",1,"Gaussian copula bootstrap",0.00317707993431882,0.00758220217408989,0.00602851763829342,0.81640625,0.0142269144992404,0.00364972395011315,0.00872434341461071,0.00753909660812666,-0.000472644015794331,-0.00114214124052082,-0.00151057896983325
30,"independent_series",3,"No tail copula",0.00577483806155054,0.013741873331384,0.0103644262504721,0.806640625,0.026885311370903,0.00575327690757372,0.0137300028551604,0.0103373783104057,2.15611539768198e-05,1.18704762235751e-05,2.70479400663604e-05
30,"independent_series",3,"Static dependence",0.00576954694931644,0.0137049595884393,0.0101324461587612,0.768880208333333,0.0249133431744635,0.00575327690757372,0.0137300028551604,0.0103373783104057,1.62700417427244e-05,-2.50432667211684e-05,-0.000204932151644542
30,"independent_series",3,"Rolling dependence",0.00571814465698448,0.0136038362437136,0.0101357836474497,0.802083333333333,0.0261847632021072,0.00575327690757372,0.0137300028551604,0.0103373783104057,-3.51322505892362e-05,-0.000126166611446807,-0.000201594662956066
30,"independent_series",3,"Independent marginals",0.0056912777484033,0.0134971273299257,0.010109530719458,0.811848958333333,0.0270485567405147,0.00575327690757372,0.0137300028551604,0.0103373783104057,-6.19991591704174e-05,-0.000232875525234759,-0.000227847590947735
30,"independent_series",3,"Equal weights",0.00556501075695662,0.0132572190972481,0.0102659848742905,0.819661458333333,0.0269430639678971,0.00575327690757372,0.0137300028551604,0.0103373783104057,-0.000188266150617092,-0.000472783757912303,-7.13934361152285e-05
30,"independent_series",3,"ARIMA independent",0.00552169695881909,0.013138855125195,0.0100730173175738,0.8046875,0.026157588202791,0.00575327690757372,0.0137300028551604,0.0103373783104057,-0.000231579948754627,-0.000591147729965442,-0.000264360992831926
30,"independent_series",3,"Bootstrap independent",0.00552089323919017,0.0131359612063201,0.0100689906360526,0.783854166666667,0.0245080854389045,0.00575327690757372,0.0137300028551604,0.0103373783104057,-0.000232383668383542,-0.000594041648840374,-0.000268387674353179
30,"independent_series",3,"Gaussian copula bootstrap",0.00551149575272064,0.0130898719154111,0.0101310611917796,0.798177083333333,0.0253905741064574,0.00575327690757372,0.0137300028551604,0.0103373783104057,-0.000241781154853079,-0.000640130939749376,-0.000206317118626103
30,"independent_series",6,"No tail copula",0.00853615887210481,0.0202010350326673,0.0159761540944444,0.776041666666667,0.0373105551265637,0.00851966792172871,0.0202361843368077,0.0158099721349704,1.64909503760999e-05,-3.51493041403673e-05,0.000166181959473925
30,"independent_series",6,"Static dependence",0.00849899655715297,0.0202459314225033,0.0157987650884573,0.774088541666667,0.0364546712310031,0.00851966792172871,0.0202361843368077,0.0158099721349704,-2.0671364575741e-05,9.74708569557309e-06,-1.12070465131502e-05
30,"independent_series",6,"Rolling dependence",0.00850526733129262,0.0201923621632249,0.0156928238123527,0.763020833333333,0.0358690403336093,0.00851966792172871,0.0202361843368077,0.0158099721349704,-1.44005904360884e-05,-4.38221735827929e-05,-0.000117148322617753
30,"independent_series",6,"Independent marginals",0.00865677111310149,0.0204986297547755,0.0160257760335533,0.772135416666667,0.0380722523203821,0.00851966792172871,0.0202361843368077,0.0158099721349704,0.000137103191372785,0.000262445417967789,0.000215803898582886
30,"independent_series",6,"Equal weights",0.00834184476857,0.0198350481422892,0.0156783366398154,0.77734375,0.0364120123851266,0.00851966792172871,0.0202361843368077,0.0158099721349704,-0.00017782315315871,-0.000401136194518467,-0.000131635495155078
30,"independent_series",6,"ARIMA independent",0.00876453422849128,0.020519296545115,0.0157473121169052,0.766927083333333,0.0385065109532549,0.00851966792172871,0.0202361843368077,0.0158099721349704,0.000244866306762572,0.000283112208307325,-6.26600180652498e-05
30,"independent_series",6,"Bootstrap independent",0.00828821549939204,0.0195808871813222,0.0156584580528699,0.842447916666667,0.0423897513687318,0.00851966792172871,0.0202361843368077,0.0158099721349704,-0.000231452422336664,-0.00065529715548546,-0.000151514082100526
30,"independent_series",6,"Gaussian copula bootstrap",0.00829558292657859,0.0196634306776525,0.015797049264857,0.838541666666667,0.0423092687086587,0.00851966792172871,0.0202361843368077,0.0158099721349704,-0.000224084995150123,-0.000572753659155222,-1.29228701134625e-05
30,"regime_heavy_tail",1,"No tail copula",0.00597925407698751,0.0132130755043135,0.00808815990535129,0.548828125,0.00969613803787894,0.0059821694624542,0.0132585952211619,0.00833945654348651,-2.91538546669072e-06,-4.55197168484252e-05,-0.000251296638135222
30,"regime_heavy_tail",1,"Static dependence",0.00599027901395861,0.0132666048260484,0.00823461193636677,0.551432291666667,0.0095767921648547,0.0059821694624542,0.0132585952211619,0.00833945654348651,8.10955150440038e-06,8.00960488651394e-06,-0.000104844607119743
30,"regime_heavy_tail",1,"Rolling dependence",0.00597876320608264,0.0132722036893723,0.00786136240946622,0.547526041666667,0.00962298705967299,0.0059821694624542,0.0132585952211619,0.00833945654348651,-3.4062563715612e-06,1.36084682103507e-05,-0.000478094134020286
30,"regime_heavy_tail",1,"Independent marginals",0.00596846898218044,0.0132273360821265,0.00775470549203723,0.552734375,0.00989311022702362,0.0059821694624542,0.0132585952211619,0.00833945654348651,-1.37004802737619e-05,-3.12591390353879e-05,-0.000584751051449277
30,"regime_heavy_tail",1,"Equal weights",0.00588993907724487,0.0130574862689571,0.00781102534733407,0.604817708333333,0.0116484836275486,0.0059821694624542,0.0132585952211619,0.00833945654348651,-9.22303852093362e-05,-0.000201108952204826,-0.000528431196152442
30,"regime_heavy_tail",1,"ARIMA independent",0.00584224507026811,0.0131031254613577,0.00777813435998013,0.649739583333333,0.0139223040655984,0.0059821694624542,0.0132585952211619,0.00833945654348651,-0.000139924392186092,-0.000155469759804197,-0.000561322183506376
30,"regime_heavy_tail",1,"Bootstrap independent",0.00604546957871824,0.0132663081814384,0.0080801281440387,0.486328125,0.0079824769874201,0.0059821694624542,0.0132585952211619,0.00833945654348651,6.33001162640336e-05,7.71296027648159e-06,-0.000259328399447806
30,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0060039829126811,0.0131413470233117,0.00796987712574298,0.503255208333333,0.00825514348417011,0.0059821694624542,0.0132585952211619,0.00833945654348651,2.18134502268947e-05,-0.000117248197850195,-0.000369579417743533
30,"regime_heavy_tail",3,"No tail copula",0.0075314292655321,0.0171224606963259,0.0112038939437752,0.786458333333333,0.0314141775315954,0.00754952721855613,0.0171407146734715,0.0109405058854652,-1.80979530240225e-05,-1.82539771456658e-05,0.000263388058310004
30,"regime_heavy_tail",3,"Static dependence",0.00751054928632162,0.0170277010347517,0.0110030003817477,0.784505208333333,0.0316294001931511,0.00754952721855613,0.0171407146734715,0.0109405058854652,-3.89779322345083e-05,-0.00011301363871986,6.24944962824923e-05
30,"regime_heavy_tail",3,"Rolling dependence",0.00757902725289068,0.0171907439233467,0.0113510333070138,0.787760416666667,0.0324708658999103,0.00754952721855613,0.0171407146734715,0.0109405058854652,2.95000343345526e-05,5.00292498751831e-05,0.000410527421548549
30,"regime_heavy_tail",3,"Independent marginals",0.00752510863260664,0.0175223183855176,0.0151896013414369,0.778645833333333,0.0310050105149172,0.00754952721855613,0.0171407146734715,0.0109405058854652,-2.44185859494834e-05,0.00038160371204601,0.00424909545597164
30,"regime_heavy_tail",3,"Equal weights",0.00750388119588267,0.0169816419056987,0.0106091079143287,0.790364583333333,0.0321039788724563,0.00754952721855613,0.0171407146734715,0.0109405058854652,-4.56460226734576e-05,-0.000159072767772859,-0.000331397971136519
30,"regime_heavy_tail",3,"ARIMA independent",0.00754686928895646,0.0174969116302326,0.0149316626283738,0.768880208333333,0.0299675348625985,0.00754952721855613,0.0171407146734715,0.0109405058854652,-2.65792959966513e-06,0.000356196956761003,0.00399115674290859
30,"regime_heavy_tail",3,"Bootstrap independent",0.00761426589438234,0.0173112418166702,0.0120114235209737,0.70703125,0.02390492224393,0.00754952721855613,0.0171407146734715,0.0109405058854652,6.47386758262161e-05,0.000170527143198679,0.00107091763550841
30,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00763089398254334,0.0171301307470213,0.0102863711788331,0.6875,0.0229169516408037,0.00754952721855613,0.0171407146734715,0.0109405058854652,8.13667639872175e-05,-1.05839264502826e-05,-0.000654134706632104
30,"regime_heavy_tail",6,"No tail copula",0.00743470725997559,0.0169595601646324,0.0108143952203559,0.90234375,0.0434528960921239,0.00751657774814867,0.0170855812393768,0.010796121564404,-8.18704881730787e-05,-0.000126021074744329,1.82736559519638e-05
30,"regime_heavy_tail",6,"Static dependence",0.00747059576681526,0.0170057135105197,0.0112828513189301,0.9140625,0.0490023585448161,0.00751657774814867,0.0170855812393768,0.010796121564404,-4.59819813334109e-05,-7.98677288570138e-05,0.000486729754526139
30,"regime_heavy_tail",6,"Rolling dependence",0.0075936031127014,0.0172771899012894,0.0111783936371957,0.911458333333333,0.0459789121373649,0.00751657774814867,0.0170855812393768,0.010796121564404,7.70253645527279e-05,0.000191608661912687,0.00038227207279171
30,"regime_heavy_tail",6,"Independent marginals",0.0074281073046,0.0178414068085393,0.0254058534113368,0.910807291666667,0.0463204629708044,0.00751657774814867,0.0170855812393768,0.010796121564404,-8.84704435486694e-05,0.000755825569162538,0.0146097318469328
30,"regime_heavy_tail",6,"Equal weights",0.00789091509422216,0.0179792521043832,0.0123563246445111,0.940755208333333,0.0564642337641245,0.00751657774814867,0.0170855812393768,0.010796121564404,0.00037433734607349,0.000893670865006416,0.00156020308010716
30,"regime_heavy_tail",6,"ARIMA independent",0.00812007840136309,0.0191136945069659,0.0332013812974525,0.943359375,0.0573093190705396,0.00751657774814867,0.0170855812393768,0.010796121564404,0.000603500653214416,0.00202811326758916,0.0224052597330485
30,"regime_heavy_tail",6,"Bootstrap independent",0.00739577785454079,0.017524811778568,0.0231241953384433,0.884114583333333,0.041979566689103,0.00751657774814867,0.0170855812393768,0.010796121564404,-0.000120799893607876,0.000439230539191201,0.0123280737740393
30,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00737644464900577,0.0166782658088418,0.0106037184606089,0.858072916666667,0.0403760350249626,0.00751657774814867,0.0170855812393768,0.010796121564404,-0.000140133099142901,-0.000407315430534932,-0.000192403103795103
30,"static_gaussian",1,"No tail copula",0.00276619424738508,0.00648175893386176,0.0039776699696135,0.761067708333333,0.0116756284423208,0.0027941466459311,0.00653887407258498,0.00403350829298575,-2.79523985460199e-05,-5.71151387232238e-05,-5.58383233722464e-05
30,"static_gaussian",1,"Static dependence",0.00277641680481416,0.00652221792769541,0.00405943531154924,0.766927083333333,0.0118376266788563,0.0027941466459311,0.00653887407258498,0.00403350829298575,-1.77298411169337e-05,-1.66561448895737e-05,2.59270185634904e-05
30,"static_gaussian",1,"Rolling dependence",0.00278773429785955,0.00651248111729142,0.00409498641898874,0.770182291666667,0.0117638576887501,0.0027941466459311,0.00653887407258498,0.00403350829298575,-6.41234807155239e-06,-2.63929552935648e-05,6.14781260029965e-05
30,"static_gaussian",1,"Independent marginals",0.00278945032554513,0.00656309743253665,0.00443340481534248,0.766927083333333,0.0117223501861589,0.0027941466459311,0.00653887407258498,0.00403350829298575,-4.6963203859645e-06,2.42233599516643e-05,0.000399896522356731
30,"static_gaussian",1,"Equal weights",0.00272351811147143,0.00636779848026071,0.0038709605467304,0.798828125,0.0121373096489369,0.0027941466459311,0.00653887407258498,0.00403350829298575,-7.06285344596654e-05,-0.000171075592324273,-0.000162547746255342
30,"static_gaussian",1,"ARIMA independent",0.00272846334467839,0.00642184822461657,0.00427550223291129,0.789713541666667,0.012023258899211,0.0027941466459311,0.00653887407258498,0.00403350829298575,-6.56833012527055e-05,-0.000117025847968417,0.000241993939925541
30,"static_gaussian",1,"Bootstrap independent",0.00270198265089404,0.00632121427609607,0.00407350093441331,0.768229166666667,0.0114140331195205,0.0027941466459311,0.00653887407258498,0.00403350829298575,-9.21639950370581e-05,-0.000217659796488913,3.99926414275682e-05
30,"static_gaussian",1,"Gaussian copula bootstrap",0.00270411495783807,0.00630437705748331,0.00391271621987022,0.776041666666667,0.0118716817152495,0.0027941466459311,0.00653887407258498,0.00403350829298575,-9.0031688093027e-05,-0.000234497015101672,-0.000120792073115525
30,"static_gaussian",3,"No tail copula",0.00484757303357169,0.0112139523759586,0.00653749797636135,0.830078125,0.0237770714754049,0.00483294218965644,0.0111505826078487,0.00631493753368194,1.46308439152518e-05,6.33697681098767e-05,0.000222560442679411
30,"static_gaussian",3,"Static dependence",0.00483730902591482,0.011160410694691,0.00626153065830784,0.830078125,0.0237788484653897,0.00483294218965644,0.0111505826078487,0.00631493753368194,4.36683625837722e-06,9.828086842259e-06,-5.3406875374102e-05
30,"static_gaussian",3,"Rolling dependence",0.00483432993718978,0.0111603947104885,0.00628441775799484,0.8203125,0.0229604536613434,0.00483294218965644,0.0111505826078487,0.00631493753368194,1.38774753333931e-06,9.81210263975574e-06,-3.05197756870958e-05
30,"static_gaussian",3,"Independent marginals",0.00483457122654353,0.0113020598781936,0.00773056879779951,0.825520833333333,0.0236878578558828,0.00483294218965644,0.0111505826078487,0.00631493753368194,1.62903688709446e-06,0.000151477270344832,0.00141563126411757
30,"static_gaussian",3,"Equal weights",0.00483594370151949,0.0111728661790949,0.00627578124204472,0.815755208333333,0.0227138847926843,0.00483294218965644,0.0111505826078487,0.00631493753368194,3.00151186305095e-06,2.22835712462132e-05,-3.91562916372172e-05
30,"static_gaussian",3,"ARIMA independent",0.0048723477068712,0.0113642891949896,0.00732110183337734,0.819010416666667,0.0228978661836077,0.00483294218965644,0.0111505826078487,0.00631493753368194,3.94055172147634e-05,0.000213706587140833,0.0010061642996954
30,"static_gaussian",3,"Bootstrap independent",0.00487500751460653,0.0113126880630756,0.00767234292276671,0.820963541666667,0.0243684239074266,0.00483294218965644,0.0111505826078487,0.00631493753368194,4.20653249500885e-05,0.000162105455226868,0.00135740538908477
30,"static_gaussian",3,"Gaussian copula bootstrap",0.0048989017124799,0.0112424775155963,0.00621772739817371,0.787109375,0.0214265802430941,0.00483294218965644,0.0111505826078487,0.00631493753368194,6.59595228234599e-05,9.1894907747565e-05,-9.72101355082317e-05
30,"static_gaussian",6,"No tail copula",0.00727342062611004,0.0168040082936827,0.010072906774734,0.733072916666667,0.0291585086897296,0.00726017558888392,0.0167999837879845,0.0101328341820209,1.32450372261226e-05,4.02450569827323e-06,-5.99274072868305e-05
30,"static_gaussian",6,"Static dependence",0.00724673037678127,0.0167841161672323,0.0100806267288281,0.720052083333333,0.0282278782223632,0.00726017558888392,0.0167999837879845,0.0101328341820209,-1.34452121026548e-05,-1.58676207522024e-05,-5.2207453192777e-05
30,"static_gaussian",6,"Rolling dependence",0.00725909868168648,0.0168198890382034,0.0100707017780936,0.720703125,0.0280693550735159,0.00726017558888392,0.0167999837879845,0.0101328341820209,-1.07690719744306e-06,1.99052502189399e-05,-6.21324039272834e-05
30,"static_gaussian",6,"Independent marginals",0.00726625374961142,0.0169035133061073,0.0114071184706911,0.73046875,0.0286299944102714,0.00726017558888392,0.0167999837879845,0.0101328341820209,6.07816072750126e-06,0.000103529518122786,0.00127428428867028
30,"static_gaussian",6,"Equal weights",0.00709837034244239,0.0164471833703267,0.00998117744268246,0.748697916666667,0.0287314306288295,0.00726017558888392,0.0167999837879845,0.0101328341820209,-0.000161805246441535,-0.000352800417657721,-0.000151656739338396
30,"static_gaussian",6,"ARIMA independent",0.00714514592140863,0.0166625417862579,0.0101923761221111,0.724609375,0.0275333840766214,0.00726017558888392,0.0167999837879845,0.0101328341820209,-0.000115029667475288,-0.000137442001726606,5.95419400902589e-05
30,"static_gaussian",6,"Bootstrap independent",0.00715171690007542,0.0165177304369379,0.0103587954729519,0.723307291666667,0.0278499354561294,0.00726017558888392,0.0167999837879845,0.0101328341820209,-0.000108458688808499,-0.000282253351046587,0.000225961290930993
30,"static_gaussian",6,"Gaussian copula bootstrap",0.00712788005568396,0.0163511080992346,0.00999897608734487,0.7421875,0.0287911873074901,0.00726017558888392,0.0167999837879845,0.0101328341820209,-0.000132295533199957,-0.000448875688749916,-0.000133858094675988
4,"break_correlation",1,"No tail copula",0.00603656374074636,0.0146074915473604,0.0150861406413446,0.757161458333333,0.0233126811624469,0.00616957018993535,0.0149828023845893,0.0158885472310378,-0.000133006449188996,-0.000375310837228931,-0.000802406589693131
4,"break_correlation",1,"Static dependence",0.00595686084166142,0.0144712737239337,0.0153360120260866,0.767578125,0.0241517081282732,0.00616957018993535,0.0149828023845893,0.0158885472310378,-0.000212709348273935,-0.000511528660655625,-0.000552535204951209
4,"break_correlation",1,"Rolling dependence",0.00632283518607734,0.0154477511148135,0.0138382954545335,0.707682291666667,0.0223321156205169,0.00616957018993535,0.0149828023845893,0.0158885472310378,0.000153264996141986,0.000464948730224244,-0.0020502517765043
4,"break_correlation",1,"Independent marginals",0.00609277603440764,0.0147993340453839,0.0176813875587671,0.766927083333333,0.0242170848667228,0.00616957018993535,0.0149828023845893,0.0158885472310378,-7.67941555277112e-05,-0.000183468339205392,0.00179284032772933
4,"break_correlation",1,"Equal weights",0.00475900721285702,0.0106876197283359,0.00619364946963983,0.78515625,0.0231222857774816,0.00616957018993535,0.0149828023845893,0.0158885472310378,-0.00141056297707834,-0.00429518265625341,-0.00969489776139794
4,"break_correlation",1,"ARIMA independent",0.00466364300888016,0.010583747338471,0.00477889009547844,0.607421875,0.0133765863443628,0.00616957018993535,0.0149828023845893,0.0158885472310378,-0.00150592718105519,-0.0043990550461183,-0.0111096571355593
4,"break_correlation",1,"Bootstrap independent",0.00469763011278904,0.0105402001350588,0.00465811389891255,0.552083333333333,0.0118622754648711,0.00616957018993535,0.0149828023845893,0.0158885472310378,-0.00147194007714631,-0.00444260224953053,-0.0112304333321252
4,"break_correlation",1,"Gaussian copula bootstrap",0.00469826477505202,0.0104637923669074,0.00456232411046661,0.56640625,0.0121494568213456,0.00616957018993535,0.0149828023845893,0.0158885472310378,-0.00147130541488333,-0.00451901001768193,-0.0113262231205712
4,"break_correlation",3,"No tail copula",0.00750555735403392,0.0168375939331657,0.00741362012391337,0.654296875,0.0249746731018659,0.0074570610357256,0.016801741632918,0.00735722318956481,4.84963183083201e-05,3.58523002477011e-05,5.63969343485588e-05
4,"break_correlation",3,"Static dependence",0.00750051431912875,0.0169885745337699,0.00752562218247285,0.651041666666667,0.0243548379370319,0.0074570610357256,0.016801741632918,0.00735722318956481,4.34532834031479e-05,0.000186832900851853,0.000168398992908042
4,"break_correlation",3,"Rolling dependence",0.0074821175812559,0.0168047589530569,0.00734776600749434,0.640625,0.0241368826092076,0.0074570610357256,0.016801741632918,0.00735722318956481,2.50565455302953e-05,3.0173201389129e-06,-9.45718207046378e-06
4,"break_correlation",3,"Independent marginals",0.00751777807520712,0.0170928463025951,0.00828158547607022,0.65234375,0.0246007046709287,0.0074570610357256,0.016801741632918,0.00735722318956481,6.07170394815231e-05,0.000291104669677102,0.00092436228650541
4,"break_correlation",3,"Equal weights",0.00741769310063257,0.0166399855985846,0.00735112978785927,0.673828125,0.0260675392937959,0.0074570610357256,0.016801741632918,0.00735722318956481,-3.93679350930353e-05,-0.000161756034333407,-6.09340170554164e-06
4,"break_correlation",3,"ARIMA independent",0.0076161855079559,0.0171782838740514,0.00750501308150596,0.5859375,0.0217535623836456,0.0074570610357256,0.016801741632918,0.00735722318956481,0.0001591244722303,0.000376542241133402,0.000147789891941156
4,"break_correlation",3,"Bootstrap independent",0.00763778253287103,0.0171860192652211,0.00745649016617547,0.561197916666667,0.0206542426376824,0.0074570610357256,0.016801741632918,0.00735722318956481,0.000180721497145429,0.000384277632303108,9.92669766106636e-05
4,"break_correlation",3,"Gaussian copula bootstrap",0.00762994149121294,0.0170268880294351,0.007299641377508,0.542317708333333,0.020056242797855,0.0074570610357256,0.016801741632918,0.00735722318956481,0.000172880455487342,0.000225146396517106,-5.75818120568047e-05
4,"break_correlation",6,"No tail copula",0.0112223207985485,0.0253151454682105,0.0116566186775932,0.596354166666667,0.0341483456769864,0.0113182459605397,0.0255598421104004,0.0116817645573548,-9.59251619912331e-05,-0.000244696642189832,-2.5145879761582e-05
4,"break_correlation",6,"Static dependence",0.0113302519402199,0.0256384425083399,0.0116163776210135,0.591796875,0.0336389258563617,0.0113182459605397,0.0255598421104004,0.0116817645573548,1.20059796801849e-05,7.86003979395579e-05,-6.53869363413696e-05
4,"break_correlation",6,"Rolling dependence",0.0113540350184856,0.0256849564254381,0.011548365002413,0.578776041666667,0.0324878148773654,0.0113182459605397,0.0255598421104004,0.0116817645573548,3.57890579458838e-05,0.00012511431503778,-0.000133399554941852
4,"break_correlation",6,"Independent marginals",0.011215171397594,0.0256534281875607,0.0126065620100354,0.590494791666667,0.0337303029933399,0.0113182459605397,0.0255598421104004,0.0116817645573548,-0.000103074562945749,9.35860771602917e-05,0.000924797452680582
4,"break_correlation",6,"Equal weights",0.0114408188810528,0.0259017242528268,0.0116909585892503,0.625,0.0361122510223886,0.0113182459605397,0.0255598421104004,0.0116817645573548,0.000122572920513068,0.000341882142426416,9.19403189549896e-06
4,"break_correlation",6,"ARIMA independent",0.0112199362453203,0.025567739921121,0.0117288535082193,0.580729166666667,0.0313387362013511,0.0113182459605397,0.0255598421104004,0.0116817645573548,-9.83097152193781e-05,7.89781072060847e-06,4.70889508644504e-05
4,"break_correlation",6,"Bootstrap independent",0.0112258931743058,0.0255193652988066,0.0117868065905723,0.620442708333333,0.0338537596324685,0.0113182459605397,0.0255598421104004,0.0116817645573548,-9.23527862338822e-05,-4.04768115937655e-05,0.00010504203321743
4,"break_correlation",6,"Gaussian copula bootstrap",0.0111719868895666,0.0250368092687094,0.0117790675201553,0.598958333333333,0.032587192871125,0.0113182459605397,0.0255598421104004,0.0116817645573548,-0.000146259070973126,-0.000523032841690963,9.73029628004319e-05
4,"independent_series",1,"No tail copula",0.00326920209995767,0.00783213298219319,0.00645208697620161,0.822916666666667,0.0149490158534787,0.00329012329993604,0.00787064456831466,0.00644013569085647,-2.09211999783738e-05,-3.85115861214619e-05,1.19512853451421e-05
4,"independent_series",1,"Static dependence",0.00329953192009935,0.00788691826456618,0.00645572244881771,0.82421875,0.0155087325582037,0.00329012329993604,0.00787064456831466,0.00644013569085647,9.40862016331114e-06,1.62736962515207e-05,1.55867579612395e-05
4,"independent_series",1,"Rolling dependence",0.0033087233827576,0.00792693009143124,0.00652581411323421,0.819661458333333,0.0153278324639291,0.00329012329993604,0.00787064456831466,0.00644013569085647,1.86000828215618e-05,5.62855231165896e-05,8.56784223777392e-05
4,"independent_series",1,"Independent marginals",0.00328570030689483,0.00785617229963892,0.0064721055639158,0.805338541666667,0.0147768485600405,0.00329012329993604,0.00787064456831466,0.00644013569085647,-4.42299304121612e-06,-1.44722686757359e-05,3.19698730593277e-05
4,"independent_series",1,"Equal weights",0.00325264940823009,0.00779686363152071,0.00656716841816752,0.85546875,0.0162899410987272,0.00329012329993604,0.00787064456831466,0.00644013569085647,-3.74738917059566e-05,-7.37809367939487e-05,0.000127032727311044
4,"independent_series",1,"ARIMA independent",0.0033152755354074,0.00794824578445633,0.00659185737467684,0.818359375,0.0150533979693668,0.00329012329993604,0.00787064456831466,0.00644013569085647,2.51522354713604e-05,7.76012161416793e-05,0.000151721683820367
4,"independent_series",1,"Bootstrap independent",0.00323644390163077,0.00776387640439811,0.00643910477763262,0.768880208333333,0.0132858609645041,0.00329012329993604,0.00787064456831466,0.00644013569085647,-5.36793983052703e-05,-0.000106768163916547,-1.03091322385153e-06
4,"independent_series",1,"Gaussian copula bootstrap",0.0032260576249299,0.00774764086654937,0.00642088289444484,0.809895833333333,0.0143198250467122,0.00329012329993604,0.00787064456831466,0.00644013569085647,-6.40656750061411e-05,-0.000123003701765284,-1.92527964116319e-05
4,"independent_series",3,"No tail copula",0.00605410283770318,0.0143530924986596,0.0110420976472171,0.787760416666667,0.026876406183977,0.00603136242166263,0.0143117594823109,0.0112834389110551,2.27404160405582e-05,4.13330163487637e-05,-0.000241341263838025
4,"independent_series",3,"Static dependence",0.00602205085012477,0.0142664515360849,0.010876407176717,0.795572916666667,0.0271880865915014,0.00603136242166263,0.0143117594823109,0.0112834389110551,-9.31157153785667e-06,-4.53079462260052e-05,-0.00040703173433804
4,"independent_series",3,"Rolling dependence",0.00596100927454787,0.0141691688254703,0.0109758092650762,0.787760416666667,0.0261495694204272,0.00603136242166263,0.0143117594823109,0.0112834389110551,-7.03531471147514e-05,-0.000142590656840526,-0.000307629645978838
4,"independent_series",3,"Independent marginals",0.00598320636826975,0.014199040327391,0.0109213375839969,0.787760416666667,0.0269566190563669,0.00603136242166263,0.0143117594823109,0.0112834389110551,-4.81560533928766e-05,-0.000112719154919881,-0.000362101327058223
4,"independent_series",3,"Equal weights",0.00586595373370579,0.0139581130493266,0.0110337634388629,0.798828125,0.0268421953458759,0.00603136242166263,0.0143117594823109,0.0112834389110551,-0.00016540868795684,-0.000353646432984257,-0.000249675472192229
4,"independent_series",3,"ARIMA independent",0.00579561153460453,0.0138845392475792,0.010748621295014,0.776692708333333,0.0245810392504697,0.00603136242166263,0.0143117594823109,0.0112834389110551,-0.000235750887058096,-0.000427220234731658,-0.000534817616041128
4,"independent_series",3,"Bootstrap independent",0.00578459366638579,0.0137980084988985,0.0107968042683799,0.783203125,0.0247683235979805,0.00603136242166263,0.0143117594823109,0.0112834389110551,-0.000246768755276832,-0.000513750983412326,-0.000486634642675189
4,"independent_series",3,"Gaussian copula bootstrap",0.00580326066430497,0.0138185149282474,0.0110620238943374,0.777994791666667,0.0238544207360997,0.00603136242166263,0.0143117594823109,0.0112834389110551,-0.00022810175735766,-0.00049324455406344,-0.000221415016717711
4,"independent_series",6,"No tail copula",0.00838503592756973,0.0198487110958253,0.0153372497969944,0.789713541666667,0.0373650794566027,0.00827981481794508,0.0196446583246114,0.0152267501972699,0.000105221109624649,0.000204052771213964,0.000110499599724525
4,"independent_series",6,"Static dependence",0.0083757525787477,0.019837515023176,0.015084175999056,0.806640625,0.0388488200954528,0.00827981481794508,0.0196446583246114,0.0152267501972699,9.59377608026179e-05,0.000192856698564628,-0.000142574198213849
4,"independent_series",6,"Rolling dependence",0.00843598813143231,0.0199608901361867,0.0155201006082078,0.791666666666667,0.0387697478993587,0.00827981481794508,0.0196446583246114,0.0152267501972699,0.000156173313487232,0.000316231811575307,0.000293350410937877
4,"independent_series",6,"Independent marginals",0.00841907872968071,0.0199582165797978,0.0156756125750584,0.783203125,0.0389895032168782,0.00827981481794508,0.0196446583246114,0.0152267501972699,0.000139263911735627,0.000313558255186402,0.000448862377788543
4,"independent_series",6,"Equal weights",0.00805578581118622,0.0190536515944563,0.0148992307574378,0.77734375,0.0353848309642405,0.00827981481794508,0.0196446583246114,0.0152267501972699,-0.000224029006758863,-0.000591006730155087,-0.000327519439832087
4,"independent_series",6,"ARIMA independent",0.00813737657375883,0.0193184787418601,0.0147405569896106,0.761067708333333,0.0336959128543025,0.00827981481794508,0.0196446583246114,0.0152267501972699,-0.000142438244186253,-0.000326179582751242,-0.000486193207659299
4,"independent_series",6,"Bootstrap independent",0.00834482312882737,0.0196689007464909,0.0149367620828598,0.727213541666667,0.0323424109605908,0.00827981481794508,0.0196446583246114,0.0152267501972699,6.50083108822939e-05,2.42424218795667e-05,-0.000289988114410111
4,"independent_series",6,"Gaussian copula bootstrap",0.00835172404414054,0.0196743328746697,0.014927552167037,0.75390625,0.0341344954562325,0.00827981481794508,0.0196446583246114,0.0152267501972699,7.19092261954636e-05,2.96745500583742e-05,-0.000299198030232893
4,"regime_heavy_tail",1,"No tail copula",0.00222468929629104,0.0053773241389109,0.00526300538741684,0.89453125,0.0113436220739977,0.00231268860807503,0.00562998189709299,0.00573345428065377,-8.79993117839815e-05,-0.00025265775818209,-0.000470448893236939
4,"regime_heavy_tail",1,"Static dependence",0.00225681504462761,0.00546689520008463,0.00530577039079842,0.90234375,0.011185565171656,0.00231268860807503,0.00562998189709299,0.00573345428065377,-5.58735634474186e-05,-0.000163086697008359,-0.000427683889855355
4,"regime_heavy_tail",1,"Rolling dependence",0.0022945705418715,0.00561477254546303,0.00530813430648593,0.893880208333333,0.0111473560139202,0.00231268860807503,0.00562998189709299,0.00573345428065377,-1.8118066203522e-05,-1.52093516299591e-05,-0.000425319974167841
4,"regime_heavy_tail",1,"Independent marginals",0.00235306712864467,0.00578489059824995,0.00717253516862686,0.889322916666667,0.0112660603397978,0.00231268860807503,0.00562998189709299,0.00573345428065377,4.03785205696484e-05,0.000154908701156952,0.00143908088797309
4,"regime_heavy_tail",1,"Equal weights",0.00209243473600076,0.00486266303695338,0.00420489687801571,0.929036458333333,0.0121636810446209,0.00231268860807503,0.00562998189709299,0.00573345428065377,-0.000220253872074264,-0.000767318860139614,-0.00152855740263806
4,"regime_heavy_tail",1,"ARIMA independent",0.00209301207904347,0.00487335332454047,0.00607095281849298,0.934895833333333,0.0121343081728545,0.00231268860807503,0.00562998189709299,0.00573345428065377,-0.000219676529031553,-0.000756628572552528,0.00033749853783921
4,"regime_heavy_tail",1,"Bootstrap independent",0.00192827785118737,0.00451733225188604,0.00434659405567296,0.847005208333333,0.00768372332011811,0.00231268860807503,0.00562998189709299,0.00573345428065377,-0.00038441075688766,-0.00111264964520695,-0.00138686022498081
4,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0019271564834897,0.00444893341376055,0.00360466558146928,0.847005208333333,0.00778351278399157,0.00231268860807503,0.00562998189709299,0.00573345428065377,-0.000385532124585324,-0.00118104848333244,-0.0021287886991845
4,"regime_heavy_tail",3,"No tail copula",0.00519163828253393,0.0122657053177008,0.0157057908988464,0.936197916666667,0.037075327883571,0.00544948734490282,0.01265243557315,0.0147312745498589,-0.000257849062368891,-0.000386730255449205,0.000974516348987464
4,"regime_heavy_tail",3,"Static dependence",0.00535528287482714,0.0123636869867673,0.0146600694227669,0.934895833333333,0.0371981980210955,0.00544948734490282,0.01265243557315,0.0147312745498589,-9.42044700756777e-05,-0.000288748586382772,-7.12051270919528e-05
4,"regime_heavy_tail",3,"Rolling dependence",0.00520622424211032,0.0119144706669818,0.0124314397619124,0.926432291666667,0.0336032091731472,0.00544948734490282,0.01265243557315,0.0147312745498589,-0.000243263102792505,-0.000737964906168181,-0.00229983478794645
4,"regime_heavy_tail",3,"Independent marginals",0.00551824228449755,0.0135007543224245,0.0262420068793731,0.936848958333333,0.0386646397588287,0.00544948734490282,0.01265243557315,0.0147312745498589,6.87549395947326e-05,0.000848318749274431,0.0115107323295142
4,"regime_heavy_tail",3,"Equal weights",0.00502232126828833,0.011658196535668,0.013679958932001,0.928385416666667,0.0322094443364862,0.00544948734490282,0.01265243557315,0.0147312745498589,-0.000427166076614495,-0.000994239037482077,-0.00105131561785785
4,"regime_heavy_tail",3,"ARIMA independent",0.00539711420659265,0.0127586484401203,0.0224465970213428,0.920572916666667,0.0334225341229117,0.00544948734490282,0.01265243557315,0.0147312745498589,-5.23731383101755e-05,0.00010621286697027,0.00771532247148386
4,"regime_heavy_tail",3,"Bootstrap independent",0.00451861338029903,0.010788443603028,0.0123179257799092,0.858723958333333,0.0182917795080762,0.00544948734490282,0.01265243557315,0.0147312745498589,-0.000930873964603795,-0.00186399197012208,-0.00241334876994965
4,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00447563360020496,0.0102810611687296,0.00833876151640368,0.861979166666667,0.017468842015861,0.00544948734490282,0.01265243557315,0.0147312745498589,-0.000973853744697865,-0.00237137440442048,-0.00639251303345522
4,"regime_heavy_tail",6,"No tail copula",0.0118653271369732,0.0262576240699005,0.0146033922745834,0.637369791666667,0.0285358687749351,0.0118765006296484,0.0263106526150902,0.0147952425071367,-1.11734926751556e-05,-5.30285451896505e-05,-0.000191850232553342
4,"regime_heavy_tail",6,"Static dependence",0.0119285498757372,0.0264149183431946,0.0148494665634668,0.64453125,0.0286883267760502,0.0118765006296484,0.0263106526150902,0.0147952425071367,5.20492460888301e-05,0.000104265728104475,5.42240563300364e-05
4,"regime_heavy_tail",6,"Rolling dependence",0.0117738836960925,0.0261152075878379,0.0151309174176619,0.642578125,0.0286036169843509,0.0118765006296484,0.0263106526150902,0.0147952425071367,-0.00010261693355589,-0.000195445027252245,0.000335674910525196
4,"regime_heavy_tail",6,"Independent marginals",0.0118556983704219,0.0264557829644276,0.0154465690224429,0.647135416666667,0.0289396326474852,0.0118765006296484,0.0263106526150902,0.0147952425071367,-2.08022592264705e-05,0.000145130349337431,0.000651326515306189
4,"regime_heavy_tail",6,"Equal weights",0.0117795528450381,0.026300915951777,0.0142738872534445,0.680989583333333,0.0324605009421431,0.0118765006296484,0.0263106526150902,0.0147952425071367,-9.69477846102986e-05,-9.73666331312642e-06,-0.000521355253692258
4,"regime_heavy_tail",6,"ARIMA independent",0.0116662923078711,0.0263751971610147,0.0162580229745104,0.688802083333333,0.0317542928539941,0.0118765006296484,0.0263106526150902,0.0147952425071367,-0.000210208321777294,6.45445459245067e-05,0.00146278046737372
4,"regime_heavy_tail",6,"Bootstrap independent",0.0117180510515816,0.0261973203760469,0.0159070194883885,0.657552083333333,0.0293924378396651,0.0118765006296484,0.0263106526150902,0.0147952425071367,-0.000158449578066809,-0.000113332239043296,0.00111177698125174
4,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0116953971491806,0.0258462580649314,0.0147243825864607,0.652994791666667,0.0283612737190148,0.0118765006296484,0.0263106526150902,0.0147952425071367,-0.000181103480467746,-0.000464394550158787,-7.08599206759794e-05
4,"static_gaussian",1,"No tail copula",0.00278243134112582,0.00644886094432463,0.00372557980715824,0.81640625,0.0131556150830514,0.00278740662003491,0.00645347967211026,0.00371606084580542,-4.97527890908284e-06,-4.61872778563261e-06,9.51896135282506e-06
4,"static_gaussian",1,"Static dependence",0.00278770644244697,0.00646641472153909,0.0037288836386493,0.824869791666667,0.0134372054019509,0.00278740662003491,0.00645347967211026,0.00371606084580542,2.99822412066011e-07,1.29350494288277e-05,1.28227928438821e-05
4,"static_gaussian",1,"Rolling dependence",0.00277188697611572,0.00643309828880894,0.00369389180571149,0.809244791666667,0.0129977704423655,0.00278740662003491,0.00645347967211026,0.00371606084580542,-1.55196439191882e-05,-2.03813833013228e-05,-2.21690400939302e-05
4,"static_gaussian",1,"Independent marginals",0.00279148953980595,0.00653459320596548,0.00442704862111347,0.802083333333333,0.0129881852710559,0.00278740662003491,0.00645347967211026,0.00371606084580542,4.08291977104522e-06,8.11135338552186e-05,0.00071098777530805
4,"static_gaussian",1,"Equal weights",0.00280745142611784,0.00647639174409315,0.00377887780111031,0.833333333333333,0.0138211584059442,0.00278740662003491,0.00645347967211026,0.00371606084580542,2.00448060829325e-05,2.29120719828883e-05,6.28169553048932e-05
4,"static_gaussian",1,"ARIMA independent",0.0027545725949827,0.00645113559437583,0.00435043523684652,0.802734375,0.0126689693251298,0.00278740662003491,0.00645347967211026,0.00371606084580542,-3.28340250522027e-05,-2.34407773443048e-06,0.000634374391041109
4,"static_gaussian",1,"Bootstrap independent",0.00276117579143798,0.00645306595415195,0.00430478653171408,0.813802083333333,0.0130557888895848,0.00278740662003491,0.00645347967211026,0.00371606084580542,-2.62308285969223e-05,-4.13717958308579e-07,0.000588725685908665
4,"static_gaussian",1,"Gaussian copula bootstrap",0.00276400969278616,0.00640013162114368,0.00373794532753044,0.802734375,0.0127274093942379,0.00278740662003491,0.00645347967211026,0.00371606084580542,-2.33969272487467e-05,-5.33480509665781e-05,2.18844817250212e-05
4,"static_gaussian",3,"No tail copula",0.00467591668670908,0.010900877784763,0.00681550011100308,0.785807291666667,0.0209283490150449,0.00468700736847604,0.0109129658607393,0.00687164515904907,-1.10906817669667e-05,-1.20880759763697e-05,-5.61450480459896e-05
4,"static_gaussian",3,"Static dependence",0.00467452429178435,0.0108686436485819,0.00659063948547148,0.791666666666667,0.0214049058040071,0.00468700736847604,0.0109129658607393,0.00687164515904907,-1.24830766916892e-05,-4.43222121574507e-05,-0.000281005673577589
4,"static_gaussian",3,"Rolling dependence",0.00469383416687209,0.0109260701370833,0.00661026079043343,0.790364583333333,0.0210512395406906,0.00468700736847604,0.0109129658607393,0.00687164515904907,6.82679839605124e-06,1.31042763439389e-05,-0.000261384368615641
4,"static_gaussian",3,"Independent marginals",0.00469907568155942,0.0110114713641425,0.00747223212169619,0.789713541666667,0.0214212124325612,0.00468700736847604,0.0109129658607393,0.00687164515904907,1.20683130833783e-05,9.85055034032119e-05,0.00060058696264712
4,"static_gaussian",3,"Equal weights",0.00472138236950239,0.0110075975402054,0.0070923092179462,0.847005208333333,0.0239135687814686,0.00468700736847604,0.0109129658607393,0.00687164515904907,3.43750010263462e-05,9.46316794660663e-05,0.000220664058897124
4,"static_gaussian",3,"ARIMA independent",0.00462173760745587,0.0108860771673297,0.00748783872499891,0.831380208333333,0.0226391131265741,0.00468700736847604,0.0109129658607393,0.00687164515904907,-6.52697610201694e-05,-2.68886934096605e-05,0.000616193565949838
4,"static_gaussian",3,"Bootstrap independent",0.00464726063367906,0.0108818652550983,0.00748065003047084,0.833333333333333,0.0227099795688719,0.00468700736847604,0.0109129658607393,0.00687164515904907,-3.97467347969804e-05,-3.1100605641033e-05,0.000609004871421771
4,"static_gaussian",3,"Gaussian copula bootstrap",0.00465007741491668,0.0107914586931752,0.00661500234548652,0.830729166666667,0.0224908117973106,0.00468700736847604,0.0109129658607393,0.00687164515904907,-3.69299535593615e-05,-0.000121507167564084,-0.000256642813562558
4,"static_gaussian",6,"No tail copula",0.00764646366765954,0.0180962611854624,0.0110252519593756,0.787760416666667,0.0318990465799917,0.00752526423774975,0.017808230662288,0.0110930400460252,0.000121199429909796,0.000288030523174432,-6.77880866495617e-05
4,"static_gaussian",6,"Static dependence",0.00757185397960688,0.017912680305635,0.0109474988496714,0.775390625,0.0309997795223776,0.00752526423774975,0.017808230662288,0.0110930400460252,4.65897418571283e-05,0.000104449643347031,-0.000145541196353736
4,"static_gaussian",6,"Rolling dependence",0.00765412332210206,0.018180295060837,0.0113902727505654,0.759114583333333,0.0307166505270903,0.00752526423774975,0.017808230662288,0.0110930400460252,0.000128859084352313,0.000372064398549029,0.000297232704540218
4,"static_gaussian",6,"Independent marginals",0.00763807236021544,0.0179911821553549,0.0129694350017867,0.768229166666667,0.0308590672999028,0.00752526423774975,0.017808230662288,0.0110930400460252,0.00011280812246569,0.000182951493066859,0.00187639495576152
4,"static_gaussian",6,"Equal weights",0.00682577521265257,0.0159469881986541,0.00961935022221539,0.824869791666667,0.0315333216497635,0.00752526423774975,0.017808230662288,0.0110930400460252,-0.000699489025097175,-0.00186124246363392,-0.00147368982380979
4,"static_gaussian",6,"ARIMA independent",0.00671457701409373,0.0157874593012766,0.0103094804561636,0.78515625,0.0290318152859544,0.00752526423774975,0.017808230662288,0.0110930400460252,-0.000810687223656015,-0.00202077136101143,-0.000783559589861609
4,"static_gaussian",6,"Bootstrap independent",0.00676449806470682,0.0157724551454285,0.0107522941495915,0.786458333333333,0.0299342070804008,0.00752526423774975,0.017808230662288,0.0110930400460252,-0.000760766173042925,-0.00203577551685947,-0.000340745896433707
4,"static_gaussian",6,"Gaussian copula bootstrap",0.00676763106268195,0.0156590658190868,0.00958532769174415,0.794921875,0.0302954184817241,0.00752526423774975,0.017808230662288,0.0110930400460252,-0.000757633175067797,-0.00214916484320116,-0.00150771235428103
5,"break_correlation",1,"No tail copula",0.00495432685058644,0.0110829750755311,0.00505508999306996,0.654296875,0.0164626597431332,0.00513101804254162,0.0114166296300383,0.00491056412853123,-0.000176691191955178,-0.000333654554507167,0.000144525864538729
5,"break_correlation",1,"Static dependence",0.0051588266684816,0.0115160736450259,0.00475837538373457,0.611979166666667,0.0159847089351213,0.00513101804254162,0.0114166296300383,0.00491056412853123,2.7808625939982e-05,9.94440149876142e-05,-0.000152188744796663
5,"break_correlation",1,"Rolling dependence",0.00500777953060701,0.0110883005135191,0.00484039599505325,0.651041666666667,0.0167772692456973,0.00513101804254162,0.0114166296300383,0.00491056412853123,-0.000123238511934612,-0.000328329116519185,-7.01681334779828e-05
5,"break_correlation",1,"Independent marginals",0.0049753201913185,0.0112775496768001,0.00597053395913748,0.64453125,0.0165010893615247,0.00513101804254162,0.0114166296300383,0.00491056412853123,-0.000155697851223124,-0.000139079953238176,0.00105996983060625
5,"break_correlation",1,"Equal weights",0.00505312790838925,0.0113269736123674,0.00491937798710858,0.680338541666667,0.0174971886582427,0.00513101804254162,0.0114166296300383,0.00491056412853123,-7.78901341523678e-05,-8.9656017670893e-05,8.81385857734972e-06
5,"break_correlation",1,"ARIMA independent",0.00545307369065079,0.0122163954442835,0.00496615359185356,0.526041666666667,0.0129352161364178,0.00513101804254162,0.0114166296300383,0.00491056412853123,0.000322055648109167,0.000799765814245278,5.55894633223327e-05
5,"break_correlation",1,"Bootstrap independent",0.00484057337081746,0.0108505930798427,0.00453736170496333,0.5234375,0.0114539748532541,0.00513101804254162,0.0114166296300383,0.00491056412853123,-0.000290444671724161,-0.0005660365501956,-0.000373202423567896
5,"break_correlation",1,"Gaussian copula bootstrap",0.00479394860024058,0.0106414559114493,0.00447991456972898,0.552734375,0.0121699988677084,0.00513101804254162,0.0114166296300383,0.00491056412853123,-0.000337069442301038,-0.000775173718588939,-0.000430649558802249
5,"break_correlation",3,"No tail copula",0.00795930363833488,0.0179131118474513,0.00796827611925743,0.658854166666667,0.0257059200911579,0.00796205163006498,0.0178782014977172,0.00784005567934009,-2.74799173009647e-06,3.4910349734029e-05,0.000128220439917339
5,"break_correlation",3,"Static dependence",0.00791645299670202,0.0178665008819335,0.00808252152633864,0.671223958333333,0.026388169609856,0.00796205163006498,0.0178782014977172,0.00784005567934009,-4.55986333629567e-05,-1.17006157837607e-05,0.000242465846998548
5,"break_correlation",3,"Rolling dependence",0.00795337306744566,0.017859747271146,0.00784239452356781,0.655598958333333,0.0259793132311167,0.00796205163006498,0.0178782014977172,0.00784005567934009,-8.678562619319e-06,-1.84542265712767e-05,2.33884422772175e-06
5,"break_correlation",3,"Independent marginals",0.0079473593363148,0.0181318302618382,0.00916265001179255,0.654296875,0.0259218808453887,0.00796205163006498,0.0178782014977172,0.00784005567934009,-1.46922937501789e-05,0.000253628764120922,0.00132259433245246
5,"break_correlation",3,"Equal weights",0.00782563658050912,0.0175540604727223,0.0079082762717776,0.682291666666667,0.0266185054811019,0.00796205163006498,0.0178782014977172,0.00784005567934009,-0.00013641504955586,-0.000324141024994937,6.82205924375026e-05
5,"break_correlation",3,"ARIMA independent",0.00793577433954208,0.0180276729838652,0.00827384109939189,0.617838541666667,0.0235858869772733,0.00796205163006498,0.0178782014977172,0.00784005567934009,-2.62772905228956e-05,0.000149471486147908,0.000433785420051794
5,"break_correlation",3,"Bootstrap independent",0.00802601186166341,0.018132389677709,0.00811633915665629,0.583333333333333,0.0221405846446132,0.00796205163006498,0.0178782014977172,0.00784005567934009,6.39602315984332e-05,0.00025418817999175,0.000276283477316197
5,"break_correlation",3,"Gaussian copula bootstrap",0.00799672565083904,0.0179119867496249,0.00789451252701818,0.600260416666667,0.0228309025578952,0.00796205163006498,0.0178782014977172,0.00784005567934009,3.46740207740667e-05,3.37852519076386e-05,5.4456847678087e-05
5,"break_correlation",6,"No tail copula",0.0113985352432599,0.0256733308903889,0.0112596858524596,0.578776041666667,0.0316113731852888,0.0113513936861738,0.0255491335497898,0.0111155189956877,4.71415570861677e-05,0.000124197340599052,0.000144166856771846
5,"break_correlation",6,"Static dependence",0.011494195060917,0.0260094448330315,0.0110514513926859,0.561197916666667,0.0302526456117785,0.0113513936861738,0.0255491335497898,0.0111155189956877,0.000142801374743274,0.00046031128324164,-6.40676030018023e-05
5,"break_correlation",6,"Rolling dependence",0.0114339817906883,0.0258706641042162,0.0112248686062399,0.578125,0.0317422564365843,0.0113513936861738,0.0255491335497898,0.0111155189956877,8.25881045145131e-05,0.000321530554426352,0.000109349610552209
5,"break_correlation",6,"Independent marginals",0.0113920269697681,0.0258492342703828,0.0117450589350875,0.576171875,0.0311104937616649,0.0113513936861738,0.0255491335497898,0.0111155189956877,4.06332835943685e-05,0.000300100720593006,0.000629539939399753
5,"break_correlation",6,"Equal weights",0.0114285258299564,0.0256695108164177,0.0108812966450558,0.57421875,0.0312205495061901,0.0113513936861738,0.0255491335497898,0.0111155189956877,7.71321437826235e-05,0.000120377266627895,-0.000234222350631941
5,"break_correlation",6,"ARIMA independent",0.0115591626522195,0.0261384961967121,0.0113068286412056,0.563802083333333,0.0301913778746149,0.0113513936861738,0.0255491335497898,0.0111155189956877,0.00020776896604573,0.000589362646922279,0.000191309645517859
5,"break_correlation",6,"Bootstrap independent",0.0116370282988711,0.0260293678162125,0.0109902246709953,0.564453125,0.0310107163199466,0.0113513936861738,0.0255491335497898,0.0111155189956877,0.000285634612697308,0.00048023426642263,-0.000125294324692455
5,"break_correlation",6,"Gaussian copula bootstrap",0.0117303133134065,0.0260335885757996,0.0108065581718634,0.524739583333333,0.0282122570111143,0.0113513936861738,0.0255491335497898,0.0111155189956877,0.000378919627232709,0.000484455026009717,-0.000308960823824294
5,"independent_series",1,"No tail copula",0.00333695569818538,0.00799490794667454,0.00623914644169719,0.76953125,0.0138209642051664,0.00331770746767086,0.00796919065339528,0.0062370060084958,1.92482305145171e-05,2.57172932792635e-05,2.14043320138999e-06
5,"independent_series",1,"Static dependence",0.00332437550218549,0.00797851114141375,0.00621108465710502,0.740234375,0.0131701493880141,0.00331770746767086,0.00796919065339528,0.0062370060084958,6.66803451463555e-06,9.32048801847649e-06,-2.59213513907732e-05
5,"independent_series",1,"Rolling dependence",0.00336652204777919,0.00808757657020133,0.00635113413395339,0.740885416666667,0.0130052152293232,0.00331770746767086,0.00796919065339528,0.0062370060084958,4.8814580108335e-05,0.000118385916806055,0.000114128125457594
5,"independent_series",1,"Independent marginals",0.00332371575224846,0.0079743494726116,0.00625299522466661,0.759765625,0.0134071521905616,0.00331770746767086,0.00796919065339528,0.0062370060084958,6.00828457760589e-06,5.15881921632315e-06,1.5989216170814e-05
5,"independent_series",1,"Equal weights",0.00322180307796045,0.00772974269502166,0.00622650577418178,0.818359375,0.0153131464262648,0.00331770746767086,0.00796919065339528,0.0062370060084958,-9.59043897104058e-05,-0.000239447958373619,-1.05002343140162e-05
5,"independent_series",1,"ARIMA independent",0.00319439730449997,0.00766165299864797,0.00624605096142966,0.825520833333333,0.0148574655548699,0.00331770746767086,0.00796919065339528,0.0062370060084958,-0.000123310163170894,-0.000307537654747309,9.04495293386435e-06
5,"independent_series",1,"Bootstrap independent",0.00318645825961992,0.00765831364771593,0.00622566187365155,0.8203125,0.0149700462249808,0.00331770746767086,0.00796919065339528,0.0062370060084958,-0.000131249208050943,-0.000310877005679351,-1.13441348442459e-05
5,"independent_series",1,"Gaussian copula bootstrap",0.00317760017398163,0.00763698154589953,0.00621714820681148,0.820963541666667,0.0146161165197188,0.00331770746767086,0.00796919065339528,0.0062370060084958,-0.000140107293689231,-0.000332209107495746,-1.98578016843143e-05
5,"independent_series",3,"No tail copula",0.006082759949497,0.0147203105750247,0.0124988381232028,0.849609375,0.0314728143987669,0.00626204404193457,0.0151634847881648,0.0126793088225907,-0.000179284092437573,-0.000443174213140073,-0.000180470699387893
5,"independent_series",3,"Static dependence",0.00608127039490607,0.0147147488943185,0.0120797945868165,0.826822916666667,0.0302946837215446,0.00626204404193457,0.0151634847881648,0.0126793088225907,-0.000180773647028495,-0.000448735893846275,-0.00059951423577426
5,"independent_series",3,"Rolling dependence",0.00610089153700539,0.0147405044868243,0.0121660483464964,0.819010416666667,0.0295879440006879,0.00626204404193457,0.0151634847881648,0.0126793088225907,-0.00016115250492918,-0.000422980301340475,-0.000513260476094355
5,"independent_series",3,"Independent marginals",0.00616402840344901,0.0150629892459482,0.0130384906936964,0.845703125,0.0321223329244475,0.00626204404193457,0.0151634847881648,0.0126793088225907,-9.80156384855577e-05,-0.000100495542216583,0.000359181871105693
5,"independent_series",3,"Equal weights",0.00623705059716458,0.0148971852702752,0.0126328124612569,0.848958333333333,0.031474849320238,0.00626204404193457,0.0151634847881648,0.0126793088225907,-2.49934447699883e-05,-0.000266299517889552,-4.64963613338795e-05
5,"independent_series",3,"ARIMA independent",0.00549645239787077,0.0130737756338631,0.0103696929577767,0.840494791666667,0.0268724221457667,0.00626204404193457,0.0151634847881648,0.0126793088225907,-0.000765591644063796,-0.00208970915430166,-0.00230961586481399
5,"independent_series",3,"Bootstrap independent",0.00549901226718658,0.0130599906683614,0.0103526320074018,0.835286458333333,0.0267180397657294,0.00626204404193457,0.0151634847881648,0.0126793088225907,-0.000763031774747984,-0.00210349411980339,-0.00232667681518896
5,"independent_series",3,"Gaussian copula bootstrap",0.0055197696442799,0.0130968572768608,0.0103859103663812,0.810546875,0.0256631901246682,0.00626204404193457,0.0151634847881648,0.0126793088225907,-0.000742274397654671,-0.00206662751130399,-0.00229339845620957
5,"independent_series",6,"No tail copula",0.0082470431865983,0.0193937580271598,0.0154219404635975,0.740885416666667,0.0321895402770133,0.00828384924170362,0.0195645506316599,0.0154161588599715,-3.68060551053252e-05,-0.000170792604500116,5.78160362598411e-06
5,"independent_series",6,"Static dependence",0.00813793128094911,0.0192257608020833,0.0156436418994746,0.764322916666667,0.0341199113217733,0.00828384924170362,0.0195645506316599,0.0154161588599715,-0.000145917960754518,-0.000338789829576556,0.000227483039503113
5,"independent_series",6,"Rolling dependence",0.00824354718056249,0.0194568021241365,0.0154636990038344,0.750651041666667,0.033138928916201,0.00828384924170362,0.0195645506316599,0.0154161588599715,-4.03020611411328e-05,-0.00010774850752341,4.75401438628717e-05
5,"independent_series",6,"Independent marginals",0.00821511666580708,0.0193007390216232,0.0153977984876587,0.75390625,0.0329816809640572,0.00828384924170362,0.0195645506316599,0.0154161588599715,-6.87325758965424e-05,-0.000263811610036684,-1.83603723128128e-05
5,"independent_series",6,"Equal weights",0.00818125050573349,0.0193368496064403,0.0156049608969802,0.802734375,0.0364877685105898,0.00828384924170362,0.0195645506316599,0.0154161588599715,-0.000102598735970136,-0.000227701025219632,0.000188802037008686
5,"independent_series",6,"ARIMA independent",0.00794505942473714,0.0188212039641635,0.0155901592894023,0.759765625,0.0324962573797407,0.00828384924170362,0.0195645506316599,0.0154161588599715,-0.000338789816966481,-0.000743346667496415,0.000174000429430757
5,"independent_series",6,"Bootstrap independent",0.00805625983003388,0.0188525252787418,0.0153642762285594,0.776692708333333,0.0345486436970598,0.00828384924170362,0.0195645506316599,0.0154161588599715,-0.000227589411669745,-0.000712025352918141,-5.1882631412167e-05
5,"independent_series",6,"Gaussian copula bootstrap",0.00805526889833191,0.0189040731809381,0.0154136148311648,0.774739583333333,0.0344154844712873,0.00828384924170362,0.0195645506316599,0.0154161588599715,-0.000228580343371712,-0.000660477450721821,-2.54402880672105e-06
5,"regime_heavy_tail",1,"No tail copula",0.0115819446205254,0.0264280402326262,0.0188133773468144,0.544921875,0.0271331536798601,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.000383938068104449,-0.000797047577375115,-0.000619590359251007
5,"regime_heavy_tail",1,"Static dependence",0.0114421742835964,0.0262884986179289,0.0195491054513465,0.565104166666667,0.0274101717038591,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.000523708405033496,-0.000936589192072436,0.000116137745281113
5,"regime_heavy_tail",1,"Rolling dependence",0.0124173678425178,0.0288937617653973,0.0229718292976342,0.526692708333333,0.0269405682875671,0.0119658826886299,0.0272250878100013,0.0194329677060654,0.000451485153887973,0.00166867395539606,0.00353886159156881
5,"regime_heavy_tail",1,"Independent marginals",0.0115448829852552,0.0270420724439071,0.0233070600713228,0.5625,0.0274802973541109,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.000420999703374671,-0.000183015366094202,0.00387409236525737
5,"regime_heavy_tail",1,"Equal weights",0.00671765490405316,0.0151985826058109,0.00932225749860847,0.65234375,0.0263684392204942,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.00524822778457669,-0.0120265052041904,-0.010110710207457
5,"regime_heavy_tail",1,"ARIMA independent",0.00665940718004844,0.0150890714358559,0.00814431648660245,0.490234375,0.0104659481269758,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.00530647550858141,-0.0121360163741454,-0.011288651219463
5,"regime_heavy_tail",1,"Bootstrap independent",0.00652548101834012,0.01438739002873,0.00915945770121361,0.411458333333333,0.00655277866425766,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.00544040167028974,-0.0128376977812713,-0.0102735100048518
5,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0065110103749292,0.0143551312966592,0.00938598430956644,0.419921875,0.00684245473095138,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.00545487231370066,-0.0128699565133421,-0.010046983396499
5,"regime_heavy_tail",3,"No tail copula",0.00426871696644254,0.00983723158907763,0.00708834249565009,0.836588541666667,0.0183692586214703,0.00434283888160446,0.00991450962688195,0.007025571435701,-7.41219151619123e-05,-7.7278037804317e-05,6.27710599490862e-05
5,"regime_heavy_tail",3,"Static dependence",0.0042646344860057,0.00974069542991982,0.00683098273417374,0.838541666666667,0.0173347510449107,0.00434283888160446,0.00991450962688195,0.007025571435701,-7.82043955987579e-05,-0.000173814196962128,-0.000194588701527262
5,"regime_heavy_tail",3,"Rolling dependence",0.00431672353613644,0.00992377554883173,0.00740619995919759,0.845703125,0.0186320785732343,0.00434283888160446,0.00991450962688195,0.007025571435701,-2.6115345468012e-05,9.26592194977829e-06,0.000380628523496592
5,"regime_heavy_tail",3,"Independent marginals",0.00431100224394662,0.0100774840346336,0.009506605296829,0.837890625,0.0180635895803227,0.00434283888160446,0.00991450962688195,0.007025571435701,-3.18366376578349e-05,0.000162974407751619,0.002481033861128
5,"regime_heavy_tail",3,"Equal weights",0.00436237659905826,0.0100170806655611,0.00780264208197594,0.893229166666667,0.0230138698733499,0.00434283888160446,0.00991450962688195,0.007025571435701,1.95377174538021e-05,0.000102571038679104,0.000777070646274937
5,"regime_heavy_tail",3,"ARIMA independent",0.00440990845422949,0.0102506118861538,0.0117229932235417,0.912760416666667,0.023304777068886,0.00434283888160446,0.00991450962688195,0.007025571435701,6.70695726250302e-05,0.000336102259271859,0.00469742178784068
5,"regime_heavy_tail",3,"Bootstrap independent",0.00416698034704643,0.00974443154085824,0.00900286665167008,0.846354166666667,0.0166477172854799,0.00434283888160446,0.00991450962688195,0.007025571435701,-0.000175858534558025,-0.000170078086023706,0.00197729521596908
5,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00415896409189563,0.00958453345808017,0.00710418859574565,0.841796875,0.0164505662522915,0.00434283888160446,0.00991450962688195,0.007025571435701,-0.000183874789708831,-0.000329976168801779,7.86171600446507e-05
5,"regime_heavy_tail",6,"No tail copula",0.0105531149713367,0.0238324678649385,0.013103446168867,0.75390625,0.0405610702421519,0.0105031793725347,0.0236835112523162,0.0131158865644248,4.99355988019621e-05,0.000148956612622216,-1.24403955578337e-05
5,"regime_heavy_tail",6,"Static dependence",0.0106102715692017,0.0238206854795038,0.0130715675593603,0.759765625,0.0440426606473362,0.0105031793725347,0.0236835112523162,0.0131158865644248,0.000107092196666932,0.000137174227187547,-4.43190050644932e-05
5,"regime_heavy_tail",6,"Rolling dependence",0.0105104963623283,0.0236621921030352,0.0131231415239986,0.770182291666667,0.043371325902523,0.0105031793725347,0.0236835112523162,0.0131158865644248,7.31698979360325e-06,-2.13191492810447e-05,7.25495957382312e-06
5,"regime_heavy_tail",6,"Independent marginals",0.0105275671154827,0.0243028649029956,0.0184831740774699,0.757161458333333,0.0408819519158998,0.0105031793725347,0.0236835112523162,0.0131158865644248,2.43877429480076e-05,0.000619353650679343,0.00536728751304506
5,"regime_heavy_tail",6,"Equal weights",0.0107764020234319,0.0243297581084993,0.0133878040144972,0.766927083333333,0.043035682478157,0.0105031793725347,0.0236835112523162,0.0131158865644248,0.000273222650897204,0.000646246856183041,0.000271917450072363
5,"regime_heavy_tail",6,"ARIMA independent",0.0109907607828481,0.0252575480517092,0.0203109137545345,0.758463541666667,0.0427410552107307,0.0105031793725347,0.0236835112523162,0.0131158865644248,0.000487581410313409,0.00157403679939296,0.00719502719010968
5,"regime_heavy_tail",6,"Bootstrap independent",0.0105764581493245,0.0240433144754474,0.0164357778330832,0.748046875,0.038549389044122,0.0105031793725347,0.0236835112523162,0.0131158865644248,7.32787767898178e-05,0.000359803223131137,0.00331989126865838
5,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0107381464186989,0.0240151687211465,0.0134245479540896,0.732421875,0.0354640034818567,0.0105031793725347,0.0236835112523162,0.0131158865644248,0.000234967046164205,0.000331657468830279,0.000308661389664776
5,"static_gaussian",1,"No tail copula",0.0028835786452973,0.00668947243981538,0.00383404165154107,0.801432291666667,0.0131540854459829,0.00291890807451238,0.00678047258652544,0.00386058806037087,-3.5329429215079e-05,-9.1000146710059e-05,-2.65464088298026e-05
5,"static_gaussian",1,"Static dependence",0.00289705527017609,0.00673858279356233,0.00390374396777794,0.800130208333333,0.0131031657966114,0.00291890807451238,0.00678047258652544,0.00386058806037087,-2.18528043362839e-05,-4.18897929631082e-05,4.31559074070683e-05
5,"static_gaussian",1,"Rolling dependence",0.00291522153506097,0.00676384724075149,0.00393069766849806,0.779296875,0.0128325052351268,0.00291890807451238,0.00678047258652544,0.00386058806037087,-3.68653945141163e-06,-1.66253457739504e-05,7.01096081271871e-05
5,"static_gaussian",1,"Independent marginals",0.00286663716160011,0.00672422961746188,0.00474723067459629,0.795572916666667,0.0130464239454246,0.00291890807451238,0.00678047258652544,0.00386058806037087,-5.22709129122684e-05,-5.62429690635644e-05,0.000886642614225417
5,"static_gaussian",1,"Equal weights",0.00280179070372236,0.00649913502623162,0.00381189417486418,0.819661458333333,0.0132696838340181,0.00291890807451238,0.00678047258652544,0.00386058806037087,-0.000117117370790021,-0.000281337560293818,-4.86938855066947e-05
5,"static_gaussian",1,"ARIMA independent",0.00276231983263729,0.00645890041402763,0.00411257732036154,0.791666666666667,0.012213477221351,0.00291890807451238,0.00678047258652544,0.00386058806037087,-0.000156588241875089,-0.000321572172497807,0.000251989259990665
5,"static_gaussian",1,"Bootstrap independent",0.00275148329486177,0.00644483532704576,0.00418363964475872,0.780598958333333,0.0120666372172381,0.00291890807451238,0.00678047258652544,0.00386058806037087,-0.000167424779650611,-0.000335637259479682,0.000323051584387854
5,"static_gaussian",1,"Gaussian copula bootstrap",0.00274795229892098,0.0063699190982915,0.00377571878370509,0.781901041666667,0.0121033849299948,0.00291890807451238,0.00678047258652544,0.00386058806037087,-0.000170955775591394,-0.000410553488233941,-8.4869276665778e-05
5,"static_gaussian",3,"No tail copula",0.00481852268244149,0.0111743562014624,0.00690971846373035,0.772786458333333,0.0205825177433137,0.00484508078594929,0.0112624398100898,0.00704150607291676,-2.65581035077964e-05,-8.80836086273856e-05,-0.000131787609186416
5,"static_gaussian",3,"Static dependence",0.00483036000587492,0.0111995763832334,0.00686015740565817,0.759114583333333,0.0200942353238507,0.00484508078594929,0.0112624398100898,0.00704150607291676,-1.47207800743638e-05,-6.28634268563695e-05,-0.000181348667258598
5,"static_gaussian",3,"Rolling dependence",0.00484030824001618,0.0112158285454062,0.00685861695631483,0.761067708333333,0.0201808003525179,0.00484508078594929,0.0112624398100898,0.00704150607291676,-4.77254593311133e-06,-4.66112646835704e-05,-0.000182889116601932
5,"static_gaussian",3,"Independent marginals",0.00482410695886913,0.0112758944765085,0.00760810765113537,0.783203125,0.0212013235396144,0.00484508078594929,0.0112624398100898,0.00704150607291676,-2.09738270801549e-05,1.34546664186871e-05,0.000566601578218603
5,"static_gaussian",3,"Equal weights",0.00485030452627591,0.0112628174249761,0.00690991476144076,0.75390625,0.0199709474483617,0.00484508078594929,0.0112624398100898,0.00704150607291676,5.22374032662677e-06,3.77614886340819e-07,-0.000131591311476002
5,"static_gaussian",3,"ARIMA independent",0.00480237729971662,0.0112490228788697,0.00696185295448022,0.738932291666667,0.0189676386745573,0.00484508078594929,0.0112624398100898,0.00704150607291676,-4.27034862326651e-05,-1.34169312200998e-05,-7.96531184365451e-05
5,"static_gaussian",3,"Bootstrap independent",0.00488072538786535,0.0114074588256931,0.00696297791842867,0.7578125,0.019989405691686,0.00484508078594929,0.0112624398100898,0.00704150607291676,3.56446019160669e-05,0.000145019015603322,-7.85281544880938e-05
5,"static_gaussian",3,"Gaussian copula bootstrap",0.00483337637589526,0.0112153536443123,0.00676041554484486,0.749348958333333,0.0195519288412769,0.00484508078594929,0.0112624398100898,0.00704150607291676,-1.17044100540311e-05,-4.70861657774508e-05,-0.000281090528071903
5,"static_gaussian",6,"No tail copula",0.00718659334230629,0.0167270218149696,0.01031470298869,0.780598958333333,0.0317215916756813,0.00716865754682776,0.0167270289931748,0.0100692741117674,1.79357954785278e-05,-7.17820517956436e-09,0.000245428876922547
5,"static_gaussian",6,"Static dependence",0.00721177287580799,0.0168028826131976,0.00998285994092413,0.779296875,0.0319685494435956,0.00716865754682776,0.0167270289931748,0.0100692741117674,4.3115328980224e-05,7.58536200227873e-05,-8.64141708432943e-05
5,"static_gaussian",6,"Rolling dependence",0.00719171682321263,0.0167653997887262,0.00998467336792944,0.747395833333333,0.0298829161157461,0.00716865754682776,0.0167270289931748,0.0100692741117674,2.30592763848644e-05,3.83707955513742e-05,-8.46007438379797e-05
5,"static_gaussian",6,"Independent marginals",0.00725552862920123,0.0170084464593394,0.011340667322805,0.759765625,0.0303317653009488,0.00716865754682776,0.0167270289931748,0.0100692741117674,8.68710823734671e-05,0.000281417466164564,0.00127139321103758
5,"static_gaussian",6,"Equal weights",0.00709071458487068,0.0164650617243329,0.0100804712535588,0.78125,0.0317219599102456,0.00716865754682776,0.0167270289931748,0.0100692741117674,-7.79429619570896e-05,-0.000261967268841912,1.11971417913713e-05
5,"static_gaussian",6,"ARIMA independent",0.00697247708790721,0.0163174982094198,0.0116669742506417,0.815755208333333,0.0329184168960289,0.00716865754682776,0.0167270289931748,0.0100692741117674,-0.000196180458920558,-0.000409530783755004,0.00159770013887432
5,"static_gaussian",6,"Bootstrap independent",0.00715535988293412,0.0165237311800064,0.0121899434367806,0.813802083333333,0.0356603927441715,0.00716865754682776,0.0167270289931748,0.0100692741117674,-1.32976638936482e-05,-0.000203297813168406,0.00212066932501322
5,"static_gaussian",6,"Gaussian copula bootstrap",0.00713819833477958,0.0163537209783904,0.010313455997376,0.796223958333333,0.0344804098158221,0.00716865754682776,0.0167270289931748,0.0100692741117674,-3.04592120481829e-05,-0.000373308014784378,0.000244181885608583
6,"break_correlation",1,"No tail copula",0.00445178012807105,0.0101475877498252,0.00578567385497107,0.751953125,0.0179883570007963,0.00439646588169331,0.0100104672482328,0.00588757665634779,5.5314246377741e-05,0.000137120501592407,-0.000101902801376716
6,"break_correlation",1,"Static dependence",0.00438491284037982,0.00997591796638651,0.00569085197254356,0.734375,0.0171336152644284,0.00439646588169331,0.0100104672482328,0.00588757665634779,-1.15530413134892e-05,-3.45492818462495e-05,-0.000196724683804232
6,"break_correlation",1,"Rolling dependence",0.00446827887739109,0.0101827546083635,0.00520775240396951,0.747395833333333,0.0179254652768531,0.00439646588169331,0.0100104672482328,0.00588757665634779,7.18129956977847e-05,0.000172287360130708,-0.000679824252378279
6,"break_correlation",1,"Independent marginals",0.00435676220227133,0.0100359106143006,0.0073708739960019,0.76171875,0.0179526666898942,0.00439646588169331,0.0100104672482328,0.00588757665634779,-3.97036794219791e-05,2.54433660678531e-05,0.00148329733965411
6,"break_correlation",1,"Equal weights",0.00431815235922966,0.0097920346949407,0.00548784711108634,0.786458333333333,0.0187941277732497,0.00439646588169331,0.0100104672482328,0.00588757665634779,-7.83135224636531e-05,-0.000218432553292061,-0.000399729545261449
6,"break_correlation",1,"ARIMA independent",0.00433698593519559,0.00982554983510072,0.0048808456922435,0.64453125,0.0134596093240633,0.00439646588169331,0.0100104672482328,0.00588757665634779,-5.94799464977182e-05,-0.00018491741313204,-0.00100673096410429
6,"break_correlation",1,"Bootstrap independent",0.00433134814291424,0.00976656526138837,0.00489515065012697,0.614583333333333,0.0126709888565497,0.00439646588169331,0.0100104672482328,0.00588757665634779,-6.51177387790639e-05,-0.000243901986844385,-0.000992426006220815
6,"break_correlation",1,"Gaussian copula bootstrap",0.00433382442368755,0.009666014879702,0.0046360588027752,0.60546875,0.0124208758584747,0.00439646588169331,0.0100104672482328,0.00588757665634779,-6.26414580057605e-05,-0.000344452368530757,-0.00125151785357259
6,"break_correlation",3,"No tail copula",0.0078194683008685,0.017739698337702,0.008453529745355,0.66015625,0.0246003560247811,0.00789938051678969,0.0181066530005798,0.00888054157577733,-7.99122159211834e-05,-0.000366954662877852,-0.000427011830422331
6,"break_correlation",3,"Static dependence",0.00781754868381907,0.0178467890071696,0.00845865754731486,0.643229166666667,0.0238205168817556,0.00789938051678969,0.0181066530005798,0.00888054157577733,-8.18318329706153e-05,-0.000259863993410252,-0.000421884028462469
6,"break_correlation",3,"Rolling dependence",0.00790416419269559,0.0180477542869322,0.00877037814931939,0.654947916666667,0.0249855877455798,0.00789938051678969,0.0181066530005798,0.00888054157577733,4.78367590590542e-06,-5.88987136476045e-05,-0.000110163426457938
6,"break_correlation",3,"Independent marginals",0.00802449533241005,0.0183676825167472,0.00995166750477497,0.642578125,0.0241845944859492,0.00789938051678969,0.0181066530005798,0.00888054157577733,0.000125114815620359,0.000261029516167417,0.00107112592899764
6,"break_correlation",3,"Equal weights",0.00756829287350985,0.0171814598906801,0.00817042718466467,0.715494791666667,0.0278669201052578,0.00789938051678969,0.0181066530005798,0.00888054157577733,-0.000331087643279842,-0.000925193109899743,-0.000710114391112656
6,"break_correlation",3,"ARIMA independent",0.00752965578460461,0.0171457035187381,0.00826455196501848,0.639973958333333,0.0235948346937999,0.00789938051678969,0.0181066530005798,0.00888054157577733,-0.000369724732185074,-0.000960949481841753,-0.000615989610758852
6,"break_correlation",3,"Bootstrap independent",0.00759212188473329,0.0172169923664243,0.00820084125048595,0.640625,0.0230179414573171,0.00789938051678969,0.0181066530005798,0.00888054157577733,-0.000307258632056396,-0.000889660634155499,-0.000679700325291379
6,"break_correlation",3,"Gaussian copula bootstrap",0.00763932070102742,0.0170881569541532,0.00782028709604043,0.611979166666667,0.0220992400694958,0.00789938051678969,0.0181066530005798,0.00888054157577733,-0.000260059815762267,-0.00101849604642665,-0.0010602544797369
6,"break_correlation",6,"No tail copula",0.0118272866469502,0.0263377609401829,0.011713259963293,0.591145833333333,0.0349534865470993,0.0117991911099686,0.026327267658212,0.0116615553601614,2.80955369815501e-05,1.04932819709642e-05,5.17046031315808e-05
6,"break_correlation",6,"Static dependence",0.0119836420326678,0.0266720015848118,0.0117437086271591,0.592447916666667,0.0357526736682447,0.0117991911099686,0.026327267658212,0.0116615553601614,0.000184450922699206,0.000344733926599821,8.21532669976442e-05
6,"break_correlation",6,"Rolling dependence",0.0119235307248656,0.026632656646047,0.0120455422036072,0.626302083333333,0.0373752367906498,0.0117991911099686,0.026327267658212,0.0116615553601614,0.000124339614896982,0.000305388987835029,0.00038398684344575
6,"break_correlation",6,"Independent marginals",0.0118883355063919,0.026799231938353,0.0137077188178459,0.598307291666667,0.0354399482316493,0.0117991911099686,0.026327267658212,0.0116615553601614,8.91443964232998e-05,0.000471964280141027,0.00204616345768452
6,"break_correlation",6,"Equal weights",0.0116315727235272,0.0260837196199209,0.0124797770392341,0.650390625,0.0383694159348434,0.0117991911099686,0.026327267658212,0.0116615553601614,-0.00016761838644138,-0.000243548038291082,0.000818221679072674
6,"break_correlation",6,"ARIMA independent",0.0121345138472852,0.0275212949965705,0.0141939758138744,0.586588541666667,0.0348755646135233,0.0117991911099686,0.026327267658212,0.0116615553601614,0.000335322737316601,0.00119402733835859,0.00253242045371303
6,"break_correlation",6,"Bootstrap independent",0.0108385751571852,0.0244743249423304,0.0122114239804334,0.642578125,0.034754498807718,0.0117991911099686,0.026327267658212,0.0116615553601614,-0.000960615952783383,-0.00185294271588158,0.000549868620271943
6,"break_correlation",6,"Gaussian copula bootstrap",0.0108639762338276,0.0242472330491921,0.0113419508534905,0.645182291666667,0.0353209094153894,0.0117991911099686,0.026327267658212,0.0116615553601614,-0.00093521487614107,-0.00208003460901989,-0.000319604506670889
6,"independent_series",1,"No tail copula",0.00336194758269749,0.00807620633585636,0.00627504785809636,0.757161458333333,0.0137645751289481,0.00337101101100789,0.00809432009570771,0.00627399192288535,-9.06342831039292e-06,-1.81137598513556e-05,1.05593521100567e-06
6,"independent_series",1,"Static dependence",0.00335364395437418,0.00806030582666388,0.00624249973241074,0.745442708333333,0.0130557523587724,0.00337101101100789,0.00809432009570771,0.00627399192288535,-1.73670566337063e-05,-3.4014269043833e-05,-3.14921904746145e-05
6,"independent_series",1,"Rolling dependence",0.0033900756327338,0.0081741668325002,0.00640861325421526,0.764973958333333,0.013925416111633,0.00337101101100789,0.00809432009570771,0.00627399192288535,1.90646217259182e-05,7.98467367924844e-05,0.000134621331329905
6,"independent_series",1,"Independent marginals",0.00336452663454345,0.0080537920500898,0.0062446373948349,0.778645833333333,0.014106088033677,0.00337101101100789,0.00809432009570771,0.00627399192288535,-6.48437646443229e-06,-4.0528045617912e-05,-2.93545280504537e-05
6,"independent_series",1,"Equal weights",0.00330944713395115,0.00792452285415834,0.00628667015906574,0.788411458333333,0.0143583121412692,0.00337101101100789,0.00809432009570771,0.00627399192288535,-6.15638770567321e-05,-0.000169797241549367,1.26782361803846e-05
6,"independent_series",1,"ARIMA independent",0.00324500366463116,0.00774679863391769,0.00631418186916267,0.810546875,0.0146496289492175,0.00337101101100789,0.00809432009570771,0.00627399192288535,-0.000126007346376726,-0.000347521461790018,4.01899462773199e-05
6,"independent_series",1,"Bootstrap independent",0.00326673692729867,0.00780876342907105,0.00623152054715379,0.762369791666667,0.0131787024386018,0.00337101101100789,0.00809432009570771,0.00627399192288535,-0.000104274083709212,-0.000285556666636665,-4.2471375731567e-05
6,"independent_series",1,"Gaussian copula bootstrap",0.00325368185697418,0.00778821572098827,0.00625228533709433,0.7734375,0.0134254129422279,0.00337101101100789,0.00809432009570771,0.00627399192288535,-0.00011732915403371,-0.000306104374719438,-2.17065857910249e-05
6,"independent_series",3,"No tail copula",0.00579173193794952,0.0138090927971381,0.0120599373252724,0.841145833333333,0.0290969568781863,0.00581691813177913,0.0138480612803002,0.0117353297225855,-2.51861938296112e-05,-3.89684831620368e-05,0.00032460760268695
6,"independent_series",3,"Static dependence",0.00577408876719423,0.0137597738448788,0.0115075606772457,0.815104166666667,0.0283691672162379,0.00581691813177913,0.0138480612803002,0.0117353297225855,-4.28293645849016e-05,-8.8287435421339e-05,-0.000227769045339736
6,"independent_series",3,"Rolling dependence",0.00567757052591957,0.0135251836187856,0.0115496037721098,0.841145833333333,0.0284670329643359,0.00581691813177913,0.0138480612803002,0.0117353297225855,-0.000139347605859565,-0.000322877661514526,-0.00018572595047567
6,"independent_series",3,"Independent marginals",0.00582640419432655,0.0138886224801389,0.0121029311802434,0.824869791666667,0.0294208674950084,0.00581691813177913,0.0138480612803002,0.0117353297225855,9.48606254741382e-06,4.05611998387286e-05,0.000367601457657962
6,"independent_series",3,"Equal weights",0.0058263868077139,0.0139194646732467,0.012004881585761,0.83203125,0.0291754327130051,0.00581691813177913,0.0138480612803002,0.0117353297225855,9.46867593476508e-06,7.14033929465532e-05,0.000269551863175484
6,"independent_series",3,"ARIMA independent",0.00550813035128755,0.0131781649639163,0.010751358509989,0.827473958333333,0.0251121610165483,0.00581691813177913,0.0138480612803002,0.0117353297225855,-0.000308787780491588,-0.000669896316383822,-0.000983971212596454
6,"independent_series",3,"Bootstrap independent",0.00547551382577321,0.0130255648103355,0.0108144248529942,0.809895833333333,0.0241761646095712,0.00581691813177913,0.0138480612803002,0.0117353297225855,-0.000341404306005924,-0.000822496469964625,-0.000920904869591285
6,"independent_series",3,"Gaussian copula bootstrap",0.0054750228117154,0.0130543071535901,0.0109401956802104,0.846354166666667,0.0258779224093414,0.00581691813177913,0.0138480612803002,0.0117353297225855,-0.00034189532006373,-0.000793754126710018,-0.000795134042375056
6,"independent_series",6,"No tail copula",0.00961103643172131,0.0230756914256539,0.0159438401959856,0.740234375,0.0381557081497352,0.00975481885717822,0.0234276047333586,0.0158016487496136,-0.000143782425456911,-0.00035191330770469,0.000142191446371946
6,"independent_series",6,"Static dependence",0.00999026922486091,0.0240294483230179,0.0159036476420611,0.719401041666667,0.0368882516981462,0.00975481885717822,0.0234276047333586,0.0158016487496136,0.000235450367682688,0.000601843589659274,0.000101998892447469
6,"independent_series",6,"Rolling dependence",0.00963673521316863,0.0232729376647543,0.0157838213670174,0.740234375,0.0370937149549463,0.00975481885717822,0.0234276047333586,0.0158016487496136,-0.000118083644009588,-0.000154667068604293,-1.78273825962409e-05
6,"independent_series",6,"Independent marginals",0.00973915761086114,0.0235470347062478,0.0164248911660072,0.740885416666667,0.0378434493739761,0.00975481885717822,0.0234276047333586,0.0158016487496136,-1.5661246317078e-05,0.000119429972889232,0.000623242416393572
6,"independent_series",6,"Equal weights",0.00861232457013332,0.0205716432489404,0.0153110115505234,0.768229166666667,0.0376348967434184,0.00975481885717822,0.0234276047333586,0.0158016487496136,-0.0011424942870449,-0.00285596148441822,-0.000490637199090265
6,"independent_series",6,"ARIMA independent",0.00813688780713867,0.0192759674909477,0.0152683811395303,0.791015625,0.0369118272375846,0.00975481885717822,0.0234276047333586,0.0158016487496136,-0.00161793105003955,-0.00415163724241088,-0.000533267610083363
6,"independent_series",6,"Bootstrap independent",0.0080806110547435,0.019043989167919,0.0150033937790238,0.750651041666667,0.034937139807097,0.00975481885717822,0.0234276047333586,0.0158016487496136,-0.00167420780243472,-0.00438361556543961,-0.000798254970589855
6,"independent_series",6,"Gaussian copula bootstrap",0.00806089623637854,0.0190728968579784,0.0151136450679484,0.73828125,0.034287273737019,0.00975481885717822,0.0234276047333586,0.0158016487496136,-0.00169392262079967,-0.00435470787538018,-0.000688003681665187
6,"regime_heavy_tail",1,"No tail copula",0.00209552666474833,0.00489347875894677,0.00433202362794217,0.916015625,0.0101523561608299,0.00208294245025204,0.0048212930323479,0.00400319803328047,1.25842144962861e-05,7.21857265988729e-05,0.000328825594661698
6,"regime_heavy_tail",1,"Static dependence",0.0020990975027893,0.00485603890366439,0.00410939899014992,0.921223958333333,0.010951458194107,0.00208294245025204,0.0048212930323479,0.00400319803328047,1.61550525372596e-05,3.47458713164878e-05,0.000106200956869457
6,"regime_heavy_tail",1,"Rolling dependence",0.00211802217463863,0.00489930515511121,0.00412518846574889,0.927083333333333,0.0102398236390195,0.00208294245025204,0.0048212930323479,0.00400319803328047,3.50797243865875e-05,7.80121227633062e-05,0.000121990432468427
6,"regime_heavy_tail",1,"Independent marginals",0.00209449419838373,0.00502390562309474,0.00588972319579097,0.918619791666667,0.0103277298854884,0.00208294245025204,0.0048212930323479,0.00400319803328047,1.15517481316936e-05,0.000202612590746838,0.00188652516251051
6,"regime_heavy_tail",1,"Equal weights",0.00221077665163664,0.00518310616525336,0.00535786966214361,0.947265625,0.0140218129733351,0.00208294245025204,0.0048212930323479,0.00400319803328047,0.000127834201384604,0.000361813132905455,0.00135467162886314
6,"regime_heavy_tail",1,"ARIMA independent",0.0026551082124731,0.00617262603371635,0.0123562086779092,0.967447916666667,0.0186437978642631,0.00208294245025204,0.0048212930323479,0.00400319803328047,0.000572165762221063,0.00135133300136845,0.00835301064462873
6,"regime_heavy_tail",1,"Bootstrap independent",0.00211599814230111,0.00523943063300436,0.00715190232673685,0.930338541666667,0.0113453527561174,0.00208294245025204,0.0048212930323479,0.00400319803328047,3.30556920490692e-05,0.000418137600656458,0.00314870429345638
6,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00208391402322763,0.00493632202181586,0.0045225713931269,0.9140625,0.0102743269333601,0.00208294245025204,0.0048212930323479,0.00400319803328047,9.71572975590369e-07,0.000115028989467956,0.000519373359846431
6,"regime_heavy_tail",3,"No tail copula",0.00917468180623077,0.0203124792855133,0.0101796752406537,0.630208333333333,0.0229715264508893,0.00920733210992077,0.0203855442312497,0.0101648465447118,-3.26503036899937e-05,-7.3064945736466e-05,1.4828695941901e-05
6,"regime_heavy_tail",3,"Static dependence",0.00908789708479638,0.0201495197195329,0.0100818694032118,0.677083333333333,0.0259598324217832,0.00920733210992077,0.0203855442312497,0.0101648465447118,-0.000119435025124383,-0.000236024511716844,-8.29771414999677e-05
6,"regime_heavy_tail",3,"Rolling dependence",0.00921356962063837,0.0204633829527857,0.0100563019531976,0.65625,0.0248651098235901,0.00920733210992077,0.0203855442312497,0.0101648465447118,6.23751071760457e-06,7.78387215359597e-05,-0.000108544591514189
6,"regime_heavy_tail",3,"Independent marginals",0.00916839057684716,0.0205153819658833,0.0109225335506063,0.638020833333333,0.02322142789324,0.00920733210992077,0.0203855442312497,0.0101648465447118,-3.89415330736068e-05,0.000129837734633539,0.000757687005894507
6,"regime_heavy_tail",3,"Equal weights",0.00904770222837583,0.020025277517088,0.0101264762113272,0.684895833333333,0.026443638727452,0.00920733210992077,0.0203855442312497,0.0101648465447118,-0.000159629881544934,-0.0003602667141617,-3.83703333845745e-05
6,"regime_heavy_tail",3,"ARIMA independent",0.00893728133036363,0.0202524189584732,0.0129981901114473,0.713541666666667,0.0283179966033675,0.00920733210992077,0.0203855442312497,0.0101648465447118,-0.000270050779557142,-0.000133125272776487,0.00283334356673553
6,"regime_heavy_tail",3,"Bootstrap independent",0.00908256091414742,0.0201015628276225,0.0109344206096634,0.608723958333333,0.020642325363914,0.00920733210992077,0.0203855442312497,0.0101648465447118,-0.00012477119577335,-0.000283981403627218,0.000769574064951635
6,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0090917682974435,0.0199138827065517,0.0103610370506638,0.595703125,0.0198746649647716,0.00920733210992077,0.0203855442312497,0.0101648465447118,-0.000115563812477263,-0.000471661524698058,0.00019619050595202
6,"regime_heavy_tail",6,"No tail copula",0.0124824538435107,0.0275728643520275,0.0135354273204432,0.579427083333333,0.027369513650177,0.0124651085068066,0.0277686584600614,0.0136505938012155,1.73453367041335e-05,-0.000195794108033883,-0.000115166480772219
6,"regime_heavy_tail",6,"Static dependence",0.0125205410463255,0.0277502754240468,0.0135620095121204,0.568359375,0.0268913705376783,0.0124651085068066,0.0277686584600614,0.0136505938012155,5.54325395188786e-05,-1.83830360145736e-05,-8.8584289095096e-05
6,"regime_heavy_tail",6,"Rolling dependence",0.0125228976398209,0.0277622967210245,0.0135653732528162,0.5703125,0.0265831487395221,0.0124651085068066,0.0277686584600614,0.0136505938012155,5.77891330143313e-05,-6.36173903684895e-06,-8.52205483992882e-05
6,"regime_heavy_tail",6,"Independent marginals",0.0125101514820406,0.0278797679394117,0.0141153022520311,0.575520833333333,0.0262380654916378,0.0124651085068066,0.0277686584600614,0.0136505938012155,4.50429752340276e-05,0.000111109479350373,0.000464708450815589
6,"regime_heavy_tail",6,"Equal weights",0.0122919092296822,0.0272475129844452,0.0139416624365639,0.571614583333333,0.0238645991371118,0.0124651085068066,0.0277686584600614,0.0136505938012155,-0.000173199277124404,-0.0005211454756162,0.00029106863534843
6,"regime_heavy_tail",6,"ARIMA independent",0.012207379016262,0.0272848100939573,0.014285856305638,0.59375,0.0270324793153066,0.0124651085068066,0.0277686584600614,0.0136505938012155,-0.000257729490544558,-0.000483848366104041,0.000635262504422529
6,"regime_heavy_tail",6,"Bootstrap independent",0.0122599245132983,0.0271676028879035,0.0141346321309853,0.534505208333333,0.0209880784948674,0.0124651085068066,0.0277686584600614,0.0136505938012155,-0.000205183993508233,-0.000601055572157908,0.000484038329769829
6,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0121817648450197,0.0268537073903695,0.014613566128127,0.565755208333333,0.0226438516553651,0.0124651085068066,0.0277686584600614,0.0136505938012155,-0.000283343661786856,-0.000914951069691822,0.000962972326911527
6,"static_gaussian",1,"No tail copula",0.0027912851778082,0.00647210231628251,0.00398552817072285,0.731770833333333,0.0111618275199744,0.00279452177237465,0.00649265999345423,0.00400561284693063,-3.23659456645704e-06,-2.05576771717267e-05,-2.00846762077765e-05
6,"static_gaussian",1,"Static dependence",0.00279135665832912,0.00649154301797535,0.00401005379047723,0.72265625,0.0108316679786818,0.00279452177237465,0.00649265999345423,0.00400561284693063,-3.16511404553329e-06,-1.11697547888409e-06,4.44094354660595e-06
6,"static_gaussian",1,"Rolling dependence",0.00277551033768224,0.00645838304389891,0.00398808984786824,0.751953125,0.0117118316414464,0.00279452177237465,0.00649265999345423,0.00400561284693063,-1.90114346924142e-05,-3.42769495553239e-05,-1.75229990623865e-05
6,"static_gaussian",1,"Independent marginals",0.00278810600076461,0.00653271848487542,0.00421554670573771,0.728515625,0.0108573690541133,0.00279452177237465,0.00649265999345423,0.00400561284693063,-6.41577161004155e-06,4.00584914211884e-05,0.000209933858807083
6,"static_gaussian",1,"Equal weights",0.00277474703708791,0.0064347768565724,0.00399383667330284,0.770182291666667,0.0118284852447394,0.00279452177237465,0.00649265999345423,0.00400561284693063,-1.97747352867462e-05,-5.78831368818295e-05,-1.1776173627789e-05
6,"static_gaussian",1,"ARIMA independent",0.002772769882882,0.0064923069131605,0.00438907085187592,0.778645833333333,0.0121110282448177,0.00279452177237465,0.00649265999345423,0.00400561284693063,-2.17518894926505e-05,-3.53080293737616e-07,0.000383458004945294
6,"static_gaussian",1,"Bootstrap independent",0.00277194013105309,0.00649488058865096,0.00455019475758619,0.776692708333333,0.012077157665152,0.00279452177237465,0.00649265999345423,0.00400561284693063,-2.25816413215682e-05,2.22059519672246e-06,0.000544581910655563
6,"static_gaussian",1,"Gaussian copula bootstrap",0.00277810032084691,0.00643466315926431,0.00398031384618056,0.786458333333333,0.0124114199682937,0.00279452177237465,0.00649265999345423,0.00400561284693063,-1.64214515277409e-05,-5.79968341899266e-05,-2.52990007500653e-05
6,"static_gaussian",3,"No tail copula",0.00487741031755973,0.0112551774369991,0.00675918856770031,0.80078125,0.0219569691765503,0.00483017902323531,0.0111821392485999,0.0066651622263712,4.7231294324419e-05,7.30381883992642e-05,9.40263413291035e-05
6,"static_gaussian",3,"Static dependence",0.0048439113551234,0.0111821083503522,0.00658728689150601,0.79296875,0.0212634539953258,0.00483017902323531,0.0111821392485999,0.0066651622263712,1.37323318880915e-05,-3.08982476496938e-08,-7.7875334865197e-05
6,"static_gaussian",3,"Rolling dependence",0.0048533590796523,0.0111956346955287,0.00651217701911847,0.813802083333333,0.0225747228426656,0.00483017902323531,0.0111821392485999,0.0066651622263712,2.3180056416985e-05,1.34954469287931e-05,-0.000152985207252739
6,"static_gaussian",3,"Independent marginals",0.0048642993878051,0.0113567818011392,0.00744333449830575,0.790364583333333,0.0213401572426779,0.00483017902323531,0.0111821392485999,0.0066651622263712,3.41203645697835e-05,0.000174642552539328,0.000778172271934541
6,"static_gaussian",3,"Equal weights",0.00483303358822099,0.0111782942638317,0.00666477055212039,0.791015625,0.0212936434235726,0.00483017902323531,0.0111821392485999,0.0066651622263712,2.85456498567201e-06,-3.84498476814141e-06,-3.91674250812928e-07
6,"static_gaussian",3,"ARIMA independent",0.00482612945265224,0.0112793535656279,0.00748171737183962,0.795572916666667,0.0215807775904947,0.00483017902323531,0.0111821392485999,0.0066651622263712,-4.04957058307634e-06,9.72143170280323e-05,0.000816555145468413
6,"static_gaussian",3,"Bootstrap independent",0.00488571824246349,0.0113265597502451,0.00733404884832951,0.780598958333333,0.0215894455963207,0.00483017902323531,0.0111821392485999,0.0066651622263712,5.55392192281784e-05,0.000144420501645271,0.000668886621958308
6,"static_gaussian",3,"Gaussian copula bootstrap",0.00488674746791592,0.0112125194114123,0.00651784515317197,0.782552083333333,0.021381396541659,0.00483017902323531,0.0111821392485999,0.0066651622263712,5.65684446806091e-05,3.03801628123938e-05,-0.000147317073199232
6,"static_gaussian",6,"No tail copula",0.00710214777969572,0.0167939644822781,0.00975696815501369,0.755208333333333,0.0289484380930631,0.00711772498344947,0.0168878247258846,0.00986619625313112,-1.55772037537423e-05,-9.38602436065424e-05,-0.000109228098117427
6,"static_gaussian",6,"Static dependence",0.00711382423446718,0.0168521931624871,0.00980832647490316,0.725260416666667,0.0281778506684793,0.00711772498344947,0.0168878247258846,0.00986619625313112,-3.9007489822853e-06,-3.56315633975243e-05,-5.78697782279598e-05
6,"static_gaussian",6,"Rolling dependence",0.00715229294870112,0.016966956947242,0.0097852715318056,0.75390625,0.0295653721244577,0.00711772498344947,0.0168878247258846,0.00986619625313112,3.45679652516495e-05,7.91322213573621e-05,-8.09247213255197e-05
6,"static_gaussian",6,"Independent marginals",0.00705733119129926,0.0167181435826997,0.0108113147760519,0.737630208333333,0.0279586105762006,0.00711772498344947,0.0168878247258846,0.00986619625313112,-6.03937921502071e-05,-0.000169681143184924,0.000945118522920734
6,"static_gaussian",6,"Equal weights",0.00693461476007666,0.0162623026808515,0.00947754195965324,0.791666666666667,0.0310200285319781,0.00711772498344947,0.0168878247258846,0.00986619625313112,-0.00018311022337281,-0.000625522045033144,-0.000388654293477876
6,"static_gaussian",6,"ARIMA independent",0.00697781243364895,0.016426963122647,0.0102803573279585,0.748046875,0.0288781294444997,0.00711772498344947,0.0168878247258846,0.00986619625313112,-0.000139912549800514,-0.000460861603237595,0.000414161074827368
6,"static_gaussian",6,"Bootstrap independent",0.00690909376324091,0.016113975318213,0.0099043828609703,0.737630208333333,0.0283787531347379,0.00711772498344947,0.0168878247258846,0.00986619625313112,-0.00020863122020856,-0.000773849407671567,3.81866078391878e-05
6,"static_gaussian",6,"Gaussian copula bootstrap",0.00690773057832946,0.0160240813014293,0.00931608995457597,0.763020833333333,0.0292518284839111,0.00711772498344947,0.0168878247258846,0.00986619625313112,-0.000209994405120005,-0.000863743424455263,-0.000550106298555147
7,"break_correlation",1,"No tail copula",0.0043467791875268,0.00975855552581718,0.00573059609326809,0.768880208333333,0.0195160864715748,0.00437187341539911,0.00979965846061544,0.00511088844982506,-2.50942278723128e-05,-4.11029347982591e-05,0.00061970764344303
7,"break_correlation",1,"Static dependence",0.00436035641859297,0.00979853873796445,0.00562968311942916,0.775390625,0.0199971612509244,0.00437187341539911,0.00979965846061544,0.00511088844982506,-1.15169968061442e-05,-1.11972265099541e-06,0.000518794669604099
7,"break_correlation",1,"Rolling dependence",0.00436977025051892,0.00976265229366914,0.00478357217444679,0.766927083333333,0.0193664855110476,0.00437187341539911,0.00979965846061544,0.00511088844982506,-2.10316488019179e-06,-3.70061669463032e-05,-0.000327316275378275
7,"break_correlation",1,"Independent marginals",0.00434817908408284,0.0099822757714127,0.00784509355403693,0.764322916666667,0.0196358055556186,0.00437187341539911,0.00979965846061544,0.00511088844982506,-2.36943313162699e-05,0.000182617310797254,0.00273420510421187
7,"break_correlation",1,"Equal weights",0.00435324971769165,0.0098147832841596,0.00528805850795286,0.804036458333333,0.0205785928092952,0.00437187341539911,0.00979965846061544,0.00511088844982506,-1.86236977074653e-05,1.51248235441548e-05,0.000177170058127802
7,"break_correlation",1,"ARIMA independent",0.00437393587605477,0.00996885544987126,0.00501973917578564,0.666015625,0.0148113029370923,0.00437187341539911,0.00979965846061544,0.00511088844982506,2.06246065565484e-06,0.000169196989255814,-9.11492740394166e-05
7,"break_correlation",1,"Bootstrap independent",0.0044437195570658,0.0100159425065529,0.00475076926696527,0.611328125,0.0131399497889108,0.00437187341539911,0.00979965846061544,0.00511088844982506,7.1846141666684e-05,0.000216284045937445,-0.000360119182859789
7,"break_correlation",1,"Gaussian copula bootstrap",0.00443775081026317,0.00989536453264834,0.00451220895556104,0.615885416666667,0.0134045994075367,0.00437187341539911,0.00979965846061544,0.00511088844982506,6.58773948640588e-05,9.57060720328962e-05,-0.000598679494264025
7,"break_correlation",3,"No tail copula",0.0148598826363944,0.0320708626943208,0.0141971663741292,0.518229166666667,0.042462157895483,0.0145379683399145,0.0313721511991037,0.0128706413538195,0.000321914296479812,0.000698711495217108,0.00132652502030971
7,"break_correlation",3,"Static dependence",0.0147917881422522,0.0321544349379256,0.0153019706135353,0.546875,0.0432004643377818,0.0145379683399145,0.0313721511991037,0.0128706413538195,0.000253819802337702,0.000782283738821922,0.00243132925971575
7,"break_correlation",3,"Rolling dependence",0.0146979677419948,0.0317374521091479,0.0127440328696898,0.542317708333333,0.0423090230008164,0.0145379683399145,0.0313721511991037,0.0128706413538195,0.000159999402080302,0.000365300910044185,-0.000126608484129731
7,"break_correlation",3,"Independent marginals",0.0145167591243362,0.0323515444817355,0.0210930920034897,0.55859375,0.0427419037234734,0.0145379683399145,0.0313721511991037,0.0128706413538195,-2.1209215578296e-05,0.000979393282631816,0.00822245064967012
7,"break_correlation",3,"Equal weights",0.00891501175081862,0.0200103923775659,0.0108502437055378,0.725911458333333,0.0377135447148207,0.0145379683399145,0.0313721511991037,0.0128706413538195,-0.00562295658909592,-0.0113617588215378,-0.00202039764828169
7,"break_correlation",3,"ARIMA independent",0.00964606078868135,0.0222734294878202,0.0130449078415932,0.56640625,0.0257494286136273,0.0145379683399145,0.0313721511991037,0.0128706413538195,-0.00489190755123319,-0.00909872171128348,0.000174266487773651
7,"break_correlation",3,"Bootstrap independent",0.00801255247202048,0.0180973536514201,0.00877887114274507,0.622395833333333,0.0240538147865451,0.0145379683399145,0.0313721511991037,0.0128706413538195,-0.00652541586789406,-0.0132747975476836,-0.00409177021107448
7,"break_correlation",3,"Gaussian copula bootstrap",0.00806747675532782,0.0179362288104202,0.00786217319226997,0.602864583333333,0.0241176444339725,0.0145379683399145,0.0313721511991037,0.0128706413538195,-0.00647049158458672,-0.0134359223886835,-0.00500846816154957
7,"break_correlation",6,"No tail copula",0.0115837293888511,0.0257589252024611,0.0114042530404752,0.587239583333333,0.0327405711239264,0.0116000587554637,0.0259115271959978,0.0114378581821378,-1.63293666126264e-05,-0.000152601993536738,-3.36051416626026e-05
7,"break_correlation",6,"Static dependence",0.0114642404434378,0.0256446413076001,0.0114193002106251,0.597005208333333,0.0334219985495645,0.0116000587554637,0.0259115271959978,0.0114378581821378,-0.000135818312025929,-0.000266885888397694,-1.85579715127442e-05
7,"break_correlation",6,"Rolling dependence",0.0115723139994537,0.025823710173652,0.0114808311230934,0.570963541666667,0.0312535509183525,0.0116000587554637,0.0259115271959978,0.0114378581821378,-2.77447560100025e-05,-8.78170223458097e-05,4.29729409556229e-05
7,"break_correlation",6,"Independent marginals",0.011566705743475,0.0260310571627457,0.0121823219630076,0.595052083333333,0.0327423584031686,0.0116000587554637,0.0259115271959978,0.0114378581821378,-3.33530119886963e-05,0.000119529966747915,0.00074446378086979
7,"break_correlation",6,"Equal weights",0.011480169587298,0.0256759425939121,0.0114994319047183,0.627604166666667,0.0365773369468655,0.0116000587554637,0.0259115271959978,0.0114378581821378,-0.000119889168165742,-0.000235584602085726,6.15737225804387e-05
7,"break_correlation",6,"ARIMA independent",0.0116038451171529,0.0261790249748662,0.0117171951667906,0.600260416666667,0.0330311816189134,0.0116000587554637,0.0259115271959978,0.0114378581821378,3.78636168920504e-06,0.000267497778868395,0.000279336984652802
7,"break_correlation",6,"Bootstrap independent",0.0116858526771174,0.0261010916666769,0.0116202324841289,0.569010416666667,0.030830769678252,0.0116000587554637,0.0259115271959978,0.0114378581821378,8.57939216537228e-05,0.000189564470679152,0.000182374301991068
7,"break_correlation",6,"Gaussian copula bootstrap",0.0117410175375621,0.0259325363106825,0.0114407155141054,0.551432291666667,0.0298370520055866,0.0116000587554637,0.0259115271959978,0.0114378581821378,0.000140958782098395,2.10091146847537e-05,2.85733196759425e-06
7,"independent_series",1,"No tail copula",0.00313204952185373,0.00751065205519322,0.00615705520439901,0.805989583333333,0.0142915078074477,0.00310124005028268,0.00743403228526438,0.0060462405624582,3.08094715710428e-05,7.66197699288386e-05,0.000110814641940813
7,"independent_series",1,"Static dependence",0.00311903679801443,0.00745356166518519,0.00603668510547005,0.82421875,0.0146437516539238,0.00310124005028268,0.00743403228526438,0.0060462405624582,1.77967477317442e-05,1.95293799208152e-05,-9.55545698814401e-06
7,"independent_series",1,"Rolling dependence",0.00312364977048263,0.00748221358429136,0.00612871525501338,0.820963541666667,0.0147186283310887,0.00310124005028268,0.00743403228526438,0.0060462405624582,2.24097201999463e-05,4.81812990269798e-05,8.24746925551833e-05
7,"independent_series",1,"Independent marginals",0.0031203269917869,0.00746223518497116,0.00606145268150455,0.803385416666667,0.0142312590730001,0.00310124005028268,0.00743403228526438,0.0060462405624582,1.9086941504222e-05,2.82028997067802e-05,1.52121190463489e-05
7,"independent_series",1,"Equal weights",0.00318831800949701,0.00760505946459995,0.00647997715288373,0.840494791666667,0.0157497863106019,0.00310124005028268,0.00743403228526438,0.0060462405624582,8.70779592143239e-05,0.000171027179335574,0.000433736590425535
7,"independent_series",1,"ARIMA independent",0.00309270822209839,0.00739349078258921,0.00599609359126904,0.819010416666667,0.0143132603980443,0.00310124005028268,0.00743403228526438,0.0060462405624582,-8.5318281842885e-06,-4.05415026751687e-05,-5.0146971189163e-05
7,"independent_series",1,"Bootstrap independent",0.00307957240748409,0.00737710478965692,0.00592720023186931,0.815104166666667,0.0138887608036348,0.00310124005028268,0.00743403228526438,0.0060462405624582,-2.16676427985895e-05,-5.69274956074544e-05,-0.000119040330588891
7,"independent_series",1,"Gaussian copula bootstrap",0.00310837007231762,0.00744911350063451,0.00603225217189526,0.815755208333333,0.0147990912347054,0.00310124005028268,0.00743403228526438,0.0060462405624582,7.13002203494087e-06,1.50812153701342e-05,-1.39883905629417e-05
7,"independent_series",3,"No tail copula",0.00528332322955761,0.012580633576443,0.00977854614709432,0.798177083333333,0.0238706651499511,0.00528131195772872,0.0125852820571033,0.00979230497286589,2.01127182889588e-06,-4.64848066028707e-06,-1.37588257715614e-05
7,"independent_series",3,"Static dependence",0.00530127372781838,0.0126274516586481,0.0097875359706091,0.798828125,0.0240659489107032,0.00528131195772872,0.0125852820571033,0.00979230497286589,1.99617700896689e-05,4.21696015448364e-05,-4.76900225678846e-06
7,"independent_series",3,"Rolling dependence",0.00531557024575105,0.01263186773902,0.00967773698437021,0.802083333333333,0.0242994863265169,0.00528131195772872,0.0125852820571033,0.00979230497286589,3.42582880223348e-05,4.65856819166725e-05,-0.000114567988495679
7,"independent_series",3,"Independent marginals",0.00525987871725706,0.0125087905043948,0.00975300262160353,0.811197916666667,0.0244115168849401,0.00528131195772872,0.0125852820571033,0.00979230497286589,-2.14332404716577e-05,-7.64915527085176e-05,-3.93023512623523e-05
7,"independent_series",3,"Equal weights",0.00524151224121228,0.0124792197764794,0.00975913087321194,0.795572916666667,0.0233611694904706,0.00528131195772872,0.0125852820571033,0.00979230497286589,-3.97997165164391e-05,-0.000106062280623881,-3.31740996539452e-05
7,"independent_series",3,"ARIMA independent",0.00524542271991117,0.0124915021428776,0.00973991352523468,0.805989583333333,0.0241888549663474,0.00528131195772872,0.0125852820571033,0.00979230497286589,-3.58892378175459e-05,-9.37799142256661e-05,-5.2391447631207e-05
7,"independent_series",3,"Bootstrap independent",0.00527973246465918,0.0125268492937357,0.00967348594575298,0.755208333333333,0.0213793124300529,0.00528131195772872,0.0125852820571033,0.00979230497286589,-1.57949306953207e-06,-5.8432763367566e-05,-0.000118819027112901
7,"independent_series",3,"Gaussian copula bootstrap",0.0052844418172426,0.0125374902071983,0.00976530206274905,0.759765625,0.0216604994257186,0.00528131195772872,0.0125852820571033,0.00979230497286589,3.12985951388643e-06,-4.77918499050111e-05,-2.70029101168308e-05
7,"independent_series",6,"No tail copula",0.00817420893398556,0.0193142950757359,0.015213940513435,0.763020833333333,0.0344037950195311,0.00809136270944554,0.019151443975207,0.0152814384018517,8.2846224540023e-05,0.000162851100528858,-6.74978884166073e-05
7,"independent_series",6,"Static dependence",0.00828268757569976,0.0196222815440206,0.0151884467443236,0.735026041666667,0.0327069535580335,0.00809136270944554,0.019151443975207,0.0152814384018517,0.000191324866254219,0.000470837568813606,-9.29916575280656e-05
7,"independent_series",6,"Rolling dependence",0.00816550849665448,0.0193129193426127,0.0151833419180902,0.772135416666667,0.0347414352284506,0.00809136270944554,0.019151443975207,0.0152814384018517,7.41457872089415e-05,0.000161475367405666,-9.80964837614291e-05
7,"independent_series",6,"Independent marginals",0.00814109986838876,0.0191609075829167,0.0150469786920661,0.748697916666667,0.0327193697507946,0.00809136270944554,0.019151443975207,0.0152814384018517,4.97371589432138e-05,9.46360770974139e-06,-0.000234459709785563
7,"independent_series",6,"Equal weights",0.0079926941465147,0.0189929992911163,0.0151412371526333,0.777994791666667,0.0344890601608459,0.00809136270944554,0.019151443975207,0.0152814384018517,-9.86685629308457e-05,-0.000158444684090694,-0.000140201249218345
7,"independent_series",6,"ARIMA independent",0.00835416980098726,0.0197598517119404,0.0148462579753124,0.725911458333333,0.0326393126787872,0.00809136270944554,0.019151443975207,0.0152814384018517,0.000262807091541714,0.000608407736733388,-0.000435180426539268
7,"independent_series",6,"Bootstrap independent",0.00802647498811058,0.0189573729547944,0.0147989382118033,0.792317708333333,0.0354453180147588,0.00809136270944554,0.019151443975207,0.0152814384018517,-6.48877213349618e-05,-0.000194071020412589,-0.000482500190048333
7,"independent_series",6,"Gaussian copula bootstrap",0.00806073827655997,0.0190941414003811,0.0148654210858466,0.770833333333333,0.0339368004822475,0.00809136270944554,0.019151443975207,0.0152814384018517,-3.06244328855745e-05,-5.73025748259043e-05,-0.000416017316005083
7,"regime_heavy_tail",1,"No tail copula",0.00657008604205214,0.0144673999493051,0.00821034286100184,0.572916666666667,0.012124728425656,0.00653688071426405,0.0144215796193713,0.00843263801725713,3.32053277880863e-05,4.5820329933827e-05,-0.000222295156255284
7,"regime_heavy_tail",1,"Static dependence",0.00651681481544308,0.0143769291886554,0.0082249422669569,0.56640625,0.0115336917536997,0.00653688071426405,0.0144215796193713,0.00843263801725713,-2.00658988209661e-05,-4.46504307159302e-05,-0.000207695750300226
7,"regime_heavy_tail",1,"Rolling dependence",0.00655449219024166,0.0144648868633014,0.00840121590384361,0.565104166666667,0.0113251562587553,0.00653688071426405,0.0144215796193713,0.00843263801725713,1.76114759776105e-05,4.33072439301237e-05,-3.14221134135161e-05
7,"regime_heavy_tail",1,"Independent marginals",0.00655908506198232,0.0145566259218432,0.00826804699003514,0.563802083333333,0.0111933670682229,0.00653688071426405,0.0144215796193713,0.00843263801725713,2.2204347718267e-05,0.000135046302471893,-0.000164591027221985
7,"regime_heavy_tail",1,"Equal weights",0.00645215975066643,0.0142761848994197,0.0079702742048857,0.624348958333333,0.0137964887375175,0.00653688071426405,0.0144215796193713,0.00843263801725713,-8.47209635976157e-05,-0.000145394719951605,-0.000462363812371426
7,"regime_heavy_tail",1,"ARIMA independent",0.00649569591397047,0.0145439778641467,0.00862405955962176,0.645182291666667,0.0156386753761211,0.00653688071426405,0.0144215796193713,0.00843263801725713,-4.11848002935741e-05,0.000122398244775345,0.000191421542364628
7,"regime_heavy_tail",1,"Bootstrap independent",0.00660167797888414,0.0145310338246898,0.00823005397800458,0.5703125,0.0113231181936395,0.00653688071426405,0.0144215796193713,0.00843263801725713,6.47972646200864e-05,0.000109454205318467,-0.00020258403925255
7,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00657962680714687,0.014383799658064,0.0082369848610005,0.543619791666667,0.0106966135544287,0.00653688071426405,0.0144215796193713,0.00843263801725713,4.27460928828236e-05,-3.77799613073462e-05,-0.000195653156256623
7,"regime_heavy_tail",3,"No tail copula",0.0042573661968687,0.00984434675834082,0.00709664333571125,0.899088541666667,0.0224567507233027,0.00419077259207593,0.00955614517534326,0.00613760022122918,6.65936047927682e-05,0.00028820158299756,0.000959043114482065
7,"regime_heavy_tail",3,"Static dependence",0.00419960099463059,0.00960202692730162,0.00657421146714976,0.901692708333333,0.0222081400058627,0.00419077259207593,0.00955614517534326,0.00613760022122918,8.8284025546604e-06,4.58817519583612e-05,0.000436611245920577
7,"regime_heavy_tail",3,"Rolling dependence",0.00419120691606075,0.00957924798405077,0.00635166516987846,0.895182291666667,0.0213610937765083,0.00419077259207593,0.00955614517534326,0.00613760022122918,4.34323984823022e-07,2.31028087075077e-05,0.000214064948649276
7,"regime_heavy_tail",3,"Independent marginals",0.00424757309502222,0.0101856488324918,0.0114335466496045,0.906901041666667,0.023436351467731,0.00419077259207593,0.00955614517534326,0.00613760022122918,5.68005029462837e-05,0.000629503657148488,0.00529594642837531
7,"regime_heavy_tail",3,"Equal weights",0.00446329532916961,0.0102374230767434,0.00823667969747992,0.932942708333333,0.0300935225076095,0.00419077259207593,0.00955614517534326,0.00613760022122918,0.000272522737093683,0.000681277901400129,0.00209907947625074
7,"regime_heavy_tail",3,"ARIMA independent",0.00495302836270685,0.0115845867717125,0.0188270008913324,0.945963541666667,0.0329370519424503,0.00419077259207593,0.00955614517534326,0.00613760022122918,0.000762255770630917,0.00202844159636924,0.0126894006701032
7,"regime_heavy_tail",3,"Bootstrap independent",0.0042948090241074,0.0104550062626398,0.0121721988244641,0.905598958333333,0.0263272530794071,0.00419077259207593,0.00955614517534326,0.00613760022122918,0.00010403643203147,0.00089886108729652,0.00603459860323492
7,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00435164867695147,0.0101342403006767,0.00765315399210299,0.893229166666667,0.0273002916324653,0.00419077259207593,0.00955614517534326,0.00613760022122918,0.000160876084875542,0.000578095125333475,0.00151555377087381
7,"regime_heavy_tail",6,"No tail copula",0.00753744720717268,0.0170854821442822,0.0105653926860598,0.83984375,0.0323118955068677,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000125017973236342,0.000277691997368799,0.000321392441919409
7,"regime_heavy_tail",6,"Static dependence",0.00757255320229624,0.0171394995974769,0.0104999838421559,0.850260416666667,0.0332045049134366,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000160123968359893,0.000331709450563492,0.000255983598015591
7,"regime_heavy_tail",6,"Rolling dependence",0.0075112947852983,0.016996279758925,0.0101041453874937,0.828776041666667,0.0306737523920819,0.00741242923393634,0.0168077901469134,0.0102440002441403,9.8865551361957e-05,0.000188489612011612,-0.000139854856646684
7,"regime_heavy_tail",6,"Independent marginals",0.00752393638465691,0.0174692802448664,0.0160861272336401,0.852864583333333,0.0333154544672672,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000111507150720568,0.000661490097952966,0.00584212698949976
7,"regime_heavy_tail",6,"Equal weights",0.00754535956602793,0.0171127968618097,0.0109101413313911,0.877604166666667,0.0382204919618645,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000132930332091584,0.000305006714896305,0.000666141087250723
7,"regime_heavy_tail",6,"ARIMA independent",0.00754500267318205,0.0174405040719106,0.0165136469445176,0.854817708333333,0.0350514514098113,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000132573439245707,0.000632713924997218,0.0062696467003772
7,"regime_heavy_tail",6,"Bootstrap independent",0.00764644844692002,0.0174775334015399,0.0134059731834372,0.747395833333333,0.0254293555264706,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000234019212983674,0.000669743254626522,0.00316197293929687
7,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00755645314598768,0.0169748951281593,0.0099456430883718,0.754557291666667,0.0254388769603443,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000144023912051341,0.000167104981245912,-0.000298357155768553
7,"static_gaussian",1,"No tail copula",0.00314580606637706,0.00723369327293839,0.00394167384813216,0.757161458333333,0.0130415471213093,0.0031626349572179,0.00726419790650005,0.00394718297465265,-1.68288908408355e-05,-3.05046335616569e-05,-5.50912652049537e-06
7,"static_gaussian",1,"Static dependence",0.00314397110764028,0.00723944294893451,0.00404025063277935,0.7734375,0.0137017121974075,0.0031626349572179,0.00726419790650005,0.00394718297465265,-1.86638495776156e-05,-2.475495756554e-05,9.30676581266977e-05
7,"static_gaussian",1,"Rolling dependence",0.00313132369466389,0.0072082531115905,0.00409539131368732,0.789713541666667,0.0137631315307744,0.0031626349572179,0.00726419790650005,0.00394718297465265,-3.13112625540089e-05,-5.5944794909551e-05,0.000148208339034674
7,"static_gaussian",1,"Independent marginals",0.0031378781627314,0.00729687289446701,0.00483078346715801,0.77734375,0.0136188288363178,0.0031626349572179,0.00726419790650005,0.00394718297465265,-2.47567944865008e-05,3.2674987966959e-05,0.000883600492505361
7,"static_gaussian",1,"Equal weights",0.00302633890728427,0.00696090702261662,0.00387910440035092,0.798828125,0.0136901670463171,0.0031626349572179,0.00726419790650005,0.00394718297465265,-0.000136296049933634,-0.000303290883883431,-6.80785743017286e-05
7,"static_gaussian",1,"ARIMA independent",0.00288385432386304,0.00678082789056545,0.00450438362218154,0.805338541666667,0.0130074922600714,0.0031626349572179,0.00726419790650005,0.00394718297465265,-0.000278780633354857,-0.000483370015934603,0.000557200647528888
7,"static_gaussian",1,"Bootstrap independent",0.00284818417813389,0.00669350862969794,0.00471947852904435,0.830729166666667,0.0133342889898907,0.0031626349572179,0.00726419790650005,0.00394718297465265,-0.000314450779084009,-0.00057068927680211,0.000772295554391698
7,"static_gaussian",1,"Gaussian copula bootstrap",0.00287309392883627,0.00665206197884048,0.00384692496614061,0.817708333333333,0.0132979348465404,0.0031626349572179,0.00726419790650005,0.00394718297465265,-0.000289541028381631,-0.000612135927659566,-0.000100258008512045
7,"static_gaussian",3,"No tail copula",0.00516118916878888,0.0118282305487931,0.00676355637291202,0.684244791666667,0.0180780696497677,0.00514176226967609,0.0118392502493981,0.00677163245491627,1.94268991127915e-05,-1.10197006050177e-05,-8.0760820042533e-06
7,"static_gaussian",3,"Static dependence",0.00517166948352268,0.0118668229908677,0.00672379553416075,0.692057291666667,0.0186167148425675,0.00514176226967609,0.0118392502493981,0.00677163245491627,2.99072138465889e-05,2.75727414695733e-05,-4.7836920755516e-05
7,"static_gaussian",3,"Rolling dependence",0.00514620479982087,0.0118836893314632,0.00672302810181649,0.657552083333333,0.0170981458916156,0.00514176226967609,0.0118392502493981,0.00677163245491627,4.44253014478344e-06,4.44390820650876e-05,-4.86043530997767e-05
7,"static_gaussian",3,"Independent marginals",0.00523880859503686,0.0120778836959508,0.00729395089122292,0.66796875,0.0175083923848261,0.00514176226967609,0.0118392502493981,0.00677163245491627,9.70463253607739e-05,0.000238633446552739,0.000522318436306645
7,"static_gaussian",3,"Equal weights",0.00491931998607703,0.0113595767799633,0.00666171155989802,0.741536458333333,0.0198341188251666,0.00514176226967609,0.0118392502493981,0.00677163245491627,-0.000222442283599059,-0.000479673469434809,-0.000109920895018252
7,"static_gaussian",3,"ARIMA independent",0.00493392228020686,0.0115636968697114,0.00789790619821389,0.776041666666667,0.0215419812545128,0.00514176226967609,0.0118392502493981,0.00677163245491627,-0.000207839989469224,-0.000275553379686714,0.00112627374329762
7,"static_gaussian",3,"Bootstrap independent",0.00486394125240482,0.0113458983066416,0.00791056404599645,0.8046875,0.0218148985128884,0.00514176226967609,0.0118392502493981,0.00677163245491627,-0.000277821017271265,-0.000493351942756461,0.00113893159108018
7,"static_gaussian",3,"Gaussian copula bootstrap",0.00485111664768811,0.0111628035321051,0.00673593861344398,0.802083333333333,0.0217400130802812,0.00514176226967609,0.0118392502493981,0.00677163245491627,-0.000290645621987974,-0.000676446717293019,-3.56938414722919e-05
7,"static_gaussian",6,"No tail copula",0.00692992450998645,0.0161209490373074,0.00990159563268656,0.886067708333333,0.0387640417294174,0.00695812101403751,0.0161428185453445,0.00976638041679802,-2.81965040510659e-05,-2.18695080371305e-05,0.000135215215888546
7,"static_gaussian",6,"Static dependence",0.0069757855601004,0.0161714473228041,0.00979181565482943,0.911458333333333,0.0413849468221496,0.00695812101403751,0.0161428185453445,0.00976638041679802,1.76645460628856e-05,2.8628777459544e-05,2.54352380314096e-05
7,"static_gaussian",6,"Rolling dependence",0.00692847245170131,0.0160673826579107,0.00975451288804228,0.8828125,0.0388133651417945,0.00695812101403751,0.0161428185453445,0.00976638041679802,-2.96485623362047e-05,-7.54358874338057e-05,-1.18675287557359e-05
7,"static_gaussian",6,"Independent marginals",0.00698355918292992,0.0164679900259631,0.0146450257503891,0.90625,0.0406310853947218,0.00695812101403751,0.0161428185453445,0.00976638041679802,2.54381688924079e-05,0.000325171480618572,0.00487864533359105
7,"static_gaussian",6,"Equal weights",0.00711361318292061,0.0164242967406012,0.00984553591164392,0.899088541666667,0.0408507217803744,0.00695812101403751,0.0161428185453445,0.00976638041679802,0.000155492168883101,0.000281478195256653,7.91554948459013e-05
7,"static_gaussian",6,"ARIMA independent",0.00689963110932797,0.0162561245859457,0.0128452764511769,0.876302083333333,0.0377134649581922,0.00695812101403751,0.0161428185453445,0.00976638041679802,-5.84899047095409e-05,0.000113306040601231,0.00307889603437885
7,"static_gaussian",6,"Bootstrap independent",0.00696128678526597,0.0163156371423839,0.0128114618456459,0.872395833333333,0.03803116934333,0.00695812101403751,0.0161428185453445,0.00976638041679802,3.16577122846246e-06,0.000172818597039395,0.00304508142884784
7,"static_gaussian",6,"Gaussian copula bootstrap",0.00703245802201295,0.0162221378091867,0.00959034641009041,0.810546875,0.0345386066204829,0.00695812101403751,0.0161428185453445,0.00976638041679802,7.43370079754387e-05,7.93192638421508e-05,-0.000176034006707603
8,"break_correlation",1,"No tail copula",0.00436580757639331,0.00980018635950405,0.00479344763701342,0.735677083333333,0.01691100990513,0.0043380776377964,0.00978137223892819,0.00464522870490846,2.77299385969031e-05,1.88141205758607e-05,0.000148218932104962
8,"break_correlation",1,"Static dependence",0.00436817768566313,0.00987747126208017,0.0048367334259321,0.727864583333333,0.0166924162655863,0.0043380776377964,0.00978137223892819,0.00464522870490846,3.01000478667235e-05,9.60990231519774e-05,0.000191504721023638
8,"break_correlation",1,"Rolling dependence",0.00439973440418581,0.00986457079790495,0.00460154684298886,0.716796875,0.0165066909084978,0.0043380776377964,0.00978137223892819,0.00464522870490846,6.16567663894087e-05,8.31985589767568e-05,-4.36818619196063e-05
8,"break_correlation",1,"Independent marginals",0.00436900251058317,0.00999021852645797,0.00574172988528042,0.715494791666667,0.0161993966556179,0.0043380776377964,0.00978137223892819,0.00464522870490846,3.09248727867655e-05,0.000208846287529783,0.00109650118037195
8,"break_correlation",1,"Equal weights",0.004296892828695,0.00970602374104022,0.0049733520109039,0.77734375,0.0182173278633613,0.0043380776377964,0.00978137223892819,0.00464522870490846,-4.11848091013984e-05,-7.5348497887975e-05,0.000328123305995437
8,"break_correlation",1,"ARIMA independent",0.00442780972632413,0.0100813982810617,0.0046523429844417,0.632161458333333,0.0134649772406812,0.0043380776377964,0.00978137223892819,0.00464522870490846,8.97320885277237e-05,0.000300026042133462,7.11427953323934e-06
8,"break_correlation",1,"Bootstrap independent",0.00450947498492566,0.0102159673768505,0.00460653513695862,0.576822916666667,0.0125052471555227,0.0043380776377964,0.00978137223892819,0.00464522870490846,0.000171397347129254,0.000434595137922282,-3.86935679498454e-05
8,"break_correlation",1,"Gaussian copula bootstrap",0.00451492419216521,0.0101169908810155,0.0044757646875319,0.542317708333333,0.0117985385667039,0.0043380776377964,0.00978137223892819,0.00464522870490846,0.000176846554368809,0.000335618642087334,-0.000169464017376567
8,"break_correlation",3,"No tail copula",0.0108932380155446,0.023928775008439,0.0110376738664923,0.59375,0.0339225348529152,0.010890054089884,0.0238163085379986,0.00995451415699266,3.18392566061101e-06,0.000112466470440397,0.00108315970949962
8,"break_correlation",3,"Static dependence",0.0110962153411421,0.0243295590800727,0.0110254503842771,0.571614583333333,0.032606816670558,0.010890054089884,0.0238163085379986,0.00995451415699266,0.000206161251258172,0.000513250542074097,0.00107093622728442
8,"break_correlation",3,"Rolling dependence",0.0110443450532408,0.0240770894119862,0.00983569802932304,0.569661458333333,0.0332782314577243,0.010890054089884,0.0238163085379986,0.00995451415699266,0.000154290963356854,0.000260780873987686,-0.000118816127669617
8,"break_correlation",3,"Independent marginals",0.0112071847148167,0.0251043677892823,0.0141876252799617,0.564453125,0.0330780460066464,0.010890054089884,0.0238163085379986,0.00995451415699266,0.000317130624932768,0.00128805925128378,0.004233111122969
8,"break_correlation",3,"Equal weights",0.00905597098489439,0.0200638345137394,0.00926764347655208,0.643880208333333,0.0327827147837782,0.010890054089884,0.0238163085379986,0.00995451415699266,-0.00183408310498958,-0.00375247402425912,-0.000686870680440575
8,"break_correlation",3,"ARIMA independent",0.00814407090811594,0.0184586199869766,0.00851105989989757,0.575520833333333,0.0231068234838412,0.010890054089884,0.0238163085379986,0.00995451415699266,-0.00274598318176803,-0.00535768855102198,-0.00144345425709509
8,"break_correlation",3,"Bootstrap independent",0.0080675635714966,0.018205695331866,0.00826510192073855,0.537760416666667,0.0203456007012187,0.010890054089884,0.0238163085379986,0.00995451415699266,-0.00282249051838737,-0.00561061320613256,-0.00168941223625411
8,"break_correlation",3,"Gaussian copula bootstrap",0.00802675619221273,0.0178696499583922,0.00817114360104118,0.508463541666667,0.0192003724675088,0.010890054089884,0.0238163085379986,0.00995451415699266,-0.00286329789767124,-0.00594665857960633,-0.00178337055595148
8,"break_correlation",6,"No tail copula",0.0113027728736285,0.0253493235197821,0.0107056664722419,0.5859375,0.0323197310108118,0.0113351550632713,0.0254517461165681,0.0105496940351868,-3.23821896428388e-05,-0.000102422596785976,0.000155972437055106
8,"break_correlation",6,"Static dependence",0.0114632822091823,0.0256664176524233,0.0105324097489482,0.567057291666667,0.0308626872204883,0.0113351550632713,0.0254517461165681,0.0105496940351868,0.000128127145910911,0.000214671535855211,-1.72842862386311e-05
8,"break_correlation",6,"Rolling dependence",0.0114562331617901,0.0257841237595261,0.010576443583689,0.585286458333333,0.0324965607699536,0.0113351550632713,0.0254517461165681,0.0105496940351868,0.000121078098518723,0.000332377642958001,2.67495485022518e-05
8,"break_correlation",6,"Independent marginals",0.0114665494023819,0.0258379911877624,0.0111749612898544,0.583984375,0.0325426709808175,0.0113351550632713,0.0254517461165681,0.0105496940351868,0.000131394339110573,0.00038624507119429,0.000625267254667569
8,"break_correlation",6,"Equal weights",0.0113771151364023,0.0255796369246231,0.0105844434617239,0.567057291666667,0.0315042402677011,0.0113351550632713,0.0254517461165681,0.0105496940351868,4.1960073130981e-05,0.000127890808055031,3.47494265371551e-05
8,"break_correlation",6,"ARIMA independent",0.0109592301938551,0.024875860491949,0.0105620810152496,0.557291666666667,0.0295323864172634,0.0113351550632713,0.0254517461165681,0.0105496940351868,-0.000375924869416263,-0.000575885624619073,1.23869800628153e-05
8,"break_correlation",6,"Bootstrap independent",0.0112436867436132,0.0252953173702853,0.0105464417168785,0.489583333333333,0.0264703227717519,0.0113351550632713,0.0254517461165681,0.0105496940351868,-9.14683196581584e-05,-0.000156428746282723,-3.25231830827603e-06
8,"break_correlation",6,"Gaussian copula bootstrap",0.0111707279595116,0.024980386701967,0.0105425881314084,0.48828125,0.0265156530448492,0.0113351550632713,0.0254517461165681,0.0105496940351868,-0.000164427103759704,-0.000471359414601066,-7.10590377839444e-06
8,"independent_series",1,"No tail copula",0.00315187923408159,0.00751989150095402,0.00583063089755013,0.800130208333333,0.0138868676720656,0.00316797938319721,0.00755823188012836,0.00583275217474123,-1.61001491156233e-05,-3.83403791743391e-05,-2.12127719109636e-06
8,"independent_series",1,"Static dependence",0.0031702436462933,0.00755075374114514,0.00584102428890978,0.81640625,0.0146856507127441,0.00316797938319721,0.00755823188012836,0.00583275217474123,2.26426309608667e-06,-7.47813898322423e-06,8.27211416855062e-06
8,"independent_series",1,"Rolling dependence",0.00314786539177064,0.00752853219274789,0.00582569972701655,0.801432291666667,0.0138134949647584,0.00316797938319721,0.00755823188012836,0.00583275217474123,-2.01139914265736e-05,-2.96996873804705e-05,-7.0524477246833e-06
8,"independent_series",1,"Independent marginals",0.00317264976835924,0.00755733467735233,0.00586029792275767,0.809895833333333,0.0145672737974609,0.00316797938319721,0.00755823188012836,0.00583275217474123,4.67038516202166e-06,-8.97202776029178e-07,2.75457480164373e-05
8,"independent_series",1,"Equal weights",0.00315157999898278,0.0074995306767285,0.00587476248244311,0.828776041666667,0.0153923139337765,0.00316797938319721,0.00755823188012836,0.00583275217474123,-1.63993842144314e-05,-5.87012033998616e-05,4.20103077018764e-05
8,"independent_series",1,"ARIMA independent",0.00311205138515899,0.007424169108662,0.00582081900680028,0.814453125,0.0140761296201893,0.00316797938319721,0.00755823188012836,0.00583275217474123,-5.59279980382262e-05,-0.000134062771466359,-1.19331679409446e-05
8,"independent_series",1,"Bootstrap independent",0.00310182045904158,0.00741057319372015,0.0058381043568439,0.813151041666667,0.0140665847848237,0.00316797938319721,0.00755823188012836,0.00583275217474123,-6.61589241556398e-05,-0.000147658686408213,5.35218210266902e-06
8,"independent_series",1,"Gaussian copula bootstrap",0.00309288937772684,0.00738384548382817,0.00582103529577523,0.806640625,0.0139177164745689,0.00316797938319721,0.00755823188012836,0.00583275217474123,-7.50900054703723e-05,-0.000174386396300194,-1.17168789659991e-05
8,"independent_series",3,"No tail copula",0.00780728889298659,0.0191713698524482,0.0167558696969024,0.686197916666667,0.0280010376751504,0.00795548378260998,0.019760324964491,0.0170381450259262,-0.000148194889623391,-0.000588955112042756,-0.000282275329023869
8,"independent_series",3,"Static dependence",0.00802165953722076,0.0200024401286779,0.016795757184299,0.693359375,0.0276483576065957,0.00795548378260998,0.019760324964491,0.0170381450259262,6.61757546107766e-05,0.000242115164186932,-0.000242387841627209
8,"independent_series",3,"Rolling dependence",0.00785829265353438,0.019520591084147,0.016709800348989,0.74609375,0.0300534167715238,0.00795548378260998,0.019760324964491,0.0170381450259262,-9.71911290755991e-05,-0.000239733880344019,-0.000328344676937192
8,"independent_series",3,"Independent marginals",0.00784527305931667,0.0193570559018661,0.0169786232442223,0.725911458333333,0.0290220584213151,0.00795548378260998,0.019760324964491,0.0170381450259262,-0.00011021072329331,-0.000403269062624834,-5.9521781703889e-05
8,"independent_series",3,"Equal weights",0.00607546824643582,0.0145084445006888,0.0110946294981018,0.805338541666667,0.028538083273809,0.00795548378260998,0.019760324964491,0.0170381450259262,-0.00188001553617416,-0.00525188046380215,-0.0059435155278244
8,"independent_series",3,"ARIMA independent",0.00558482628005219,0.0132620932120761,0.010061182330708,0.822916666666667,0.0262902614625727,0.00795548378260998,0.019760324964491,0.0170381450259262,-0.0023706575025578,-0.00649823175241487,-0.00697696269521822
8,"independent_series",3,"Bootstrap independent",0.0055686021998014,0.0131711257798894,0.0100477973125214,0.805989583333333,0.0254509296843083,0.00795548378260998,0.019760324964491,0.0170381450259262,-0.00238688158280858,-0.0065891991846016,-0.00699034771340484
8,"independent_series",3,"Gaussian copula bootstrap",0.00557180257266973,0.0131851537940993,0.010164538475637,0.826171875,0.0266755219967037,0.00795548378260998,0.019760324964491,0.0170381450259262,-0.00238368120994025,-0.00657517117039171,-0.00687360655028924
8,"independent_series",6,"No tail copula",0.00846273534429029,0.0198711911138954,0.0162281671673995,0.736328125,0.0345577721308869,0.00846865618640329,0.0199348504567299,0.0162565134625276,-5.92084211299519e-06,-6.36593428344941e-05,-2.83462951280976e-05
8,"independent_series",6,"Static dependence",0.00845837666463731,0.0199174662145804,0.0160564005895584,0.759114583333333,0.0356103038589828,0.00846865618640329,0.0199348504567299,0.0162565134625276,-1.02795217659726e-05,-1.73842421495492e-05,-0.000200112872969185
8,"independent_series",6,"Rolling dependence",0.00850444731749803,0.0199447983414517,0.0161022554155836,0.723307291666667,0.0337370248253027,0.00846865618640329,0.0199348504567299,0.0162565134625276,3.57911310947465e-05,9.94788472172964e-06,-0.00015425804694397
8,"independent_series",6,"Independent marginals",0.00850849216020567,0.0198909303141323,0.0158301301195014,0.745442708333333,0.0351285327709035,0.00846865618640329,0.0199348504567299,0.0162565134625276,3.9835973802381e-05,-4.39201425976483e-05,-0.000426383343026127
8,"independent_series",6,"Equal weights",0.00840441718144675,0.0199524718184215,0.0161324589375471,0.772135416666667,0.0368306622680733,0.00846865618640329,0.0199348504567299,0.0162565134625276,-6.42390049565376e-05,1.76213616915576e-05,-0.000124054524980457
8,"independent_series",6,"ARIMA independent",0.00811771844380958,0.0192245721925851,0.0154679556574867,0.764322916666667,0.0349218872349036,0.00846865618640329,0.0199348504567299,0.0162565134625276,-0.000350937742593703,-0.000710278264144781,-0.000788557805040909
8,"independent_series",6,"Bootstrap independent",0.00830902488214444,0.0194004262446355,0.0157339071306044,0.722005208333333,0.0318255947861762,0.00846865618640329,0.0199348504567299,0.0162565134625276,-0.000159631304258844,-0.000534424212094434,-0.000522606331923203
8,"independent_series",6,"Gaussian copula bootstrap",0.00833982205630514,0.0195087970487272,0.016015843435558,0.716796875,0.0311290654506504,0.00846865618640329,0.0199348504567299,0.0162565134625276,-0.000128834130098145,-0.000426053408002676,-0.000240670026969519
8,"regime_heavy_tail",1,"No tail copula",0.00612066454506986,0.0136912496574088,0.00683053396180496,0.544921875,0.0109833594241732,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000217722812666527,-0.000546170495754667,-0.00015542504643092
8,"regime_heavy_tail",1,"Static dependence",0.00622712176874948,0.0140061200517734,0.00703766629221159,0.514322916666667,0.010562867427624,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000111265588986905,-0.000231300101390053,5.17072839757117e-05
8,"regime_heavy_tail",1,"Rolling dependence",0.0062147930125537,0.0140072847963293,0.00691791200534201,0.543619791666667,0.0110793207937117,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.00012359434518269,-0.000230135356834166,-6.8047002893876e-05
8,"regime_heavy_tail",1,"Independent marginals",0.00618631035894284,0.0139102363307293,0.00754351787280066,0.534505208333333,0.0108418951248466,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000152076998793542,-0.000327183822434169,0.000557558864564777
8,"regime_heavy_tail",1,"Equal weights",0.00557341770031968,0.0123751882774708,0.00653390861645758,0.626302083333333,0.0129375848246611,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000764969657416708,-0.00186223187569266,-0.000452050391778301
8,"regime_heavy_tail",1,"ARIMA independent",0.00557107168902345,0.0125793148629364,0.00749565553017358,0.659505208333333,0.0149593319195883,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000767315668712941,-0.00165810529022708,0.000509696521937695
8,"regime_heavy_tail",1,"Bootstrap independent",0.00571842170420691,0.0125561440590239,0.00693218149717655,0.504557291666667,0.00815063521734271,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000619965653529477,-0.00168127609413955,-5.37775110593334e-05
8,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00572775790986507,0.0125318168146394,0.00705798691681745,0.505208333333333,0.00839919413618245,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000610629447871312,-0.00170560333852409,7.20279085815621e-05
8,"regime_heavy_tail",3,"No tail copula",0.0041087619835725,0.00947419945670674,0.00640136777540095,0.826171875,0.0181746632260264,0.00419236265480467,0.00968103238669469,0.00645269617409108,-8.3600671232178e-05,-0.000206832929987945,-5.13283986901284e-05
8,"regime_heavy_tail",3,"Static dependence",0.00412767713594215,0.00950088892561965,0.00640450219757709,0.83984375,0.0187439235825774,0.00419236265480467,0.00968103238669469,0.00645269617409108,-6.4685518862519e-05,-0.000180143461075031,-4.81939765139914e-05
8,"regime_heavy_tail",3,"Rolling dependence",0.00408166421843355,0.00941287669415592,0.00638148803548916,0.841145833333333,0.0188704088711421,0.00419236265480467,0.00968103238669469,0.00645269617409108,-0.000110698436371129,-0.000268155692538768,-7.12081386019196e-05
8,"regime_heavy_tail",3,"Independent marginals",0.00418143186027223,0.00995361984980421,0.00927259880619945,0.833333333333333,0.0189137976272751,0.00419236265480467,0.00968103238669469,0.00645269617409108,-1.09307945324408e-05,0.000272587463109526,0.00281990263210837
8,"regime_heavy_tail",3,"Equal weights",0.00431892788566035,0.00991746527142604,0.00692092958196945,0.853515625,0.0221165155721278,0.00419236265480467,0.00968103238669469,0.00645269617409108,0.000126565230855676,0.000236432884731358,0.000468233407878366
8,"regime_heavy_tail",3,"ARIMA independent",0.00464086196572849,0.0109654810131802,0.0154672134901189,0.91796875,0.027148365842976,0.00419236265480467,0.00968103238669469,0.00645269617409108,0.000448499310923816,0.00128444862648555,0.00901451731602782
8,"regime_heavy_tail",3,"Bootstrap independent",0.00402609632277242,0.0096225872312924,0.00969496022906882,0.875,0.0258165050845174,0.00419236265480467,0.00968103238669469,0.00645269617409108,-0.000166266332032253,-5.84451554022872e-05,0.00324226405497774
8,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00415403413767317,0.00958484033169005,0.00705760960845258,0.854166666666667,0.0246525777673462,0.00419236265480467,0.00968103238669469,0.00645269617409108,-3.83285171315041e-05,-9.61920550046364e-05,0.0006049134343615
8,"regime_heavy_tail",6,"No tail copula",0.0071570270822799,0.0161420759319806,0.0101563376519705,0.765625,0.0278586018775594,0.00713227938348238,0.0160915583280336,0.00999824773634577,2.47476987975254e-05,5.05176039469514e-05,0.000158089915624746
8,"regime_heavy_tail",6,"Static dependence",0.00705280147565753,0.0159754323118298,0.00987451985681463,0.768880208333333,0.0268527423763828,0.00713227938348238,0.0160915583280336,0.00999824773634577,-7.94779078248471e-05,-0.000116126016203821,-0.000123727879531145
8,"regime_heavy_tail",6,"Rolling dependence",0.00717704675729853,0.0161855145247264,0.00996285933880415,0.755208333333333,0.0271533901769661,0.00713227938348238,0.0160915583280336,0.00999824773634577,4.47673738161545e-05,9.39561966928175e-05,-3.53883975416271e-05
8,"regime_heavy_tail",6,"Independent marginals",0.00723755742884823,0.0165416808779851,0.0145523043147712,0.750651041666667,0.0276439965920218,0.00713227938348238,0.0160915583280336,0.00999824773634577,0.000105278045365849,0.000450122549951453,0.00455405657842541
8,"regime_heavy_tail",6,"Equal weights",0.00714276166326255,0.0160882687193584,0.00976538607555646,0.804036458333333,0.0292977025231345,0.00713227938348238,0.0160915583280336,0.00999824773634577,1.04822797801747e-05,-3.28960867519712e-06,-0.000232861660789316
8,"regime_heavy_tail",6,"ARIMA independent",0.00693213915495101,0.0161490252787467,0.0174629275471945,0.872395833333333,0.036309599679233,0.00713227938348238,0.0160915583280336,0.00999824773634577,-0.000200140228531365,5.74669507130594e-05,0.00746467981084872
8,"regime_heavy_tail",6,"Bootstrap independent",0.00698846285994508,0.0159620612149924,0.0145688270059233,0.811197916666667,0.0294854291171753,0.00713227938348238,0.0160915583280336,0.00999824773634577,-0.000143816523537293,-0.00012949711304118,0.00457057926957751
8,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00698359649354757,0.01569898374077,0.0100505636895208,0.786458333333333,0.0255764308271047,0.00713227938348238,0.0160915583280336,0.00999824773634577,-0.000148682889934809,-0.00039257458726363,5.23159531750205e-05
8,"static_gaussian",1,"No tail copula",0.00275439025786175,0.00641316605008457,0.00407986789473993,0.83203125,0.0136577951573461,0.00273557848645627,0.00638237629548795,0.0040181823205381,1.88117714054756e-05,3.07897545966124e-05,6.16855742018229e-05
8,"static_gaussian",1,"Static dependence",0.00273294358464875,0.00635775364386843,0.00391896088533366,0.837239583333333,0.0133771056306367,0.00273557848645627,0.00638237629548795,0.0040181823205381,-2.63490180752064e-06,-2.46226516195207e-05,-9.92214352044394e-05
8,"static_gaussian",1,"Rolling dependence",0.00272744778422947,0.00634141707222834,0.00395751068232081,0.835286458333333,0.0132494789481396,0.00273557848645627,0.00638237629548795,0.0040181823205381,-8.13070222679914e-06,-4.09592232596132e-05,-6.06716382172889e-05
8,"static_gaussian",1,"Independent marginals",0.0027654870216719,0.00649152770246668,0.00496993780078433,0.83203125,0.0132944577403987,0.00273557848645627,0.00638237629548795,0.0040181823205381,2.99085352156309e-05,0.000109151406978725,0.000951755480246227
8,"static_gaussian",1,"Equal weights",0.00269714412873819,0.00626458355709581,0.00404363343313061,0.867838541666667,0.0144058147418117,0.00273557848645627,0.00638237629548795,0.0040181823205381,-3.84343577180869e-05,-0.000117792738392147,2.54511125925058e-05
8,"static_gaussian",1,"ARIMA independent",0.00264712810290448,0.00622768594709534,0.00435481810289806,0.813802083333333,0.0122892363969756,0.00273557848645627,0.00638237629548795,0.0040181823205381,-8.84503835517909e-05,-0.00015469034839261,0.000336635782359956
8,"static_gaussian",1,"Bootstrap independent",0.0026475622252734,0.00620781440474289,0.0044429887186023,0.833984375,0.0129838115092326,0.00273557848645627,0.00638237629548795,0.0040181823205381,-8.80162611828733e-05,-0.000174561890745059,0.000424806398064194
8,"static_gaussian",1,"Gaussian copula bootstrap",0.00264392711328423,0.00614489709018717,0.00380132496695709,0.833333333333333,0.0128125694215801,0.00273557848645627,0.00638237629548795,0.0040181823205381,-9.165137317204e-05,-0.000237479205300785,-0.000216857353581018
8,"static_gaussian",3,"No tail copula",0.00538971016119009,0.0127277592284099,0.00787083803440619,0.749348958333333,0.0224660242180521,0.00540281134034587,0.0127259417802423,0.00774770131630229,-1.3101179155782e-05,1.81744816766041e-06,0.000123136718103895
8,"static_gaussian",3,"Static dependence",0.00544131287528238,0.0128572250752202,0.0077667536221887,0.711588541666667,0.0212239525612457,0.00540281134034587,0.0127259417802423,0.00774770131630229,3.85015349365081e-05,0.000131283294977963,1.90523058864042e-05
8,"static_gaussian",3,"Rolling dependence",0.00549678783299383,0.0129621014726907,0.00814532893704881,0.715494791666667,0.0207407161427521,0.00540281134034587,0.0127259417802423,0.00774770131630229,9.3976492647951e-05,0.000236159692448418,0.000397627620746518
8,"static_gaussian",3,"Independent marginals",0.00534181793591008,0.0126391642267499,0.0088618709002182,0.73828125,0.0218590289922242,0.00540281134034587,0.0127259417802423,0.00774770131630229,-6.0993404435797e-05,-8.67775534923784e-05,0.00111416958391591
8,"static_gaussian",3,"Equal weights",0.00489307133731231,0.0113962010957846,0.00707159914937903,0.787109375,0.0218764101627875,0.00540281134034587,0.0127259417802423,0.00774770131630229,-0.000509740003033563,-0.00132974068445767,-0.000676102166923261
8,"static_gaussian",3,"ARIMA independent",0.00472386618184396,0.0111104417678231,0.00755858611248373,0.780598958333333,0.0206945577820605,0.00540281134034587,0.0127259417802423,0.00774770131630229,-0.000678945158501915,-0.00161550001241912,-0.000189115203818568
8,"static_gaussian",3,"Bootstrap independent",0.00479352980615292,0.0112078480658099,0.00755162971161266,0.771484375,0.020223563751753,0.00540281134034587,0.0127259417802423,0.00774770131630229,-0.00060928153419295,-0.00151809371443236,-0.000196071604689631
8,"static_gaussian",3,"Gaussian copula bootstrap",0.00476971879770161,0.0110475022356651,0.00685618336502039,0.8125,0.0220178364151049,0.00540281134034587,0.0127259417802423,0.00774770131630229,-0.000633092542644265,-0.00167843954457719,-0.000891517951281905
8,"static_gaussian",6,"No tail copula",0.00736061138259334,0.0169989585541962,0.00982011562385437,0.740885416666667,0.0285574360582994,0.00726018883145714,0.016817033436547,0.00976124946633384,0.000100422551136198,0.00018192511764922,5.8866157520529e-05
8,"static_gaussian",6,"Static dependence",0.007247411726634,0.0168189412295674,0.00979139175037079,0.741536458333333,0.0285941235417682,0.00726018883145714,0.016817033436547,0.00976124946633384,-1.27771048231418e-05,1.90779302039132e-06,3.0142284036954e-05
8,"static_gaussian",6,"Rolling dependence",0.00712277863766247,0.0165250321910803,0.00974792342103622,0.778645833333333,0.0306612285011203,0.00726018883145714,0.016817033436547,0.00976124946633384,-0.000137410193794669,-0.000292001245466762,-1.33260452976191e-05
8,"static_gaussian",6,"Independent marginals",0.00721944555598423,0.0168647597213185,0.010940214656612,0.763671875,0.0299698219010748,0.00726018883145714,0.016817033436547,0.00976124946633384,-4.07432754729112e-05,4.7726284771489e-05,0.00117896519027821
8,"static_gaussian",6,"Equal weights",0.00748031637297242,0.0172021010932038,0.0101137691836312,0.782552083333333,0.0316378005906846,0.00726018883145714,0.016817033436547,0.00976124946633384,0.000220127541515285,0.000385067656656728,0.000352519717297361
8,"static_gaussian",6,"ARIMA independent",0.00689685022205987,0.0162373644215064,0.0105683712180639,0.784505208333333,0.0295379318306534,0.00726018883145714,0.016817033436547,0.00976124946633384,-0.000363338609397273,-0.000579669015040602,0.000807121751730099
8,"static_gaussian",6,"Bootstrap independent",0.0068753738295277,0.0160068328188896,0.0104745227720801,0.768229166666667,0.0289465844267182,0.00726018883145714,0.016817033436547,0.00976124946633384,-0.000384815001929438,-0.000810200617657467,0.000713273305746276
8,"static_gaussian",6,"Gaussian copula bootstrap",0.00682281734745032,0.0157704343996666,0.00973996046811831,0.755859375,0.0283550552403499,0.00726018883145714,0.016817033436547,0.00976124946633384,-0.000437371484006821,-0.00104659903688039,-2.12889982155323e-05
9,"break_correlation",1,"No tail copula",0.00439725996123518,0.00987750618496019,0.00528697145507491,0.775390625,0.0187670900579155,0.00439595266634581,0.00986200866540316,0.00495966139064175,1.30729488937321e-06,1.54975195570308e-05,0.000327310064433159
9,"break_correlation",1,"Static dependence",0.00438557779324629,0.00989489053157765,0.00543660650710328,0.762369791666667,0.0184396606515457,0.00439595266634581,0.00986200866540316,0.00495966139064175,-1.03748730995229e-05,3.28818661744935e-05,0.000476945116461527
9,"break_correlation",1,"Rolling dependence",0.00443423459790956,0.00991339268174351,0.00470204725646427,0.765625,0.0185266134160997,0.00439595266634581,0.00986200866540316,0.00495966139064175,3.82819315637439e-05,5.13840163403473e-05,-0.000257614134177485
9,"break_correlation",1,"Independent marginals",0.00441003488951036,0.0101313998542963,0.00748938231523386,0.779947916666667,0.0189752533903909,0.00439595266634581,0.00986200866540316,0.00495966139064175,1.40822231645531e-05,0.000269391188893128,0.00252972092459211
9,"break_correlation",1,"Equal weights",0.00464394191628938,0.0103882197094265,0.00519120231899166,0.772135416666667,0.0202773042618704,0.00439595266634581,0.00986200866540316,0.00495966139064175,0.000247989249943568,0.000526211044023327,0.000231540928349905
9,"break_correlation",1,"ARIMA independent",0.00449968215102691,0.0102313824870444,0.00502948060651431,0.623697916666667,0.0138778967635326,0.00439595266634581,0.00986200866540316,0.00495966139064175,0.000103729484681103,0.000369373821641263,6.98192158725608e-05
9,"break_correlation",1,"Bootstrap independent",0.00454970561545054,0.0103034149293849,0.00486323477132594,0.578125,0.0127180599368514,0.00439595266634581,0.00986200866540316,0.00495966139064175,0.000153752949104732,0.000441406263981692,-9.64266193158141e-05
9,"break_correlation",1,"Gaussian copula bootstrap",0.00455942020039915,0.010176263878676,0.00463193894291916,0.58203125,0.0126204154227657,0.00439595266634581,0.00986200866540316,0.00495966139064175,0.000163467534053339,0.000314255213272852,-0.000327722447722591
9,"break_correlation",3,"No tail copula",0.00921150234760667,0.0203001602031924,0.00869510266824126,0.652994791666667,0.0319466447439275,0.00929022818087803,0.0205610297212615,0.00881305785765983,-7.87258332713547e-05,-0.000260869518069081,-0.000117955189418576
9,"break_correlation",3,"Static dependence",0.00952079361442962,0.0211644579080551,0.00955567141316376,0.663411458333333,0.0333189830368956,0.00929022818087803,0.0205610297212615,0.00881305785765983,0.000230565433551594,0.000603428186793573,0.000742613555503925
9,"break_correlation",3,"Rolling dependence",0.00918566307503101,0.0204636538983405,0.0090245903277566,0.645182291666667,0.0308760286523492,0.00929022818087803,0.0205610297212615,0.00881305785765983,-0.000104565105847018,-9.73758229210406e-05,0.000211532470096762
9,"break_correlation",3,"Independent marginals",0.0093042449503685,0.0211989997295063,0.0135917154788977,0.680989583333333,0.0328902787398829,0.00929022818087803,0.0205610297212615,0.00881305785765983,1.401676949047e-05,0.000637970008244802,0.00477865762123791
9,"break_correlation",3,"Equal weights",0.00839872617073602,0.0186384757182083,0.00850066456220178,0.698567708333333,0.0329160792755869,0.00929022818087803,0.0205610297212615,0.00881305785765983,-0.000891502010142006,-0.00192255400305319,-0.000312393295458055
9,"break_correlation",3,"ARIMA independent",0.00776906570279291,0.0175843581079575,0.0092151808179855,0.653645833333333,0.0249046522412779,0.00929022818087803,0.0205610297212615,0.00881305785765983,-0.00152116247808511,-0.002976671613304,0.000402122960325662
9,"break_correlation",3,"Bootstrap independent",0.00786214654264346,0.0176621244636461,0.00893133228037991,0.646484375,0.0270032517049459,0.00929022818087803,0.0205610297212615,0.00881305785765983,-0.00142808163823457,-0.00289890525761542,0.000118274422720074
9,"break_correlation",3,"Gaussian copula bootstrap",0.00787388092842695,0.0174053997356483,0.00782309698009515,0.613932291666667,0.0235377275936692,0.00929022818087803,0.0205610297212615,0.00881305785765983,-0.00141634725245107,-0.00315562998561316,-0.000989960877564686
9,"break_correlation",6,"No tail copula",0.0132565667269551,0.0291720054699372,0.0117887663943657,0.5625,0.0331745335366829,0.0133626795415202,0.0295205799965138,0.0120948934827409,-0.000106112814565155,-0.00034857452657663,-0.000306127088375201
9,"break_correlation",6,"Static dependence",0.0132297731219274,0.0292929312706993,0.012328729930811,0.579427083333333,0.0348987073959759,0.0133626795415202,0.0295205799965138,0.0120948934827409,-0.000132906419592812,-0.000227648725814503,0.000233836448070195
9,"break_correlation",6,"Rolling dependence",0.0134214056802899,0.0296617655031636,0.012229009703684,0.591796875,0.0359418327342784,0.0133626795415202,0.0295205799965138,0.0120948934827409,5.87261387696471e-05,0.000141185506649839,0.000134116220943108
9,"break_correlation",6,"Independent marginals",0.0132651579028628,0.0295546725849747,0.0128142523906048,0.564453125,0.0337819170036363,0.0133626795415202,0.0295205799965138,0.0120948934827409,-9.75216386573767e-05,3.40925884609287e-05,0.00071935890786399
9,"break_correlation",6,"Equal weights",0.0116467119843508,0.0259902452846715,0.0115258867134345,0.626302083333333,0.0359813333544034,0.0133626795415202,0.0295205799965138,0.0120948934827409,-0.00171596755716943,-0.0035303347118423,-0.000569006769306378
9,"break_correlation",6,"ARIMA independent",0.0130838553386692,0.0294405617572886,0.0127519955351405,0.548828125,0.0325634689618661,0.0133626795415202,0.0295205799965138,0.0120948934827409,-0.000278824202850973,-8.00182392251408e-05,0.000657102052399612
9,"break_correlation",6,"Bootstrap independent",0.0116354567617924,0.0261054227649072,0.0111834106937164,0.546223958333333,0.0293491177504149,0.0133626795415202,0.0295205799965138,0.0120948934827409,-0.00172722277972779,-0.00341515723160659,-0.000911482789024406
9,"break_correlation",6,"Gaussian copula bootstrap",0.0115797522474122,0.0257257658961647,0.0114247680105266,0.567708333333333,0.0310536215180362,0.0133626795415202,0.0295205799965138,0.0120948934827409,-0.00178292729410806,-0.00379481410034907,-0.000670125472214242
9,"independent_series",1,"No tail copula",0.00339088440115282,0.00814574424218281,0.00696432670486377,0.802083333333333,0.0150023160547032,0.00344606681202642,0.00827054738380377,0.00697138975731018,-5.51824108735951e-05,-0.000124803141620954,-7.06305244640819e-06
9,"independent_series",1,"Static dependence",0.00338902270596117,0.00814483327309532,0.00684787843783825,0.789713541666667,0.0148395631720655,0.00344606681202642,0.00827054738380377,0.00697138975731018,-5.70441060652477e-05,-0.000125714110708452,-0.000123511319471925
9,"independent_series",1,"Rolling dependence",0.00339949285172276,0.00818371470501321,0.00688662114766519,0.804036458333333,0.0149603649823227,0.00344606681202642,0.00827054738380377,0.00697138975731018,-4.65739603036641e-05,-8.68326787905552e-05,-8.47686096449845e-05
9,"independent_series",1,"Independent marginals",0.00338341727941917,0.00814046027054768,0.00684079612355606,0.781901041666667,0.0143609225814094,0.00344606681202642,0.00827054738380377,0.00697138975731018,-6.26495326072492e-05,-0.000130087113256086,-0.000130593633754118
9,"independent_series",1,"Equal weights",0.00334739436355887,0.00803183622236161,0.00693246629441953,0.83203125,0.0161309787267802,0.00344606681202642,0.00827054738380377,0.00697138975731018,-9.86724484675506e-05,-0.000238711161442163,-3.89234628906483e-05
9,"independent_series",1,"ARIMA independent",0.00330429019787688,0.00793791409296153,0.00693986487590807,0.83203125,0.0156040267728571,0.00344606681202642,0.00827054738380377,0.00697138975731018,-0.000141776614149539,-0.000332633290842238,-3.15248814021082e-05
9,"independent_series",1,"Bootstrap independent",0.00328159622737187,0.00789956353481535,0.00680082566018469,0.771484375,0.0135526457626468,0.00344606681202642,0.00827054738380377,0.00697138975731018,-0.000164470584654551,-0.000370983848988421,-0.000170564097125486
9,"independent_series",1,"Gaussian copula bootstrap",0.0032982789106931,0.00794379197398927,0.00684149287365556,0.774739583333333,0.0141343088218825,0.00344606681202642,0.00827054738380377,0.00697138975731018,-0.000147787901333324,-0.000326755409814496,-0.000129896883654613
9,"independent_series",3,"No tail copula",0.00565921170460958,0.01340396283108,0.0103490833485588,0.822916666666667,0.0278544226938203,0.00567166062952899,0.0134002358842578,0.0102144177518408,-1.24489249194145e-05,3.72694682220821e-06,0.00013466559671802
9,"independent_series",3,"Static dependence",0.0056629259734367,0.0133524373284589,0.01045935251274,0.84765625,0.0289639863796513,0.00567166062952899,0.0134002358842578,0.0102144177518408,-8.7346560922897e-06,-4.77985557988878e-05,0.000244934760899228
9,"independent_series",3,"Rolling dependence",0.0056425742445564,0.0133212452974652,0.0102285059399253,0.829427083333333,0.0275315080342139,0.00567166062952899,0.0134002358842578,0.0102144177518408,-2.90863849725922e-05,-7.89905867926051e-05,1.4088188084526e-05
9,"independent_series",3,"Independent marginals",0.00569111109853428,0.0133942751992885,0.0104319449364904,0.821614583333333,0.0275231516635045,0.00567166062952899,0.0134002358842578,0.0102144177518408,1.94504690052824e-05,-5.96068496935311e-06,0.000217527184649648
9,"independent_series",3,"Equal weights",0.00570853291505814,0.0134835155682854,0.0103622567097712,0.84375,0.0286806847848374,0.00567166062952899,0.0134002358842578,0.0102144177518408,3.68722855291492e-05,8.32796840276092e-05,0.000147838957930408
9,"independent_series",3,"ARIMA independent",0.00561383302667817,0.0133612311111808,0.0102348186160528,0.810546875,0.0261790507911206,0.00567166062952899,0.0134002358842578,0.0102144177518408,-5.78276028508238e-05,-3.90047730770109e-05,2.04008642119818e-05
9,"independent_series",3,"Bootstrap independent",0.00548703648867889,0.0130181705100199,0.0100511088090599,0.811848958333333,0.0252033139448392,0.00567166062952899,0.0134002358842578,0.0102144177518408,-0.000184624140850102,-0.000382065374237897,-0.000163308942780861
9,"independent_series",3,"Gaussian copula bootstrap",0.00546355235030034,0.0129781456660817,0.0101256287369956,0.828776041666667,0.0261356922632955,0.00567166062952899,0.0134002358842578,0.0102144177518408,-0.000208108279228653,-0.000422090218176092,-8.87890148451708e-05
9,"independent_series",6,"No tail copula",0.00842870311094546,0.020029661496946,0.0156303914133195,0.807942708333333,0.0393343882823386,0.00839193931052005,0.0199699888810437,0.0154715056405863,3.67638004254104e-05,5.96726159023016e-05,0.000158885772733196
9,"independent_series",6,"Static dependence",0.00841516407177843,0.0200031264328413,0.0152145876551668,0.795572916666667,0.0379650522070636,0.00839193931052005,0.0199699888810437,0.0154715056405863,2.3224761258385e-05,3.31375517976587e-05,-0.00025691798541949
9,"independent_series",6,"Rolling dependence",0.00852310202280633,0.0202150143671575,0.015474145586544,0.811197916666667,0.0401354386808884,0.00839193931052005,0.0199699888810437,0.0154715056405863,0.000131162712286276,0.000245025486113853,2.6399459577206e-06
9,"independent_series",6,"Independent marginals",0.00837059576916865,0.0198942119657556,0.0150995983598894,0.804036458333333,0.0387529255735932,0.00839193931052005,0.0199699888810437,0.0154715056405863,-2.1343541351403e-05,-7.57769152880255e-05,-0.000371907280696925
9,"independent_series",6,"Equal weights",0.00830853455553849,0.01968962270199,0.0158447045267595,0.84375,0.0413293147715329,0.00839193931052005,0.0199699888810437,0.0154715056405863,-8.34047549815552e-05,-0.00028036617905362,0.000373198886173194
9,"independent_series",6,"ARIMA independent",0.00850237264073399,0.0201094689750049,0.0150776434373005,0.764973958333333,0.0368442415370771,0.00839193931052005,0.0199699888810437,0.0154715056405863,0.000110433330213943,0.000139480093961201,-0.000393862203285748
9,"independent_series",6,"Bootstrap independent",0.00811623794905595,0.0192260246616635,0.014977866709819,0.804036458333333,0.0375810318859924,0.00839193931052005,0.0199699888810437,0.0154715056405863,-0.000275701361464105,-0.000743964219380121,-0.000493638930767325
9,"independent_series",6,"Gaussian copula bootstrap",0.0081515229663372,0.0193622172638241,0.0151624760594211,0.7890625,0.0369534516259035,0.00839193931052005,0.0199699888810437,0.0154715056405863,-0.000240416344182853,-0.000607771617219564,-0.000309029581165202
9,"regime_heavy_tail",1,"No tail copula",0.00204673292469083,0.00472766556623888,0.00356974897960253,0.8046875,0.00744165707275524,0.00206779257224293,0.00477323990221363,0.00356248988373647,-2.10596475521056e-05,-4.55743359747468e-05,7.25909586606109e-06
9,"regime_heavy_tail",1,"Static dependence",0.00204393623934568,0.00470031215506127,0.00355231814686314,0.797526041666667,0.00746209371464564,0.00206779257224293,0.00477323990221363,0.00356248988373647,-2.38563328972515e-05,-7.29277471523595e-05,-1.01717368733356e-05
9,"regime_heavy_tail",1,"Rolling dependence",0.00204869699699155,0.00473208600615578,0.00363856535263675,0.7890625,0.00721178059374493,0.00206779257224293,0.00477323990221363,0.00356248988373647,-1.90955752513802e-05,-4.11538960578507e-05,7.60754689002781e-05
9,"regime_heavy_tail",1,"Independent marginals",0.00205443357048881,0.00477219203441465,0.00402339317572206,0.80078125,0.00755825476352897,0.00206779257224293,0.00477323990221363,0.00356248988373647,-1.33590017541217e-05,-1.04786779897472e-06,0.000460903291985588
9,"regime_heavy_tail",1,"Equal weights",0.00210009982368807,0.00486296043051668,0.00369782808441325,0.866536458333333,0.00997164279345566,0.00206779257224293,0.00477323990221363,0.00356248988373647,3.23072514451369e-05,8.97205283030503e-05,0.000135338200676773
9,"regime_heavy_tail",1,"ARIMA independent",0.00221891820865782,0.00516973879944133,0.00659444737444746,0.932291666666667,0.0130703588695917,0.00206779257224293,0.00477323990221363,0.00356248988373647,0.000151125636414887,0.000396498897227702,0.00303195749071099
9,"regime_heavy_tail",1,"Bootstrap independent",0.00203788469084906,0.00473913194371253,0.00407450924632937,0.771484375,0.00671334279903633,0.00206779257224293,0.00477323990221363,0.00356248988373647,-2.9907881393878e-05,-3.41079585011008e-05,0.0005120193625929
9,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00203187905530901,0.00471575805688762,0.00369206040948087,0.802083333333333,0.00730137473802729,0.00206779257224293,0.00477323990221363,0.00356248988373647,-3.59135169339256e-05,-5.74818453260052e-05,0.0001295705257444
9,"regime_heavy_tail",3,"No tail copula",0.00504671672326633,0.0115685093804666,0.00851529457628158,0.826171875,0.0237113021413914,0.0050694746843937,0.0115687381488531,0.00869264905856151,-2.27579611273739e-05,-2.28768386506886e-07,-0.000177354482279936
9,"regime_heavy_tail",3,"Static dependence",0.00510048545121935,0.0117291227333614,0.0086817056961805,0.831380208333333,0.0238721286837838,0.0050694746843937,0.0115687381488531,0.00869264905856151,3.10107668256478e-05,0.000160384584508344,-1.094336238101e-05
9,"regime_heavy_tail",3,"Rolling dependence",0.00509377481173683,0.0116387884245463,0.00849084809908721,0.833333333333333,0.0238301496359913,0.0050694746843937,0.0115687381488531,0.00869264905856151,2.43001273431296e-05,7.00502756932394e-05,-0.000201800959474301
9,"regime_heavy_tail",3,"Independent marginals",0.00507731027325724,0.0118438297747478,0.0126585689106771,0.835286458333333,0.0232932941147433,0.0050694746843937,0.0115687381488531,0.00869264905856151,7.8355888635407e-06,0.000275091625894694,0.00396591985211563
9,"regime_heavy_tail",3,"Equal weights",0.00491655330787508,0.0112034881687926,0.0076088985494821,0.848307291666667,0.0215118874586554,0.0050694746843937,0.0115687381488531,0.00869264905856151,-0.00015292137651862,-0.000365249980060512,-0.00108375050907941
9,"regime_heavy_tail",3,"ARIMA independent",0.00477241511093241,0.0110048425419748,0.0100531735800535,0.865885416666667,0.0214569023148304,0.0050694746843937,0.0115687381488531,0.00869264905856151,-0.000297059573461295,-0.000563895606878282,0.00136052452149199
9,"regime_heavy_tail",3,"Bootstrap independent",0.00472466108700259,0.0108872754117001,0.0086708648700079,0.793619791666667,0.0158482168019289,0.0050694746843937,0.0115687381488531,0.00869264905856151,-0.000344813597391114,-0.00068146273715299,-2.17841885536176e-05
9,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00476726701121974,0.0108432910421694,0.00722778250315163,0.806640625,0.0171214430991889,0.0050694746843937,0.0115687381488531,0.00869264905856151,-0.000302207673173959,-0.000725447106683676,-0.00146486655540988
9,"regime_heavy_tail",6,"No tail copula",0.0114973739009453,0.0255565367528788,0.012246316454585,0.666015625,0.0333179399599103,0.0114830625087694,0.0255467550612511,0.0123654207061106,1.43113921758711e-05,9.78169162769299e-06,-0.000119104251525592
9,"regime_heavy_tail",6,"Static dependence",0.0113557427405019,0.0253023365334578,0.0124138194657734,0.685546875,0.0343939902844932,0.0114830625087694,0.0255467550612511,0.0123654207061106,-0.00012731976826752,-0.000244418527793236,4.83987596628065e-05
9,"regime_heavy_tail",6,"Rolling dependence",0.0114319057600365,0.0254488623246157,0.0124103615643183,0.71875,0.0376918035156964,0.0114830625087694,0.0255467550612511,0.0123654207061106,-5.11567487329456e-05,-9.78927366354285e-05,4.49408582076875e-05
9,"regime_heavy_tail",6,"Independent marginals",0.01136907019979,0.0256584863492892,0.0159114596528589,0.677083333333333,0.0337175813795066,0.0114830625087694,0.0255467550612511,0.0123654207061106,-0.0001139923089794,0.000111731288038101,0.00354603894674835
9,"regime_heavy_tail",6,"Equal weights",0.0112387762578891,0.0250732650004045,0.0123637740229492,0.677734375,0.03437025563378,0.0114830625087694,0.0255467550612511,0.0123654207061106,-0.000244286250880341,-0.000473490060846626,-1.64668316142771e-06
9,"regime_heavy_tail",6,"ARIMA independent",0.0106692602783568,0.0243761852204546,0.0170630027466753,0.736328125,0.0373918960456105,0.0114830625087694,0.0255467550612511,0.0123654207061106,-0.00081380223041261,-0.00117056984079646,0.00469758204056471
9,"regime_heavy_tail",6,"Bootstrap independent",0.010822694365459,0.0240900158500148,0.0141263397684151,0.716145833333333,0.0352246765837855,0.0114830625087694,0.0255467550612511,0.0123654207061106,-0.000660368143310447,-0.0014567392112363,0.00176091906230448
9,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0108969473416604,0.0239866474513761,0.0122763097212812,0.658203125,0.0286424460593312,0.0114830625087694,0.0255467550612511,0.0123654207061106,-0.000586115167109026,-0.00156010760987501,-8.91109848293724e-05
9,"static_gaussian",1,"No tail copula",0.00277037744791523,0.00641447038595621,0.00393154669915122,0.732421875,0.0111248897265589,0.00277753041826309,0.00644282039988954,0.00395871982728216,-7.15297034785921e-06,-2.8350013933331e-05,-2.71731281309426e-05
9,"static_gaussian",1,"Static dependence",0.00278031147686604,0.00644332454579922,0.00397216748474983,0.742838541666667,0.0114282082514213,0.00277753041826309,0.00644282039988954,0.00395871982728216,2.78105860295136e-06,5.04145909678566e-07,1.34476574676608e-05
9,"static_gaussian",1,"Rolling dependence",0.00277035993087928,0.00642690258691268,0.00411537661012094,0.73828125,0.0111485761557584,0.00277753041826309,0.00644282039988954,0.00395871982728216,-7.17048738380814e-06,-1.59178129768619e-05,0.000156656782838778
9,"static_gaussian",1,"Independent marginals",0.00275619379033469,0.00642660254842576,0.00426313074675955,0.744791666666667,0.0113890393280043,0.00277753041826309,0.00644282039988954,0.00395871982728216,-2.1336627928401e-05,-1.62178514637812e-05,0.000304410919477381
9,"static_gaussian",1,"Equal weights",0.00280595175763921,0.00649530621776596,0.0039247495535659,0.753255208333333,0.0117046921156185,0.00277753041826309,0.00644282039988954,0.00395871982728216,2.84213393761243e-05,5.24858178764225e-05,-3.39702737162636e-05
9,"static_gaussian",1,"ARIMA independent",0.00273040252468675,0.00637310133065847,0.00414309751271523,0.759114583333333,0.0112941862505171,0.00277753041826309,0.00644282039988954,0.00395871982728216,-4.71278935763393e-05,-6.97190692310742e-05,0.000184377685433062
9,"static_gaussian",1,"Bootstrap independent",0.00274480637874125,0.00638365427316997,0.00414911387324497,0.762369791666667,0.0116470869879578,0.00277753041826309,0.00644282039988954,0.00395871982728216,-3.27240395218403e-05,-5.91661267195674e-05,0.000190394045962805
9,"static_gaussian",1,"Gaussian copula bootstrap",0.00275333557539628,0.00634562644925333,0.00395688410749775,0.770833333333333,0.0118880297942164,0.00277753041826309,0.00644282039988954,0.00395871982728216,-2.41948428668149e-05,-9.71939506362101e-05,-1.83571978441301e-06
9,"static_gaussian",3,"No tail copula",0.00482074369663816,0.0111301661833401,0.0066990858351055,0.796875,0.0214285769846765,0.00481798919973748,0.0111469618966047,0.00668514203146941,2.75449690067923e-06,-1.67957132646123e-05,1.39438036360949e-05
9,"static_gaussian",3,"Static dependence",0.0048073096774442,0.0111215617043376,0.00660155601041328,0.7890625,0.0211897742174365,0.00481798919973748,0.0111469618966047,0.00668514203146941,-1.06795222932828e-05,-2.54001922671207e-05,-8.35860210561265e-05
9,"static_gaussian",3,"Rolling dependence",0.00482039832948101,0.0111687598666237,0.00674735348395394,0.817708333333333,0.0223053024073137,0.00481798919973748,0.0111469618966047,0.00668514203146941,2.40912974353372e-06,2.179797001901e-05,6.22114524845329e-05
9,"static_gaussian",3,"Independent marginals",0.0048253052619189,0.0112902959652238,0.00798050456684821,0.80859375,0.0220639385801809,0.00481798919973748,0.0111469618966047,0.00668514203146941,7.31606218142e-06,0.000143334068619076,0.0012953625353788
9,"static_gaussian",3,"Equal weights",0.00480144869892086,0.0110965724983612,0.00656953686948657,0.809895833333333,0.0223433516046957,0.00481798919973748,0.0111469618966047,0.00668514203146941,-1.65405008166171e-05,-5.03893982435142e-05,-0.00011560516198283
9,"static_gaussian",3,"ARIMA independent",0.00485782938048424,0.0113826454653073,0.00815864267482752,0.81640625,0.0229081994677138,0.00481798919973748,0.0111469618966047,0.00668514203146941,3.98401807467589e-05,0.000235683568702606,0.00147350064335812
9,"static_gaussian",3,"Bootstrap independent",0.00481522705865188,0.0112497384000652,0.00814148760362435,0.80078125,0.0216864962545568,0.00481798919973748,0.0111469618966047,0.00668514203146941,-2.76214108559623e-06,0.000102776503460461,0.00145634557215494
9,"static_gaussian",3,"Gaussian copula bootstrap",0.00481463391035607,0.0111342071116002,0.00691205966603636,0.807942708333333,0.0219009774732402,0.00481798919973748,0.0111469618966047,0.00668514203146941,-3.35528938140775e-06,-1.2754785004461e-05,0.000226917634566955
9,"static_gaussian",6,"No tail copula",0.00682491071321219,0.0159098546322508,0.00986849840759035,0.806640625,0.0311248455849245,0.00676464014334092,0.0157538463628739,0.00970892446692903,6.02705698712659e-05,0.000156008269376964,0.000159573940661326
9,"static_gaussian",6,"Static dependence",0.00690798694245677,0.0160715916674507,0.00967905107115282,0.822916666666667,0.0328269445054454,0.00676464014334092,0.0157538463628739,0.00970892446692903,0.000143346799115843,0.000317745304576837,-2.98733957762032e-05
9,"static_gaussian",6,"Rolling dependence",0.00682977165990623,0.0158952708759414,0.00970548444286472,0.80859375,0.0315546212867018,0.00676464014334092,0.0157538463628739,0.00970892446692903,6.513151656531e-05,0.000141424513067572,-3.44002406430476e-06
9,"static_gaussian",6,"Independent marginals",0.00682588605053743,0.0160585670119199,0.0114366864496313,0.807942708333333,0.0316844369189419,0.00676464014334092,0.0157538463628739,0.00970892446692903,6.12459071965077e-05,0.000304720649046037,0.00172776198270232
9,"static_gaussian",6,"Equal weights",0.00665005470148665,0.0154504334661029,0.0095493534336354,0.832682291666667,0.0323949779003581,0.00676464014334092,0.0157538463628739,0.00970892446692903,-0.000114585441854272,-0.000303412896770959,-0.000159571033293627
9,"static_gaussian",6,"ARIMA independent",0.00658445096843022,0.0154873784567815,0.0105927706532358,0.805338541666667,0.0300604621948958,0.00676464014334092,0.0157538463628739,0.00970892446692903,-0.000180189174910706,-0.00026646790609235,0.000883846186306773
9,"static_gaussian",6,"Bootstrap independent",0.00679213936925191,0.0157919583057601,0.0112611358159605,0.795572916666667,0.0312637674173277,0.00676464014334092,0.0157538463628739,0.00970892446692903,2.74992259109846e-05,3.81119428862035e-05,0.00155221134903151
9,"static_gaussian",6,"Gaussian copula bootstrap",0.00670899428626857,0.0154933238290352,0.00949541913014674,0.754557291666667,0.0276849248272957,0.00676464014334092,0.0157538463628739,0.00970892446692903,-5.56458570723567e-05,-0.000260522533838644,-0.000213505336782287


==> anc/paper/results/real_data_scores.csv <==
"dataset","origin","horizon","variant","crps","energy","variogram","coverage80","width80"
"EuStockMarkets",1024,1,"WIRED-full",0.00249704830893926,0.00568470759247271,0.00289515554070138,1,0.023267388371946
"EuStockMarkets",1024,1,"No tail copula",0.00245299444658252,0.00568126702331008,0.00330722427990388,1,0.0226439209480437
"EuStockMarkets",1024,1,"Static dependence",0.00241428947118924,0.00553479834627896,0.00318301985067297,1,0.0218303404037861
"EuStockMarkets",1024,1,"Rolling dependence",0.00240978818310703,0.00548377462929379,0.00338997055541513,1,0.0221777367553732
"EuStockMarkets",1024,1,"Independent marginals",0.00232408376937332,0.00567319254230687,0.00838540525853486,1,0.0227737856463549
"EuStockMarkets",1024,1,"Equal weights",0.00271435945604125,0.0063510649088351,0.00358111924457762,1,0.026432640614643
"EuStockMarkets",1024,1,"ARIMA independent",0.00283940191549762,0.00672580371182089,0.00803540085092983,1,0.0243071444452528
"EuStockMarkets",1024,1,"Bootstrap independent",0.00262842952417557,0.00635529540489822,0.00768596823000279,1,0.0216840574006817
"EuStockMarkets",1024,1,"Gaussian copula bootstrap",0.00281533451992515,0.00645594063313291,0.00287170854333106,1,0.0217815957199997
"EuStockMarkets",1024,5,"WIRED-full",0.00545978833127314,0.0128511254441989,0.0060764794556277,1,0.0510490762007784
"EuStockMarkets",1024,5,"No tail copula",0.00535607686977869,0.0129875281703111,0.00596483529134926,1,0.050481531473609
"EuStockMarkets",1024,5,"Static dependence",0.0055642219573597,0.0127825347745062,0.0054753568638903,1,0.0509843644121258
"EuStockMarkets",1024,5,"Rolling dependence",0.00583890690181833,0.0136200321896902,0.00461925407030515,1,0.0505533193234926
"EuStockMarkets",1024,5,"Independent marginals",0.00523819729925034,0.0123716512865498,0.0146610575861231,1,0.0481666966900281
"EuStockMarkets",1024,5,"Equal weights",0.00551850969937582,0.0125938215211998,0.00586703074559829,1,0.0504472899287292
"EuStockMarkets",1024,5,"ARIMA independent",0.00634576094963745,0.0148917429428397,0.0154469175131965,1,0.0525881368346893
"EuStockMarkets",1024,5,"Bootstrap independent",0.00572473599714898,0.0136301360449045,0.0138664677335264,1,0.0517729903415521
"EuStockMarkets",1024,5,"Gaussian copula bootstrap",0.005549002279432,0.0131644263376157,0.00587172263538459,1,0.0483802320033682
"EuStockMarkets",1024,20,"WIRED-full",0.0234520694353386,0.0503596227046622,0.0167529605147754,1,0.103866516408508
"EuStockMarkets",1024,20,"No tail copula",0.0244289096241784,0.0517716849763948,0.0190772994690514,1,0.1047203690891
"EuStockMarkets",1024,20,"Static dependence",0.0249570264714185,0.0529257184394702,0.0186448974940406,1,0.112999430181932
"EuStockMarkets",1024,20,"Rolling dependence",0.0247023227395536,0.0524543989937507,0.017884392120539,1,0.105068652309307
"EuStockMarkets",1024,20,"Independent marginals",0.0245372740684867,0.0560043494898809,0.0269502582067302,1,0.108023951188144
"EuStockMarkets",1024,20,"Equal weights",0.0186490140454271,0.0419131467077698,0.0178584025488,1,0.113073487506157
"EuStockMarkets",1024,20,"ARIMA independent",0.0160487871744476,0.0387394146126499,0.0247775173692075,1,0.104718773854923
"EuStockMarkets",1024,20,"Bootstrap independent",0.0146723901277769,0.0371527844280538,0.026481441775489,1,0.102260487547874
"EuStockMarkets",1024,20,"Gaussian copula bootstrap",0.0145461961538078,0.0354474986732328,0.0212386582043109,1,0.0993293353324581
"EuStockMarkets",1141,1,"WIRED-full",0.0020873736496715,0.00477215463144294,0.00594441288167617,1,0.0216267577282586
"EuStockMarkets",1141,1,"No tail copula",0.00218816086392219,0.00511287277632911,0.00659173146479428,1,0.0219414245214129
"EuStockMarkets",1141,1,"Static dependence",0.00215042809862889,0.00496805227932575,0.00567651032356662,1,0.0221521123311296
"EuStockMarkets",1141,1,"Rolling dependence",0.00218727179788069,0.00498052709964299,0.00488439580807901,1,0.0215432285084809
"EuStockMarkets",1141,1,"Independent marginals",0.00230806169565019,0.00553237482614612,0.0142769038514653,1,0.0214972776190424
"EuStockMarkets",1141,1,"Equal weights",0.00237542510282346,0.00555696371655877,0.00863988451791102,1,0.0251373034683239
"EuStockMarkets",1141,1,"ARIMA independent",0.0023858833027224,0.00565870705102651,0.0153798110714785,1,0.023988434492979
"EuStockMarkets",1141,1,"Bootstrap independent",0.00196645898416354,0.00492896254842493,0.0125110760787864,1,0.0209870504766675
"EuStockMarkets",1141,1,"Gaussian copula bootstrap",0.00202905175616871,0.00481808085379545,0.00652755446099614,1,0.0212727091040026
"EuStockMarkets",1141,5,"WIRED-full",0.0105260908327396,0.0233624787259274,0.0101227189985992,0.75,0.0499507547303992
"EuStockMarkets",1141,5,"No tail copula",0.0103142594302622,0.0230686301701787,0.0104678464930968,0.75,0.0482928165175906
"EuStockMarkets",1141,5,"Static dependence",0.0104735990839894,0.0231343164513605,0.00991953506104876,0.75,0.0492813582868829
"EuStockMarkets",1141,5,"Rolling dependence",0.0102561436128404,0.0227524058387755,0.00990888204755772,0.75,0.0516482558903536
"EuStockMarkets",1141,5,"Independent marginals",0.0111547854467399,0.025006812338121,0.0187287366578646,0.75,0.0516986402879827
"EuStockMarkets",1141,5,"Equal weights",0.0106664879718468,0.0237250585596466,0.0118855119837437,1,0.0563048887487582
"EuStockMarkets",1141,5,"ARIMA independent",0.0113813297711786,0.0266096352168477,0.0214358262129654,0.75,0.05559586230285
"EuStockMarkets",1141,5,"Bootstrap independent",0.0106781505812261,0.024953766228708,0.020675858444066,0.75,0.0542663194587065
"EuStockMarkets",1141,5,"Gaussian copula bootstrap",0.0101765783848995,0.0226017268956402,0.0112052117275369,0.75,0.0521665007138185
"EuStockMarkets",1141,20,"WIRED-full",0.0176070313841715,0.0379586980042162,0.0122432449918512,1,0.0942543177280734
"EuStockMarkets",1141,20,"No tail copula",0.0159863963998861,0.0350541670747564,0.0141865883216417,1,0.0947687359366701
"EuStockMarkets",1141,20,"Static dependence",0.0164223007322764,0.0359976303390084,0.0160727152736986,1,0.0955262566298767
"EuStockMarkets",1141,20,"Rolling dependence",0.016768070178829,0.0364173741094325,0.0149340925911124,1,0.0905209138720574
"EuStockMarkets",1141,20,"Independent marginals",0.0160621052258023,0.0363462369218152,0.0319790755287235,1,0.0981327423280973
"EuStockMarkets",1141,20,"Equal weights",0.0166743484245746,0.0365628655062626,0.0141812463975468,1,0.0967816752185007
"EuStockMarkets",1141,20,"ARIMA independent",0.0175123334405549,0.040548018572737,0.0383107975559927,1,0.110236411218062
"EuStockMarkets",1141,20,"Bootstrap independent",0.0157743133230628,0.0362150463244349,0.0313543576218318,1,0.0944526402435769
"EuStockMarkets",1141,20,"Gaussian copula bootstrap",0.0161498756470197,0.0354863775316136,0.0185579709218019,1,0.100087660512544
"EuStockMarkets",1257,1,"WIRED-full",0.00386899239012334,0.00945576780667959,0.00847970916808862,0.75,0.0204363331029729
"EuStockMarkets",1257,1,"No tail copula",0.00379995433455981,0.00935670740041354,0.0081105489801065,0.75,0.0204271768156835
"EuStockMarkets",1257,1,"Static dependence",0.00374858135997109,0.00923942920419046,0.0083854650423938,0.75,0.021053765695165
"EuStockMarkets",1257,1,"Rolling dependence",0.00390742802660035,0.00961498624026089,0.00794368104222073,0.75,0.0212191107215212
"EuStockMarkets",1257,1,"Independent marginals",0.00389044985167103,0.0092453573315061,0.0070322390706253,0.75,0.0212572618526969
"EuStockMarkets",1257,1,"Equal weights",0.00390666381950249,0.00976706501389336,0.00774178698359864,1,0.0232928178776041
"EuStockMarkets",1257,1,"ARIMA independent",0.00409699190630907,0.00952922117336773,0.00559653933082025,1,0.0228552065264861
"EuStockMarkets",1257,1,"Bootstrap independent",0.00376968805755236,0.00881310710612906,0.00604904836007912,1,0.0214270952443406
"EuStockMarkets",1257,1,"Gaussian copula bootstrap",0.00375633055534801,0.00907936988263641,0.00770516593252034,1,0.021860938715594
"EuStockMarkets",1257,5,"WIRED-full",0.00841745989160056,0.0216033322702958,0.0125671850979855,1,0.0493953808624328
"EuStockMarkets",1257,5,"No tail copula",0.00826392722902742,0.0215233804672437,0.0130121855245908,1,0.0487148845696571
"EuStockMarkets",1257,5,"Static dependence",0.00828339197329775,0.0209102053163378,0.0119694790770833,1,0.0484346964146758
"EuStockMarkets",1257,5,"Rolling dependence",0.00814280097536174,0.0209738513171506,0.0132743723714766,1,0.0473732327506057
"EuStockMarkets",1257,5,"Independent marginals",0.0086000216883892,0.0213006400769415,0.00584696381974335,0.75,0.048491134403312
"EuStockMarkets",1257,5,"Equal weights",0.00851791559399738,0.0215436111019501,0.012433060620022,1,0.0521997276308609
"EuStockMarkets",1257,5,"ARIMA independent",0.00857807996170143,0.0206745571777043,0.00671162541617784,1,0.0539041650990245
"EuStockMarkets",1257,5,"Bootstrap independent",0.00803381886727774,0.0193319997497642,0.00649077866796082,1,0.0485896240324749
"EuStockMarkets",1257,5,"Gaussian copula bootstrap",0.00865024621016947,0.0214651894902104,0.0118454800633601,1,0.049642687360987
"EuStockMarkets",1257,20,"WIRED-full",0.0140177005549747,0.0319458830975829,0.0251278011767207,1,0.096576403741147
"EuStockMarkets",1257,20,"No tail copula",0.0143038497155239,0.0322553368967764,0.0277052276860526,1,0.0981619385631614
"EuStockMarkets",1257,20,"Static dependence",0.0142836029200627,0.0321766120601098,0.0203014839729815,1,0.098833556810847
"EuStockMarkets",1257,20,"Rolling dependence",0.0148215124938349,0.0327447375110823,0.0241072401247895,1,0.0967192500620065
"EuStockMarkets",1257,20,"Independent marginals",0.0134588352818102,0.0316346049439492,0.0452370175065326,1,0.0961136718521755
"EuStockMarkets",1257,20,"Equal weights",0.0146810024654049,0.0324980697502301,0.0283250961299044,1,0.101252102526558
"EuStockMarkets",1257,20,"ARIMA independent",0.0128190624471575,0.0297010293013303,0.0495780640673175,1,0.104334192666872
"EuStockMarkets",1257,20,"Bootstrap independent",0.0131592261338933,0.0292031399332223,0.0525149805625105,1,0.106484944775924
"EuStockMarkets",1257,20,"Gaussian copula bootstrap",0.013216914975445,0.0293501323481461,0.0228653629324172,1,0.10812413838829
"EuStockMarkets",1374,1,"WIRED-full",0.00332232212834993,0.00741952857643445,0.00519382977083168,1,0.0197558798634066
"EuStockMarkets",1374,1,"No tail copula",0.00334682141103683,0.00759860500758514,0.00517355188681815,1,0.0190241690329245
"EuStockMarkets",1374,1,"Static dependence",0.00305203702010277,0.00699096668339426,0.0044930313294208,1,0.0186781219924071
"EuStockMarkets",1374,1,"Rolling dependence",0.00329734486123161,0.0075122635288064,0.00468725975711358,1,0.0193425805417604
"EuStockMarkets",1374,1,"Independent marginals",0.00327010829326616,0.00785575289977187,0.0103474177511352,1,0.0200366407281365
"EuStockMarkets",1374,1,"Equal weights",0.00359638199721545,0.00819289275936758,0.00626883699344617,1,0.0219937460268444
"EuStockMarkets",1374,1,"ARIMA independent",0.00361076106003241,0.00838480365250166,0.0110773287569664,1,0.021958184546418
"EuStockMarkets",1374,1,"Bootstrap independent",0.00341721696859472,0.00801151085302214,0.0104967711289699,1,0.0203915116644926
"EuStockMarkets",1374,1,"Gaussian copula bootstrap",0.00355814807766463,0.00787577556683468,0.00566787109049847,1,0.0194555648049184
"EuStockMarkets",1374,5,"WIRED-full",0.00495749592669096,0.0114420826696705,0.0206889116352243,1,0.0469264325028995
"EuStockMarkets",1374,5,"No tail copula",0.00497492912209216,0.0117483809194386,0.0222977767797624,1,0.0473867084094294
"EuStockMarkets",1374,5,"Static dependence",0.00484392846463711,0.0110538739492677,0.0200917874209782,1,0.0432391488656459
"EuStockMarkets",1374,5,"Rolling dependence",0.00484327267588329,0.0112257206220408,0.0246042150809842,1,0.0456510630092768
"EuStockMarkets",1374,5,"Independent marginals",0.00488105623511805,0.0120399655285632,0.041546606541765,1,0.0456175593203443
"EuStockMarkets",1374,5,"Equal weights",0.00477656216572666,0.0107564908208027,0.0205407933501286,1,0.0494042122671809
"EuStockMarkets",1374,5,"ARIMA independent",0.00482713466508363,0.0110574349679539,0.0421479848471049,1,0.0485813318680573
"EuStockMarkets",1374,5,"Bootstrap independent",0.0044077291878684,0.0107980371547412,0.0411335140762652,1,0.0443781882808419
"EuStockMarkets",1374,5,"Gaussian copula bootstrap",0.00443037032451957,0.0103007659739694,0.0223422548283736,1,0.0443889907762595
"EuStockMarkets",1374,20,"WIRED-full",0.0148185563038078,0.0321231620005422,0.0558869516128588,0.75,0.0888477941621044
"EuStockMarkets",1374,20,"No tail copula",0.0150191276998308,0.0326897406101406,0.0585723926863275,1,0.09045756203589
"EuStockMarkets",1374,20,"Static dependence",0.0147291749758227,0.0316732892197745,0.0450629386928941,1,0.0924040232951922
"EuStockMarkets",1374,20,"Rolling dependence",0.0150550761877897,0.0318395638774112,0.0457796340788395,0.75,0.0874722396588939
"EuStockMarkets",1374,20,"Independent marginals",0.0152606273816433,0.0338066413766692,0.082505368245752,0.75,0.0932192731062177
"EuStockMarkets",1374,20,"Equal weights",0.01410545095439,0.0317101273956091,0.0626652377993828,1,0.0964179815031826
"EuStockMarkets",1374,20,"ARIMA independent",0.011000938909034,0.0263321404502138,0.0779864489245247,1,0.0948677721707479
"EuStockMarkets",1374,20,"Bootstrap independent",0.0127152762223387,0.0285189094755144,0.0879170826451853,1,0.100360488048399
"EuStockMarkets",1374,20,"Gaussian copula bootstrap",0.0116907119199179,0.02621551248079,0.0483184255107577,1,0.0982307229534979
"EuStockMarkets",1490,1,"WIRED-full",0.0141487951894169,0.0289448150748531,0.0026285834020309,0,0.0204479584559628
"EuStockMarkets",1490,1,"No tail copula",0.0143010959319759,0.029044040693049,0.00276020692600176,0,0.0209432175648852
"EuStockMarkets",1490,1,"Static dependence",0.0142039328767048,0.0290012016007252,0.0025026129092571,0,0.0203710449390396
"EuStockMarkets",1490,1,"Rolling dependence",0.0145804131004811,0.0296722469157337,0.00233295222112607,0,0.0203068359462487
"EuStockMarkets",1490,1,"Independent marginals",0.0147278307788917,0.030655844773065,0.00517724959081807,0,0.0208782688994697
"EuStockMarkets",1490,1,"Equal weights",0.0145524998841586,0.029732485387086,0.00353988774833055,0,0.0240603853705996
"EuStockMarkets",1490,1,"ARIMA independent",0.0131797430348564,0.0280907651859169,0.00579609425137506,0,0.0232950213876055
"EuStockMarkets",1490,1,"Bootstrap independent",0.0135713113855654,0.0285139874943397,0.00501936499930799,0,0.0208839213277184
"EuStockMarkets",1490,1,"Gaussian copula bootstrap",0.0139351166821241,0.0285241484193814,0.0025652834679782,0,0.0198050609605511
"EuStockMarkets",1490,5,"WIRED-full",0.0259157992598573,0.0528218386216885,0.00554727932044057,0.25,0.0463757666800724
"EuStockMarkets",1490,5,"No tail copula",0.0269921497701707,0.0545938165389199,0.00624348518157069,0.25,0.0438178884290503
"EuStockMarkets",1490,5,"Static dependence",0.0268039971064319,0.0546170065784993,0.00561672858630874,0.25,0.0461482537058089
"EuStockMarkets",1490,5,"Rolling dependence",0.02571017222837,0.0525503681159192,0.00545581922008014,0.25,0.0472666051484065
"EuStockMarkets",1490,5,"Independent marginals",0.0270364338308488,0.0561257651277178,0.0142868468727607,0.25,0.0443328112459005
"EuStockMarkets",1490,5,"Equal weights",0.0234004281131145,0.0484547000676312,0.00753089179660851,0.25,0.054237482222029
"EuStockMarkets",1490,5,"ARIMA independent",0.0242765822259824,0.0516633596859259,0.0164179283324369,0.25,0.0491085451886701
"EuStockMarkets",1490,5,"Bootstrap independent",0.0248582226096331,0.0519734500691657,0.0142198185642211,0.25,0.043813671252496
"EuStockMarkets",1490,5,"Gaussian copula bootstrap",0.0243436757261872,0.0493204582308763,0.0067557188619771,0.25,0.0463806822543231
"EuStockMarkets",1490,20,"WIRED-full",0.0278657111464709,0.0577452056404453,0.0234831570870125,0.5,0.0877789029333404
"EuStockMarkets",1490,20,"No tail copula",0.0298589376945646,0.0615496779603362,0.0265249353396951,0.5,0.0881816831167474
"EuStockMarkets",1490,20,"Static dependence",0.0275774533921853,0.0574022408986401,0.023416409825288,0.5,0.0825975449149112
"EuStockMarkets",1490,20,"Rolling dependence",0.0298244106342761,0.0613600689566871,0.0196535920430198,0.5,0.0863288088372947
"EuStockMarkets",1490,20,"Independent marginals",0.0283728124335975,0.0609984968950929,0.0438894851961057,0.5,0.0835784220287289
"EuStockMarkets",1490,20,"Equal weights",0.0264532200411247,0.055562497970701,0.0222391472701053,0.5,0.0894667609840715
"EuStockMarkets",1490,20,"ARIMA independent",0.0184411719812647,0.0429358240270523,0.0479465502810188,0.75,0.0952504977143006
"EuStockMarkets",1490,20,"Bootstrap independent",0.0206175762553412,0.0461121933224656,0.04434375924567,0.75,0.0901470114935316
"EuStockMarkets",1490,20,"Gaussian copula bootstrap",0.0225409258357609,0.0477424070728729,0.022507883826535,0.75,0.0965967077272156
"EuStockMarkets",1607,1,"WIRED-full",0.00704210211713299,0.0168554759984224,0.0145888056645847,1,0.0451498033170137
"EuStockMarkets",1607,1,"No tail copula",0.00600510859167218,0.0144961581187906,0.0133594146185798,1,0.0460799686954837
"EuStockMarkets",1607,1,"Static dependence",0.00602008114007692,0.0145291358277958,0.0134357211589034,1,0.0440528186857539
"EuStockMarkets",1607,1,"Rolling dependence",0.00614649750176248,0.0147006863181631,0.0117941327252983,1,0.0453477112186858
"EuStockMarkets",1607,1,"Independent marginals",0.00648478239837066,0.0168547355001071,0.0285106588784493,1,0.0448720147347042
"EuStockMarkets",1607,1,"Equal weights",0.00449737560420196,0.0106397030873756,0.00572676400240573,1,0.0378221811118268
"EuStockMarkets",1607,1,"ARIMA independent",0.00316358181640829,0.00743914566969222,0.00644818776634071,1,0.0242360607762391
"EuStockMarkets",1607,1,"Bootstrap independent",0.00284060298615519,0.00681745843775202,0.00633142811301231,1,0.0223662912509917
"EuStockMarkets",1607,1,"Gaussian copula bootstrap",0.00275966946905578,0.00652145521116575,0.00224622287384998,1,0.0211309204011927
"EuStockMarkets",1607,5,"WIRED-full",0.0230689013444549,0.0538587614203192,0.031822545361337,0.75,0.0712824973233648
"EuStockMarkets",1607,5,"No tail copula",0.0223812981115787,0.0522045414781699,0.0334890349109696,0.75,0.0709686043559619
"EuStockMarkets",1607,5,"Static dependence",0.0247411959276076,0.0572159335957691,0.0301347800136761,0.75,0.069860653372624
"EuStockMarkets",1607,5,"Rolling dependence",0.0230724207272105,0.0535531078356234,0.0328341580096575,0.75,0.0713776709725287
"EuStockMarkets",1607,5,"Independent marginals",0.0248132825678266,0.0593996015622496,0.0475075018443137,0.5,0.068306226870586
"EuStockMarkets",1607,5,"Equal weights",0.0142862894271203,0.0326368383962392,0.0184858649423938,0.75,0.0698503223163761
"EuStockMarkets",1607,5,"ARIMA independent",0.0108006908995268,0.0256581913599185,0.0245851039713201,0.75,0.0554537210650956
"EuStockMarkets",1607,5,"Bootstrap independent",0.0102915985784019,0.024816110738301,0.0218227389236411,0.75,0.0507089894238859
"EuStockMarkets",1607,5,"Gaussian copula bootstrap",0.0105506061130414,0.0237680051300288,0.0135489403214391,0.75,0.0498603740865271
"EuStockMarkets",1607,20,"WIRED-full",0.021736579954798,0.050390968026949,0.0138572662306573,1,0.117597089037798
"EuStockMarkets",1607,20,"No tail copula",0.0206353615665164,0.0483981509132245,0.0150088583035518,0.75,0.118281045006702
"EuStockMarkets",1607,20,"Static dependence",0.0211094960548494,0.0491847823106289,0.0131218440246493,1,0.121587445464868
"EuStockMarkets",1607,20,"Rolling dependence",0.0211270373048542,0.04957007533566,0.0121905010354423,0.75,0.117317884856577
"EuStockMarkets",1607,20,"Independent marginals",0.02168596768554,0.0527147930158419,0.0410292288085057,1,0.122836082949204
"EuStockMarkets",1607,20,"Equal weights",0.0241733119098973,0.0550765372866731,0.0201391536927097,1,0.132524502972061
"EuStockMarkets",1607,20,"ARIMA independent",0.0217002959834214,0.0507726263474439,0.034245698674777,0.75,0.108831383276338
"EuStockMarkets",1607,20,"Bootstrap independent",0.0206063090585756,0.0480829302778625,0.0292296667833211,1,0.106956258288405
"EuStockMarkets",1607,20,"Gaussian copula bootstrap",0.0197180196594848,0.0439602541808874,0.012629480165125,1,0.105923460451696
"EuStockMarkets",1723,1,"WIRED-full",0.00331692959705924,0.0078990974530629,0.00354483586804634,1,0.0240662423111614
"EuStockMarkets",1723,1,"No tail copula",0.00353062738698486,0.00840814066898622,0.00345088806134246,1,0.0246838575190358
"EuStockMarkets",1723,1,"Static dependence",0.00357647374273556,0.00838575275649837,0.00346007037777203,1,0.025378740181479
"EuStockMarkets",1723,1,"Rolling dependence",0.00344400048293999,0.00808440192074778,0.00394023014130837,1,0.023361528253802
"EuStockMarkets",1723,1,"Independent marginals",0.00348935465501374,0.00829023919222593,0.00404587101026594,1,0.0239927018619063
"EuStockMarkets",1723,1,"Equal weights",0.00395293086088908,0.0094034702912643,0.00324572432210793,1,0.0288969819738122
"EuStockMarkets",1723,1,"ARIMA independent",0.00348226105155093,0.00850160214576328,0.00353991050792141,1,0.0227348798444965
"EuStockMarkets",1723,1,"Bootstrap independent",0.00327433662798428,0.00774305712730233,0.00421112865306509,1,0.0218824180925785
"EuStockMarkets",1723,1,"Gaussian copula bootstrap",0.00315266756889941,0.00769954649633233,0.00367162480365367,1,0.021912022769124
"EuStockMarkets",1723,5,"WIRED-full",0.00952474014993728,0.0240116431324736,0.00580067940375901,1,0.0682892713643525
"EuStockMarkets",1723,5,"No tail copula",0.00993450977093026,0.0250930760982513,0.00608264544468137,1,0.0724478769497516
"EuStockMarkets",1723,5,"Static dependence",0.00957639764752479,0.0239197300977345,0.00553264551685351,1,0.0711622056094752
"EuStockMarkets",1723,5,"Rolling dependence",0.00975194843321968,0.0238093223815323,0.00640096097120181,1,0.0712879743662846
"EuStockMarkets",1723,5,"Independent marginals",0.010277676594218,0.0248303258639064,0.0146739821594791,1,0.0717796973762734
"EuStockMarkets",1723,5,"Equal weights",0.00884997097039923,0.0212405102050283,0.00573780681610064,1,0.0678449784600266
"EuStockMarkets",1723,5,"ARIMA independent",0.0100209573658305,0.0239461082208317,0.00801310460994976,0.75,0.0548242522693415
"EuStockMarkets",1723,5,"Bootstrap independent",0.00990210473711647,0.0243617684531187,0.00871867194789851,0.75,0.0567029380667084
"EuStockMarkets",1723,5,"Gaussian copula bootstrap",0.00990141415520481,0.0234179404907055,0.00738317218869699,0.75,0.0555943785833294
"EuStockMarkets",1723,20,"WIRED-full",0.015360744380444,0.0359886102419626,0.0133865846396081,1,0.118536589774671
"EuStockMarkets",1723,20,"No tail copula",0.0163902418744573,0.038486062836358,0.0161452670420869,1,0.120325700302002
"EuStockMarkets",1723,20,"Static dependence",0.0160387071763054,0.0375508668378288,0.0159457522050664,1,0.121084064537371
"EuStockMarkets",1723,20,"Rolling dependence",0.0156525686106581,0.0365974517115436,0.0160847719989857,1,0.119452507247857
"EuStockMarkets",1723,20,"Independent marginals",0.0149536718617226,0.0358666687047853,0.0333006959349563,1,0.120595714926651
"EuStockMarkets",1723,20,"Equal weights",0.018056879667219,0.041412951277725,0.016539525239779,1,0.122445207612564
"EuStockMarkets",1723,20,"ARIMA independent",0.0253242144759593,0.058180645089643,0.0315013760230379,1,0.109428360660697
"EuStockMarkets",1723,20,"Bootstrap independent",0.0232001727636974,0.0558629509520421,0.0257448023924296,0.75,0.102034557139714
"EuStockMarkets",1723,20,"Gaussian copula bootstrap",0.0227666514940448,0.0520422816855988,0.0163150322461119,0.75,0.104500512395268
"EuStockMarkets",1840,1,"WIRED-full",0.00402773458692955,0.010039281277381,0.0054625219005354,1,0.0253875783972644
"EuStockMarkets",1840,1,"No tail copula",0.00396399409908295,0.0100177242093364,0.00442464911130645,1,0.0250821100831103
"EuStockMarkets",1840,1,"Static dependence",0.00412291415234542,0.0103173124868311,0.00488171419399906,1,0.024978181625389
"EuStockMarkets",1840,1,"Rolling dependence",0.00417863252214013,0.0105804900501171,0.00634807276717211,0.75,0.0254664163630028
"EuStockMarkets",1840,1,"Independent marginals",0.00411653922028623,0.00982815583584959,0.00393075488141841,1,0.0259297623374655
"EuStockMarkets",1840,1,"Equal weights",0.00370295247747921,0.00901876102241299,0.00399041320170561,1,0.0288885106086706
"EuStockMarkets",1840,1,"ARIMA independent",0.00449721872942871,0.0107752928065624,0.00554395823837293,1,0.0290464778532668
"EuStockMarkets",1840,1,"Bootstrap independent",0.00397061934493758,0.00963589419569976,0.00419285440079392,0.75,0.0229146025021244
"EuStockMarkets",1840,1,"Gaussian copula bootstrap",0.00406280830902275,0.00989822644673321,0.00618233742113372,0.75,0.0224848907955623
"EuStockMarkets",1840,5,"WIRED-full",0.0273279957387768,0.0586991227881914,0.0138320597653726,0.25,0.0604561999262134
"EuStockMarkets",1840,5,"No tail copula",0.026435744287219,0.0564626551592219,0.0133903787941543,0.25,0.0604443362360015
"EuStockMarkets",1840,5,"Static dependence",0.027383620929185,0.0591084694783385,0.0143064358324338,0.25,0.0598707023180173
"EuStockMarkets",1840,5,"Rolling dependence",0.0282495900129727,0.0603398668976498,0.0183381758892407,0.25,0.0617400929453392
"EuStockMarkets",1840,5,"Independent marginals",0.0269490136091937,0.0599560456468792,0.0142397529003468,0.25,0.0595165161000542
"EuStockMarkets",1840,5,"Equal weights",0.028448405450207,0.0621765705327309,0.0134285297212075,0.25,0.0635194994912892
"EuStockMarkets",1840,5,"ARIMA independent",0.0231886038878487,0.0521146508208087,0.0135114814058767,0.5,0.0572562935020961
"EuStockMarkets",1840,5,"Bootstrap independent",0.0239480852771066,0.0530302636563052,0.0120305446477659,0.5,0.0500960301804265
"EuStockMarkets",1840,5,"Gaussian copula bootstrap",0.0239714060583345,0.052108261309276,0.0162748538206255,0.5,0.050640289141757
"EuStockMarkets",1840,20,"WIRED-full",0.104945230916485,0.210774439825755,0.0162517296870163,0,0.11228272937035
"EuStockMarkets",1840,20,"No tail copula",0.103630407238845,0.207652608041312,0.016578689320848,0,0.11805394748918
"EuStockMarkets",1840,20,"Static dependence",0.104030694023281,0.208677941123574,0.0157337696845237,0,0.118226024423848
"EuStockMarkets",1840,20,"Rolling dependence",0.10512987431037,0.211041336484203,0.0161028040660091,0,0.115779818860518
"EuStockMarkets",1840,20,"Independent marginals",0.105884435867046,0.215854291569693,0.035270457627868,0,0.113919347950211
"EuStockMarkets",1840,20,"Equal weights",0.10656562222082,0.213614306750086,0.0157955188011361,0,0.119901387988164
"EuStockMarkets",1840,20,"ARIMA independent",0.0935762575360025,0.191600597358782,0.0318589325806274,0,0.105226243993275
"EuStockMarkets",1840,20,"Bootstrap independent",0.0888286614225272,0.181947572795933,0.0272913129650824,0,0.11060031083436
"EuStockMarkets",1840,20,"Gaussian copula bootstrap",0.0882548296527064,0.176895290806158,0.0140582121383567,0,0.10323973348616


==> anc/paper/results/real_data_summary.csv <==
"variant","crps","energy","variogram","coverage80","width80","crps_sd","energy_sd","variogram_sd","coverage80_sd","width80_sd"
"WIRED-full",0.0164713830633102,0.0357086584594012,0.0138410587156392,0.791666666666667,0.0609834860122705,0.0206988269792437,0.0414560421424471,0.0117452049716953,0.335140031299918,0.0340208887121356
"No tail copula",0.0164372868112783,0.0356356230920347,0.0146635692465951,0.791666666666667,0.0615138114025452,0.0205190514741038,0.0409273872301698,0.0125461863137666,0.335140031299918,0.0349311037688923
"Static dependence",0.0165044811124162,0.0357207416939953,0.0132235293638084,0.802083333333333,0.0616972856290938,0.0206083631128197,0.0412742889566579,0.00995672313095644,0.337664345385958,0.0357365746302103
"Rolling dependence",0.0166290626876661,0.0358949607867049,0.0136455650307073,0.770833333333333,0.0610134766008198,0.0208161554225306,0.0416637419211519,0.0104483576929596,0.329002665070039,0.034264691603174
"Independent marginals",0.0166573919891565,0.0370080226354014,0.0247233139887618,0.770833333333333,0.061481925095987,0.0209327205431645,0.0427205333289953,0.0191136803292682,0.337160994529148,0.035129301099814
"Equal weights",0.0159634170134565,0.0345891879182116,0.0140161347862188,0.822916666666667,0.0646748364345347,0.0209266204096307,0.0418798420583504,0.0124760926502098,0.341664457398301,0.0358886917329364
"ARIMA independent",0.0147124185204765,0.0329388048978889,0.0227455245233224,0.8125,0.0605261397315744,0.018337356264491,0.0376285649990308,0.0185305727782316,0.314936156401096,0.0340077488006693
"Bootstrap independent",0.0142857097925884,0.031950430532171,0.0216805598733701,0.802083333333333,0.0577567665570197,0.0175214844077573,0.0359724713407547,0.0195990810647472,0.312590566586454,0.0341585492394454
"Gaussian copula bootstrap",0.0142719396470077,0.0310066280061514,0.0128815062077822,0.802083333333333,0.0576162545599352,0.0174104522223565,0.034852284172611,0.0101173525449409,0.312590566586454,0.0343126887233492


==> anc/paper_experiment_run_experiment.R <==
#!/usr/bin/env Rscript

args <- commandArgs(FALSE)
file_arg <- grep("^--file=", args, value = TRUE)
if (length(file_arg)) {
  script_path <- normalizePath(sub("^--file=", "", file_arg[[1]]), mustWork = TRUE)
  repo_root <- normalizePath(file.path(dirname(script_path), "..", ".."), mustWork = TRUE)
} else {
  repo_root <- normalizePath(getwd(), mustWork = TRUE)
}
setwd(repo_root)

local_lib <- file.path(repo_root, ".codex_r_libs")
if (dir.exists(local_lib)) .libPaths(c(normalizePath(local_lib), .libPaths()))

suppressPackageStartupMessages(library(MASS))

required_packages <- c("mc2d", "forecast", "quantreg", "imputeTS")
missing_packages <- required_packages[!vapply(required_packages, requireNamespace, logical(1), quietly = TRUE)]
if (length(missing_packages)) {
  stop("Missing required packages: ", paste(missing_packages, collapse = ", "))
}

rpert <- mc2d::rpert
dpert <- mc2d::dpert
ppert <- mc2d::ppert
qpert <- mc2d::qpert
auto.arima <- forecast::auto.arima
forecast <- forecast::forecast
rq <- quantreg::rq
na_kalman <- imputeTS::na_kalman

load_wired_impl <- function() {
  local_main <- file.path(repo_root, "R", "main.R")
  if (file.exists(local_main)) {
    source(local_main)
    return("local package source")
  }

  if (!requireNamespace("wired", quietly = TRUE)) {
    stop(
      "Package 'wired' is not installed and local R/main.R was not found. ",
      "Install it with install.packages('wired') from CRAN."
    )
  }

  wired_ns <- asNamespace("wired")
  wired_symbols <- c(
    "wired",
    "probabilistic_mixer",
    "naive_predictor",
    "arima_predictor",
    "ewma_gaussian_predictor",
    "historical_bootstrap_predictor",
    "drift_resid_bootstrap_predictor",
    "vol_scaled_naive_predictor",
    "robust_median_mad_predictor",
    "shrunk_quantile_predictor"
  )
  missing_symbols <- wired_symbols[!vapply(wired_symbols, exists, logical(1), envir = wired_ns, inherits = FALSE)]
  if (length(missing_symbols)) {
    stop("Installed package 'wired' is missing required internals: ", paste(missing_symbols, collapse = ", "))
  }
  for (nm in wired_symbols) assign(nm, get(nm, envir = wired_ns), envir = .GlobalEnv)
  "CRAN package namespace"
}

wired_impl <- load_wired_impl()
message("Using wired implementation from ", wired_impl, ".")

out_dir <- file.path(repo_root, "paper", "results")
fig_dir <- file.path(repo_root, "paper", "arxiv", "figures")
dir.create(out_dir, showWarnings = FALSE, recursive = TRUE)
dir.create(fig_dir, showWarnings = FALSE, recursive = TRUE)

component_names <- c("nv", "ar", "eg", "hb", "dr", "vs", "rm", "sq")
component_labels <- c(
  nv = "PERT",
  ar = "ARIMA",
  eg = "EWMA",
  hb = "Hist.",
  dr = "Drift",
  vs = "Vol.",
  rm = "Robust",
  sq = "Quantile"
)

variant_order <- c(
  "WIRED-full",
  "No tail copula",
  "Static dependence",
  "Rolling dependence",
  "Independent marginals",
  "Equal weights",
  "ARIMA independent",
  "Bootstrap independent",
  "Gaussian copula bootstrap"
)

variant_labels <- c(
  "Full",
  "No tail",
  "Static",
  "Rolling",
  "Ind. WIRED",
  "Equal",
  "ARIMA",
  "Boot.",
  "Gauss boot."
)

env_or <- function(name, default) {
  x <- Sys.getenv(name, unset = NA_character_)
  if (is.na(x) || !nzchar(x)) default else x
}

split_env <- function(name, default) {
  x <- Sys.getenv(name, unset = NA_character_)
  if (is.na(x) || !nzchar(x)) return(default)
  trimws(strsplit(x, ",", fixed = TRUE)[[1]])
}

make_config <- function() {
  mode <- tolower(env_or("WIRED_BENCH_MODE", "quick"))
  if (!mode %in% c("quick", "paper")) stop("WIRED_BENCH_MODE must be quick or paper.")

  cfg <- if (mode == "paper") {
    list(
      mode = mode,
      n_reps = 30L,
      dgps = c("regime_heavy_tail", "static_gaussian", "break_correlation", "independent_series"),
      horizons = c(1L, 3L, 6L),
      n_train = 240L,
      n_eval = 384L,
      n_draw = 512L,
      p = 4L,
      n_testing = 2L,
      n_crps_mc = 64L,
      q_grid_size = 140L,
      arima_sim = 600L,
      bootstrap_draws = 800L,
      quantile_draws = 800L,
      real_origins = 8L,
      real_horizons = c(1L, 5L, 20L)
    )
  } else {
    list(
      mode = mode,
      n_reps = 4L,
      dgps = c("regime_heavy_tail", "static_gaussian", "break_correlation", "independent_series"),
      horizons = c(1L, 3L, 6L),
      n_train = 240L,
      n_eval = 192L,
      n_draw = 256L,
      p = 4L,
      n_testing = 1L,
      n_crps_mc = 32L,
      q_grid_size = 90L,
      arima_sim = 250L,
      bootstrap_draws = 400L,
      quantile_draws = 400L,
      real_origins = 4L,
      real_horizons = c(1L, 5L, 20L)
    )
  }

  cfg$n_reps <- as.integer(env_or("WIRED_BENCH_REPS", cfg$n_reps))
  cfg$n_eval <- as.integer(env_or("WIRED_BENCH_EVAL_DRAWS", cfg$n_eval))
  cfg$n_draw <- as.integer(env_or("WIRED_BENCH_FORECAST_DRAWS", cfg$n_draw))
  cfg$n_train <- as.integer(env_or("WIRED_BENCH_TRAIN", cfg$n_train))
  cfg$p <- as.integer(env_or("WIRED_BENCH_P", cfg$p))
  cfg$n_testing <- as.integer(env_or("WIRED_BENCH_N_TESTING", cfg$n_testing))
  cfg$dgps <- split_env("WIRED_BENCH_DGPS", cfg$dgps)
  cfg$horizons <- as.integer(split_env("WIRED_BENCH_HORIZONS", cfg$horizons))
  cfg$real_origins <- as.integer(env_or("WIRED_REAL_ORIGINS", cfg$real_origins))
  cfg$real_horizons <- as.integer(split_env("WIRED_REAL_HORIZONS", cfg$real_horizons))
  cfg
}

configure_fast_defaults <- function(cfg) {
  formals(arima_predictor)$n_sim <<- cfg$arima_sim
  formals(historical_bootstrap_predictor)$n_draws <<- cfg$bootstrap_draws
  formals(drift_resid_bootstrap_predictor)$n_draws <<- cfg$bootstrap_draws
  formals(shrunk_quantile_predictor)$n_draws <<- cfg$quantile_draws
}

crps_sample <- function(x, y) {
  x <- sort(as.numeric(x[is.finite(x)]))
  m <- length(x)
  if (m < 5 || !is.finite(y)) return(NA_real_)
  term1 <- mean(abs(x - y))
  i <- seq_len(m)
  term2 <- sum((2 * i - m - 1) * x) / (m * m)
  term1 - term2
}

energy_scores <- function(X, Y) {
  pair_term <- 0.5 * mean(as.matrix(dist(X)))
  apply(Y, 1, function(y) {
    mean(sqrt(rowSums((sweep(X, 2, y, "-"))^2))) - pair_term
  })
}

variogram_scores <- function(X, Y, order = 0.5) {
  p <- ncol(X)
  pairs <- combn(seq_len(p), 2)
  fx <- apply(pairs, 2, function(ii) mean(abs(X[, ii[1]] - X[, ii[2]])^order))
  apply(Y, 1, function(y) {
    fy <- apply(pairs, 2, function(ii) abs(y[ii[1]] - y[ii[2]])^order)
    sum((fy - fx)^2)
  })
}

marginal_crps_scores <- function(X, Y) {
  vals <- numeric(nrow(Y) * ncol(Y))
  k <- 0L
  for (i in seq_len(nrow(Y))) {
    for (j in seq_len(ncol(Y))) {
      k <- k + 1L
      vals[[k]] <- crps_sample(X[, j], Y[i, j])
    }
  }
  vals
}

coverage_width <- function(X, Y, probs = c(0.1, 0.9)) {
  lo <- apply(X, 2, quantile, probs = probs[[1]], type = 8, names = FALSE)
  hi <- apply(X, 2, quantile, probs = probs[[2]], type = 8, names = FALSE)
  cover <- matrix(FALSE, nrow(Y), ncol(Y))
  for (j in seq_len(ncol(Y))) cover[, j] <- Y[, j] >= lo[[j]] & Y[, j] <= hi[[j]]
  list(coverage = mean(cover), width = mean(hi - lo))
}

safe_cor <- function(R) {
  R <- as.matrix(R)
  R[!is.finite(R)] <- 0
  R <- (R + t(R)) / 2
  diag(R) <- 1
  R
}

build_corr <- function(type, p) {
  if (type == "static_gaussian") {
    R <- matrix(0.45, p, p)
    diag(R) <- 1
    return(R)
  }
  if (type == "break_pre") {
    R <- matrix(0.15, p, p)
    R[lower.tri(R)] <- c(0.10, -0.05, 0.05, 0.12, -0.10, 0.08)[seq_len(p * (p - 1) / 2)]
    R[upper.tri(R)] <- t(R)[upper.tri(R)]
    diag(R) <- 1
    return(safe_cor(R))
  }
  if (type == "break_post") {
    R <- matrix(0.70, p, p)
    diag(R) <- 1
    return(R)
  }
  diag(1, p)
}

growth_step <- function(dgp, t, state, p) {
  drift <- c(0.00035, 0.00020, 0.00010, -0.00005)[seq_len(p)]
  if (dgp == "regime_heavy_tail") {
    prev <- if (is.null(state)) 0L else state
    state_next <- if (prev == 0L) as.integer(runif(1) < 0.08) else as.integer(runif(1) >= 0.35)
    stress <- state_next == 1L
    load <- if (stress) c(1.15, 0.95, 0.70, 0.40)[seq_len(p)] else c(0.65, 0.45, 0.15, -0.25)[seq_len(p)]
    df <- if (stress) 4 else 9
    factor_scale <- if (stress) 0.011 else 0.0035
    idio_scale <- if (stress) 0.0040 else 0.0015
    cyc <- 0.0008 * sin(2 * pi * t / 48)
    g <- drift + cyc + load * rt(1, df = df) * factor_scale + rt(p, df = df + 2) * idio_scale
    return(list(growth = pmax(g, -0.20), state = state_next))
  }

  if (dgp == "static_gaussian") {
    R <- build_corr("static_gaussian", p)
    sdv <- c(0.0060, 0.0050, 0.0045, 0.0040)[seq_len(p)]
    Sigma <- (sdv %o% sdv) * R
    g <- as.numeric(MASS::mvrnorm(1, drift, Sigma))
    return(list(growth = pmax(g, -0.20), state = NA_integer_))
  }

  if (dgp == "break_correlation") {
    phase <- if (is.null(state)) "pre" else state
    R <- build_corr(if (phase == "pre") "break_pre" else "break_post", p)
    sdv <- if (phase == "pre") c(0.0045, 0.0040, 0.0038, 0.0035)[seq_len(p)] else c(0.0090, 0.0080, 0.0070, 0.0065)[seq_len(p)]
    Sigma <- (sdv %o% sdv) * R
    z <- as.numeric(MASS::mvrnorm(1, rep(0, p), Sigma))
    g <- drift + z + 0.0006 * sin(2 * pi * t / 36)
    return(list(growth = pmax(g, -0.20), state = phase))
  }

  if (dgp == "independent_series") {
    sdv <- c(0.0060, 0.0050, 0.0045, 0.0040)[seq_len(p)]
    g <- drift + rt(p, df = 7) * sdv
    return(list(growth = pmax(g, -0.20), state = NA_integer_))
  }

  stop("Unknown DGP: ", dgp)
}

simulate_panel <- function(dgp, n_train = 144, seed = 1, p = 4) {
  set.seed(seed)
  level <- matrix(NA_real_, n_train, p)
  growth <- matrix(NA_real_, n_train - 1L, p)
  colnames(level) <- colnames(growth) <- paste0("S", seq_len(p))
  level[1, ] <- c(100, 90, 80, 110)[seq_len(p)]
  state <- if (dgp == "break_correlation") "pre" else 0L
  states <- character(n_train)
  states[1] <- as.character(state)

  for (t in 2:n_train) {
    if (dgp == "break_correlation" && t > floor(0.72 * n_train)) state <- "post"
    step <- growth_step(dgp, t, state, p)
    state <- step$state
    states[t] <- as.character(state)
    growth[t - 1L, ] <- step$growth
    level[t, ] <- level[t - 1L, ] * (1 + step$growth)
  }

  list(level = as.data.frame(level), growth = growth, state = state, states = states, dgp = dgp)
}

simulate_future_growth <- function(dgp, last_state, start_t, horizon, n_eval = 384, seed = 1, p = 4) {
  set.seed(seed)
  out <- matrix(NA_real_, n_eval, p)
  colnames(out) <- paste0("S", seq_len(p))
  for (i in seq_len(n_eval)) {
    state <- last_state
    cum <- rep(1, p)
    for (hh in seq_len(horizon)) {
      if (dgp == "break_correlation") state <- "post"
      step <- growth_step(dgp, start_t + hh, state, p)
      state <- step$state
      cum <- cum * (1 + step$growth)
    }
    out[i, ] <- cum - 1
  }
  out
}

rank_to_rho <- function(M, metric) {
  if (metric == "pearson") return(M)
  if (metric == "kendall") return(sin(pi * M / 2))
  2 * sin(pi * M / 6)
}

make_corr_pd <- function(R) {
  R <- safe_cor(R)
  eig <- eigen(R, symmetric = TRUE)
  vals <- eig$values
  vecs <- eig$vectors
  floor_val <- max(1e-10, 1e-8 * max(vals, na.rm = TRUE))
  vals2 <- pmax(vals, floor_val)
  R2 <- vecs %*% diag(vals2, nrow = length(vals2)) %*% t(vecs)
  R2 <- safe_cor(R2)
  R2[R2 > 1] <- 1
  R2[R2 < -1] <- -1
  R2
}

shrink_corr <- function(R, alpha) {
  if (!is.finite(alpha) || alpha <= 0) return(R)
  alpha <- min(max(alpha, 0), 0.99)
  R2 <- (1 - alpha) * R + alpha * diag(1, nrow(R))
  diag(R2) <- 1
  R2
}

estimate_R <- function(ts_set, future = 1, mode = "multiplicative",
                       dep_metric = "spearman", corr_adapt = "regime",
                       roll_window = 48, shrink_alpha = 0.05,
                       stress_smooth = 4, calm_q = 0.5, stress_q = 0.85,
                       stress_blend_k = 8) {
  ts_set <- as.data.frame(ts_set)
  Z_list <- lapply(ts_set, function(z) {
    zz <- trafo(as.numeric(z), lag = future, mode = mode)
    zz[is.finite(zz)]
  })
  L <- min(vapply(Z_list, length, integer(1)))
  Z <- do.call(cbind, lapply(Z_list, function(z) tail(z, L)))
  colnames(Z) <- colnames(ts_set)

  rolling_corr <- function(Z, window, metric) {
    w <- min(as.integer(window), nrow(Z))
    Z2 <- tail(Z, w)
    M <- if (metric == "pearson") {
      cor(Z2, use = "pairwise.complete.obs")
    } else {
      cor(Z2, method = metric, use = "pairwise.complete.obs")
    }
    R <- rank_to_rho(M, metric)
    diag(R) <- 1
    R
  }

  if (corr_adapt == "static") {
    M <- if (dep_metric == "pearson") cor(Z, use = "pairwise.complete.obs") else cor(Z, method = dep_metric, use = "pairwise.complete.obs")
    R <- rank_to_rho(M, dep_metric)
    diag(R) <- 1
  } else if (corr_adapt == "rolling") {
    R <- rolling_corr(Z, roll_window, dep_metric)
  } else {
    raw_stress <- rowMeans(abs(Z), na.rm = TRUE)
    filt <- rep(1 / stress_smooth, stress_smooth)
    s <- as.numeric(stats::filter(raw_stress, filt, sides = 1, method = "convolution"))
    ok <- is.finite(s)
    Z_ok <- Z[ok, , drop = FALSE]
    s_ok <- s[ok]
    q_calm <- quantile(s_ok, probs = calm_q, names = FALSE, type = 8)
    q_stress <- quantile(s_ok, probs = stress_q, names = FALSE, type = 8)
    calm_rows <- which(s_ok <= q_calm)
    stress_rows <- which(s_ok >= q_stress)
    if (length(calm_rows) < 6 || length(stress_rows) < 6) {
      R <- rolling_corr(Z_ok, min(roll_window, nrow(Z_ok)), dep_metric)
    } else {
      Mc <- cor(Z_ok[calm_rows, , drop = FALSE], method = dep_metric, use = "pairwise.complete.obs")
      Ms <- cor(Z_ok[stress_rows, , drop = FALSE], method = dep_metric, use = "pairwise.complete.obs")
      Rc <- rank_to_rho(Mc, dep_metric)
      Rs <- rank_to_rho(Ms, dep_metric)
      diag(Rc) <- 1
      diag(Rs) <- 1
      s_last <- tail(s_ok, 1)
      s_mid <- (q_calm + q_stress) / 2
      w <- 1 / (1 + exp(-stress_blend_k * (s_last - s_mid)))
      R <- (1 - w) * Rc + w * Rs
      diag(R) <- 1
    }
  }

  R <- make_corr_pd(shrink_corr(R, shrink_alpha))
  colnames(R) <- rownames(R) <- colnames(ts_set)
  R
}

fit_wired_transformed <- function(ts_set, future, cfg, seed = 1) {
  ts_set <- as.data.frame(ts_set)
  marg <- vector("list", ncol(ts_set))
  names(marg) <- colnames(ts_set)
  for (j in seq_along(marg)) {
    marg[[j]] <- probabilistic_mixer(
      ts = as.numeric(ts_set[[j]]),
      future = future,
      n_testing = cfg$n_testing,
      n_crps_mc = cfg$n_crps_mc,
      seed = seed + 100L * j + 11L * future,
      q_grid_size = cfg$q_grid_size,
      level_mode = NULL
    )
  }
  R <- estimate_R(ts_set, future = future, mode = "multiplicative", corr_adapt = "regime")
  list(marginals = marg, R = R)
}

mix_from_pfs <- function(pfs, weights, q_eps = 1e-4, q_grid_size = 120) {
  w <- weights / sum(weights)
  names(w) <- names(pfs)
  pfun <- function(x) Reduce(`+`, Map(function(pf, wi) wi * pf$pfun(x), pfs, w))
  rfun <- function(n) {
    comps <- sample(names(w), n, replace = TRUE, prob = w)
    out <- numeric(n)
    for (nm in names(w)) {
      idx <- which(comps == nm)
      if (length(idx)) out[idx] <- pfs[[nm]]$rfun(length(idx))
    }
    out
  }
  lo <- min(vapply(pfs, function(pf) pf$qfun(q_eps), numeric(1)), na.rm = TRUE)
  hi <- max(vapply(pfs, function(pf) pf$qfun(1 - q_eps), numeric(1)), na.rm = TRUE)
  grid_x <- seq(lo, hi, length.out = q_grid_size)
  grid_p <- pmin(pmax(pfun(grid_x), 0), 1)
  grid_p <- cummax(grid_p)
  keep <- c(TRUE, diff(grid_p) > 0)
  inv_cdf <- approxfun(grid_p[keep], grid_x[keep], rule = 2)
  list(rfun = rfun, pfun = pfun, qfun = function(p) inv_cdf(pmin(pmax(p, 0), 1)), weights = w)
}

equal_weight_mixer <- function(ts, future, cfg, seed = 1) {
  pfs <- list(
    nv = naive_predictor(ts, future, seed = seed, level_mode = NULL),
    ar = arima_predictor(ts, future, seed = seed, level_mode = NULL),
    eg = ewma_gaussian_predictor(ts, future, level_mode = NULL),
    hb = historical_bootstrap_predictor(ts, future, seed = seed, level_mode = NULL),
    dr = drift_resid_bootstrap_predictor(ts, future, seed = seed, level_mode = NULL),
    vs = vol_scaled_naive_predictor(ts, future, level_mode = NULL),
    rm = robust_median_mad_predictor(ts, future, level_mode = NULL),
    sq = shrunk_quantile_predictor(ts, future, seed = seed, level_mode = NULL)
  )
  mix_from_pfs(pfs, rep(1, length(pfs)), q_grid_size = cfg$q_grid_size)
}

fit_marginals <- function(ts_set, future, cfg, kind, seed = 1) {
  ts_set <- as.data.frame(ts_set)
  marg <- vector("list", ncol(ts_set))
  names(marg) <- colnames(ts_set)
  for (j in seq_along(marg)) {
    ts <- as.numeric(ts_set[[j]])
    sj <- seed + 100L * j + 17L * future
    marg[[j]] <- switch(
      kind,
      equal = equal_weight_mixer(ts, future, cfg, seed = sj),
      arima = arima_predictor(ts, future, seed = sj, level_mode = NULL),
      bootstrap = historical_bootstrap_predictor(ts, future, seed = sj, level_mode = NULL),
      stop("Unknown marginal kind: ", kind)
    )
  }
  marg
}

draw_joint <- function(marginals, R = NULL, n = 512, seed = 1,
                       copula = c("t", "gaussian", "independent"), t_df = 5,
                       u_eps = 1e-6) {
  copula <- match.arg(copula)
  p <- length(marginals)
  set.seed(seed)
  if (copula == "independent") {
    U <- matrix(runif(n * p), n, p)
  } else if (copula == "gaussian") {
    Z <- MASS::mvrnorm(n = n, mu = rep(0, p), Sigma = R)
    if (n == 1) Z <- matrix(Z, nrow = 1)
    U <- pnorm(Z)
  } else {
    Z <- MASS::mvrnorm(n = n, mu = rep(0, p), Sigma = R)
    if (n == 1) Z <- matrix(Z, nrow = 1)
    g <- rchisq(n, df = t_df) / t_df
    U <- pt(Z / sqrt(g), df = t_df)
  }
  U <- pmin(pmax(U, u_eps), 1 - u_eps)
  X <- matrix(NA_real_, n, p)
  colnames(X) <- names(marginals)
  for (j in seq_len(p)) X[, j] <- marginals[[j]]$qfun(U[, j])
  X
}

score_variant <- function(draws, truth) {
  cw <- coverage_width(draws, truth)
  data.frame(
    crps = mean(marginal_crps_scores(draws, truth), na.rm = TRUE),
    energy = mean(energy_scores(draws, truth), na.rm = TRUE),
    variogram = mean(variogram_scores(draws, truth), na.rm = TRUE),
    coverage80 = cw$coverage,
    width80 = cw$width
  )
}

run_one_case <- function(rep_id, dgp, horizon, seed, cfg) {
  message(sprintf("rep %02d | %-20s | h=%d", rep_id, dgp, horizon))
  panel <- simulate_panel(dgp, n_train = cfg$n_train, seed = seed, p = cfg$p)
  truth <- simulate_future_growth(dgp, panel$state, cfg$n_train, horizon, n_eval = cfg$n_eval, seed = seed + 9000L + horizon, p = cfg$p)
  ts_set <- panel$level

  fit <- fit_wired_transformed(ts_set, future = horizon, cfg = cfg, seed = seed)
  R_static <- estimate_R(ts_set, future = horizon, mode = "multiplicative", corr_adapt = "static")
  R_rolling <- estimate_R(ts_set, future = horizon, mode = "multiplicative", corr_adapt = "rolling")

  equal_marg <- fit_marginals(ts_set, horizon, cfg, "equal", seed + 3000L)
  arima_marg <- fit_marginals(ts_set, horizon, cfg, "arima", seed + 4000L)
  boot_marg <- fit_marginals(ts_set, horizon, cfg, "bootstrap", seed + 5000L)

  variants <- list(
    "WIRED-full" = draw_joint(fit$marginals, fit$R, n = cfg$n_draw, seed = seed + 10L, copula = "t", t_df = 5),
    "No tail copula" = draw_joint(fit$marginals, fit$R, n = cfg$n_draw, seed = seed + 11L, copula = "gaussian"),
    "Static dependence" = draw_joint(fit$marginals, R_static, n = cfg$n_draw, seed = seed + 12L, copula = "t", t_df = 5),
    "Rolling dependence" = draw_joint(fit$marginals, R_rolling, n = cfg$n_draw, seed = seed + 13L, copula = "t", t_df = 5),
    "Independent marginals" = draw_joint(fit$marginals, n = cfg$n_draw, seed = seed + 14L, copula = "independent"),
    "Equal weights" = draw_joint(equal_marg, fit$R, n = cfg$n_draw, seed = seed + 15L, copula = "t", t_df = 5),
    "ARIMA independent" = draw_joint(arima_marg, n = cfg$n_draw, seed = seed + 16L, copula = "independent"),
    "Bootstrap independent" = draw_joint(boot_marg, n = cfg$n_draw, seed = seed + 17L, copula = "independent"),
    "Gaussian copula bootstrap" = draw_joint(boot_marg, R_static, n = cfg$n_draw, seed = seed + 18L, copula = "gaussian")
  )

  scores <- do.call(rbind, lapply(names(variants), function(nm) {
    out <- score_variant(variants[[nm]], truth)
    out$variant <- nm
    out
  }))
  scores$replicate <- rep_id
  scores$dgp <- dgp
  scores$horizon <- horizon
  scores <- scores[, c("replicate", "dgp", "horizon", "variant", "crps", "energy", "variogram", "coverage80", "width80")]

  weights <- do.call(rbind, lapply(seq_along(fit$marginals), function(j) {
    data.frame(
      replicate = rep_id,
      dgp = dgp,
      horizon = horizon,
      series = names(fit$marginals)[[j]],
      component = names(fit$marginals[[j]]$weights),
      weight = as.numeric(fit$marginals[[j]]$weights)
    )
  }))

  list(scores = scores, weights = weights)
}

score_forecast_case <- function(ts_set, truth, horizon, seed, cfg) {
  fit <- fit_wired_transformed(ts_set, future = horizon, cfg = cfg, seed = seed)
  R_static <- estimate_R(ts_set, future = horizon, mode = "multiplicative", corr_adapt = "static")
  R_rolling <- estimate_R(ts_set, future = horizon, mode = "multiplicative", corr_adapt = "rolling")
  equal_marg <- fit_marginals(ts_set, horizon, cfg, "equal", seed + 3000L)
  arima_marg <- fit_marginals(ts_set, horizon, cfg, "arima", seed + 4000L)
  boot_marg <- fit_marginals(ts_set, horizon, cfg, "bootstrap", seed + 5000L)

  variants <- list(
    "WIRED-full" = draw_joint(fit$marginals, fit$R, n = cfg$n_draw, seed = seed + 10L, copula = "t", t_df = 5),
    "No tail copula" = draw_joint(fit$marginals, fit$R, n = cfg$n_draw, seed = seed + 11L, copula = "gaussian"),
    "Static dependence" = draw_joint(fit$marginals, R_static, n = cfg$n_draw, seed = seed + 12L, copula = "t", t_df = 5),
    "Rolling dependence" = draw_joint(fit$marginals, R_rolling, n = cfg$n_draw, seed = seed + 13L, copula = "t", t_df = 5),
    "Independent marginals" = draw_joint(fit$marginals, n = cfg$n_draw, seed = seed + 14L, copula = "independent"),
    "Equal weights" = draw_joint(equal_marg, fit$R, n = cfg$n_draw, seed = seed + 15L, copula = "t", t_df = 5),
    "ARIMA independent" = draw_joint(arima_marg, n = cfg$n_draw, seed = seed + 16L, copula = "independent"),
    "Bootstrap independent" = draw_joint(boot_marg, n = cfg$n_draw, seed = seed + 17L, copula = "independent"),
    "Gaussian copula bootstrap" = draw_joint(boot_marg, R_static, n = cfg$n_draw, seed = seed + 18L, copula = "gaussian")
  )

  do.call(rbind, lapply(names(variants), function(nm) {
    out <- score_variant(variants[[nm]], truth)
    out$variant <- nm
    out
  }))
}

run_real_data_benchmark <- function(cfg) {
  data("EuStockMarkets", package = "datasets")
  levels <- as.data.frame(EuStockMarkets)
  max_h <- max(cfg$real_horizons)
  min_origin <- max(900L, ceiling(0.55 * nrow(levels)))
  max_origin <- nrow(levels) - max_h
  origins <- unique(round(seq(min_origin, max_origin, length.out = cfg$real_origins)))
  out <- list()
  k <- 0L
  for (origin_idx in origins) {
    ts_set <- levels[seq_len(origin_idx), , drop = FALSE]
    for (h in cfg$real_horizons) {
      message(sprintf("real EuStockMarkets | origin=%d | h=%d", origin_idx, h))
      truth <- matrix(as.numeric(levels[origin_idx + h, ] / levels[origin_idx, ] - 1), nrow = 1)
      colnames(truth) <- colnames(levels)
      scores <- score_forecast_case(ts_set, truth, horizon = h, seed = 700000L + origin_idx + h, cfg = cfg)
      scores$dataset <- "EuStockMarkets"
      scores$origin <- origin_idx
      scores$horizon <- h
      k <- k + 1L
      out[[k]] <- scores[, c("dataset", "origin", "horizon", "variant", "crps", "energy", "variogram", "coverage80", "width80")]
    }
  }
  real_scores <- do.call(rbind, out)
  real_scores$variant <- factor(real_scores$variant, levels = variant_order)
  real_scores <- real_scores[order(real_scores$origin, real_scores$horizon, real_scores$variant), ]
  real_scores
}

summarise_scores <- function(score_df, by = "variant") {
  f <- as.formula(paste("cbind(crps, energy, variogram, coverage80, width80) ~", paste(by, collapse = "+")))
  avg <- aggregate(f, score_df, mean)
  sdev <- aggregate(f, score_df, sd)
  names(sdev)[-(seq_along(by))] <- paste0(names(sdev)[-(seq_along(by))], "_sd")
  merge(avg, sdev, by = by)
}

paired_deltas <- function(score_df) {
  metrics <- c("crps", "energy", "variogram")
  keys <- c("replicate", "dgp", "horizon")
  full <- score_df[score_df$variant == "WIRED-full", c(keys, metrics)]
  names(full)[-(seq_along(keys))] <- paste0(metrics, "_full")
  merged <- merge(score_df, full, by = keys)
  merged <- merged[merged$variant != "WIRED-full", ]
  for (m in metrics) merged[[paste0(m, "_delta")]] <- merged[[m]] - merged[[paste0(m, "_full")]]
  merged
}

summarise_deltas <- function(delta_df, by = "variant") {
  metrics <- c("crps_delta", "energy_delta", "variogram_delta")
  out <- do.call(rbind, lapply(split(delta_df, delta_df[by], drop = TRUE), function(dd) {
    data.frame(
      variant = unique(dd$variant)[[1]],
      crps_delta = mean(dd$crps_delta),
      crps_delta_se = sd(dd$crps_delta) / sqrt(nrow(dd)),
      energy_delta = mean(dd$energy_delta),
      energy_delta_se = sd(dd$energy_delta) / sqrt(nrow(dd)),
      variogram_delta = mean(dd$variogram_delta),
      variogram_delta_se = sd(dd$variogram_delta) / sqrt(nrow(dd))
    )
  }))
  rownames(out) <- NULL
  out[match(setdiff(variant_order, "WIRED-full"), out$variant), ]
}

format_pm <- function(mu, sd, digits = 4) {
  sprintf(paste0("%.", digits, "f $\\pm$ %.", digits, "f"), mu, sd)
}

format_delta <- function(mu, se, digits = 4) {
  sprintf(paste0("%+.", digits, "f $\\pm$ %.", digits, "f"), mu, 1.96 * se)
}

write_overall_table <- function(agg, path) {
  agg <- agg[match(variant_order, agg$variant), ]
  best <- list(crps = which.min(agg$crps), energy = which.min(agg$energy), variogram = which.min(agg$variogram))
  lines <- c(
    "\\begin{tabular}{lccccc}",
    "\\toprule",
    "Variant & CRPS $\\downarrow$ & Energy $\\downarrow$ & Variogram $\\downarrow$ & 80\\% cov. & 80\\% width \\\\",
    "\\midrule"
  )
  for (i in seq_len(nrow(agg))) {
    row <- agg[i, ]
    vals <- c(
      format_pm(row$crps, row$crps_sd, 5),
      format_pm(row$energy, row$energy_sd, 5),
      format_pm(row$variogram, row$variogram_sd, 5),
      format_pm(row$coverage80, row$coverage80_sd, 3),
      format_pm(row$width80, row$width80_sd, 4)
    )
    if (i == best$crps) vals[[1]] <- paste0("\\textbf{", vals[[1]], "}")
    if (i == best$energy) vals[[2]] <- paste0("\\textbf{", vals[[2]], "}")
    if (i == best$variogram) vals[[3]] <- paste0("\\textbf{", vals[[3]], "}")
    lines <- c(lines, paste(row$variant, paste(vals, collapse = " & "), sep = " & ") |> paste0(" \\\\"))
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

write_delta_table <- function(delta_summary, path) {
  lines <- c(
    "\\begin{tabular}{lccc}",
    "\\toprule",
    "Variant & $\\Delta$ CRPS & $\\Delta$ Energy & $\\Delta$ Variogram \\\\",
    "\\midrule"
  )
  for (i in seq_len(nrow(delta_summary))) {
    row <- delta_summary[i, ]
    vals <- c(
      format_delta(row$crps_delta, row$crps_delta_se, 5),
      format_delta(row$energy_delta, row$energy_delta_se, 5),
      format_delta(row$variogram_delta, row$variogram_delta_se, 5)
    )
    lines <- c(lines, paste(row$variant, paste(vals, collapse = " & "), sep = " & ") |> paste0(" \\\\"))
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

write_dgp_table <- function(score_df, path) {
  dgp_scores <- aggregate(cbind(crps, energy, variogram) ~ dgp + variant, score_df, mean)
  dgp_levels <- unique(score_df$dgp)
  lines <- c(
    "\\begin{tabular}{llccc}",
    "\\toprule",
    "DGP & Variant & CRPS & Energy & Variogram \\\\",
    "\\midrule"
  )
  for (dgp in dgp_levels) {
    dd <- dgp_scores[dgp_scores$dgp == dgp & dgp_scores$variant %in% c("WIRED-full", "Independent marginals", "ARIMA independent", "Gaussian copula bootstrap"), ]
    dd <- dd[match(c("WIRED-full", "Independent marginals", "ARIMA independent", "Gaussian copula bootstrap"), dd$variant), ]
    for (i in seq_len(nrow(dd))) {
      label <- if (i == 1) gsub("_", "\\\\_", dgp) else ""
      lines <- c(lines, sprintf("%s & %s & %.5f & %.5f & %.5f \\\\", label, dd$variant[i], dd$crps[i], dd$energy[i], dd$variogram[i]))
    }
    lines <- c(lines, "\\addlinespace")
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

write_config_table <- function(cfg, path) {
  horizons <- paste(cfg$horizons, collapse = ", ")
  dgps <- paste(gsub("_", "\\\\_", cfg$dgps), collapse = "; ")
  lines <- c(
    "\\begin{tabular}{ll}",
    "\\toprule",
    "Setting & Value \\\\",
    "\\midrule",
    sprintf("Mode & %s \\\\", cfg$mode),
    sprintf("Synthetic DGPs & %s \\\\", dgps),
    sprintf("Replicates per DGP-horizon & %d \\\\", cfg$n_reps),
    sprintf("Horizons & %s \\\\", horizons),
    sprintf("Real-data origins/horizons & %d origins; %s \\\\", cfg$real_origins, paste(cfg$real_horizons, collapse = ", ")),
    sprintf("Training length & %d \\\\", cfg$n_train),
    sprintf("Series dimension & %d \\\\", cfg$p),
    sprintf("Evaluation draws & %d \\\\", cfg$n_eval),
    sprintf("Forecast draws & %d \\\\", cfg$n_draw),
    sprintf("Expanding-window CRPS points & %d \\\\", cfg$n_testing),
    sprintf("CRPS Monte Carlo draws & %d \\\\", cfg$n_crps_mc),
    sprintf("Mixture quantile grid & %d \\\\", cfg$q_grid_size),
    "\\bottomrule",
    "\\end{tabular}"
  )
  writeLines(lines, path)
}

write_real_table <- function(real_agg, path) {
  real_agg <- real_agg[match(variant_order, real_agg$variant), ]
  best <- list(crps = which.min(real_agg$crps), energy = which.min(real_agg$energy), variogram = which.min(real_agg$variogram))
  lines <- c(
    "\\begin{tabular}{lccccc}",
    "\\toprule",
    "Variant & CRPS $\\downarrow$ & Energy $\\downarrow$ & Variogram $\\downarrow$ & 80\\% cov. & 80\\% width \\\\",
    "\\midrule"
  )
  for (i in seq_len(nrow(real_agg))) {
    row <- real_agg[i, ]
    vals <- c(
      format_pm(row$crps, row$crps_sd, 5),
      format_pm(row$energy, row$energy_sd, 5),
      format_pm(row$variogram, row$variogram_sd, 5),
      format_pm(row$coverage80, row$coverage80_sd, 3),
      format_pm(row$width80, row$width80_sd, 4)
    )
    if (i == best$crps) vals[[1]] <- paste0("\\textbf{", vals[[1]], "}")
    if (i == best$energy) vals[[2]] <- paste0("\\textbf{", vals[[2]], "}")
    if (i == best$variogram) vals[[3]] <- paste0("\\textbf{", vals[[3]], "}")
    lines <- c(lines, paste(row$variant, paste(vals, collapse = " & "), sep = " & ") |> paste0(" \\\\"))
  }
  lines <- c(lines, "\\bottomrule", "\\end{tabular}")
  writeLines(lines, path)
}

plot_score_ablation <- function(agg, path) {
  agg <- agg[match(variant_order, agg$variant), ]
  rel <- rbind(
    CRPS = agg$crps / agg$crps[agg$variant == "WIRED-full"],
    Energy = agg$energy / agg$energy[agg$variant == "WIRED-full"],
    Variogram = agg$variogram / agg$variogram[agg$variant == "WIRED-full"]
  )
  pdf(path, width = 8.0, height = 4.4, useDingbats = FALSE)
  par(mar = c(7.2, 4.2, 1.2, 0.8), las = 1)
  barplot(
    rel,
    beside = TRUE,
    col = c("#2F6B4F", "#5B7FB9", "#C0604D"),
    names.arg = variant_labels,
    ylab = "Score relative to WIRED-full",
    ylim = c(0, max(rel, na.rm = TRUE) * 1.18),
    cex.names = 0.72
  )
  abline(h = 1, lty = 2, col = "gray35")
  legend("topleft", legend = rownames(rel), fill = c("#2F6B4F", "#5B7FB9", "#C0604D"), bty = "n", horiz = TRUE, cex = 0.85)
  dev.off()
}

plot_dgp_variogram <- function(score_df, path) {
  dgp_scores <- aggregate(variogram ~ dgp + variant, score_df, mean)
  keep <- c("WIRED-full", "Independent marginals", "ARIMA independent", "Gaussian copula bootstrap")
  dgp_scores <- dgp_scores[dgp_scores$variant %in% keep, ]
  mat <- sapply(keep, function(v) {
    vals <- dgp_scores$variogram[dgp_scores$variant == v]
    vals / vals[1] # temporary shape fallback, overwritten below
  })
  dgps <- unique(score_df$dgp)
  mat <- matrix(NA_real_, nrow = length(keep), ncol = length(dgps), dimnames = list(keep, dgps))
  for (d in dgps) {
    base <- dgp_scores$variogram[dgp_scores$dgp == d & dgp_scores$variant == "WIRED-full"]
    for (v in keep) mat[v, d] <- dgp_scores$variogram[dgp_scores$dgp == d & dgp_scores$variant == v] / base
  }
  pdf(path, width = 8.0, height = 4.2, useDingbats = FALSE)
  par(mar = c(7.5, 4.2, 1.2, 0.8), las = 1)
  barplot(
    mat,
    beside = TRUE,
    col = c("#2F6B4F", "#C0604D", "#5B7FB9", "#7A6AA8"),
    names.arg = gsub("_", "\n", dgps),
    ylab = "Variogram score relative to WIRED-full",
    ylim = c(0, max(mat, na.rm = TRUE) * 1.18),
    cex.names = 0.72
  )
  abline(h = 1, lty = 2, col = "gray35")
  legend("topleft", legend = c("Full", "Ind.", "ARIMA", "Boot. copula"), fill = c("#2F6B4F", "#C0604D", "#5B7FB9", "#7A6AA8"), bty = "n", horiz = TRUE, cex = 0.78)
  dev.off()
}

plot_component_weights <- function(weight_df, path) {
  weight_mean <- aggregate(weight ~ component, weight_df, mean)
  weight_mean$label <- component_labels[weight_mean$component]
  weight_mean <- weight_mean[match(component_names, weight_mean$component), ]
  write.csv(weight_mean, file.path(out_dir, "component_weight_summary.csv"), row.names = FALSE)
  pdf(path, width = 7.2, height = 3.6, useDingbats = FALSE)
  par(mar = c(7.6, 4.2, 1.2, 0.8), las = 1)
  bp <- barplot(
    weight_mean$weight,
    names.arg = weight_mean$label,
    col = "#4C7A72",
    ylim = c(0, max(weight_mean$weight) * 1.25),
    ylab = "Average adaptive weight",
    cex.names = 0.78
  )
  text(bp, weight_mean$weight, labels = sprintf("%.2f", weight_mean$weight), pos = 3, cex = 0.7)
  dev.off()
}

write_macros <- function(cfg, agg, delta_summary, path) {
  full <- agg[agg$variant == "WIRED-full", ]
  ind_delta <- delta_summary[delta_summary$variant == "Independent marginals", ]
  equal_delta <- delta_summary[delta_summary$variant == "Equal weights", ]
  gauss_delta <- delta_summary[delta_summary$variant == "Gaussian copula bootstrap", ]
  macros <- c(
    sprintf("\\newcommand{\\BenchMode}{%s}", cfg$mode),
    sprintf("\\newcommand{\\NumReplicates}{%d}", cfg$n_reps),
    sprintf("\\newcommand{\\NumDGPs}{%d}", length(cfg$dgps)),
    sprintf("\\newcommand{\\NumHorizons}{%d}", length(cfg$horizons)),
    sprintf("\\newcommand{\\NumEvalDraws}{%d}", cfg$n_eval),
    sprintf("\\newcommand{\\NumForecastDraws}{%d}", cfg$n_draw),
    sprintf("\\newcommand{\\TrainLength}{%d}", cfg$n_train),
    sprintf("\\newcommand{\\FullCrps}{%.5f}", full$crps),
    sprintf("\\newcommand{\\FullEnergy}{%.5f}", full$energy),
    sprintf("\\newcommand{\\FullVariogram}{%.5f}", full$variogram),
    sprintf("\\newcommand{\\IndependentVariogramDelta}{%.5f}", ind_delta$variogram_delta),
    sprintf("\\newcommand{\\EqualCrpsDelta}{%.5f}", equal_delta$crps_delta),
    sprintf("\\newcommand{\\GaussianBootstrapVariogramDelta}{%.5f}", gauss_delta$variogram_delta)
  )
  writeLines(macros, path)
}

run_benchmark <- function() {
  cfg <- make_config()
  configure_fast_defaults(cfg)
  set.seed(1001)
  seeds <- 100000L + seq_len(cfg$n_reps)
  runs <- list()
  k <- 0L
  for (dgp in cfg$dgps) {
    for (h in cfg$horizons) {
      for (i in seq_along(seeds)) {
        k <- k + 1L
        runs[[k]] <- run_one_case(i, dgp, h, seeds[[i]] + 1000L * match(dgp, cfg$dgps) + 100L * h, cfg)
      }
    }
  }

  score_df <- do.call(rbind, lapply(runs, `[[`, "scores"))
  weight_df <- do.call(rbind, lapply(runs, `[[`, "weights"))
  score_df$variant <- factor(score_df$variant, levels = variant_order)
  score_df <- score_df[order(score_df$dgp, score_df$horizon, score_df$replicate, score_df$variant), ]

  write.csv(score_df, file.path(out_dir, "experiment_scores.csv"), row.names = FALSE)
  write.csv(weight_df, file.path(out_dir, "component_weights.csv"), row.names = FALSE)

  agg <- summarise_scores(score_df, by = "variant")
  agg <- agg[match(variant_order, agg$variant), ]
  write.csv(agg, file.path(out_dir, "experiment_summary.csv"), row.names = FALSE)

  by_dgp <- summarise_scores(score_df, by = c("dgp", "variant"))
  write.csv(by_dgp, file.path(out_dir, "experiment_summary_by_dgp.csv"), row.names = FALSE)
  by_horizon <- summarise_scores(score_df, by = c("horizon", "variant"))
  write.csv(by_horizon, file.path(out_dir, "experiment_summary_by_horizon.csv"), row.names = FALSE)

  deltas <- paired_deltas(score_df)
  write.csv(deltas, file.path(out_dir, "paired_score_deltas.csv"), row.names = FALSE)
  delta_summary <- summarise_deltas(deltas)
  write.csv(delta_summary, file.path(out_dir, "paired_delta_summary.csv"), row.names = FALSE)

  write_overall_table(agg, file.path(repo_root, "paper", "arxiv", "table_metrics.tex"))
  write_delta_table(delta_summary, file.path(repo_root, "paper", "arxiv", "table_deltas.tex"))
  write_dgp_table(score_df, file.path(repo_root, "paper", "arxiv", "table_by_dgp.tex"))
  write_config_table(cfg, file.path(repo_root, "paper", "arxiv", "table_experiment_config.tex"))

  plot_score_ablation(agg, file.path(fig_dir, "score_ablation.pdf"))
  plot_dgp_variogram(score_df, file.path(fig_dir, "score_by_dgp.pdf"))
  plot_component_weights(weight_df, file.path(fig_dir, "component_weights.pdf"))

  if (!identical(Sys.getenv("WIRED_SKIP_REAL_DATA"), "1")) {
    real_scores <- run_real_data_benchmark(cfg)
    write.csv(real_scores, file.path(out_dir, "real_data_scores.csv"), row.names = FALSE)
    real_agg <- summarise_scores(real_scores, by = "variant")
    real_agg <- real_agg[match(variant_order, real_agg$variant), ]
    write.csv(real_agg, file.path(out_dir, "real_data_summary.csv"), row.names = FALSE)
    write_real_table(real_agg, file.path(repo_root, "paper", "arxiv", "table_real_data.tex"))
  }

  write_macros(cfg, agg, delta_summary, file.path(repo_root, "paper", "arxiv", "experiment_macros.tex"))

  message("benchmark complete: ", cfg$mode)
}

if (!identical(Sys.getenv("WIRED_EXPERIMENT_SOURCE_ONLY"), "1")) {
  run_benchmark()
}


==> anc/paper_results_component_weight_summary.csv <==
"component","weight","label"
"nv",0.114977053699852,"PERT"
"ar",0.122795358876944,"ARIMA"
"eg",0.1249940631533,"EWMA"
"hb",0.131923936631089,"Hist."
"dr",0.126301852407626,"Drift"
"vs",0.11950500550909,"Vol."
"rm",0.133517739948304,"Robust"
"sq",0.125984989773795,"Quantile"


==> anc/paper_results_component_weights.csv <==
"replicate","dgp","horizon","series","component","weight"
1,"regime_heavy_tail",1,"S1","nv",0.0160757192043807
1,"regime_heavy_tail",1,"S1","ar",0.136651635228385
1,"regime_heavy_tail",1,"S1","eg",0.0604150721652548
1,"regime_heavy_tail",1,"S1","hb",0.139886897578994
1,"regime_heavy_tail",1,"S1","dr",0.245502537546078
1,"regime_heavy_tail",1,"S1","vs",0.0275732591433256
1,"regime_heavy_tail",1,"S1","rm",0.144906582359978
1,"regime_heavy_tail",1,"S1","sq",0.228988296773603
1,"regime_heavy_tail",1,"S2","nv",0.0164242489526438
1,"regime_heavy_tail",1,"S2","ar",0.0563456248244806
1,"regime_heavy_tail",1,"S2","eg",0.105478616134387
1,"regime_heavy_tail",1,"S2","hb",0.0404879816101688
1,"regime_heavy_tail",1,"S2","dr",0.200071404307518
1,"regime_heavy_tail",1,"S2","vs",0.394653983194992
1,"regime_heavy_tail",1,"S2","rm",0.0521744961038671
1,"regime_heavy_tail",1,"S2","sq",0.134363644871944
1,"regime_heavy_tail",1,"S3","nv",0.00992896185406161
1,"regime_heavy_tail",1,"S3","ar",0.0876285686317164
1,"regime_heavy_tail",1,"S3","eg",0.0847974472457554
1,"regime_heavy_tail",1,"S3","hb",0.1489751884096
1,"regime_heavy_tail",1,"S3","dr",0.189362521630014
1,"regime_heavy_tail",1,"S3","vs",0.0760641999898883
1,"regime_heavy_tail",1,"S3","rm",0.16224589364028
1,"regime_heavy_tail",1,"S3","sq",0.240997218598684
1,"regime_heavy_tail",1,"S4","nv",0.0120219621296492
1,"regime_heavy_tail",1,"S4","ar",0.0773126373222433
1,"regime_heavy_tail",1,"S4","eg",0.150456320503824
1,"regime_heavy_tail",1,"S4","hb",0.155642228041083
1,"regime_heavy_tail",1,"S4","dr",0.154860173914255
1,"regime_heavy_tail",1,"S4","vs",0.0387656220066399
1,"regime_heavy_tail",1,"S4","rm",0.194398150106195
1,"regime_heavy_tail",1,"S4","sq",0.21654290597611
2,"regime_heavy_tail",1,"S1","nv",0.00920595213850916
2,"regime_heavy_tail",1,"S1","ar",0.116813008730553
2,"regime_heavy_tail",1,"S1","eg",0.158325470575208
2,"regime_heavy_tail",1,"S1","hb",0.144027333918732
2,"regime_heavy_tail",1,"S1","dr",0.205201876673636
2,"regime_heavy_tail",1,"S1","vs",0.0706590963474299
2,"regime_heavy_tail",1,"S1","rm",0.136999342532111
2,"regime_heavy_tail",1,"S1","sq",0.158767919083822
2,"regime_heavy_tail",1,"S2","nv",0.0152962484811069
2,"regime_heavy_tail",1,"S2","ar",0.0661392651951651
2,"regime_heavy_tail",1,"S2","eg",0.226184664999485
2,"regime_heavy_tail",1,"S2","hb",0.0563577791387096
2,"regime_heavy_tail",1,"S2","dr",0.110831601944418
2,"regime_heavy_tail",1,"S2","vs",0.378032771272484
2,"regime_heavy_tail",1,"S2","rm",0.0411730901789218
2,"regime_heavy_tail",1,"S2","sq",0.10598457878971
2,"regime_heavy_tail",1,"S3","nv",0.00947272745334135
2,"regime_heavy_tail",1,"S3","ar",0.0609027614662829
2,"regime_heavy_tail",1,"S3","eg",0.159145215127462
2,"regime_heavy_tail",1,"S3","hb",0.125722330464058
2,"regime_heavy_tail",1,"S3","dr",0.133452267891764
2,"regime_heavy_tail",1,"S3","vs",0.173248468353268
2,"regime_heavy_tail",1,"S3","rm",0.18090664475222
2,"regime_heavy_tail",1,"S3","sq",0.157149584491603
2,"regime_heavy_tail",1,"S4","nv",0.00935778264650051
2,"regime_heavy_tail",1,"S4","ar",0.0844338622382673
2,"regime_heavy_tail",1,"S4","eg",0.076656139538044
2,"regime_heavy_tail",1,"S4","hb",0.165546423476044
2,"regime_heavy_tail",1,"S4","dr",0.163892352134704
2,"regime_heavy_tail",1,"S4","vs",0.193748143730994
2,"regime_heavy_tail",1,"S4","rm",0.153129516934387
2,"regime_heavy_tail",1,"S4","sq",0.153235779301059
3,"regime_heavy_tail",1,"S1","nv",0.0103365828117805
3,"regime_heavy_tail",1,"S1","ar",0.0887548501918552
3,"regime_heavy_tail",1,"S1","eg",0.242596973199957
3,"regime_heavy_tail",1,"S1","hb",0.15854584014251
3,"regime_heavy_tail",1,"S1","dr",0.0553965124016199
3,"regime_heavy_tail",1,"S1","vs",0.183141170169975
3,"regime_heavy_tail",1,"S1","rm",0.119303828241581
3,"regime_heavy_tail",1,"S1","sq",0.141924242840721
3,"regime_heavy_tail",1,"S2","nv",0.0088051088795555
3,"regime_heavy_tail",1,"S2","ar",0.0933760849509246
3,"regime_heavy_tail",1,"S2","eg",0.168535128208761
3,"regime_heavy_tail",1,"S2","hb",0.151589005406069
3,"regime_heavy_tail",1,"S2","dr",0.103905066962542
3,"regime_heavy_tail",1,"S2","vs",0.182754924685838
3,"regime_heavy_tail",1,"S2","rm",0.152458198381327
3,"regime_heavy_tail",1,"S2","sq",0.138576482524984
3,"regime_heavy_tail",1,"S3","nv",0.00877608121678084
3,"regime_heavy_tail",1,"S3","ar",0.0964196978609614
3,"regime_heavy_tail",1,"S3","eg",0.15406714274937
3,"regime_heavy_tail",1,"S3","hb",0.162674882874749
3,"regime_heavy_tail",1,"S3","dr",0.172110302341429
3,"regime_heavy_tail",1,"S3","vs",0.0996900134476274
3,"regime_heavy_tail",1,"S3","rm",0.151764947702881
3,"regime_heavy_tail",1,"S3","sq",0.154496931806201
3,"regime_heavy_tail",1,"S4","nv",0.0106515782977047
3,"regime_heavy_tail",1,"S4","ar",0.139629002640779
3,"regime_heavy_tail",1,"S4","eg",0.209789949615012
3,"regime_heavy_tail",1,"S4","hb",0.119408315704983
3,"regime_heavy_tail",1,"S4","dr",0.230827562360011
3,"regime_heavy_tail",1,"S4","vs",0.0523759547092768
3,"regime_heavy_tail",1,"S4","rm",0.0841126541822953
3,"regime_heavy_tail",1,"S4","sq",0.153204982489939
4,"regime_heavy_tail",1,"S1","nv",0.117224476203112
4,"regime_heavy_tail",1,"S1","ar",0.109142514890274
4,"regime_heavy_tail",1,"S1","eg",0.0201562004412677
4,"regime_heavy_tail",1,"S1","hb",0.04051857636702
4,"regime_heavy_tail",1,"S1","dr",0.0609736390457225
4,"regime_heavy_tail",1,"S1","vs",0.559771194475726
4,"regime_heavy_tail",1,"S1","rm",0.0484087095001982
4,"regime_heavy_tail",1,"S1","sq",0.0438046890766791
4,"regime_heavy_tail",1,"S2","nv",0.018588209849576
4,"regime_heavy_tail",1,"S2","ar",0.0756489612510355
4,"regime_heavy_tail",1,"S2","eg",0.0654901757586026
4,"regime_heavy_tail",1,"S2","hb",0.206631114956881
4,"regime_heavy_tail",1,"S2","dr",0.20320996821966
4,"regime_heavy_tail",1,"S2","vs",0.0243911387352975
4,"regime_heavy_tail",1,"S2","rm",0.205641999265575
4,"regime_heavy_tail",1,"S2","sq",0.200398431963372
4,"regime_heavy_tail",1,"S3","nv",0.0234160963756566
4,"regime_heavy_tail",1,"S3","ar",0.136707708271385
4,"regime_heavy_tail",1,"S3","eg",0.107403287899034
4,"regime_heavy_tail",1,"S3","hb",0.207610064320303
4,"regime_heavy_tail",1,"S3","dr",0.224945276744799
4,"regime_heavy_tail",1,"S3","vs",0.0162073364888862
4,"regime_heavy_tail",1,"S3","rm",0.102604841779325
4,"regime_heavy_tail",1,"S3","sq",0.181105388120612
4,"regime_heavy_tail",1,"S4","nv",0.00918746374363385
4,"regime_heavy_tail",1,"S4","ar",0.0700583781652047
4,"regime_heavy_tail",1,"S4","eg",0.121325880208654
4,"regime_heavy_tail",1,"S4","hb",0.199932651690004
4,"regime_heavy_tail",1,"S4","dr",0.152207136704696
4,"regime_heavy_tail",1,"S4","vs",0.134855275996145
4,"regime_heavy_tail",1,"S4","rm",0.159211557092659
4,"regime_heavy_tail",1,"S4","sq",0.153221656399002
5,"regime_heavy_tail",1,"S1","nv",0.691671595686639
5,"regime_heavy_tail",1,"S1","ar",0.0544370512470517
5,"regime_heavy_tail",1,"S1","eg",0.0458822412448425
5,"regime_heavy_tail",1,"S1","hb",0.0363092231277581
5,"regime_heavy_tail",1,"S1","dr",0.0330756113286839
5,"regime_heavy_tail",1,"S1","vs",0.0518292479983787
5,"regime_heavy_tail",1,"S1","rm",0.0519477080794877
5,"regime_heavy_tail",1,"S1","sq",0.0348473212871586
5,"regime_heavy_tail",1,"S2","nv",0.541253573813548
5,"regime_heavy_tail",1,"S2","ar",0.0920805726431215
5,"regime_heavy_tail",1,"S2","eg",0.0418039631175728
5,"regime_heavy_tail",1,"S2","hb",0.0393270702945789
5,"regime_heavy_tail",1,"S2","dr",0.0360284411461463
5,"regime_heavy_tail",1,"S2","vs",0.17643134673403
5,"regime_heavy_tail",1,"S2","rm",0.038117568791777
5,"regime_heavy_tail",1,"S2","sq",0.0349574634592258
5,"regime_heavy_tail",1,"S3","nv",0.632082460530749
5,"regime_heavy_tail",1,"S3","ar",0.0674709486803291
5,"regime_heavy_tail",1,"S3","eg",0.0441573013580496
5,"regime_heavy_tail",1,"S3","hb",0.0350214982525266
5,"regime_heavy_tail",1,"S3","dr",0.0277670956037364
5,"regime_heavy_tail",1,"S3","vs",0.0812326362567702
5,"regime_heavy_tail",1,"S3","rm",0.0798049757375337
5,"regime_heavy_tail",1,"S3","sq",0.0324630835803051
5,"regime_heavy_tail",1,"S4","nv",0.632068594660849
5,"regime_heavy_tail",1,"S4","ar",0.0812372330457617
5,"regime_heavy_tail",1,"S4","eg",0.0275748825902217
5,"regime_heavy_tail",1,"S4","hb",0.0418291251779119
5,"regime_heavy_tail",1,"S4","dr",0.0349771122726259
5,"regime_heavy_tail",1,"S4","vs",0.0875967308005049
5,"regime_heavy_tail",1,"S4","rm",0.0593215547536631
5,"regime_heavy_tail",1,"S4","sq",0.0353947666984615
6,"regime_heavy_tail",1,"S1","nv",0.0220349034810549
6,"regime_heavy_tail",1,"S1","ar",0.0812503828370877
6,"regime_heavy_tail",1,"S1","eg",0.104688397462442
6,"regime_heavy_tail",1,"S1","hb",0.199751991160478
6,"regime_heavy_tail",1,"S1","dr",0.18333489916712
6,"regime_heavy_tail",1,"S1","vs",0.0177440440663015
6,"regime_heavy_tail",1,"S1","rm",0.178305481131164
6,"regime_heavy_tail",1,"S1","sq",0.212889900694352
6,"regime_heavy_tail",1,"S2","nv",0.0114693015251878
6,"regime_heavy_tail",1,"S2","ar",0.056606388447552
6,"regime_heavy_tail",1,"S2","eg",0.0604420443781034
6,"regime_heavy_tail",1,"S2","hb",0.231036563269088
6,"regime_heavy_tail",1,"S2","dr",0.126742907484457
6,"regime_heavy_tail",1,"S2","vs",0.112378038810384
6,"regime_heavy_tail",1,"S2","rm",0.259520205499573
6,"regime_heavy_tail",1,"S2","sq",0.141804550585656
6,"regime_heavy_tail",1,"S3","nv",0.0107714961200036
6,"regime_heavy_tail",1,"S3","ar",0.0529573566022095
6,"regime_heavy_tail",1,"S3","eg",0.133881271304814
6,"regime_heavy_tail",1,"S3","hb",0.189018325288521
6,"regime_heavy_tail",1,"S3","dr",0.177002199218975
6,"regime_heavy_tail",1,"S3","vs",0.0708588344760177
6,"regime_heavy_tail",1,"S3","rm",0.182061349858348
6,"regime_heavy_tail",1,"S3","sq",0.183449167131112
6,"regime_heavy_tail",1,"S4","nv",0.0103477008197417
6,"regime_heavy_tail",1,"S4","ar",0.0493905513176991
6,"regime_heavy_tail",1,"S4","eg",0.112691430429271
6,"regime_heavy_tail",1,"S4","hb",0.137199447240159
6,"regime_heavy_tail",1,"S4","dr",0.135513787205266
6,"regime_heavy_tail",1,"S4","vs",0.142471261555215
6,"regime_heavy_tail",1,"S4","rm",0.215395567967905
6,"regime_heavy_tail",1,"S4","sq",0.196990253464743
7,"regime_heavy_tail",1,"S1","nv",0.0108243275045632
7,"regime_heavy_tail",1,"S1","ar",0.0604194081079549
7,"regime_heavy_tail",1,"S1","eg",0.150158871426455
7,"regime_heavy_tail",1,"S1","hb",0.268611771250733
7,"regime_heavy_tail",1,"S1","dr",0.0914364668244912
7,"regime_heavy_tail",1,"S1","vs",0.0739614683177488
7,"regime_heavy_tail",1,"S1","rm",0.200329842988037
7,"regime_heavy_tail",1,"S1","sq",0.144257843580017
7,"regime_heavy_tail",1,"S2","nv",0.0490110386543625
7,"regime_heavy_tail",1,"S2","ar",0.160103179409969
7,"regime_heavy_tail",1,"S2","eg",0.120010387788175
7,"regime_heavy_tail",1,"S2","hb",0.14665472550633
7,"regime_heavy_tail",1,"S2","dr",0.18763898881708
7,"regime_heavy_tail",1,"S2","vs",0.0101584572896087
7,"regime_heavy_tail",1,"S2","rm",0.163743426440574
7,"regime_heavy_tail",1,"S2","sq",0.162679796093902
7,"regime_heavy_tail",1,"S3","nv",0.0352695704690259
7,"regime_heavy_tail",1,"S3","ar",0.186866059396065
7,"regime_heavy_tail",1,"S3","eg",0.176954385385731
7,"regime_heavy_tail",1,"S3","hb",0.108941514399133
7,"regime_heavy_tail",1,"S3","dr",0.279076057848964
7,"regime_heavy_tail",1,"S3","vs",0.0143041378004034
7,"regime_heavy_tail",1,"S3","rm",0.0562094716767829
7,"regime_heavy_tail",1,"S3","sq",0.142378803023894
7,"regime_heavy_tail",1,"S4","nv",0.0182070969981972
7,"regime_heavy_tail",1,"S4","ar",0.0785254262278749
7,"regime_heavy_tail",1,"S4","eg",0.138760589161286
7,"regime_heavy_tail",1,"S4","hb",0.154022342761333
7,"regime_heavy_tail",1,"S4","dr",0.20505223156541
7,"regime_heavy_tail",1,"S4","vs",0.052844057049027
7,"regime_heavy_tail",1,"S4","rm",0.0280298192505363
7,"regime_heavy_tail",1,"S4","sq",0.324558436986335
8,"regime_heavy_tail",1,"S1","nv",0.0805993997850682
8,"regime_heavy_tail",1,"S1","ar",0.141945294069533
8,"regime_heavy_tail",1,"S1","eg",0.0852054417761921
8,"regime_heavy_tail",1,"S1","hb",0.0351458577272468
8,"regime_heavy_tail",1,"S1","dr",0.0290218371378709
8,"regime_heavy_tail",1,"S1","vs",0.554241283345727
8,"regime_heavy_tail",1,"S1","rm",0.0432634182171403
8,"regime_heavy_tail",1,"S1","sq",0.0305774679412212
8,"regime_heavy_tail",1,"S2","nv",0.0600412348850122
8,"regime_heavy_tail",1,"S2","ar",0.0962237827582228
8,"regime_heavy_tail",1,"S2","eg",0.154254530535252
8,"regime_heavy_tail",1,"S2","hb",0.0375854027717299
8,"regime_heavy_tail",1,"S2","dr",0.027019070284848
8,"regime_heavy_tail",1,"S2","vs",0.548298375806414
8,"regime_heavy_tail",1,"S2","rm",0.0381860459978448
8,"regime_heavy_tail",1,"S2","sq",0.0383915569606758
8,"regime_heavy_tail",1,"S3","nv",0.0398130757337462
8,"regime_heavy_tail",1,"S3","ar",0.0932787417154887
8,"regime_heavy_tail",1,"S3","eg",0.120414360345376
8,"regime_heavy_tail",1,"S3","hb",0.180763573339022
8,"regime_heavy_tail",1,"S3","dr",0.174424995685331
8,"regime_heavy_tail",1,"S3","vs",0.0115333235997632
8,"regime_heavy_tail",1,"S3","rm",0.194776167545747
8,"regime_heavy_tail",1,"S3","sq",0.184995762035526
8,"regime_heavy_tail",1,"S4","nv",0.0125159163967652
8,"regime_heavy_tail",1,"S4","ar",0.116201513762217
8,"regime_heavy_tail",1,"S4","eg",0.110118272543085
8,"regime_heavy_tail",1,"S4","hb",0.176377508397125
8,"regime_heavy_tail",1,"S4","dr",0.177685697881304
8,"regime_heavy_tail",1,"S4","vs",0.0327146791513964
8,"regime_heavy_tail",1,"S4","rm",0.192353110623475
8,"regime_heavy_tail",1,"S4","sq",0.182033301244632
9,"regime_heavy_tail",1,"S1","nv",0.00872392403752243
9,"regime_heavy_tail",1,"S1","ar",0.0912136088518695
9,"regime_heavy_tail",1,"S1","eg",0.123124811354139
9,"regime_heavy_tail",1,"S1","hb",0.16183875350549
9,"regime_heavy_tail",1,"S1","dr",0.175753546740221
9,"regime_heavy_tail",1,"S1","vs",0.160680058471736
9,"regime_heavy_tail",1,"S1","rm",0.129302239672977
9,"regime_heavy_tail",1,"S1","sq",0.149363057366046
9,"regime_heavy_tail",1,"S2","nv",0.00908957656779908
9,"regime_heavy_tail",1,"S2","ar",0.0721552292655036
9,"regime_heavy_tail",1,"S2","eg",0.121913976110465
9,"regime_heavy_tail",1,"S2","hb",0.171072411606762
9,"regime_heavy_tail",1,"S2","dr",0.173099287257711
9,"regime_heavy_tail",1,"S2","vs",0.13399204216977
9,"regime_heavy_tail",1,"S2","rm",0.155963336341628
9,"regime_heavy_tail",1,"S2","sq",0.162714140680362
9,"regime_heavy_tail",1,"S3","nv",0.0127012317752313
9,"regime_heavy_tail",1,"S3","ar",0.17776561051983
9,"regime_heavy_tail",1,"S3","eg",0.108684472823049
9,"regime_heavy_tail",1,"S3","hb",0.142029057762545
9,"regime_heavy_tail",1,"S3","dr",0.162399615076924
9,"regime_heavy_tail",1,"S3","vs",0.0312160883220882
9,"regime_heavy_tail",1,"S3","rm",0.186910633897212
9,"regime_heavy_tail",1,"S3","sq",0.17829328982312
9,"regime_heavy_tail",1,"S4","nv",0.00904192146727027
9,"regime_heavy_tail",1,"S4","ar",0.0749381780539667
9,"regime_heavy_tail",1,"S4","eg",0.158040652859631
9,"regime_heavy_tail",1,"S4","hb",0.157383482362109
9,"regime_heavy_tail",1,"S4","dr",0.155891688024245
9,"regime_heavy_tail",1,"S4","vs",0.181848850732564
9,"regime_heavy_tail",1,"S4","rm",0.113624288419004
9,"regime_heavy_tail",1,"S4","sq",0.14923093808121
10,"regime_heavy_tail",1,"S1","nv",0.00899875301158982
10,"regime_heavy_tail",1,"S1","ar",0.0767714674204103
10,"regime_heavy_tail",1,"S1","eg",0.117101459882705
10,"regime_heavy_tail",1,"S1","hb",0.154843576728699
10,"regime_heavy_tail",1,"S1","dr",0.155322371728027
10,"regime_heavy_tail",1,"S1","vs",0.138980371404401
10,"regime_heavy_tail",1,"S1","rm",0.186598176120377
10,"regime_heavy_tail",1,"S1","sq",0.16138382370379
10,"regime_heavy_tail",1,"S2","nv",0.0102685336390642
10,"regime_heavy_tail",1,"S2","ar",0.0790200699771401
10,"regime_heavy_tail",1,"S2","eg",0.100933758990512
10,"regime_heavy_tail",1,"S2","hb",0.154207848398563
10,"regime_heavy_tail",1,"S2","dr",0.0977826666386452
10,"regime_heavy_tail",1,"S2","vs",0.361699643420217
10,"regime_heavy_tail",1,"S2","rm",0.0902970943946622
10,"regime_heavy_tail",1,"S2","sq",0.105790384541197
10,"regime_heavy_tail",1,"S3","nv",0.0112837940921575
10,"regime_heavy_tail",1,"S3","ar",0.0455437460473409
10,"regime_heavy_tail",1,"S3","eg",0.100142392893556
10,"regime_heavy_tail",1,"S3","hb",0.128669084321317
10,"regime_heavy_tail",1,"S3","dr",0.110855922855464
10,"regime_heavy_tail",1,"S3","vs",0.323970900466877
10,"regime_heavy_tail",1,"S3","rm",0.155432949486118
10,"regime_heavy_tail",1,"S3","sq",0.12410120983717
10,"regime_heavy_tail",1,"S4","nv",0.011308029042452
10,"regime_heavy_tail",1,"S4","ar",0.118025034281392
10,"regime_heavy_tail",1,"S4","eg",0.0750912372996606
10,"regime_heavy_tail",1,"S4","hb",0.154606432204956
10,"regime_heavy_tail",1,"S4","dr",0.195174779623464
10,"regime_heavy_tail",1,"S4","vs",0.221137051444537
10,"regime_heavy_tail",1,"S4","rm",0.0465952561125229
10,"regime_heavy_tail",1,"S4","sq",0.178062179991016
11,"regime_heavy_tail",1,"S1","nv",0.0107512752032365
11,"regime_heavy_tail",1,"S1","ar",0.0690762043033115
11,"regime_heavy_tail",1,"S1","eg",0.216908781386428
11,"regime_heavy_tail",1,"S1","hb",0.115533394706744
11,"regime_heavy_tail",1,"S1","dr",0.0975102690873531
11,"regime_heavy_tail",1,"S1","vs",0.294157204436034
11,"regime_heavy_tail",1,"S1","rm",0.0704473413906159
11,"regime_heavy_tail",1,"S1","sq",0.125615529486277
11,"regime_heavy_tail",1,"S2","nv",0.00938379602490641
11,"regime_heavy_tail",1,"S2","ar",0.0805107080767915
11,"regime_heavy_tail",1,"S2","eg",0.158931451373574
11,"regime_heavy_tail",1,"S2","hb",0.155645249608673
11,"regime_heavy_tail",1,"S2","dr",0.146428053686996
11,"regime_heavy_tail",1,"S2","vs",0.0799651609362706
11,"regime_heavy_tail",1,"S2","rm",0.20411479005513
11,"regime_heavy_tail",1,"S2","sq",0.16502079023766
11,"regime_heavy_tail",1,"S3","nv",0.13345194231633
11,"regime_heavy_tail",1,"S3","ar",0.0382610320895371
11,"regime_heavy_tail",1,"S3","eg",0.359669956424295
11,"regime_heavy_tail",1,"S3","hb",0.0386694999696322
11,"regime_heavy_tail",1,"S3","dr",0.034273216107251
11,"regime_heavy_tail",1,"S3","vs",0.304176011689551
11,"regime_heavy_tail",1,"S3","rm",0.0590689550537364
11,"regime_heavy_tail",1,"S3","sq",0.0324293863496669
11,"regime_heavy_tail",1,"S4","nv",0.00980394023463838
11,"regime_heavy_tail",1,"S4","ar",0.0964776569034925
11,"regime_heavy_tail",1,"S4","eg",0.154754853336786
11,"regime_heavy_tail",1,"S4","hb",0.169125029539214
11,"regime_heavy_tail",1,"S4","dr",0.172548198132691
11,"regime_heavy_tail",1,"S4","vs",0.0580657478689643
11,"regime_heavy_tail",1,"S4","rm",0.162998237829595
11,"regime_heavy_tail",1,"S4","sq",0.17622633615462
12,"regime_heavy_tail",1,"S1","nv",0.00913264805882378
12,"regime_heavy_tail",1,"S1","ar",0.0813718668787276
12,"regime_heavy_tail",1,"S1","eg",0.161157843741915
12,"regime_heavy_tail",1,"S1","hb",0.150801721970802
12,"regime_heavy_tail",1,"S1","dr",0.151509806064818
12,"regime_heavy_tail",1,"S1","vs",0.0914190973594905
12,"regime_heavy_tail",1,"S1","rm",0.189292944768525
12,"regime_heavy_tail",1,"S1","sq",0.165314071156898
12,"regime_heavy_tail",1,"S2","nv",0.00897037892293054
12,"regime_heavy_tail",1,"S2","ar",0.0781101139907834
12,"regime_heavy_tail",1,"S2","eg",0.178140321684891
12,"regime_heavy_tail",1,"S2","hb",0.140714828986247
12,"regime_heavy_tail",1,"S2","dr",0.132762258467639
12,"regime_heavy_tail",1,"S2","vs",0.18161224036633
12,"regime_heavy_tail",1,"S2","rm",0.123415682972659
12,"regime_heavy_tail",1,"S2","sq",0.15627417460852
12,"regime_heavy_tail",1,"S3","nv",0.010136313955736
12,"regime_heavy_tail",1,"S3","ar",0.106814280357033
12,"regime_heavy_tail",1,"S3","eg",0.168123906233335
12,"regime_heavy_tail",1,"S3","hb",0.172951099060299
12,"regime_heavy_tail",1,"S3","dr",0.175866017285458
12,"regime_heavy_tail",1,"S3","vs",0.0508285376779865
12,"regime_heavy_tail",1,"S3","rm",0.141289903206467
12,"regime_heavy_tail",1,"S3","sq",0.173989942223685
12,"regime_heavy_tail",1,"S4","nv",0.0139000179907449
12,"regime_heavy_tail",1,"S4","ar",0.0991799733939679
12,"regime_heavy_tail",1,"S4","eg",0.0332156905172752
12,"regime_heavy_tail",1,"S4","hb",0.164691103260628
12,"regime_heavy_tail",1,"S4","dr",0.208291327571631
12,"regime_heavy_tail",1,"S4","vs",0.294344612251094
12,"regime_heavy_tail",1,"S4","rm",0.0810971527904497
12,"regime_heavy_tail",1,"S4","sq",0.10528012222421
13,"regime_heavy_tail",1,"S1","nv",0.374421367397059
13,"regime_heavy_tail",1,"S1","ar",0.0784342478837987
13,"regime_heavy_tail",1,"S1","eg",0.0309227855202724
13,"regime_heavy_tail",1,"S1","hb",0.140343571309718
13,"regime_heavy_tail",1,"S1","dr",0.0296323789035243
13,"regime_heavy_tail",1,"S1","vs",0.25227724069999
13,"regime_heavy_tail",1,"S1","rm",0.0652833155171508
13,"regime_heavy_tail",1,"S1","sq",0.0286850927684867
13,"regime_heavy_tail",1,"S2","nv",0.150399495232605
13,"regime_heavy_tail",1,"S2","ar",0.335855580039815
13,"regime_heavy_tail",1,"S2","eg",0.157949172378268
13,"regime_heavy_tail",1,"S2","hb",0.124818817157894
13,"regime_heavy_tail",1,"S2","dr",0.0221006508659018
13,"regime_heavy_tail",1,"S2","vs",0.0287733072928234
13,"regime_heavy_tail",1,"S2","rm",0.148182242723016
13,"regime_heavy_tail",1,"S2","sq",0.0319207343096752
13,"regime_heavy_tail",1,"S3","nv",0.1163871533208
13,"regime_heavy_tail",1,"S3","ar",0.492972758075977
13,"regime_heavy_tail",1,"S3","eg",0.110236760535499
13,"regime_heavy_tail",1,"S3","hb",0.0846632260072307
13,"regime_heavy_tail",1,"S3","dr",0.0205631252575368
13,"regime_heavy_tail",1,"S3","vs",0.0651368423944809
13,"regime_heavy_tail",1,"S3","rm",0.0870493912114828
13,"regime_heavy_tail",1,"S3","sq",0.0229907431969923
13,"regime_heavy_tail",1,"S4","nv",0.016458810705896
13,"regime_heavy_tail",1,"S4","ar",0.105006302458959
13,"regime_heavy_tail",1,"S4","eg",0.0548499604854044
13,"regime_heavy_tail",1,"S4","hb",0.17694452542453
13,"regime_heavy_tail",1,"S4","dr",0.199959461944655
13,"regime_heavy_tail",1,"S4","vs",0.0285441519102283
13,"regime_heavy_tail",1,"S4","rm",0.245372730927276
13,"regime_heavy_tail",1,"S4","sq",0.172864056143052
14,"regime_heavy_tail",1,"S1","nv",0.415639864907863
14,"regime_heavy_tail",1,"S1","ar",0.0562684843856837
14,"regime_heavy_tail",1,"S1","eg",0.0968152389224622
14,"regime_heavy_tail",1,"S1","hb",0.0352910828577674
14,"regime_heavy_tail",1,"S1","dr",0.0433737705005948
14,"regime_heavy_tail",1,"S1","vs",0.284652679883544
14,"regime_heavy_tail",1,"S1","rm",0.0313713073016139
14,"regime_heavy_tail",1,"S1","sq",0.0365875712404709
14,"regime_heavy_tail",1,"S2","nv",0.259879790898836
14,"regime_heavy_tail",1,"S2","ar",0.203358993498569
14,"regime_heavy_tail",1,"S2","eg",0.0732502228411269
14,"regime_heavy_tail",1,"S2","hb",0.10684215569757
14,"regime_heavy_tail",1,"S2","dr",0.142557347195662
14,"regime_heavy_tail",1,"S2","vs",0.00986249395611739
14,"regime_heavy_tail",1,"S2","rm",0.11314803955379
14,"regime_heavy_tail",1,"S2","sq",0.0911009563583284
14,"regime_heavy_tail",1,"S3","nv",0.200877869961862
14,"regime_heavy_tail",1,"S3","ar",0.068002205015343
14,"regime_heavy_tail",1,"S3","eg",0.072735856399544
14,"regime_heavy_tail",1,"S3","hb",0.0383277289178158
14,"regime_heavy_tail",1,"S3","dr",0.0355029740910257
14,"regime_heavy_tail",1,"S3","vs",0.516045030263655
14,"regime_heavy_tail",1,"S3","rm",0.0389055477205343
14,"regime_heavy_tail",1,"S3","sq",0.0296027876302207
14,"regime_heavy_tail",1,"S4","nv",0.0429310181795063
14,"regime_heavy_tail",1,"S4","ar",0.267910044434465
14,"regime_heavy_tail",1,"S4","eg",0.100457346890912
14,"regime_heavy_tail",1,"S4","hb",0.158526466911342
14,"regime_heavy_tail",1,"S4","dr",0.15039821279428
14,"regime_heavy_tail",1,"S4","vs",0.011218843923192
14,"regime_heavy_tail",1,"S4","rm",0.118178812078079
14,"regime_heavy_tail",1,"S4","sq",0.150379254788224
15,"regime_heavy_tail",1,"S1","nv",0.0126159381811034
15,"regime_heavy_tail",1,"S1","ar",0.0920228313123528
15,"regime_heavy_tail",1,"S1","eg",0.0515771880637862
15,"regime_heavy_tail",1,"S1","hb",0.208949865216494
15,"regime_heavy_tail",1,"S1","dr",0.153083649673288
15,"regime_heavy_tail",1,"S1","vs",0.0512620647130122
15,"regime_heavy_tail",1,"S1","rm",0.221993622672121
15,"regime_heavy_tail",1,"S1","sq",0.208494840167842
15,"regime_heavy_tail",1,"S2","nv",0.0111668640535786
15,"regime_heavy_tail",1,"S2","ar",0.122715335563071
15,"regime_heavy_tail",1,"S2","eg",0.0534819490757119
15,"regime_heavy_tail",1,"S2","hb",0.22992411565102
15,"regime_heavy_tail",1,"S2","dr",0.100817612159258
15,"regime_heavy_tail",1,"S2","vs",0.0733324866357647
15,"regime_heavy_tail",1,"S2","rm",0.183964569842782
15,"regime_heavy_tail",1,"S2","sq",0.224597067018814
15,"regime_heavy_tail",1,"S3","nv",0.0112328301025494
15,"regime_heavy_tail",1,"S3","ar",0.0759849118928095
15,"regime_heavy_tail",1,"S3","eg",0.0638218253732395
15,"regime_heavy_tail",1,"S3","hb",0.167325899883923
15,"regime_heavy_tail",1,"S3","dr",0.197879256052584
15,"regime_heavy_tail",1,"S3","vs",0.0657063050566101
15,"regime_heavy_tail",1,"S3","rm",0.22693083964923
15,"regime_heavy_tail",1,"S3","sq",0.191118131989054
15,"regime_heavy_tail",1,"S4","nv",0.0170664257112004
15,"regime_heavy_tail",1,"S4","ar",0.141108244215691
15,"regime_heavy_tail",1,"S4","eg",0.188919095138218
15,"regime_heavy_tail",1,"S4","hb",0.165863681577281
15,"regime_heavy_tail",1,"S4","dr",0.211808209147545
15,"regime_heavy_tail",1,"S4","vs",0.0352337377328195
15,"regime_heavy_tail",1,"S4","rm",0.0361954509503962
15,"regime_heavy_tail",1,"S4","sq",0.203805155526849
16,"regime_heavy_tail",1,"S1","nv",0.227337708091351
16,"regime_heavy_tail",1,"S1","ar",0.304222605236262
16,"regime_heavy_tail",1,"S1","eg",0.15636612735719
16,"regime_heavy_tail",1,"S1","hb",0.0645361956890549
16,"regime_heavy_tail",1,"S1","dr",0.0827612381306649
16,"regime_heavy_tail",1,"S1","vs",0.0134733387229338
16,"regime_heavy_tail",1,"S1","rm",0.109665508418942
16,"regime_heavy_tail",1,"S1","sq",0.0416372783536023
16,"regime_heavy_tail",1,"S2","nv",0.048293572344624
16,"regime_heavy_tail",1,"S2","ar",0.181775556417062
16,"regime_heavy_tail",1,"S2","eg",0.265823325902968
16,"regime_heavy_tail",1,"S2","hb",0.114254365504639
16,"regime_heavy_tail",1,"S2","dr",0.140673851331378
16,"regime_heavy_tail",1,"S2","vs",0.0106989995432163
16,"regime_heavy_tail",1,"S2","rm",0.112287060604301
16,"regime_heavy_tail",1,"S2","sq",0.126193268351812
16,"regime_heavy_tail",1,"S3","nv",0.070234742271957
16,"regime_heavy_tail",1,"S3","ar",0.13195359023824
16,"regime_heavy_tail",1,"S3","eg",0.0319135163403998
16,"regime_heavy_tail",1,"S3","hb",0.216462654355474
16,"regime_heavy_tail",1,"S3","dr",0.17398285145847
16,"regime_heavy_tail",1,"S3","vs",0.0137207985543417
16,"regime_heavy_tail",1,"S3","rm",0.167980509644209
16,"regime_heavy_tail",1,"S3","sq",0.193751337136908
16,"regime_heavy_tail",1,"S4","nv",0.0350481378528965
16,"regime_heavy_tail",1,"S4","ar",0.118692171275536
16,"regime_heavy_tail",1,"S4","eg",0.0202366958913299
16,"regime_heavy_tail",1,"S4","hb",0.238886025487693
16,"regime_heavy_tail",1,"S4","dr",0.243065770224224
16,"regime_heavy_tail",1,"S4","vs",0.0315234565720994
16,"regime_heavy_tail",1,"S4","rm",0.0956378003618682
16,"regime_heavy_tail",1,"S4","sq",0.216909942334353
17,"regime_heavy_tail",1,"S1","nv",0.185820725179414
17,"regime_heavy_tail",1,"S1","ar",0.367380694482657
17,"regime_heavy_tail",1,"S1","eg",0.0365520651609579
17,"regime_heavy_tail",1,"S1","hb",0.0731339650058929
17,"regime_heavy_tail",1,"S1","dr",0.0328266972075169
17,"regime_heavy_tail",1,"S1","vs",0.148636436236727
17,"regime_heavy_tail",1,"S1","rm",0.135536994801969
17,"regime_heavy_tail",1,"S1","sq",0.0201124219248649
17,"regime_heavy_tail",1,"S2","nv",0.0394619437277824
17,"regime_heavy_tail",1,"S2","ar",0.182137230058852
17,"regime_heavy_tail",1,"S2","eg",0.16030465040657
17,"regime_heavy_tail",1,"S2","hb",0.17592913879649
17,"regime_heavy_tail",1,"S2","dr",0.144625957666301
17,"regime_heavy_tail",1,"S2","vs",0.0110618689029226
17,"regime_heavy_tail",1,"S2","rm",0.158236538512378
17,"regime_heavy_tail",1,"S2","sq",0.128242671928704
17,"regime_heavy_tail",1,"S3","nv",0.272118066999858
17,"regime_heavy_tail",1,"S3","ar",0.085309334677364
17,"regime_heavy_tail",1,"S3","eg",0.0659389795764554
17,"regime_heavy_tail",1,"S3","hb",0.0513008549247921
17,"regime_heavy_tail",1,"S3","dr",0.0331079379828566
17,"regime_heavy_tail",1,"S3","vs",0.4238825258396
17,"regime_heavy_tail",1,"S3","rm",0.0431761763003952
17,"regime_heavy_tail",1,"S3","sq",0.0251661236986789
17,"regime_heavy_tail",1,"S4","nv",0.247526602711779
17,"regime_heavy_tail",1,"S4","ar",0.232948264862
17,"regime_heavy_tail",1,"S4","eg",0.116152353893103
17,"regime_heavy_tail",1,"S4","hb",0.119728631306801
17,"regime_heavy_tail",1,"S4","dr",0.0665509499392614
17,"regime_heavy_tail",1,"S4","vs",0.01301519746161
17,"regime_heavy_tail",1,"S4","rm",0.165628550349194
17,"regime_heavy_tail",1,"S4","sq",0.038449449476252
18,"regime_heavy_tail",1,"S1","nv",0.0129127800928668
18,"regime_heavy_tail",1,"S1","ar",0.072877131170078
18,"regime_heavy_tail",1,"S1","eg",0.160825522656538
18,"regime_heavy_tail",1,"S1","hb",0.172485384570703
18,"regime_heavy_tail",1,"S1","dr",0.167209468252416
18,"regime_heavy_tail",1,"S1","vs",0.0342180516603976
18,"regime_heavy_tail",1,"S1","rm",0.194227828107315
18,"regime_heavy_tail",1,"S1","sq",0.185243833489686
18,"regime_heavy_tail",1,"S2","nv",0.0139148268364495
18,"regime_heavy_tail",1,"S2","ar",0.0663787956366867
18,"regime_heavy_tail",1,"S2","eg",0.160663841539272
18,"regime_heavy_tail",1,"S2","hb",0.173374085997357
18,"regime_heavy_tail",1,"S2","dr",0.151654860769854
18,"regime_heavy_tail",1,"S2","vs",0.0317724822818337
18,"regime_heavy_tail",1,"S2","rm",0.230884199982061
18,"regime_heavy_tail",1,"S2","sq",0.171356906956486
18,"regime_heavy_tail",1,"S3","nv",0.0125358230447003
18,"regime_heavy_tail",1,"S3","ar",0.0828225721748748
18,"regime_heavy_tail",1,"S3","eg",0.199791108621668
18,"regime_heavy_tail",1,"S3","hb",0.124105527094398
18,"regime_heavy_tail",1,"S3","dr",0.156049992309711
18,"regime_heavy_tail",1,"S3","vs",0.0352292482098977
18,"regime_heavy_tail",1,"S3","rm",0.198953593281897
18,"regime_heavy_tail",1,"S3","sq",0.190512135262852
18,"regime_heavy_tail",1,"S4","nv",0.0263111600647376
18,"regime_heavy_tail",1,"S4","ar",0.0468763324527591
18,"regime_heavy_tail",1,"S4","eg",0.0946968379663665
18,"regime_heavy_tail",1,"S4","hb",0.129635357988249
18,"regime_heavy_tail",1,"S4","dr",0.0415216304037567
18,"regime_heavy_tail",1,"S4","vs",0.321702859078662
18,"regime_heavy_tail",1,"S4","rm",0.310049272730763
18,"regime_heavy_tail",1,"S4","sq",0.0292065493147063
19,"regime_heavy_tail",1,"S1","nv",0.0485770886205213
19,"regime_heavy_tail",1,"S1","ar",0.131410377530378
19,"regime_heavy_tail",1,"S1","eg",0.118760015355846
19,"regime_heavy_tail",1,"S1","hb",0.174771776196145
19,"regime_heavy_tail",1,"S1","dr",0.176411263232042
19,"regime_heavy_tail",1,"S1","vs",0.0102371519396048
19,"regime_heavy_tail",1,"S1","rm",0.175982967554799
19,"regime_heavy_tail",1,"S1","sq",0.163849359570665
19,"regime_heavy_tail",1,"S2","nv",0.040977387975635
19,"regime_heavy_tail",1,"S2","ar",0.151797777627326
19,"regime_heavy_tail",1,"S2","eg",0.125019145171906
19,"regime_heavy_tail",1,"S2","hb",0.171536475912484
19,"regime_heavy_tail",1,"S2","dr",0.167376034228818
19,"regime_heavy_tail",1,"S2","vs",0.0108655450888016
19,"regime_heavy_tail",1,"S2","rm",0.170798166051227
19,"regime_heavy_tail",1,"S2","sq",0.161629467943802
19,"regime_heavy_tail",1,"S3","nv",0.0503630856111749
19,"regime_heavy_tail",1,"S3","ar",0.213660662468522
19,"regime_heavy_tail",1,"S3","eg",0.124846556086719
19,"regime_heavy_tail",1,"S3","hb",0.157433731184473
19,"regime_heavy_tail",1,"S3","dr",0.1310592699207
19,"regime_heavy_tail",1,"S3","vs",0.0101636020989433
19,"regime_heavy_tail",1,"S3","rm",0.176060298078474
19,"regime_heavy_tail",1,"S3","sq",0.136412794550994
19,"regime_heavy_tail",1,"S4","nv",0.030904442121798
19,"regime_heavy_tail",1,"S4","ar",0.138512996779609
19,"regime_heavy_tail",1,"S4","eg",0.140127825254736
19,"regime_heavy_tail",1,"S4","hb",0.163512345348485
19,"regime_heavy_tail",1,"S4","dr",0.156766738095509
19,"regime_heavy_tail",1,"S4","vs",0.0125956235439197
19,"regime_heavy_tail",1,"S4","rm",0.206802509232268
19,"regime_heavy_tail",1,"S4","sq",0.150777519623675
20,"regime_heavy_tail",1,"S1","nv",0.00985261817209482
20,"regime_heavy_tail",1,"S1","ar",0.0598599891658766
20,"regime_heavy_tail",1,"S1","eg",0.160635244469345
20,"regime_heavy_tail",1,"S1","hb",0.134580912955028
20,"regime_heavy_tail",1,"S1","dr",0.156477330831524
20,"regime_heavy_tail",1,"S1","vs",0.126897422247919
20,"regime_heavy_tail",1,"S1","rm",0.246797035515795
20,"regime_heavy_tail",1,"S1","sq",0.104899446642419
20,"regime_heavy_tail",1,"S2","nv",0.0102920123715717
20,"regime_heavy_tail",1,"S2","ar",0.0679798493851246
20,"regime_heavy_tail",1,"S2","eg",0.109034379068058
20,"regime_heavy_tail",1,"S2","hb",0.161951019848351
20,"regime_heavy_tail",1,"S2","dr",0.160823377039004
20,"regime_heavy_tail",1,"S2","vs",0.0718227370135625
20,"regime_heavy_tail",1,"S2","rm",0.272509532832183
20,"regime_heavy_tail",1,"S2","sq",0.145587092442145
20,"regime_heavy_tail",1,"S3","nv",0.0139382535083198
20,"regime_heavy_tail",1,"S3","ar",0.0615438945417241
20,"regime_heavy_tail",1,"S3","eg",0.0553195301008763
20,"regime_heavy_tail",1,"S3","hb",0.12332889297499
20,"regime_heavy_tail",1,"S3","dr",0.0810602456179769
20,"regime_heavy_tail",1,"S3","vs",0.392372300172721
20,"regime_heavy_tail",1,"S3","rm",0.212639028864641
20,"regime_heavy_tail",1,"S3","sq",0.0597978542187505
20,"regime_heavy_tail",1,"S4","nv",0.0104116973575801
20,"regime_heavy_tail",1,"S4","ar",0.079939200610592
20,"regime_heavy_tail",1,"S4","eg",0.0659613962670797
20,"regime_heavy_tail",1,"S4","hb",0.165631739662816
20,"regime_heavy_tail",1,"S4","dr",0.171278890734921
20,"regime_heavy_tail",1,"S4","vs",0.0843624247444843
20,"regime_heavy_tail",1,"S4","rm",0.231607087756984
20,"regime_heavy_tail",1,"S4","sq",0.190807562865543
21,"regime_heavy_tail",1,"S1","nv",0.0107144513940073
21,"regime_heavy_tail",1,"S1","ar",0.0715668372584759
21,"regime_heavy_tail",1,"S1","eg",0.131255220213705
21,"regime_heavy_tail",1,"S1","hb",0.154980001791054
21,"regime_heavy_tail",1,"S1","dr",0.274137420828071
21,"regime_heavy_tail",1,"S1","vs",0.124895359266288
21,"regime_heavy_tail",1,"S1","rm",0.0576664050934147
21,"regime_heavy_tail",1,"S1","sq",0.174784304154984
21,"regime_heavy_tail",1,"S2","nv",0.0162275504376652
21,"regime_heavy_tail",1,"S2","ar",0.125376718117968
21,"regime_heavy_tail",1,"S2","eg",0.105348924083615
21,"regime_heavy_tail",1,"S2","hb",0.170347487198318
21,"regime_heavy_tail",1,"S2","dr",0.202058824469773
21,"regime_heavy_tail",1,"S2","vs",0.0224635660455616
21,"regime_heavy_tail",1,"S2","rm",0.16985673791336
21,"regime_heavy_tail",1,"S2","sq",0.188320191733739
21,"regime_heavy_tail",1,"S3","nv",0.00942897391612212
21,"regime_heavy_tail",1,"S3","ar",0.0651215760447253
21,"regime_heavy_tail",1,"S3","eg",0.144630311206938
21,"regime_heavy_tail",1,"S3","hb",0.124404505747079
21,"regime_heavy_tail",1,"S3","dr",0.119872668973981
21,"regime_heavy_tail",1,"S3","vs",0.207693369299792
21,"regime_heavy_tail",1,"S3","rm",0.176878984261526
21,"regime_heavy_tail",1,"S3","sq",0.151969610549836
21,"regime_heavy_tail",1,"S4","nv",0.011235100308699
21,"regime_heavy_tail",1,"S4","ar",0.0815566637082001
21,"regime_heavy_tail",1,"S4","eg",0.176747312775253
21,"regime_heavy_tail",1,"S4","hb",0.159972507343463
21,"regime_heavy_tail",1,"S4","dr",0.144293260933828
21,"regime_heavy_tail",1,"S4","vs",0.0440525687676352
21,"regime_heavy_tail",1,"S4","rm",0.226870876654149
21,"regime_heavy_tail",1,"S4","sq",0.155271709508773
22,"regime_heavy_tail",1,"S1","nv",0.01631305794863
22,"regime_heavy_tail",1,"S1","ar",0.0349788656507246
22,"regime_heavy_tail",1,"S1","eg",0.393580822110155
22,"regime_heavy_tail",1,"S1","hb",0.135917578201425
22,"regime_heavy_tail",1,"S1","dr",0.0683762725359145
22,"regime_heavy_tail",1,"S1","vs",0.178204702947163
22,"regime_heavy_tail",1,"S1","rm",0.0536633692590451
22,"regime_heavy_tail",1,"S1","sq",0.118965331346942
22,"regime_heavy_tail",1,"S2","nv",0.0139274467874239
22,"regime_heavy_tail",1,"S2","ar",0.0460309155513336
22,"regime_heavy_tail",1,"S2","eg",0.173190595896466
22,"regime_heavy_tail",1,"S2","hb",0.187354761775601
22,"regime_heavy_tail",1,"S2","dr",0.189571874459424
22,"regime_heavy_tail",1,"S2","vs",0.0432542266933694
22,"regime_heavy_tail",1,"S2","rm",0.102899595251297
22,"regime_heavy_tail",1,"S2","sq",0.243770583585085
22,"regime_heavy_tail",1,"S3","nv",0.0557762809078915
22,"regime_heavy_tail",1,"S3","ar",0.29492083607345
22,"regime_heavy_tail",1,"S3","eg",0.115289462863539
22,"regime_heavy_tail",1,"S3","hb",0.140353805943819
22,"regime_heavy_tail",1,"S3","dr",0.154307934816092
22,"regime_heavy_tail",1,"S3","vs",0.0103468840650234
22,"regime_heavy_tail",1,"S3","rm",0.129108490945713
22,"regime_heavy_tail",1,"S3","sq",0.0998963043844723
22,"regime_heavy_tail",1,"S4","nv",0.0434731726613432
22,"regime_heavy_tail",1,"S4","ar",0.143769458230146
22,"regime_heavy_tail",1,"S4","eg",0.0849057505567456
22,"regime_heavy_tail",1,"S4","hb",0.194760416936778
22,"regime_heavy_tail",1,"S4","dr",0.142222269992801
22,"regime_heavy_tail",1,"S4","vs",0.0112206454114947
22,"regime_heavy_tail",1,"S4","rm",0.209693747327589
22,"regime_heavy_tail",1,"S4","sq",0.169954538883102
23,"regime_heavy_tail",1,"S1","nv",0.0116054944851986
23,"regime_heavy_tail",1,"S1","ar",0.115502424840428
23,"regime_heavy_tail",1,"S1","eg",0.0574685402045659
23,"regime_heavy_tail",1,"S1","hb",0.193956479818628
23,"regime_heavy_tail",1,"S1","dr",0.183802656331771
23,"regime_heavy_tail",1,"S1","vs",0.0525447076961488
23,"regime_heavy_tail",1,"S1","rm",0.199787104123371
23,"regime_heavy_tail",1,"S1","sq",0.185332592499888
23,"regime_heavy_tail",1,"S2","nv",0.0134091574561532
23,"regime_heavy_tail",1,"S2","ar",0.111740054781564
23,"regime_heavy_tail",1,"S2","eg",0.0658636317262967
23,"regime_heavy_tail",1,"S2","hb",0.196767242755766
23,"regime_heavy_tail",1,"S2","dr",0.195507983937113
23,"regime_heavy_tail",1,"S2","vs",0.0350528116115222
23,"regime_heavy_tail",1,"S2","rm",0.187706137445096
23,"regime_heavy_tail",1,"S2","sq",0.193952980286489
23,"regime_heavy_tail",1,"S3","nv",0.0111489380895694
23,"regime_heavy_tail",1,"S3","ar",0.151038680356102
23,"regime_heavy_tail",1,"S3","eg",0.118983333569619
23,"regime_heavy_tail",1,"S3","hb",0.163270808160172
23,"regime_heavy_tail",1,"S3","dr",0.167267790678577
23,"regime_heavy_tail",1,"S3","vs",0.0390824250637346
23,"regime_heavy_tail",1,"S3","rm",0.168865915821567
23,"regime_heavy_tail",1,"S3","sq",0.180342108260658
23,"regime_heavy_tail",1,"S4","nv",0.0113378161691289
23,"regime_heavy_tail",1,"S4","ar",0.189565492143185
23,"regime_heavy_tail",1,"S4","eg",0.105012226150789
23,"regime_heavy_tail",1,"S4","hb",0.23206355531726
23,"regime_heavy_tail",1,"S4","dr",0.133546189060739
23,"regime_heavy_tail",1,"S4","vs",0.0406040890036746
23,"regime_heavy_tail",1,"S4","rm",0.159942004961883
23,"regime_heavy_tail",1,"S4","sq",0.12792862719334
24,"regime_heavy_tail",1,"S1","nv",0.0115485383350979
24,"regime_heavy_tail",1,"S1","ar",0.0989347819825566
24,"regime_heavy_tail",1,"S1","eg",0.131289623123615
24,"regime_heavy_tail",1,"S1","hb",0.203114127612321
24,"regime_heavy_tail",1,"S1","dr",0.170121238216724
24,"regime_heavy_tail",1,"S1","vs",0.0385958964020185
24,"regime_heavy_tail",1,"S1","rm",0.159904373377333
24,"regime_heavy_tail",1,"S1","sq",0.186491420950333
24,"regime_heavy_tail",1,"S2","nv",0.00954178724339325
24,"regime_heavy_tail",1,"S2","ar",0.0869756806016544
24,"regime_heavy_tail",1,"S2","eg",0.180385217659013
24,"regime_heavy_tail",1,"S2","hb",0.153647142551413
24,"regime_heavy_tail",1,"S2","dr",0.116086566949966
24,"regime_heavy_tail",1,"S2","vs",0.237384869177302
24,"regime_heavy_tail",1,"S2","rm",0.0769539631521033
24,"regime_heavy_tail",1,"S2","sq",0.139024772665155
24,"regime_heavy_tail",1,"S3","nv",0.0103683603016223
24,"regime_heavy_tail",1,"S3","ar",0.0820289759912869
24,"regime_heavy_tail",1,"S3","eg",0.147933426946193
24,"regime_heavy_tail",1,"S3","hb",0.17707715177418
24,"regime_heavy_tail",1,"S3","dr",0.17060771541586
24,"regime_heavy_tail",1,"S3","vs",0.0532846159740077
24,"regime_heavy_tail",1,"S3","rm",0.167734652692542
24,"regime_heavy_tail",1,"S3","sq",0.190965100904308
24,"regime_heavy_tail",1,"S4","nv",0.183880346052148
24,"regime_heavy_tail",1,"S4","ar",0.0498648101861805
24,"regime_heavy_tail",1,"S4","eg",0.0941855454325213
24,"regime_heavy_tail",1,"S4","hb",0.0331176492992544
24,"regime_heavy_tail",1,"S4","dr",0.0449612327766807
24,"regime_heavy_tail",1,"S4","vs",0.499197672953636
24,"regime_heavy_tail",1,"S4","rm",0.0723266492645512
24,"regime_heavy_tail",1,"S4","sq",0.0224660940350271
25,"regime_heavy_tail",1,"S1","nv",0.00995456957038504
25,"regime_heavy_tail",1,"S1","ar",0.0726892195958411
25,"regime_heavy_tail",1,"S1","eg",0.0827824819806699
25,"regime_heavy_tail",1,"S1","hb",0.178445889780352
25,"regime_heavy_tail",1,"S1","dr",0.195596795201306
25,"regime_heavy_tail",1,"S1","vs",0.0892389129794864
25,"regime_heavy_tail",1,"S1","rm",0.187973481085701
25,"regime_heavy_tail",1,"S1","sq",0.183318649806258
25,"regime_heavy_tail",1,"S2","nv",0.0101567493960185
25,"regime_heavy_tail",1,"S2","ar",0.0997485529884412
25,"regime_heavy_tail",1,"S2","eg",0.0626120941983143
25,"regime_heavy_tail",1,"S2","hb",0.195461536436868
25,"regime_heavy_tail",1,"S2","dr",0.138314280938797
25,"regime_heavy_tail",1,"S2","vs",0.087552722564925
25,"regime_heavy_tail",1,"S2","rm",0.219921122420276
25,"regime_heavy_tail",1,"S2","sq",0.186232941056359
25,"regime_heavy_tail",1,"S3","nv",0.00920302774015975
25,"regime_heavy_tail",1,"S3","ar",0.0805154089974267
25,"regime_heavy_tail",1,"S3","eg",0.0904394805176277
25,"regime_heavy_tail",1,"S3","hb",0.16688013403646
25,"regime_heavy_tail",1,"S3","dr",0.167948831555683
25,"regime_heavy_tail",1,"S3","vs",0.131728229729874
25,"regime_heavy_tail",1,"S3","rm",0.191360164411256
25,"regime_heavy_tail",1,"S3","sq",0.161924723011512
25,"regime_heavy_tail",1,"S4","nv",0.00931827573299005
25,"regime_heavy_tail",1,"S4","ar",0.096062559671395
25,"regime_heavy_tail",1,"S4","eg",0.0865666159498921
25,"regime_heavy_tail",1,"S4","hb",0.178871162163568
25,"regime_heavy_tail",1,"S4","dr",0.241862130401953
25,"regime_heavy_tail",1,"S4","vs",0.104261717853603
25,"regime_heavy_tail",1,"S4","rm",0.139603052474489
25,"regime_heavy_tail",1,"S4","sq",0.14345448575211
26,"regime_heavy_tail",1,"S1","nv",0.0104425855345925
26,"regime_heavy_tail",1,"S1","ar",0.0932067302222935
26,"regime_heavy_tail",1,"S1","eg",0.0862168853898102
26,"regime_heavy_tail",1,"S1","hb",0.196475760398977
26,"regime_heavy_tail",1,"S1","dr",0.20033832292726
26,"regime_heavy_tail",1,"S1","vs",0.057845750624772
26,"regime_heavy_tail",1,"S1","rm",0.182220003738002
26,"regime_heavy_tail",1,"S1","sq",0.173253961164292
26,"regime_heavy_tail",1,"S2","nv",0.0118338698517696
26,"regime_heavy_tail",1,"S2","ar",0.0961901795629904
26,"regime_heavy_tail",1,"S2","eg",0.138507949488456
26,"regime_heavy_tail",1,"S2","hb",0.189745932353785
26,"regime_heavy_tail",1,"S2","dr",0.186292208496009
26,"regime_heavy_tail",1,"S2","vs",0.0366976636869396
26,"regime_heavy_tail",1,"S2","rm",0.162803415558894
26,"regime_heavy_tail",1,"S2","sq",0.177928781001156
26,"regime_heavy_tail",1,"S3","nv",0.0132566338835412
26,"regime_heavy_tail",1,"S3","ar",0.0879001595473537
26,"regime_heavy_tail",1,"S3","eg",0.0851209227380201
26,"regime_heavy_tail",1,"S3","hb",0.216197975979479
26,"regime_heavy_tail",1,"S3","dr",0.215529484810671
26,"regime_heavy_tail",1,"S3","vs",0.034294794018654
26,"regime_heavy_tail",1,"S3","rm",0.167811008157976
26,"regime_heavy_tail",1,"S3","sq",0.179889020864306
26,"regime_heavy_tail",1,"S4","nv",0.0164458429620961
26,"regime_heavy_tail",1,"S4","ar",0.0684660986822355
26,"regime_heavy_tail",1,"S4","eg",0.153747502600425
26,"regime_heavy_tail",1,"S4","hb",0.215982656260127
26,"regime_heavy_tail",1,"S4","dr",0.168410199662344
26,"regime_heavy_tail",1,"S4","vs",0.0247596578154057
26,"regime_heavy_tail",1,"S4","rm",0.14310652165957
26,"regime_heavy_tail",1,"S4","sq",0.209081520357797
27,"regime_heavy_tail",1,"S1","nv",0.00915568316190212
27,"regime_heavy_tail",1,"S1","ar",0.0736206676891858
27,"regime_heavy_tail",1,"S1","eg",0.115387754914338
27,"regime_heavy_tail",1,"S1","hb",0.168549188159176
27,"regime_heavy_tail",1,"S1","dr",0.165710274135803
27,"regime_heavy_tail",1,"S1","vs",0.120637901605992
27,"regime_heavy_tail",1,"S1","rm",0.189454373268597
27,"regime_heavy_tail",1,"S1","sq",0.157484157065006
27,"regime_heavy_tail",1,"S2","nv",0.011033959526984
27,"regime_heavy_tail",1,"S2","ar",0.0396654766931871
27,"regime_heavy_tail",1,"S2","eg",0.159416441126758
27,"regime_heavy_tail",1,"S2","hb",0.167236575436439
27,"regime_heavy_tail",1,"S2","dr",0.166072301004067
27,"regime_heavy_tail",1,"S2","vs",0.126705196321381
27,"regime_heavy_tail",1,"S2","rm",0.182905775320967
27,"regime_heavy_tail",1,"S2","sq",0.146964274570217
27,"regime_heavy_tail",1,"S3","nv",0.0485165242807082
27,"regime_heavy_tail",1,"S3","ar",0.103530347359543
27,"regime_heavy_tail",1,"S3","eg",0.160130846601506
27,"regime_heavy_tail",1,"S3","hb",0.124248441268093
27,"regime_heavy_tail",1,"S3","dr",0.208209220608714
27,"regime_heavy_tail",1,"S3","vs",0.010520601775628
27,"regime_heavy_tail",1,"S3","rm",0.141081456625209
27,"regime_heavy_tail",1,"S3","sq",0.203762561480599
27,"regime_heavy_tail",1,"S4","nv",0.0134670495891075
27,"regime_heavy_tail",1,"S4","ar",0.103361697566794
27,"regime_heavy_tail",1,"S4","eg",0.131022265631209
27,"regime_heavy_tail",1,"S4","hb",0.206565157674418
27,"regime_heavy_tail",1,"S4","dr",0.216643809260801
27,"regime_heavy_tail",1,"S4","vs",0.0317758931431509
27,"regime_heavy_tail",1,"S4","rm",0.0909506064773823
27,"regime_heavy_tail",1,"S4","sq",0.206213520657137
28,"regime_heavy_tail",1,"S1","nv",0.0628412182492769
28,"regime_heavy_tail",1,"S1","ar",0.560190699214615
28,"regime_heavy_tail",1,"S1","eg",0.0686540624640607
28,"regime_heavy_tail",1,"S1","hb",0.0998933022314609
28,"regime_heavy_tail",1,"S1","dr",0.0616641318788471
28,"regime_heavy_tail",1,"S1","vs",0.0151986004362318
28,"regime_heavy_tail",1,"S1","rm",0.0462340764636505
28,"regime_heavy_tail",1,"S1","sq",0.0853239090618574
28,"regime_heavy_tail",1,"S2","nv",0.372490215657463
28,"regime_heavy_tail",1,"S2","ar",0.165204334237888
28,"regime_heavy_tail",1,"S2","eg",0.105121871414676
28,"regime_heavy_tail",1,"S2","hb",0.10764110175514
28,"regime_heavy_tail",1,"S2","dr",0.107199563617936
28,"regime_heavy_tail",1,"S2","vs",0.0113911520586329
28,"regime_heavy_tail",1,"S2","rm",0.0559795137951843
28,"regime_heavy_tail",1,"S2","sq",0.0749722474630792
28,"regime_heavy_tail",1,"S3","nv",0.494625220423665
28,"regime_heavy_tail",1,"S3","ar",0.138172460423918
28,"regime_heavy_tail",1,"S3","eg",0.0311863672113015
28,"regime_heavy_tail",1,"S3","hb",0.0839984370804286
28,"regime_heavy_tail",1,"S3","dr",0.0876086396237634
28,"regime_heavy_tail",1,"S3","vs",0.0178215867844281
28,"regime_heavy_tail",1,"S3","rm",0.0956163332539556
28,"regime_heavy_tail",1,"S3","sq",0.050970955198539
28,"regime_heavy_tail",1,"S4","nv",0.117778031459571
28,"regime_heavy_tail",1,"S4","ar",0.21110191678716
28,"regime_heavy_tail",1,"S4","eg",0.216956581692973
28,"regime_heavy_tail",1,"S4","hb",0.0914574864844689
28,"regime_heavy_tail",1,"S4","dr",0.133445579845201
28,"regime_heavy_tail",1,"S4","vs",0.009200486590621
28,"regime_heavy_tail",1,"S4","rm",0.12317107899984
28,"regime_heavy_tail",1,"S4","sq",0.0968888381401641
29,"regime_heavy_tail",1,"S1","nv",0.0154865838676073
29,"regime_heavy_tail",1,"S1","ar",0.0557746742992142
29,"regime_heavy_tail",1,"S1","eg",0.0313923389623516
29,"regime_heavy_tail",1,"S1","hb",0.213375191664264
29,"regime_heavy_tail",1,"S1","dr",0.0987378942757535
29,"regime_heavy_tail",1,"S1","vs",0.157967616965504
29,"regime_heavy_tail",1,"S1","rm",0.208879887479211
29,"regime_heavy_tail",1,"S1","sq",0.218385812486094
29,"regime_heavy_tail",1,"S2","nv",0.0314939602072247
29,"regime_heavy_tail",1,"S2","ar",0.134531027054251
29,"regime_heavy_tail",1,"S2","eg",0.0348676203311893
29,"regime_heavy_tail",1,"S2","hb",0.189232568577692
29,"regime_heavy_tail",1,"S2","dr",0.203702592608756
29,"regime_heavy_tail",1,"S2","vs",0.0188841791892006
29,"regime_heavy_tail",1,"S2","rm",0.214366236169442
29,"regime_heavy_tail",1,"S2","sq",0.172921815862244
29,"regime_heavy_tail",1,"S3","nv",0.0253845940570036
29,"regime_heavy_tail",1,"S3","ar",0.083748047875936
29,"regime_heavy_tail",1,"S3","eg",0.0382379938921583
29,"regime_heavy_tail",1,"S3","hb",0.186366542682523
29,"regime_heavy_tail",1,"S3","dr",0.249314524125345
29,"regime_heavy_tail",1,"S3","vs",0.0229881761028544
29,"regime_heavy_tail",1,"S3","rm",0.165891438824345
29,"regime_heavy_tail",1,"S3","sq",0.228068682439835
29,"regime_heavy_tail",1,"S4","nv",0.0111620493336608
29,"regime_heavy_tail",1,"S4","ar",0.0691735478556241
29,"regime_heavy_tail",1,"S4","eg",0.101894458415214
29,"regime_heavy_tail",1,"S4","hb",0.0586288376991585
29,"regime_heavy_tail",1,"S4","dr",0.122155584694537
29,"regime_heavy_tail",1,"S4","vs",0.351639101643641
29,"regime_heavy_tail",1,"S4","rm",0.140354685596696
29,"regime_heavy_tail",1,"S4","sq",0.144991734761469
30,"regime_heavy_tail",1,"S1","nv",0.0122218266854583
30,"regime_heavy_tail",1,"S1","ar",0.111942957219925
30,"regime_heavy_tail",1,"S1","eg",0.155090931114199
30,"regime_heavy_tail",1,"S1","hb",0.198337274649144
30,"regime_heavy_tail",1,"S1","dr",0.0528205199825703
30,"regime_heavy_tail",1,"S1","vs",0.205065054916241
30,"regime_heavy_tail",1,"S1","rm",0.214063466854143
30,"regime_heavy_tail",1,"S1","sq",0.0504579685783197
30,"regime_heavy_tail",1,"S2","nv",0.0350242431341784
30,"regime_heavy_tail",1,"S2","ar",0.125908854730884
30,"regime_heavy_tail",1,"S2","eg",0.150445579222809
30,"regime_heavy_tail",1,"S2","hb",0.166010460087345
30,"regime_heavy_tail",1,"S2","dr",0.165190613911893
30,"regime_heavy_tail",1,"S2","vs",0.0117189659166986
30,"regime_heavy_tail",1,"S2","rm",0.176903558177938
30,"regime_heavy_tail",1,"S2","sq",0.168797724818254
30,"regime_heavy_tail",1,"S3","nv",0.0412611298249707
30,"regime_heavy_tail",1,"S3","ar",0.0836262684043461
30,"regime_heavy_tail",1,"S3","eg",0.174728118872599
30,"regime_heavy_tail",1,"S3","hb",0.188345372567753
30,"regime_heavy_tail",1,"S3","dr",0.173752723475086
30,"regime_heavy_tail",1,"S3","vs",0.011399164248759
30,"regime_heavy_tail",1,"S3","rm",0.167711329414062
30,"regime_heavy_tail",1,"S3","sq",0.159175893192424
30,"regime_heavy_tail",1,"S4","nv",0.0293266836056404
30,"regime_heavy_tail",1,"S4","ar",0.167482037796635
30,"regime_heavy_tail",1,"S4","eg",0.160997276695997
30,"regime_heavy_tail",1,"S4","hb",0.155945606570309
30,"regime_heavy_tail",1,"S4","dr",0.161362185100108
30,"regime_heavy_tail",1,"S4","vs",0.0128575643611521
30,"regime_heavy_tail",1,"S4","rm",0.160882951122211
30,"regime_heavy_tail",1,"S4","sq",0.151145694747946
1,"regime_heavy_tail",3,"S1","nv",0.171082233051394
1,"regime_heavy_tail",3,"S1","ar",0.0395370999020261
1,"regime_heavy_tail",3,"S1","eg",0.058111245422488
1,"regime_heavy_tail",3,"S1","hb",0.0312746443102075
1,"regime_heavy_tail",3,"S1","dr",0.0419984188638254
1,"regime_heavy_tail",3,"S1","vs",0.572286910049284
1,"regime_heavy_tail",3,"S1","rm",0.0474508867146607
1,"regime_heavy_tail",3,"S1","sq",0.038258561686114
1,"regime_heavy_tail",3,"S2","nv",0.15097046132943
1,"regime_heavy_tail",3,"S2","ar",0.045156568341807
1,"regime_heavy_tail",3,"S2","eg",0.058393699412107
1,"regime_heavy_tail",3,"S2","hb",0.0322459877494169
1,"regime_heavy_tail",3,"S2","dr",0.0419173712025427
1,"regime_heavy_tail",3,"S2","vs",0.595080443680123
1,"regime_heavy_tail",3,"S2","rm",0.0363373241178624
1,"regime_heavy_tail",3,"S2","sq",0.0398981441667102
1,"regime_heavy_tail",3,"S3","nv",0.0748775214074459
1,"regime_heavy_tail",3,"S3","ar",0.121021191433558
1,"regime_heavy_tail",3,"S3","eg",0.186433254939151
1,"regime_heavy_tail",3,"S3","hb",0.0214236686559587
1,"regime_heavy_tail",3,"S3","dr",0.112818030306632
1,"regime_heavy_tail",3,"S3","vs",0.386341333886784
1,"regime_heavy_tail",3,"S3","rm",0.0209688342126967
1,"regime_heavy_tail",3,"S3","sq",0.0761161651577732
1,"regime_heavy_tail",3,"S4","nv",0.162382191749737
1,"regime_heavy_tail",3,"S4","ar",0.0419914269194844
1,"regime_heavy_tail",3,"S4","eg",0.0605105325031319
1,"regime_heavy_tail",3,"S4","hb",0.0339718870565743
1,"regime_heavy_tail",3,"S4","dr",0.0411581952401454
1,"regime_heavy_tail",3,"S4","vs",0.581910344728006
1,"regime_heavy_tail",3,"S4","rm",0.0346808625617
1,"regime_heavy_tail",3,"S4","sq",0.043394559241221
2,"regime_heavy_tail",3,"S1","nv",0.194660394393218
2,"regime_heavy_tail",3,"S1","ar",0.0266106550149605
2,"regime_heavy_tail",3,"S1","eg",0.386069471072023
2,"regime_heavy_tail",3,"S1","hb",0.0235024123601709
2,"regime_heavy_tail",3,"S1","dr",0.186197625141497
2,"regime_heavy_tail",3,"S1","vs",0.0736749995064626
2,"regime_heavy_tail",3,"S1","rm",0.0580764510084472
2,"regime_heavy_tail",3,"S1","sq",0.0512079915032211
2,"regime_heavy_tail",3,"S2","nv",0.125197021195835
2,"regime_heavy_tail",3,"S2","ar",0.051034727124822
2,"regime_heavy_tail",3,"S2","eg",0.261956272639611
2,"regime_heavy_tail",3,"S2","hb",0.0288989163897017
2,"regime_heavy_tail",3,"S2","dr",0.247925308063841
2,"regime_heavy_tail",3,"S2","vs",0.0177094358758045
2,"regime_heavy_tail",3,"S2","rm",0.0880014803242844
2,"regime_heavy_tail",3,"S2","sq",0.1792768383861
2,"regime_heavy_tail",3,"S3","nv",0.0211520610042065
2,"regime_heavy_tail",3,"S3","ar",0.0385882861182605
2,"regime_heavy_tail",3,"S3","eg",0.0639403742550357
2,"regime_heavy_tail",3,"S3","hb",0.145408737576605
2,"regime_heavy_tail",3,"S3","dr",0.148329274886528
2,"regime_heavy_tail",3,"S3","vs",0.0313431597837288
2,"regime_heavy_tail",3,"S3","rm",0.264695532869354
2,"regime_heavy_tail",3,"S3","sq",0.286542573506282
2,"regime_heavy_tail",3,"S4","nv",0.206708126615864
2,"regime_heavy_tail",3,"S4","ar",0.058154830631306
2,"regime_heavy_tail",3,"S4","eg",0.0742439666145094
2,"regime_heavy_tail",3,"S4","hb",0.0864793807570992
2,"regime_heavy_tail",3,"S4","dr",0.040435500338474
2,"regime_heavy_tail",3,"S4","vs",0.450505276523174
2,"regime_heavy_tail",3,"S4","rm",0.0670254148689871
2,"regime_heavy_tail",3,"S4","sq",0.0164475036505863
3,"regime_heavy_tail",3,"S1","nv",0.0493477804729286
3,"regime_heavy_tail",3,"S1","ar",0.0353825952767434
3,"regime_heavy_tail",3,"S1","eg",0.181879048304747
3,"regime_heavy_tail",3,"S1","hb",0.16319026697667
3,"regime_heavy_tail",3,"S1","dr",0.249941369674343
3,"regime_heavy_tail",3,"S1","vs",0.0145798194766366
3,"regime_heavy_tail",3,"S1","rm",0.147751921014122
3,"regime_heavy_tail",3,"S1","sq",0.157927198803809
3,"regime_heavy_tail",3,"S2","nv",0.0098679658495153
3,"regime_heavy_tail",3,"S2","ar",0.0530747839969317
3,"regime_heavy_tail",3,"S2","eg",0.122229439143566
3,"regime_heavy_tail",3,"S2","hb",0.175861720607784
3,"regime_heavy_tail",3,"S2","dr",0.170047088770783
3,"regime_heavy_tail",3,"S2","vs",0.142418191603755
3,"regime_heavy_tail",3,"S2","rm",0.155955704668347
3,"regime_heavy_tail",3,"S2","sq",0.170545105359317
3,"regime_heavy_tail",3,"S3","nv",0.0836100868936105
3,"regime_heavy_tail",3,"S3","ar",0.0779420816180987
3,"regime_heavy_tail",3,"S3","eg",0.158409754394644
3,"regime_heavy_tail",3,"S3","hb",0.213102234555575
3,"regime_heavy_tail",3,"S3","dr",0.108954811770336
3,"regime_heavy_tail",3,"S3","vs",0.00955463729761617
3,"regime_heavy_tail",3,"S3","rm",0.180078362789259
3,"regime_heavy_tail",3,"S3","sq",0.16834803068086
3,"regime_heavy_tail",3,"S4","nv",0.0176872617172104
3,"regime_heavy_tail",3,"S4","ar",0.110449594322864
3,"regime_heavy_tail",3,"S4","eg",0.133637527571039
3,"regime_heavy_tail",3,"S4","hb",0.188208421264668
3,"regime_heavy_tail",3,"S4","dr",0.164300967683221
3,"regime_heavy_tail",3,"S4","vs",0.0202110526972335
3,"regime_heavy_tail",3,"S4","rm",0.15054224799825
3,"regime_heavy_tail",3,"S4","sq",0.214962926745516
4,"regime_heavy_tail",3,"S1","nv",0.00930057978913511
4,"regime_heavy_tail",3,"S1","ar",0.21573731245644
4,"regime_heavy_tail",3,"S1","eg",0.10062947731779
4,"regime_heavy_tail",3,"S1","hb",0.117545754985698
4,"regime_heavy_tail",3,"S1","dr",0.125521340726605
4,"regime_heavy_tail",3,"S1","vs",0.162410300590086
4,"regime_heavy_tail",3,"S1","rm",0.189937781648727
4,"regime_heavy_tail",3,"S1","sq",0.0789174524855184
4,"regime_heavy_tail",3,"S2","nv",0.0144045587078972
4,"regime_heavy_tail",3,"S2","ar",0.282728422780404
4,"regime_heavy_tail",3,"S2","eg",0.155115523735158
4,"regime_heavy_tail",3,"S2","hb",0.0544635924182167
4,"regime_heavy_tail",3,"S2","dr",0.0669568228432112
4,"regime_heavy_tail",3,"S2","vs",0.278420390716394
4,"regime_heavy_tail",3,"S2","rm",0.100944432785735
4,"regime_heavy_tail",3,"S2","sq",0.0469662560129831
4,"regime_heavy_tail",3,"S3","nv",0.0104332963328292
4,"regime_heavy_tail",3,"S3","ar",0.183030818294458
4,"regime_heavy_tail",3,"S3","eg",0.12102816327766
4,"regime_heavy_tail",3,"S3","hb",0.0569785016276896
4,"regime_heavy_tail",3,"S3","dr",0.101889539166136
4,"regime_heavy_tail",3,"S3","vs",0.29540448354912
4,"regime_heavy_tail",3,"S3","rm",0.107278240426828
4,"regime_heavy_tail",3,"S3","sq",0.123956957325278
4,"regime_heavy_tail",3,"S4","nv",0.0523675336227112
4,"regime_heavy_tail",3,"S4","ar",0.0299193958094101
4,"regime_heavy_tail",3,"S4","eg",0.176256707296776
4,"regime_heavy_tail",3,"S4","hb",0.0173866866202065
4,"regime_heavy_tail",3,"S4","dr",0.104287828355223
4,"regime_heavy_tail",3,"S4","vs",0.395218776690987
4,"regime_heavy_tail",3,"S4","rm",0.0883930900891353
4,"regime_heavy_tail",3,"S4","sq",0.136169981515551
5,"regime_heavy_tail",3,"S1","nv",0.0263972702733426
5,"regime_heavy_tail",3,"S1","ar",0.0575584158593853
5,"regime_heavy_tail",3,"S1","eg",0.0569707666206542
5,"regime_heavy_tail",3,"S1","hb",0.23155265745784
5,"regime_heavy_tail",3,"S1","dr",0.219896692770111
5,"regime_heavy_tail",3,"S1","vs",0.0205570329346035
5,"regime_heavy_tail",3,"S1","rm",0.132903572057848
5,"regime_heavy_tail",3,"S1","sq",0.254163592026216
5,"regime_heavy_tail",3,"S2","nv",0.0167258737635773
5,"regime_heavy_tail",3,"S2","ar",0.0637107485255451
5,"regime_heavy_tail",3,"S2","eg",0.0320753299311622
5,"regime_heavy_tail",3,"S2","hb",0.17781712400374
5,"regime_heavy_tail",3,"S2","dr",0.395082686277011
5,"regime_heavy_tail",3,"S2","vs",0.0710044020409183
5,"regime_heavy_tail",3,"S2","rm",0.0848550499857647
5,"regime_heavy_tail",3,"S2","sq",0.158728785472281
5,"regime_heavy_tail",3,"S3","nv",0.0282587047881832
5,"regime_heavy_tail",3,"S3","ar",0.0660044097461824
5,"regime_heavy_tail",3,"S3","eg",0.0234153663806614
5,"regime_heavy_tail",3,"S3","hb",0.0657065177916415
5,"regime_heavy_tail",3,"S3","dr",0.268266064933916
5,"regime_heavy_tail",3,"S3","vs",0.0474610173617
5,"regime_heavy_tail",3,"S3","rm",0.123203980374952
5,"regime_heavy_tail",3,"S3","sq",0.377683938622764
5,"regime_heavy_tail",3,"S4","nv",0.0294256024109681
5,"regime_heavy_tail",3,"S4","ar",0.044245690503459
5,"regime_heavy_tail",3,"S4","eg",0.206832170104674
5,"regime_heavy_tail",3,"S4","hb",0.127611738013956
5,"regime_heavy_tail",3,"S4","dr",0.219046227179055
5,"regime_heavy_tail",3,"S4","vs",0.0198246711784157
5,"regime_heavy_tail",3,"S4","rm",0.0704498839661125
5,"regime_heavy_tail",3,"S4","sq",0.282564016643359
6,"regime_heavy_tail",3,"S1","nv",0.0320321704558764
6,"regime_heavy_tail",3,"S1","ar",0.221285187886211
6,"regime_heavy_tail",3,"S1","eg",0.200154421536445
6,"regime_heavy_tail",3,"S1","hb",0.146966927476211
6,"regime_heavy_tail",3,"S1","dr",0.116444164291692
6,"regime_heavy_tail",3,"S1","vs",0.0128712974719331
6,"regime_heavy_tail",3,"S1","rm",0.167146530805876
6,"regime_heavy_tail",3,"S1","sq",0.103099300075756
6,"regime_heavy_tail",3,"S2","nv",0.0418984950859947
6,"regime_heavy_tail",3,"S2","ar",0.264641754125751
6,"regime_heavy_tail",3,"S2","eg",0.081970975357595
6,"regime_heavy_tail",3,"S2","hb",0.14908070530607
6,"regime_heavy_tail",3,"S2","dr",0.144909402968357
6,"regime_heavy_tail",3,"S2","vs",0.0124243701807687
6,"regime_heavy_tail",3,"S2","rm",0.223870219504907
6,"regime_heavy_tail",3,"S2","sq",0.0812040774705568
6,"regime_heavy_tail",3,"S3","nv",0.0342701695359602
6,"regime_heavy_tail",3,"S3","ar",0.191324838260324
6,"regime_heavy_tail",3,"S3","eg",0.155131905675536
6,"regime_heavy_tail",3,"S3","hb",0.145658238899566
6,"regime_heavy_tail",3,"S3","dr",0.128172669555184
6,"regime_heavy_tail",3,"S3","vs",0.011944621422689
6,"regime_heavy_tail",3,"S3","rm",0.19455900576914
6,"regime_heavy_tail",3,"S3","sq",0.1389385508816
6,"regime_heavy_tail",3,"S4","nv",0.36126807013342
6,"regime_heavy_tail",3,"S4","ar",0.222708140348297
6,"regime_heavy_tail",3,"S4","eg",0.0262111127308224
6,"regime_heavy_tail",3,"S4","hb",0.124203540892956
6,"regime_heavy_tail",3,"S4","dr",0.0733473454894945
6,"regime_heavy_tail",3,"S4","vs",0.0262306107500223
6,"regime_heavy_tail",3,"S4","rm",0.132319660186103
6,"regime_heavy_tail",3,"S4","sq",0.0337115194688862
7,"regime_heavy_tail",3,"S1","nv",0.0444036791901123
7,"regime_heavy_tail",3,"S1","ar",0.0297059937609861
7,"regime_heavy_tail",3,"S1","eg",0.0177663617907667
7,"regime_heavy_tail",3,"S1","hb",0.293903010949887
7,"regime_heavy_tail",3,"S1","dr",0.171682683463708
7,"regime_heavy_tail",3,"S1","vs",0.150110205342902
7,"regime_heavy_tail",3,"S1","rm",0.188248463952708
7,"regime_heavy_tail",3,"S1","sq",0.10417960154893
7,"regime_heavy_tail",3,"S2","nv",0.0244651345431208
7,"regime_heavy_tail",3,"S2","ar",0.0430257360441009
7,"regime_heavy_tail",3,"S2","eg",0.0306320174564786
7,"regime_heavy_tail",3,"S2","hb",0.186993810444118
7,"regime_heavy_tail",3,"S2","dr",0.19085373501864
7,"regime_heavy_tail",3,"S2","vs",0.0421336156510234
7,"regime_heavy_tail",3,"S2","rm",0.330117828995917
7,"regime_heavy_tail",3,"S2","sq",0.151778121846601
7,"regime_heavy_tail",3,"S3","nv",0.0206262376741051
7,"regime_heavy_tail",3,"S3","ar",0.0544437155103933
7,"regime_heavy_tail",3,"S3","eg",0.0714377674320552
7,"regime_heavy_tail",3,"S3","hb",0.224749472964108
7,"regime_heavy_tail",3,"S3","dr",0.205283524780943
7,"regime_heavy_tail",3,"S3","vs",0.0240869122812066
7,"regime_heavy_tail",3,"S3","rm",0.217548832316493
7,"regime_heavy_tail",3,"S3","sq",0.181823537040696
7,"regime_heavy_tail",3,"S4","nv",0.0143753517053411
7,"regime_heavy_tail",3,"S4","ar",0.078500833908028
7,"regime_heavy_tail",3,"S4","eg",0.224993775919174
7,"regime_heavy_tail",3,"S4","hb",0.177158843439555
7,"regime_heavy_tail",3,"S4","dr",0.1110949202518
7,"regime_heavy_tail",3,"S4","vs",0.02908429964363
7,"regime_heavy_tail",3,"S4","rm",0.192483370534455
7,"regime_heavy_tail",3,"S4","sq",0.172308604598017
8,"regime_heavy_tail",3,"S1","nv",0.0158496609722404
8,"regime_heavy_tail",3,"S1","ar",0.0440950438672583
8,"regime_heavy_tail",3,"S1","eg",0.0391852750546972
8,"regime_heavy_tail",3,"S1","hb",0.15870782228573
8,"regime_heavy_tail",3,"S1","dr",0.219093711137094
8,"regime_heavy_tail",3,"S1","vs",0.077116253269663
8,"regime_heavy_tail",3,"S1","rm",0.189982045173959
8,"regime_heavy_tail",3,"S1","sq",0.255970188239358
8,"regime_heavy_tail",3,"S2","nv",0.0114928803187674
8,"regime_heavy_tail",3,"S2","ar",0.049527994316192
8,"regime_heavy_tail",3,"S2","eg",0.0614291793955358
8,"regime_heavy_tail",3,"S2","hb",0.158554751874203
8,"regime_heavy_tail",3,"S2","dr",0.183609311514699
8,"regime_heavy_tail",3,"S2","vs",0.136485205084561
8,"regime_heavy_tail",3,"S2","rm",0.206585008519989
8,"regime_heavy_tail",3,"S2","sq",0.192315668976054
8,"regime_heavy_tail",3,"S3","nv",0.0213761770614615
8,"regime_heavy_tail",3,"S3","ar",0.0442154348512694
8,"regime_heavy_tail",3,"S3","eg",0.046053938804582
8,"regime_heavy_tail",3,"S3","hb",0.151687153123421
8,"regime_heavy_tail",3,"S3","dr",0.0577128371523084
8,"regime_heavy_tail",3,"S3","vs",0.438577943962215
8,"regime_heavy_tail",3,"S3","rm",0.197192026621631
8,"regime_heavy_tail",3,"S3","sq",0.0431844884231118
8,"regime_heavy_tail",3,"S4","nv",0.125336791806599
8,"regime_heavy_tail",3,"S4","ar",0.0299781175910988
8,"regime_heavy_tail",3,"S4","eg",0.0315577589818382
8,"regime_heavy_tail",3,"S4","hb",0.110626177168743
8,"regime_heavy_tail",3,"S4","dr",0.0318944360240631
8,"regime_heavy_tail",3,"S4","vs",0.464831647522854
8,"regime_heavy_tail",3,"S4","rm",0.163787762726426
8,"regime_heavy_tail",3,"S4","sq",0.0419873081783776
9,"regime_heavy_tail",3,"S1","nv",0.48324731751882
9,"regime_heavy_tail",3,"S1","ar",0.0983856418062752
9,"regime_heavy_tail",3,"S1","eg",0.0898155870156039
9,"regime_heavy_tail",3,"S1","hb",0.136326938985692
9,"regime_heavy_tail",3,"S1","dr",0.0167776460118067
9,"regime_heavy_tail",3,"S1","vs",0.0383666022438883
9,"regime_heavy_tail",3,"S1","rm",0.0419432432866851
9,"regime_heavy_tail",3,"S1","sq",0.0951370231312292
9,"regime_heavy_tail",3,"S2","nv",0.276558079160996
9,"regime_heavy_tail",3,"S2","ar",0.323115817525696
9,"regime_heavy_tail",3,"S2","eg",0.0352072014254039
9,"regime_heavy_tail",3,"S2","hb",0.135563726573328
9,"regime_heavy_tail",3,"S2","dr",0.0242088176571203
9,"regime_heavy_tail",3,"S2","vs",0.0454389433933917
9,"regime_heavy_tail",3,"S2","rm",0.123699790975468
9,"regime_heavy_tail",3,"S2","sq",0.0362076232885948
9,"regime_heavy_tail",3,"S3","nv",0.0277155985240873
9,"regime_heavy_tail",3,"S3","ar",0.119894896934008
9,"regime_heavy_tail",3,"S3","eg",0.02271635216902
9,"regime_heavy_tail",3,"S3","hb",0.252834547197235
9,"regime_heavy_tail",3,"S3","dr",0.0555304432916211
9,"regime_heavy_tail",3,"S3","vs",0.0621137328326069
9,"regime_heavy_tail",3,"S3","rm",0.395520238216386
9,"regime_heavy_tail",3,"S3","sq",0.0636741908350358
9,"regime_heavy_tail",3,"S4","nv",0.235906885619061
9,"regime_heavy_tail",3,"S4","ar",0.0692078016753687
9,"regime_heavy_tail",3,"S4","eg",0.168503825788429
9,"regime_heavy_tail",3,"S4","hb",0.0590934348105574
9,"regime_heavy_tail",3,"S4","dr",0.0307688155150899
9,"regime_heavy_tail",3,"S4","vs",0.366147965594362
9,"regime_heavy_tail",3,"S4","rm",0.0218030202230323
9,"regime_heavy_tail",3,"S4","sq",0.0485682507740997
10,"regime_heavy_tail",3,"S1","nv",0.0400659851404061
10,"regime_heavy_tail",3,"S1","ar",0.118097726245769
10,"regime_heavy_tail",3,"S1","eg",0.148278925906166
10,"regime_heavy_tail",3,"S1","hb",0.152380427732362
10,"regime_heavy_tail",3,"S1","dr",0.180698463242758
10,"regime_heavy_tail",3,"S1","vs",0.0110497089943311
10,"regime_heavy_tail",3,"S1","rm",0.16794891626243
10,"regime_heavy_tail",3,"S1","sq",0.181479846475778
10,"regime_heavy_tail",3,"S2","nv",0.0242956847492697
10,"regime_heavy_tail",3,"S2","ar",0.0995195225852716
10,"regime_heavy_tail",3,"S2","eg",0.138671154098036
10,"regime_heavy_tail",3,"S2","hb",0.0738034950833469
10,"regime_heavy_tail",3,"S2","dr",0.21826311058539
10,"regime_heavy_tail",3,"S2","vs",0.0823141421749577
10,"regime_heavy_tail",3,"S2","rm",0.0186609071585317
10,"regime_heavy_tail",3,"S2","sq",0.344471983565196
10,"regime_heavy_tail",3,"S3","nv",0.0390540497583882
10,"regime_heavy_tail",3,"S3","ar",0.0644816657505472
10,"regime_heavy_tail",3,"S3","eg",0.0332613657344408
10,"regime_heavy_tail",3,"S3","hb",0.230567580042099
10,"regime_heavy_tail",3,"S3","dr",0.0324147892122452
10,"regime_heavy_tail",3,"S3","vs",0.0708210843094606
10,"regime_heavy_tail",3,"S3","rm",0.489689280283504
10,"regime_heavy_tail",3,"S3","sq",0.0397101849093147
10,"regime_heavy_tail",3,"S4","nv",0.0264843197582732
10,"regime_heavy_tail",3,"S4","ar",0.109829487551969
10,"regime_heavy_tail",3,"S4","eg",0.0381228660440395
10,"regime_heavy_tail",3,"S4","hb",0.162661009121804
10,"regime_heavy_tail",3,"S4","dr",0.022033441116793
10,"regime_heavy_tail",3,"S4","vs",0.239583962478531
10,"regime_heavy_tail",3,"S4","rm",0.10268469552826
10,"regime_heavy_tail",3,"S4","sq",0.29860021840033
11,"regime_heavy_tail",3,"S1","nv",0.26091668681938
11,"regime_heavy_tail",3,"S1","ar",0.158073536717819
11,"regime_heavy_tail",3,"S1","eg",0.0172154502409786
11,"regime_heavy_tail",3,"S1","hb",0.057959034032975
11,"regime_heavy_tail",3,"S1","dr",0.0446443814665174
11,"regime_heavy_tail",3,"S1","vs",0.245477528965008
11,"regime_heavy_tail",3,"S1","rm",0.176317311939833
11,"regime_heavy_tail",3,"S1","sq",0.03939606981749
11,"regime_heavy_tail",3,"S2","nv",0.291307585463008
11,"regime_heavy_tail",3,"S2","ar",0.205939232594074
11,"regime_heavy_tail",3,"S2","eg",0.156799746738418
11,"regime_heavy_tail",3,"S2","hb",0.0554756016676733
11,"regime_heavy_tail",3,"S2","dr",0.0390474663009073
11,"regime_heavy_tail",3,"S2","vs",0.0139181885351458
11,"regime_heavy_tail",3,"S2","rm",0.142278667074
11,"regime_heavy_tail",3,"S2","sq",0.0952335116267728
11,"regime_heavy_tail",3,"S3","nv",0.0123241376779422
11,"regime_heavy_tail",3,"S3","ar",0.254197070323252
11,"regime_heavy_tail",3,"S3","eg",0.0527095685565031
11,"regime_heavy_tail",3,"S3","hb",0.226814960795462
11,"regime_heavy_tail",3,"S3","dr",0.109100665802253
11,"regime_heavy_tail",3,"S3","vs",0.151790431938283
11,"regime_heavy_tail",3,"S3","rm",0.0514481330408617
11,"regime_heavy_tail",3,"S3","sq",0.141615031865443
11,"regime_heavy_tail",3,"S4","nv",0.0463246708449005
11,"regime_heavy_tail",3,"S4","ar",0.132115933425252
11,"regime_heavy_tail",3,"S4","eg",0.141773642066269
11,"regime_heavy_tail",3,"S4","hb",0.162195849502049
11,"regime_heavy_tail",3,"S4","dr",0.176209139235513
11,"regime_heavy_tail",3,"S4","vs",0.0103185361205317
11,"regime_heavy_tail",3,"S4","rm",0.156158365216417
11,"regime_heavy_tail",3,"S4","sq",0.174903863589068
12,"regime_heavy_tail",3,"S1","nv",0.367349874459021
12,"regime_heavy_tail",3,"S1","ar",0.0528602657472133
12,"regime_heavy_tail",3,"S1","eg",0.0522675036917269
12,"regime_heavy_tail",3,"S1","hb",0.0242470288795657
12,"regime_heavy_tail",3,"S1","dr",0.0267936640082056
12,"regime_heavy_tail",3,"S1","vs",0.225232637140109
12,"regime_heavy_tail",3,"S1","rm",0.176763862549592
12,"regime_heavy_tail",3,"S1","sq",0.0744851635245677
12,"regime_heavy_tail",3,"S2","nv",0.28613668877366
12,"regime_heavy_tail",3,"S2","ar",0.232310480229266
12,"regime_heavy_tail",3,"S2","eg",0.0358584825540717
12,"regime_heavy_tail",3,"S2","hb",0.152373538867721
12,"regime_heavy_tail",3,"S2","dr",0.145182770366717
12,"regime_heavy_tail",3,"S2","vs",0.021078489786281
12,"regime_heavy_tail",3,"S2","rm",0.0286803047225551
12,"regime_heavy_tail",3,"S2","sq",0.0983792446997281
12,"regime_heavy_tail",3,"S3","nv",0.406913387341789
12,"regime_heavy_tail",3,"S3","ar",0.0604922235977876
12,"regime_heavy_tail",3,"S3","eg",0.0303976038641047
12,"regime_heavy_tail",3,"S3","hb",0.0445898915514754
12,"regime_heavy_tail",3,"S3","dr",0.0344786258605383
12,"regime_heavy_tail",3,"S3","vs",0.320305177872248
12,"regime_heavy_tail",3,"S3","rm",0.0546830008894761
12,"regime_heavy_tail",3,"S3","sq",0.0481400890225807
12,"regime_heavy_tail",3,"S4","nv",0.186149822361651
12,"regime_heavy_tail",3,"S4","ar",0.0575927924077459
12,"regime_heavy_tail",3,"S4","eg",0.0505079620667769
12,"regime_heavy_tail",3,"S4","hb",0.0407192018589455
12,"regime_heavy_tail",3,"S4","dr",0.0281937615695413
12,"regime_heavy_tail",3,"S4","vs",0.536060150773686
12,"regime_heavy_tail",3,"S4","rm",0.0693350287465592
12,"regime_heavy_tail",3,"S4","sq",0.0314412802150944
13,"regime_heavy_tail",3,"S1","nv",0.013977464592084
13,"regime_heavy_tail",3,"S1","ar",0.13155122163429
13,"regime_heavy_tail",3,"S1","eg",0.0448470626295517
13,"regime_heavy_tail",3,"S1","hb",0.189487103357705
13,"regime_heavy_tail",3,"S1","dr",0.187318577371864
13,"regime_heavy_tail",3,"S1","vs",0.0433696415225509
13,"regime_heavy_tail",3,"S1","rm",0.267201850931705
13,"regime_heavy_tail",3,"S1","sq",0.12224707796025
13,"regime_heavy_tail",3,"S2","nv",0.123594782226334
13,"regime_heavy_tail",3,"S2","ar",0.0817422147369385
13,"regime_heavy_tail",3,"S2","eg",0.148209431859417
13,"regime_heavy_tail",3,"S2","hb",0.168453013580426
13,"regime_heavy_tail",3,"S2","dr",0.245652553869283
13,"regime_heavy_tail",3,"S2","vs",0.0102595823726888
13,"regime_heavy_tail",3,"S2","rm",0.0586474498803137
13,"regime_heavy_tail",3,"S2","sq",0.163440971474599
13,"regime_heavy_tail",3,"S3","nv",0.484689475871131
13,"regime_heavy_tail",3,"S3","ar",0.114513649104983
13,"regime_heavy_tail",3,"S3","eg",0.0783321690117665
13,"regime_heavy_tail",3,"S3","hb",0.0576744331311131
13,"regime_heavy_tail",3,"S3","dr",0.0369219586177875
13,"regime_heavy_tail",3,"S3","vs",0.168321508705804
13,"regime_heavy_tail",3,"S3","rm",0.0203960946421553
13,"regime_heavy_tail",3,"S3","sq",0.0391507109152599
13,"regime_heavy_tail",3,"S4","nv",0.016073854983872
13,"regime_heavy_tail",3,"S4","ar",0.05201682481447
13,"regime_heavy_tail",3,"S4","eg",0.170903791031851
13,"regime_heavy_tail",3,"S4","hb",0.0408694968108712
13,"regime_heavy_tail",3,"S4","dr",0.0726771565616934
13,"regime_heavy_tail",3,"S4","vs",0.399886824415726
13,"regime_heavy_tail",3,"S4","rm",0.174914723577535
13,"regime_heavy_tail",3,"S4","sq",0.0726573278039822
14,"regime_heavy_tail",3,"S1","nv",0.0333777569065818
14,"regime_heavy_tail",3,"S1","ar",0.184389266896653
14,"regime_heavy_tail",3,"S1","eg",0.132233285628257
14,"regime_heavy_tail",3,"S1","hb",0.19445855953941
14,"regime_heavy_tail",3,"S1","dr",0.182631539968555
14,"regime_heavy_tail",3,"S1","vs",0.0126035648296406
14,"regime_heavy_tail",3,"S1","rm",0.169856237470338
14,"regime_heavy_tail",3,"S1","sq",0.0904497887605645
14,"regime_heavy_tail",3,"S2","nv",0.0443907464809039
14,"regime_heavy_tail",3,"S2","ar",0.163853508739996
14,"regime_heavy_tail",3,"S2","eg",0.179297131518964
14,"regime_heavy_tail",3,"S2","hb",0.145973408046858
14,"regime_heavy_tail",3,"S2","dr",0.185903460219668
14,"regime_heavy_tail",3,"S2","vs",0.0105517513397371
14,"regime_heavy_tail",3,"S2","rm",0.14613794712321
14,"regime_heavy_tail",3,"S2","sq",0.123892046530664
14,"regime_heavy_tail",3,"S3","nv",0.0186603448554538
14,"regime_heavy_tail",3,"S3","ar",0.0868526351320134
14,"regime_heavy_tail",3,"S3","eg",0.0408777106886701
14,"regime_heavy_tail",3,"S3","hb",0.187797810133578
14,"regime_heavy_tail",3,"S3","dr",0.21922614168682
14,"regime_heavy_tail",3,"S3","vs",0.0306372624884669
14,"regime_heavy_tail",3,"S3","rm",0.237522037194545
14,"regime_heavy_tail",3,"S3","sq",0.178426057820452
14,"regime_heavy_tail",3,"S4","nv",0.0803693690865383
14,"regime_heavy_tail",3,"S4","ar",0.0524166061445598
14,"regime_heavy_tail",3,"S4","eg",0.012058149538955
14,"regime_heavy_tail",3,"S4","hb",0.0916506288053306
14,"regime_heavy_tail",3,"S4","dr",0.140310455114565
14,"regime_heavy_tail",3,"S4","vs",0.0779587035338001
14,"regime_heavy_tail",3,"S4","rm",0.187717846711771
14,"regime_heavy_tail",3,"S4","sq",0.357518241064481
15,"regime_heavy_tail",3,"S1","nv",0.0717423585080465
15,"regime_heavy_tail",3,"S1","ar",0.0506594243443826
15,"regime_heavy_tail",3,"S1","eg",0.0257460870409976
15,"regime_heavy_tail",3,"S1","hb",0.312211834188516
15,"regime_heavy_tail",3,"S1","dr",0.215821639031745
15,"regime_heavy_tail",3,"S1","vs",0.0230773949247723
15,"regime_heavy_tail",3,"S1","rm",0.0711924729055519
15,"regime_heavy_tail",3,"S1","sq",0.229548789055988
15,"regime_heavy_tail",3,"S2","nv",0.0602430354259328
15,"regime_heavy_tail",3,"S2","ar",0.132301812167498
15,"regime_heavy_tail",3,"S2","eg",0.108694364275521
15,"regime_heavy_tail",3,"S2","hb",0.172212984410424
15,"regime_heavy_tail",3,"S2","dr",0.185722719299829
15,"regime_heavy_tail",3,"S2","vs",0.00962181507929355
15,"regime_heavy_tail",3,"S2","rm",0.172544882024673
15,"regime_heavy_tail",3,"S2","sq",0.158658387316828
15,"regime_heavy_tail",3,"S3","nv",0.0391050708417239
15,"regime_heavy_tail",3,"S3","ar",0.122994133941186
15,"regime_heavy_tail",3,"S3","eg",0.084354608818221
15,"regime_heavy_tail",3,"S3","hb",0.219103787444217
15,"regime_heavy_tail",3,"S3","dr",0.180328913562235
15,"regime_heavy_tail",3,"S3","vs",0.011869027852115
15,"regime_heavy_tail",3,"S3","rm",0.18743125457738
15,"regime_heavy_tail",3,"S3","sq",0.154813202962923
15,"regime_heavy_tail",3,"S4","nv",0.0870009693344747
15,"regime_heavy_tail",3,"S4","ar",0.0914373639344721
15,"regime_heavy_tail",3,"S4","eg",0.06474217074396
15,"regime_heavy_tail",3,"S4","hb",0.0769434320479507
15,"regime_heavy_tail",3,"S4","dr",0.337489107120741
15,"regime_heavy_tail",3,"S4","vs",0.0112263145132889
15,"regime_heavy_tail",3,"S4","rm",0.203144770065654
15,"regime_heavy_tail",3,"S4","sq",0.128015872239459
16,"regime_heavy_tail",3,"S1","nv",0.00866075394352917
16,"regime_heavy_tail",3,"S1","ar",0.0925077201589529
16,"regime_heavy_tail",3,"S1","eg",0.137599142658642
16,"regime_heavy_tail",3,"S1","hb",0.174822208564749
16,"regime_heavy_tail",3,"S1","dr",0.138781379176751
16,"regime_heavy_tail",3,"S1","vs",0.138555561387124
16,"regime_heavy_tail",3,"S1","rm",0.144646377248505
16,"regime_heavy_tail",3,"S1","sq",0.164426856861746
16,"regime_heavy_tail",3,"S2","nv",0.00909377925971866
16,"regime_heavy_tail",3,"S2","ar",0.0746398257948286
16,"regime_heavy_tail",3,"S2","eg",0.106450010915147
16,"regime_heavy_tail",3,"S2","hb",0.169812006330224
16,"regime_heavy_tail",3,"S2","dr",0.162742423349584
16,"regime_heavy_tail",3,"S2","vs",0.149193052424247
16,"regime_heavy_tail",3,"S2","rm",0.159338344946432
16,"regime_heavy_tail",3,"S2","sq",0.168730556979818
16,"regime_heavy_tail",3,"S3","nv",0.0100075581104346
16,"regime_heavy_tail",3,"S3","ar",0.0529156710804174
16,"regime_heavy_tail",3,"S3","eg",0.119167884800115
16,"regime_heavy_tail",3,"S3","hb",0.171438341029379
16,"regime_heavy_tail",3,"S3","dr",0.209586033192129
16,"regime_heavy_tail",3,"S3","vs",0.124906987528098
16,"regime_heavy_tail",3,"S3","rm",0.154374720626345
16,"regime_heavy_tail",3,"S3","sq",0.157602803633082
16,"regime_heavy_tail",3,"S4","nv",0.00986813515537142
16,"regime_heavy_tail",3,"S4","ar",0.0643525153019424
16,"regime_heavy_tail",3,"S4","eg",0.118375282777552
16,"regime_heavy_tail",3,"S4","hb",0.191582686364571
16,"regime_heavy_tail",3,"S4","dr",0.194220297788904
16,"regime_heavy_tail",3,"S4","vs",0.090013249650681
16,"regime_heavy_tail",3,"S4","rm",0.129656018833127
16,"regime_heavy_tail",3,"S4","sq",0.20193181412785
17,"regime_heavy_tail",3,"S1","nv",0.0144006479500004
17,"regime_heavy_tail",3,"S1","ar",0.0497215585656844
17,"regime_heavy_tail",3,"S1","eg",0.101762915559723
17,"regime_heavy_tail",3,"S1","hb",0.171408736072793
17,"regime_heavy_tail",3,"S1","dr",0.0940898094615847
17,"regime_heavy_tail",3,"S1","vs",0.0424478159851933
17,"regime_heavy_tail",3,"S1","rm",0.234183796208274
17,"regime_heavy_tail",3,"S1","sq",0.291984720196747
17,"regime_heavy_tail",3,"S2","nv",0.0111486648189473
17,"regime_heavy_tail",3,"S2","ar",0.0698240231371061
17,"regime_heavy_tail",3,"S2","eg",0.169164882797231
17,"regime_heavy_tail",3,"S2","hb",0.231639154292379
17,"regime_heavy_tail",3,"S2","dr",0.0531481003254503
17,"regime_heavy_tail",3,"S2","vs",0.105278783051828
17,"regime_heavy_tail",3,"S2","rm",0.144278731110756
17,"regime_heavy_tail",3,"S2","sq",0.215517660466302
17,"regime_heavy_tail",3,"S3","nv",0.0197621880715498
17,"regime_heavy_tail",3,"S3","ar",0.0305101084243917
17,"regime_heavy_tail",3,"S3","eg",0.23223878178051
17,"regime_heavy_tail",3,"S3","hb",0.230971820310203
17,"regime_heavy_tail",3,"S3","dr",0.0507006015107769
17,"regime_heavy_tail",3,"S3","vs",0.15720906941005
17,"regime_heavy_tail",3,"S3","rm",0.0532567071694881
17,"regime_heavy_tail",3,"S3","sq",0.22535072332303
17,"regime_heavy_tail",3,"S4","nv",0.140603417912973
17,"regime_heavy_tail",3,"S4","ar",0.0833065812076205
17,"regime_heavy_tail",3,"S4","eg",0.0933723819642358
17,"regime_heavy_tail",3,"S4","hb",0.218343561026574
17,"regime_heavy_tail",3,"S4","dr",0.0509786831413102
17,"regime_heavy_tail",3,"S4","vs",0.334352452189669
17,"regime_heavy_tail",3,"S4","rm",0.0664825314361919
17,"regime_heavy_tail",3,"S4","sq",0.0125603911214249
18,"regime_heavy_tail",3,"S1","nv",0.0146377380049442
18,"regime_heavy_tail",3,"S1","ar",0.061632869438495
18,"regime_heavy_tail",3,"S1","eg",0.0411071504448747
18,"regime_heavy_tail",3,"S1","hb",0.344913654275344
18,"regime_heavy_tail",3,"S1","dr",0.0604795252936003
18,"regime_heavy_tail",3,"S1","vs",0.150116926728621
18,"regime_heavy_tail",3,"S1","rm",0.189514133625677
18,"regime_heavy_tail",3,"S1","sq",0.137598002188445
18,"regime_heavy_tail",3,"S2","nv",0.0156815485960921
18,"regime_heavy_tail",3,"S2","ar",0.0653655892858121
18,"regime_heavy_tail",3,"S2","eg",0.0629040687368363
18,"regime_heavy_tail",3,"S2","hb",0.283810137055312
18,"regime_heavy_tail",3,"S2","dr",0.0808919143765995
18,"regime_heavy_tail",3,"S2","vs",0.0395832244516108
18,"regime_heavy_tail",3,"S2","rm",0.316692672429022
18,"regime_heavy_tail",3,"S2","sq",0.135070845068716
18,"regime_heavy_tail",3,"S3","nv",0.0286031079819851
18,"regime_heavy_tail",3,"S3","ar",0.210833495149555
18,"regime_heavy_tail",3,"S3","eg",0.0697259505983894
18,"regime_heavy_tail",3,"S3","hb",0.24315015251097
18,"regime_heavy_tail",3,"S3","dr",0.0565351501122939
18,"regime_heavy_tail",3,"S3","vs",0.0194756986486914
18,"regime_heavy_tail",3,"S3","rm",0.289956874523689
18,"regime_heavy_tail",3,"S3","sq",0.0817195704744262
18,"regime_heavy_tail",3,"S4","nv",0.0441607900112145
18,"regime_heavy_tail",3,"S4","ar",0.102706194511177
18,"regime_heavy_tail",3,"S4","eg",0.0432931616782907
18,"regime_heavy_tail",3,"S4","hb",0.277941573609375
18,"regime_heavy_tail",3,"S4","dr",0.0436320537606233
18,"regime_heavy_tail",3,"S4","vs",0.0200345000101317
18,"regime_heavy_tail",3,"S4","rm",0.366013144655933
18,"regime_heavy_tail",3,"S4","sq",0.102218581763254
19,"regime_heavy_tail",3,"S1","nv",0.0474592623275932
19,"regime_heavy_tail",3,"S1","ar",0.0236349288753031
19,"regime_heavy_tail",3,"S1","eg",0.0218258897933412
19,"regime_heavy_tail",3,"S1","hb",0.180189122426999
19,"regime_heavy_tail",3,"S1","dr",0.224843639390177
19,"regime_heavy_tail",3,"S1","vs",0.152796618815968
19,"regime_heavy_tail",3,"S1","rm",0.268288971639011
19,"regime_heavy_tail",3,"S1","sq",0.0809615667316072
19,"regime_heavy_tail",3,"S2","nv",0.0675974359718555
19,"regime_heavy_tail",3,"S2","ar",0.0651734395652193
19,"regime_heavy_tail",3,"S2","eg",0.0321106933891345
19,"regime_heavy_tail",3,"S2","hb",0.149359639260166
19,"regime_heavy_tail",3,"S2","dr",0.229003770220083
19,"regime_heavy_tail",3,"S2","vs",0.0159510700906262
19,"regime_heavy_tail",3,"S2","rm",0.290874398930196
19,"regime_heavy_tail",3,"S2","sq",0.149929552572719
19,"regime_heavy_tail",3,"S3","nv",0.0236115061619313
19,"regime_heavy_tail",3,"S3","ar",0.110403070961858
19,"regime_heavy_tail",3,"S3","eg",0.0304974734298423
19,"regime_heavy_tail",3,"S3","hb",0.20724842699163
19,"regime_heavy_tail",3,"S3","dr",0.219329823983209
19,"regime_heavy_tail",3,"S3","vs",0.0290672192026144
19,"regime_heavy_tail",3,"S3","rm",0.269154596262091
19,"regime_heavy_tail",3,"S3","sq",0.110687883006823
19,"regime_heavy_tail",3,"S4","nv",0.0507346633360466
19,"regime_heavy_tail",3,"S4","ar",0.0698375742541387
19,"regime_heavy_tail",3,"S4","eg",0.0460181552398643
19,"regime_heavy_tail",3,"S4","hb",0.0683552172123676
19,"regime_heavy_tail",3,"S4","dr",0.041788380665892
19,"regime_heavy_tail",3,"S4","vs",0.653321023150309
19,"regime_heavy_tail",3,"S4","rm",0.0482299312070519
19,"regime_heavy_tail",3,"S4","sq",0.02171505493433
20,"regime_heavy_tail",3,"S1","nv",0.0108694664263249
20,"regime_heavy_tail",3,"S1","ar",0.0431061044825173
20,"regime_heavy_tail",3,"S1","eg",0.155596967201832
20,"regime_heavy_tail",3,"S1","hb",0.123750584966187
20,"regime_heavy_tail",3,"S1","dr",0.115281918076617
20,"regime_heavy_tail",3,"S1","vs",0.172598038456714
20,"regime_heavy_tail",3,"S1","rm",0.159088558689026
20,"regime_heavy_tail",3,"S1","sq",0.219708361700783
20,"regime_heavy_tail",3,"S2","nv",0.0107510133018373
20,"regime_heavy_tail",3,"S2","ar",0.0506010715400787
20,"regime_heavy_tail",3,"S2","eg",0.243585228884008
20,"regime_heavy_tail",3,"S2","hb",0.1010845647324
20,"regime_heavy_tail",3,"S2","dr",0.103514397441914
20,"regime_heavy_tail",3,"S2","vs",0.206848235316963
20,"regime_heavy_tail",3,"S2","rm",0.117968650496242
20,"regime_heavy_tail",3,"S2","sq",0.165646838286557
20,"regime_heavy_tail",3,"S3","nv",0.0109084494775494
20,"regime_heavy_tail",3,"S3","ar",0.076635905038539
20,"regime_heavy_tail",3,"S3","eg",0.139998857014637
20,"regime_heavy_tail",3,"S3","hb",0.147083588349765
20,"regime_heavy_tail",3,"S3","dr",0.214395279614518
20,"regime_heavy_tail",3,"S3","vs",0.0562469227497546
20,"regime_heavy_tail",3,"S3","rm",0.0967312409669943
20,"regime_heavy_tail",3,"S3","sq",0.257999756788242
20,"regime_heavy_tail",3,"S4","nv",0.0128496041490496
20,"regime_heavy_tail",3,"S4","ar",0.0506857727898327
20,"regime_heavy_tail",3,"S4","eg",0.0659654597894525
20,"regime_heavy_tail",3,"S4","hb",0.14970661677175
20,"regime_heavy_tail",3,"S4","dr",0.104154014522071
20,"regime_heavy_tail",3,"S4","vs",0.0697480990866215
20,"regime_heavy_tail",3,"S4","rm",0.173409389253011
20,"regime_heavy_tail",3,"S4","sq",0.373481043638212
21,"regime_heavy_tail",3,"S1","nv",0.0160626715711289
21,"regime_heavy_tail",3,"S1","ar",0.0489878636955673
21,"regime_heavy_tail",3,"S1","eg",0.091181476192623
21,"regime_heavy_tail",3,"S1","hb",0.181933385545715
21,"regime_heavy_tail",3,"S1","dr",0.184851605971618
21,"regime_heavy_tail",3,"S1","vs",0.0328416184506631
21,"regime_heavy_tail",3,"S1","rm",0.218198676706971
21,"regime_heavy_tail",3,"S1","sq",0.225942701865713
21,"regime_heavy_tail",3,"S2","nv",0.0137673341024513
21,"regime_heavy_tail",3,"S2","ar",0.0405021708876306
21,"regime_heavy_tail",3,"S2","eg",0.0907547606798854
21,"regime_heavy_tail",3,"S2","hb",0.171357824044564
21,"regime_heavy_tail",3,"S2","dr",0.207139934197278
21,"regime_heavy_tail",3,"S2","vs",0.0540726376964634
21,"regime_heavy_tail",3,"S2","rm",0.169302429269671
21,"regime_heavy_tail",3,"S2","sq",0.253102909122055
21,"regime_heavy_tail",3,"S3","nv",0.0149187259824279
21,"regime_heavy_tail",3,"S3","ar",0.040486417358163
21,"regime_heavy_tail",3,"S3","eg",0.0944300282241422
21,"regime_heavy_tail",3,"S3","hb",0.213540888003163
21,"regime_heavy_tail",3,"S3","dr",0.209199774289458
21,"regime_heavy_tail",3,"S3","vs",0.0436026123230944
21,"regime_heavy_tail",3,"S3","rm",0.193410694338981
21,"regime_heavy_tail",3,"S3","sq",0.190410859480571
21,"regime_heavy_tail",3,"S4","nv",0.0124558949204477
21,"regime_heavy_tail",3,"S4","ar",0.0880708607165748
21,"regime_heavy_tail",3,"S4","eg",0.145292721787704
21,"regime_heavy_tail",3,"S4","hb",0.152218188767611
21,"regime_heavy_tail",3,"S4","dr",0.179343134157649
21,"regime_heavy_tail",3,"S4","vs",0.0344414156565229
21,"regime_heavy_tail",3,"S4","rm",0.164409190901413
21,"regime_heavy_tail",3,"S4","sq",0.223768593092077
22,"regime_heavy_tail",3,"S1","nv",0.0100266915817202
22,"regime_heavy_tail",3,"S1","ar",0.129207201268135
22,"regime_heavy_tail",3,"S1","eg",0.102819709487977
22,"regime_heavy_tail",3,"S1","hb",0.182361436609062
22,"regime_heavy_tail",3,"S1","dr",0.173050120470574
22,"regime_heavy_tail",3,"S1","vs",0.0539211740204576
22,"regime_heavy_tail",3,"S1","rm",0.169483896188863
22,"regime_heavy_tail",3,"S1","sq",0.17912977037321
22,"regime_heavy_tail",3,"S2","nv",0.0125077084732028
22,"regime_heavy_tail",3,"S2","ar",0.0959081131508965
22,"regime_heavy_tail",3,"S2","eg",0.0791949301610951
22,"regime_heavy_tail",3,"S2","hb",0.152351947952605
22,"regime_heavy_tail",3,"S2","dr",0.156886372484194
22,"regime_heavy_tail",3,"S2","vs",0.0389181463077986
22,"regime_heavy_tail",3,"S2","rm",0.261782095031884
22,"regime_heavy_tail",3,"S2","sq",0.202450686438325
22,"regime_heavy_tail",3,"S3","nv",0.0105702952221899
22,"regime_heavy_tail",3,"S3","ar",0.059752100648749
22,"regime_heavy_tail",3,"S3","eg",0.193302348640721
22,"regime_heavy_tail",3,"S3","hb",0.115429720606249
22,"regime_heavy_tail",3,"S3","dr",0.13186353924056
22,"regime_heavy_tail",3,"S3","vs",0.185572735524096
22,"regime_heavy_tail",3,"S3","rm",0.0721847937787436
22,"regime_heavy_tail",3,"S3","sq",0.231324466338692
22,"regime_heavy_tail",3,"S4","nv",0.028127730948429
22,"regime_heavy_tail",3,"S4","ar",0.145042560887809
22,"regime_heavy_tail",3,"S4","eg",0.359428199937905
22,"regime_heavy_tail",3,"S4","hb",0.155772279688711
22,"regime_heavy_tail",3,"S4","dr",0.0991400265449097
22,"regime_heavy_tail",3,"S4","vs",0.016002855951269
22,"regime_heavy_tail",3,"S4","rm",0.0668485296381001
22,"regime_heavy_tail",3,"S4","sq",0.129637816402867
23,"regime_heavy_tail",3,"S1","nv",0.0734767266590732
23,"regime_heavy_tail",3,"S1","ar",0.104247782689213
23,"regime_heavy_tail",3,"S1","eg",0.136331931847402
23,"regime_heavy_tail",3,"S1","hb",0.0241162908176773
23,"regime_heavy_tail",3,"S1","dr",0.0200224798946995
23,"regime_heavy_tail",3,"S1","vs",0.487367919526069
23,"regime_heavy_tail",3,"S1","rm",0.0703036624337111
23,"regime_heavy_tail",3,"S1","sq",0.0841332061321541
23,"regime_heavy_tail",3,"S2","nv",0.0135605130497523
23,"regime_heavy_tail",3,"S2","ar",0.0785034229082257
23,"regime_heavy_tail",3,"S2","eg",0.130257300203481
23,"regime_heavy_tail",3,"S2","hb",0.178265011833462
23,"regime_heavy_tail",3,"S2","dr",0.179657837476311
23,"regime_heavy_tail",3,"S2","vs",0.0310183244556461
23,"regime_heavy_tail",3,"S2","rm",0.20568943354251
23,"regime_heavy_tail",3,"S2","sq",0.183048156530612
23,"regime_heavy_tail",3,"S3","nv",0.0167008081138082
23,"regime_heavy_tail",3,"S3","ar",0.0960935714582377
23,"regime_heavy_tail",3,"S3","eg",0.127515428303444
23,"regime_heavy_tail",3,"S3","hb",0.188175652337038
23,"regime_heavy_tail",3,"S3","dr",0.178301943076106
23,"regime_heavy_tail",3,"S3","vs",0.0220845802298929
23,"regime_heavy_tail",3,"S3","rm",0.208617932167015
23,"regime_heavy_tail",3,"S3","sq",0.162510084314458
23,"regime_heavy_tail",3,"S4","nv",0.0148221734847685
23,"regime_heavy_tail",3,"S4","ar",0.154084510910397
23,"regime_heavy_tail",3,"S4","eg",0.0985492404229526
23,"regime_heavy_tail",3,"S4","hb",0.290823048602019
23,"regime_heavy_tail",3,"S4","dr",0.222865931472291
23,"regime_heavy_tail",3,"S4","vs",0.0305926951947128
23,"regime_heavy_tail",3,"S4","rm",0.113603850819892
23,"regime_heavy_tail",3,"S4","sq",0.0746585490929665
24,"regime_heavy_tail",3,"S1","nv",0.40671115249462
24,"regime_heavy_tail",3,"S1","ar",0.121066412313211
24,"regime_heavy_tail",3,"S1","eg",0.0266417465680324
24,"regime_heavy_tail",3,"S1","hb",0.0257708099546565
24,"regime_heavy_tail",3,"S1","dr",0.0436145209548206
24,"regime_heavy_tail",3,"S1","vs",0.230966189799027
24,"regime_heavy_tail",3,"S1","rm",0.0927647228026502
24,"regime_heavy_tail",3,"S1","sq",0.0524644451129817
24,"regime_heavy_tail",3,"S2","nv",0.469254604640116
24,"regime_heavy_tail",3,"S2","ar",0.14187235920206
24,"regime_heavy_tail",3,"S2","eg",0.126911835283226
24,"regime_heavy_tail",3,"S2","hb",0.0280368960337264
24,"regime_heavy_tail",3,"S2","dr",0.0450576230600942
24,"regime_heavy_tail",3,"S2","vs",0.105837957788184
24,"regime_heavy_tail",3,"S2","rm",0.0212545244341532
24,"regime_heavy_tail",3,"S2","sq",0.0617741995584403
24,"regime_heavy_tail",3,"S3","nv",0.332871685219179
24,"regime_heavy_tail",3,"S3","ar",0.0855697067146344
24,"regime_heavy_tail",3,"S3","eg",0.0413939784851269
24,"regime_heavy_tail",3,"S3","hb",0.0434846568162366
24,"regime_heavy_tail",3,"S3","dr",0.0381715001183868
24,"regime_heavy_tail",3,"S3","vs",0.38338698394047
24,"regime_heavy_tail",3,"S3","rm",0.0336467639479972
24,"regime_heavy_tail",3,"S3","sq",0.0414747247579695
24,"regime_heavy_tail",3,"S4","nv",0.0713867907696706
24,"regime_heavy_tail",3,"S4","ar",0.112188622563148
24,"regime_heavy_tail",3,"S4","eg",0.0269080670053209
24,"regime_heavy_tail",3,"S4","hb",0.0856244814461022
24,"regime_heavy_tail",3,"S4","dr",0.038923195883268
24,"regime_heavy_tail",3,"S4","vs",0.0305629186026784
24,"regime_heavy_tail",3,"S4","rm",0.591403836032111
24,"regime_heavy_tail",3,"S4","sq",0.0430020876977005
25,"regime_heavy_tail",3,"S1","nv",0.0435756034679729
25,"regime_heavy_tail",3,"S1","ar",0.150216634823362
25,"regime_heavy_tail",3,"S1","eg",0.0191712400976578
25,"regime_heavy_tail",3,"S1","hb",0.215734262114009
25,"regime_heavy_tail",3,"S1","dr",0.0298234517835321
25,"regime_heavy_tail",3,"S1","vs",0.106413704933741
25,"regime_heavy_tail",3,"S1","rm",0.34923765903812
25,"regime_heavy_tail",3,"S1","sq",0.085827443741605
25,"regime_heavy_tail",3,"S2","nv",0.140327956948923
25,"regime_heavy_tail",3,"S2","ar",0.264002482685553
25,"regime_heavy_tail",3,"S2","eg",0.05659743662402
25,"regime_heavy_tail",3,"S2","hb",0.0941015466449431
25,"regime_heavy_tail",3,"S2","dr",0.0134788265422935
25,"regime_heavy_tail",3,"S2","vs",0.271674080467847
25,"regime_heavy_tail",3,"S2","rm",0.11660609235033
25,"regime_heavy_tail",3,"S2","sq",0.0432115777360901
25,"regime_heavy_tail",3,"S3","nv",0.0783385007603769
25,"regime_heavy_tail",3,"S3","ar",0.212533708961679
25,"regime_heavy_tail",3,"S3","eg",0.0241292783033139
25,"regime_heavy_tail",3,"S3","hb",0.224819474499131
25,"regime_heavy_tail",3,"S3","dr",0.025402801373104
25,"regime_heavy_tail",3,"S3","vs",0.0531326755976509
25,"regime_heavy_tail",3,"S3","rm",0.324233806302378
25,"regime_heavy_tail",3,"S3","sq",0.0574097542023668
25,"regime_heavy_tail",3,"S4","nv",0.137587232621671
25,"regime_heavy_tail",3,"S4","ar",0.222858106933108
25,"regime_heavy_tail",3,"S4","eg",0.0238786895332591
25,"regime_heavy_tail",3,"S4","hb",0.248401639893123
25,"regime_heavy_tail",3,"S4","dr",0.227029409597658
25,"regime_heavy_tail",3,"S4","vs",0.0327991693442663
25,"regime_heavy_tail",3,"S4","rm",0.0790377685774298
25,"regime_heavy_tail",3,"S4","sq",0.0284079834994842
26,"regime_heavy_tail",3,"S1","nv",0.0307046634048012
26,"regime_heavy_tail",3,"S1","ar",0.0615485255685539
26,"regime_heavy_tail",3,"S1","eg",0.0205755317461145
26,"regime_heavy_tail",3,"S1","hb",0.0479085713042205
26,"regime_heavy_tail",3,"S1","dr",0.205405703648525
26,"regime_heavy_tail",3,"S1","vs",0.136785737680577
26,"regime_heavy_tail",3,"S1","rm",0.0794896982421054
26,"regime_heavy_tail",3,"S1","sq",0.417581568405102
26,"regime_heavy_tail",3,"S2","nv",0.0170159964564371
26,"regime_heavy_tail",3,"S2","ar",0.0575966254153643
26,"regime_heavy_tail",3,"S2","eg",0.0463152027956982
26,"regime_heavy_tail",3,"S2","hb",0.0440775182004012
26,"regime_heavy_tail",3,"S2","dr",0.133155424361288
26,"regime_heavy_tail",3,"S2","vs",0.520189725271391
26,"regime_heavy_tail",3,"S2","rm",0.0732913764846546
26,"regime_heavy_tail",3,"S2","sq",0.108358131014765
26,"regime_heavy_tail",3,"S3","nv",0.310505583138418
26,"regime_heavy_tail",3,"S3","ar",0.126517372016826
26,"regime_heavy_tail",3,"S3","eg",0.141525716832743
26,"regime_heavy_tail",3,"S3","hb",0.0380982592084415
26,"regime_heavy_tail",3,"S3","dr",0.0976229459024911
26,"regime_heavy_tail",3,"S3","vs",0.217200754178114
26,"regime_heavy_tail",3,"S3","rm",0.0143478598446594
26,"regime_heavy_tail",3,"S3","sq",0.0541815088783085
26,"regime_heavy_tail",3,"S4","nv",0.0262865749669169
26,"regime_heavy_tail",3,"S4","ar",0.157695618302973
26,"regime_heavy_tail",3,"S4","eg",0.138738070010801
26,"regime_heavy_tail",3,"S4","hb",0.165294158439138
26,"regime_heavy_tail",3,"S4","dr",0.159024551041385
26,"regime_heavy_tail",3,"S4","vs",0.0139969373942329
26,"regime_heavy_tail",3,"S4","rm",0.205841312560839
26,"regime_heavy_tail",3,"S4","sq",0.133122777283714
27,"regime_heavy_tail",3,"S1","nv",0.0108828505458272
27,"regime_heavy_tail",3,"S1","ar",0.0556549928491051
27,"regime_heavy_tail",3,"S1","eg",0.097365326457052
27,"regime_heavy_tail",3,"S1","hb",0.170831930824699
27,"regime_heavy_tail",3,"S1","dr",0.132498058458804
27,"regime_heavy_tail",3,"S1","vs",0.0774482690104625
27,"regime_heavy_tail",3,"S1","rm",0.235640895565833
27,"regime_heavy_tail",3,"S1","sq",0.219677676288217
27,"regime_heavy_tail",3,"S2","nv",0.0124382707565559
27,"regime_heavy_tail",3,"S2","ar",0.0411146136750207
27,"regime_heavy_tail",3,"S2","eg",0.0988938141920625
27,"regime_heavy_tail",3,"S2","hb",0.152194331646675
27,"regime_heavy_tail",3,"S2","dr",0.112727875415321
27,"regime_heavy_tail",3,"S2","vs",0.0790054576318957
27,"regime_heavy_tail",3,"S2","rm",0.260382125026247
27,"regime_heavy_tail",3,"S2","sq",0.243243511656222
27,"regime_heavy_tail",3,"S3","nv",0.0128741801701624
27,"regime_heavy_tail",3,"S3","ar",0.0634138004712806
27,"regime_heavy_tail",3,"S3","eg",0.049926038911811
27,"regime_heavy_tail",3,"S3","hb",0.182676077348895
27,"regime_heavy_tail",3,"S3","dr",0.188380832976834
27,"regime_heavy_tail",3,"S3","vs",0.0642374051054652
27,"regime_heavy_tail",3,"S3","rm",0.195364082259606
27,"regime_heavy_tail",3,"S3","sq",0.243127582755946
27,"regime_heavy_tail",3,"S4","nv",0.0284614510687941
27,"regime_heavy_tail",3,"S4","ar",0.231469602159754
27,"regime_heavy_tail",3,"S4","eg",0.111387622384616
27,"regime_heavy_tail",3,"S4","hb",0.356713011490804
27,"regime_heavy_tail",3,"S4","dr",0.0321721334231931
27,"regime_heavy_tail",3,"S4","vs",0.0248727248208831
27,"regime_heavy_tail",3,"S4","rm",0.135194548316514
27,"regime_heavy_tail",3,"S4","sq",0.0797289063354411
28,"regime_heavy_tail",3,"S1","nv",0.137263147527654
28,"regime_heavy_tail",3,"S1","ar",0.12296419033959
28,"regime_heavy_tail",3,"S1","eg",0.321180529712374
28,"regime_heavy_tail",3,"S1","hb",0.0882608209861167
28,"regime_heavy_tail",3,"S1","dr",0.0830534784756678
28,"regime_heavy_tail",3,"S1","vs",0.0102448557735684
28,"regime_heavy_tail",3,"S1","rm",0.162073748018214
28,"regime_heavy_tail",3,"S1","sq",0.0749592291668142
28,"regime_heavy_tail",3,"S2","nv",0.249688910577335
28,"regime_heavy_tail",3,"S2","ar",0.125504841926358
28,"regime_heavy_tail",3,"S2","eg",0.249151471560507
28,"regime_heavy_tail",3,"S2","hb",0.0449219700862686
28,"regime_heavy_tail",3,"S2","dr",0.0256035179353561
28,"regime_heavy_tail",3,"S2","vs",0.234383770321402
28,"regime_heavy_tail",3,"S2","rm",0.0415862888208918
28,"regime_heavy_tail",3,"S2","sq",0.0291592287718819
28,"regime_heavy_tail",3,"S3","nv",0.019268321336443
28,"regime_heavy_tail",3,"S3","ar",0.0223857241194376
28,"regime_heavy_tail",3,"S3","eg",0.183935050050921
28,"regime_heavy_tail",3,"S3","hb",0.13975205991412
28,"regime_heavy_tail",3,"S3","dr",0.322513800761488
28,"regime_heavy_tail",3,"S3","vs",0.0634294536698419
28,"regime_heavy_tail",3,"S3","rm",0.142522934980715
28,"regime_heavy_tail",3,"S3","sq",0.106192655167033
28,"regime_heavy_tail",3,"S4","nv",0.129686045515152
28,"regime_heavy_tail",3,"S4","ar",0.230685725059944
28,"regime_heavy_tail",3,"S4","eg",0.0106135786721386
28,"regime_heavy_tail",3,"S4","hb",0.142833245237157
28,"regime_heavy_tail",3,"S4","dr",0.0570757427880695
28,"regime_heavy_tail",3,"S4","vs",0.243938711176873
28,"regime_heavy_tail",3,"S4","rm",0.0905751535959697
28,"regime_heavy_tail",3,"S4","sq",0.0945917979546971
29,"regime_heavy_tail",3,"S1","nv",0.0251795500737681
29,"regime_heavy_tail",3,"S1","ar",0.111171254259184
29,"regime_heavy_tail",3,"S1","eg",0.0303056385463611
29,"regime_heavy_tail",3,"S1","hb",0.115668235194261
29,"regime_heavy_tail",3,"S1","dr",0.271025843614122
29,"regime_heavy_tail",3,"S1","vs",0.0284508947616526
29,"regime_heavy_tail",3,"S1","rm",0.104454673119623
29,"regime_heavy_tail",3,"S1","sq",0.313743910431029
29,"regime_heavy_tail",3,"S2","nv",0.0140309420509839
29,"regime_heavy_tail",3,"S2","ar",0.144378657253935
29,"regime_heavy_tail",3,"S2","eg",0.148204297634564
29,"regime_heavy_tail",3,"S2","hb",0.0662713608110011
29,"regime_heavy_tail",3,"S2","dr",0.101765846387166
29,"regime_heavy_tail",3,"S2","vs",0.0339903392765088
29,"regime_heavy_tail",3,"S2","rm",0.237895713314539
29,"regime_heavy_tail",3,"S2","sq",0.253462843271302
29,"regime_heavy_tail",3,"S3","nv",0.0133193373626825
29,"regime_heavy_tail",3,"S3","ar",0.073025249486411
29,"regime_heavy_tail",3,"S3","eg",0.0499997741457877
29,"regime_heavy_tail",3,"S3","hb",0.154471407780456
29,"regime_heavy_tail",3,"S3","dr",0.133691747646935
29,"regime_heavy_tail",3,"S3","vs",0.0540752842999406
29,"regime_heavy_tail",3,"S3","rm",0.36573673255645
29,"regime_heavy_tail",3,"S3","sq",0.155680466721338
29,"regime_heavy_tail",3,"S4","nv",0.032625098374509
29,"regime_heavy_tail",3,"S4","ar",0.0451112424907904
29,"regime_heavy_tail",3,"S4","eg",0.129447832929319
29,"regime_heavy_tail",3,"S4","hb",0.182574197814218
29,"regime_heavy_tail",3,"S4","dr",0.190101262520229
29,"regime_heavy_tail",3,"S4","vs",0.0168084139853596
29,"regime_heavy_tail",3,"S4","rm",0.0988605353753176
29,"regime_heavy_tail",3,"S4","sq",0.304471416510257
30,"regime_heavy_tail",3,"S1","nv",0.0522962565292324
30,"regime_heavy_tail",3,"S1","ar",0.340695346687246
30,"regime_heavy_tail",3,"S1","eg",0.0494575142498361
30,"regime_heavy_tail",3,"S1","hb",0.143286671041583
30,"regime_heavy_tail",3,"S1","dr",0.0531957668970343
30,"regime_heavy_tail",3,"S1","vs",0.042600855747238
30,"regime_heavy_tail",3,"S1","rm",0.297984329706222
30,"regime_heavy_tail",3,"S1","sq",0.020483259141608
30,"regime_heavy_tail",3,"S2","nv",0.138966695610249
30,"regime_heavy_tail",3,"S2","ar",0.419029909250577
30,"regime_heavy_tail",3,"S2","eg",0.0826170753703424
30,"regime_heavy_tail",3,"S2","hb",0.127950468336982
30,"regime_heavy_tail",3,"S2","dr",0.0238384614519176
30,"regime_heavy_tail",3,"S2","vs",0.143462325312389
30,"regime_heavy_tail",3,"S2","rm",0.0401889815161582
30,"regime_heavy_tail",3,"S2","sq",0.0239460831513848
30,"regime_heavy_tail",3,"S3","nv",0.173136529708515
30,"regime_heavy_tail",3,"S3","ar",0.34594332514513
30,"regime_heavy_tail",3,"S3","eg",0.063573509525662
30,"regime_heavy_tail",3,"S3","hb",0.07264125392536
30,"regime_heavy_tail",3,"S3","dr",0.104323395035181
30,"regime_heavy_tail",3,"S3","vs",0.154667997415616
30,"regime_heavy_tail",3,"S3","rm",0.0742388752023357
30,"regime_heavy_tail",3,"S3","sq",0.0114751140422009
30,"regime_heavy_tail",3,"S4","nv",0.0881339503094931
30,"regime_heavy_tail",3,"S4","ar",0.310479020518312
30,"regime_heavy_tail",3,"S4","eg",0.0133691449125083
30,"regime_heavy_tail",3,"S4","hb",0.166901906691487
30,"regime_heavy_tail",3,"S4","dr",0.101959764295672
30,"regime_heavy_tail",3,"S4","vs",0.107665821881799
30,"regime_heavy_tail",3,"S4","rm",0.177375771462079
30,"regime_heavy_tail",3,"S4","sq",0.0341146199286489
1,"regime_heavy_tail",6,"S1","nv",0.085636110964834
1,"regime_heavy_tail",6,"S1","ar",0.0198148126264159
1,"regime_heavy_tail",6,"S1","eg",0.0506886670039239
1,"regime_heavy_tail",6,"S1","hb",0.106704446117051
1,"regime_heavy_tail",6,"S1","dr",0.290863791860934
1,"regime_heavy_tail",6,"S1","vs",0.0493401312468267
1,"regime_heavy_tail",6,"S1","rm",0.0369907961664536
1,"regime_heavy_tail",6,"S1","sq",0.359961244013561
1,"regime_heavy_tail",6,"S2","nv",0.333168894985731
1,"regime_heavy_tail",6,"S2","ar",0.034181533133562
1,"regime_heavy_tail",6,"S2","eg",0.0447452577755338
1,"regime_heavy_tail",6,"S2","hb",0.029741606528401
1,"regime_heavy_tail",6,"S2","dr",0.152578145113316
1,"regime_heavy_tail",6,"S2","vs",0.252718730635839
1,"regime_heavy_tail",6,"S2","rm",0.0293796793936759
1,"regime_heavy_tail",6,"S2","sq",0.123486152433941
1,"regime_heavy_tail",6,"S3","nv",0.185033557975743
1,"regime_heavy_tail",6,"S3","ar",0.0411234575475528
1,"regime_heavy_tail",6,"S3","eg",0.0371180689215835
1,"regime_heavy_tail",6,"S3","hb",0.0236387328087681
1,"regime_heavy_tail",6,"S3","dr",0.101273142404989
1,"regime_heavy_tail",6,"S3","vs",0.498658558810431
1,"regime_heavy_tail",6,"S3","rm",0.0702619612556124
1,"regime_heavy_tail",6,"S3","sq",0.0428925202753195
1,"regime_heavy_tail",6,"S4","nv",0.0343241191513211
1,"regime_heavy_tail",6,"S4","ar",0.172284024197501
1,"regime_heavy_tail",6,"S4","eg",0.164560127710978
1,"regime_heavy_tail",6,"S4","hb",0.141362627578654
1,"regime_heavy_tail",6,"S4","dr",0.2444237868811
1,"regime_heavy_tail",6,"S4","vs",0.0156583976165679
1,"regime_heavy_tail",6,"S4","rm",0.0438545382676546
1,"regime_heavy_tail",6,"S4","sq",0.183532378596223
2,"regime_heavy_tail",6,"S1","nv",0.0384384729231219
2,"regime_heavy_tail",6,"S1","ar",0.0402548451423563
2,"regime_heavy_tail",6,"S1","eg",0.0589183819777075
2,"regime_heavy_tail",6,"S1","hb",0.201828872197056
2,"regime_heavy_tail",6,"S1","dr",0.2667920440868
2,"regime_heavy_tail",6,"S1","vs",0.025813961049059
2,"regime_heavy_tail",6,"S1","rm",0.323907143257458
2,"regime_heavy_tail",6,"S1","sq",0.0440462793664411
2,"regime_heavy_tail",6,"S2","nv",0.0216468779571586
2,"regime_heavy_tail",6,"S2","ar",0.0503240008528429
2,"regime_heavy_tail",6,"S2","eg",0.0502365583468198
2,"regime_heavy_tail",6,"S2","hb",0.175666459871254
2,"regime_heavy_tail",6,"S2","dr",0.13395179195017
2,"regime_heavy_tail",6,"S2","vs",0.0499147363779494
2,"regime_heavy_tail",6,"S2","rm",0.480316830117355
2,"regime_heavy_tail",6,"S2","sq",0.0379427445264496
2,"regime_heavy_tail",6,"S3","nv",0.0364987986014896
2,"regime_heavy_tail",6,"S3","ar",0.0990347519045072
2,"regime_heavy_tail",6,"S3","eg",0.206774379657749
2,"regime_heavy_tail",6,"S3","hb",0.184311111707077
2,"regime_heavy_tail",6,"S3","dr",0.161721805674176
2,"regime_heavy_tail",6,"S3","vs",0.011935610577513
2,"regime_heavy_tail",6,"S3","rm",0.17795935108439
2,"regime_heavy_tail",6,"S3","sq",0.121764190793099
2,"regime_heavy_tail",6,"S4","nv",0.0350844622578833
2,"regime_heavy_tail",6,"S4","ar",0.148451590172688
2,"regime_heavy_tail",6,"S4","eg",0.172601840355512
2,"regime_heavy_tail",6,"S4","hb",0.185184083129821
2,"regime_heavy_tail",6,"S4","dr",0.172441268205043
2,"regime_heavy_tail",6,"S4","vs",0.0117564127043873
2,"regime_heavy_tail",6,"S4","rm",0.15199651818088
2,"regime_heavy_tail",6,"S4","sq",0.122483824993786
3,"regime_heavy_tail",6,"S1","nv",0.516770306341622
3,"regime_heavy_tail",6,"S1","ar",0.158607567570638
3,"regime_heavy_tail",6,"S1","eg",0.0401837062702193
3,"regime_heavy_tail",6,"S1","hb",0.0377113588634378
3,"regime_heavy_tail",6,"S1","dr",0.0540734067714363
3,"regime_heavy_tail",6,"S1","vs",0.120523476294242
3,"regime_heavy_tail",6,"S1","rm",0.0236760372039226
3,"regime_heavy_tail",6,"S1","sq",0.0484541406844819
3,"regime_heavy_tail",6,"S2","nv",0.392305873726741
3,"regime_heavy_tail",6,"S2","ar",0.109425371098621
3,"regime_heavy_tail",6,"S2","eg",0.105800574332737
3,"regime_heavy_tail",6,"S2","hb",0.073487410747385
3,"regime_heavy_tail",6,"S2","dr",0.0243374563285778
3,"regime_heavy_tail",6,"S2","vs",0.217990435195259
3,"regime_heavy_tail",6,"S2","rm",0.0552329069967035
3,"regime_heavy_tail",6,"S2","sq",0.0214199715739758
3,"regime_heavy_tail",6,"S3","nv",0.336536449729196
3,"regime_heavy_tail",6,"S3","ar",0.0891122393036375
3,"regime_heavy_tail",6,"S3","eg",0.0714926007318953
3,"regime_heavy_tail",6,"S3","hb",0.0571149658937917
3,"regime_heavy_tail",6,"S3","dr",0.0244785113642692
3,"regime_heavy_tail",6,"S3","vs",0.310795197893613
3,"regime_heavy_tail",6,"S3","rm",0.0874134046375338
3,"regime_heavy_tail",6,"S3","sq",0.0230566304460639
3,"regime_heavy_tail",6,"S4","nv",0.0321361923666717
3,"regime_heavy_tail",6,"S4","ar",0.118641444621797
3,"regime_heavy_tail",6,"S4","eg",0.251773712685939
3,"regime_heavy_tail",6,"S4","hb",0.151601249891121
3,"regime_heavy_tail",6,"S4","dr",0.171680714833076
3,"regime_heavy_tail",6,"S4","vs",0.0126712526589293
3,"regime_heavy_tail",6,"S4","rm",0.130894260683989
3,"regime_heavy_tail",6,"S4","sq",0.130601172258477
4,"regime_heavy_tail",6,"S1","nv",0.0675170420900286
4,"regime_heavy_tail",6,"S1","ar",0.293597975044357
4,"regime_heavy_tail",6,"S1","eg",0.221005792947824
4,"regime_heavy_tail",6,"S1","hb",0.177062145349654
4,"regime_heavy_tail",6,"S1","dr",0.0690563703421246
4,"regime_heavy_tail",6,"S1","vs",0.0135702206549879
4,"regime_heavy_tail",6,"S1","rm",0.115250578285232
4,"regime_heavy_tail",6,"S1","sq",0.0429398752857921
4,"regime_heavy_tail",6,"S2","nv",0.036009693382228
4,"regime_heavy_tail",6,"S2","ar",0.0314284805768682
4,"regime_heavy_tail",6,"S2","eg",0.0295134160196074
4,"regime_heavy_tail",6,"S2","hb",0.115191333725401
4,"regime_heavy_tail",6,"S2","dr",0.0423675127546599
4,"regime_heavy_tail",6,"S2","vs",0.0606437440716673
4,"regime_heavy_tail",6,"S2","rm",0.12183312729218
4,"regime_heavy_tail",6,"S2","sq",0.563012692177388
4,"regime_heavy_tail",6,"S3","nv",0.0378228342979446
4,"regime_heavy_tail",6,"S3","ar",0.184059585278806
4,"regime_heavy_tail",6,"S3","eg",0.0636734622179031
4,"regime_heavy_tail",6,"S3","hb",0.275571193059701
4,"regime_heavy_tail",6,"S3","dr",0.0638622054771294
4,"regime_heavy_tail",6,"S3","vs",0.0146902607156634
4,"regime_heavy_tail",6,"S3","rm",0.186035496631017
4,"regime_heavy_tail",6,"S3","sq",0.174284962321835
4,"regime_heavy_tail",6,"S4","nv",0.0653707614802301
4,"regime_heavy_tail",6,"S4","ar",0.245731242730425
4,"regime_heavy_tail",6,"S4","eg",0.0578071808543005
4,"regime_heavy_tail",6,"S4","hb",0.213731512886656
4,"regime_heavy_tail",6,"S4","dr",0.163421231714133
4,"regime_heavy_tail",6,"S4","vs",0.0111397876744654
4,"regime_heavy_tail",6,"S4","rm",0.143623537600452
4,"regime_heavy_tail",6,"S4","sq",0.0991747450593381
5,"regime_heavy_tail",6,"S1","nv",0.0249136160600399
5,"regime_heavy_tail",6,"S1","ar",0.197441303812539
5,"regime_heavy_tail",6,"S1","eg",0.133832234530505
5,"regime_heavy_tail",6,"S1","hb",0.178297704163968
5,"regime_heavy_tail",6,"S1","dr",0.127018933235497
5,"regime_heavy_tail",6,"S1","vs",0.0146247495845669
5,"regime_heavy_tail",6,"S1","rm",0.176957145325923
5,"regime_heavy_tail",6,"S1","sq",0.146914313286962
5,"regime_heavy_tail",6,"S2","nv",0.0227773387061323
5,"regime_heavy_tail",6,"S2","ar",0.147775579022589
5,"regime_heavy_tail",6,"S2","eg",0.170050718323602
5,"regime_heavy_tail",6,"S2","hb",0.215464414032617
5,"regime_heavy_tail",6,"S2","dr",0.118306764752223
5,"regime_heavy_tail",6,"S2","vs",0.0163271276308531
5,"regime_heavy_tail",6,"S2","rm",0.207615415389993
5,"regime_heavy_tail",6,"S2","sq",0.101682642141991
5,"regime_heavy_tail",6,"S3","nv",0.0266130968770392
5,"regime_heavy_tail",6,"S3","ar",0.257487394462268
5,"regime_heavy_tail",6,"S3","eg",0.116781877151392
5,"regime_heavy_tail",6,"S3","hb",0.166712755756743
5,"regime_heavy_tail",6,"S3","dr",0.141173346123803
5,"regime_heavy_tail",6,"S3","vs",0.0143495047470758
5,"regime_heavy_tail",6,"S3","rm",0.157176796286499
5,"regime_heavy_tail",6,"S3","sq",0.119705228595181
5,"regime_heavy_tail",6,"S4","nv",0.0334690889439224
5,"regime_heavy_tail",6,"S4","ar",0.167837683779025
5,"regime_heavy_tail",6,"S4","eg",0.159372291209259
5,"regime_heavy_tail",6,"S4","hb",0.133766426628986
5,"regime_heavy_tail",6,"S4","dr",0.18341632032816
5,"regime_heavy_tail",6,"S4","vs",0.0119995804096188
5,"regime_heavy_tail",6,"S4","rm",0.140166097362887
5,"regime_heavy_tail",6,"S4","sq",0.169972511338141
6,"regime_heavy_tail",6,"S1","nv",0.145173128865823
6,"regime_heavy_tail",6,"S1","ar",0.0266876182221474
6,"regime_heavy_tail",6,"S1","eg",0.197564095153368
6,"regime_heavy_tail",6,"S1","hb",0.149640271144163
6,"regime_heavy_tail",6,"S1","dr",0.0365575062842011
6,"regime_heavy_tail",6,"S1","vs",0.365130103641342
6,"regime_heavy_tail",6,"S1","rm",0.0515894008692886
6,"regime_heavy_tail",6,"S1","sq",0.0276578758196662
6,"regime_heavy_tail",6,"S2","nv",0.0260862656020891
6,"regime_heavy_tail",6,"S2","ar",0.334649941690407
6,"regime_heavy_tail",6,"S2","eg",0.0727264229555065
6,"regime_heavy_tail",6,"S2","hb",0.205630755394876
6,"regime_heavy_tail",6,"S2","dr",0.235701563778805
6,"regime_heavy_tail",6,"S2","vs",0.0296542446886875
6,"regime_heavy_tail",6,"S2","rm",0.0569844321748987
6,"regime_heavy_tail",6,"S2","sq",0.0385663737147303
6,"regime_heavy_tail",6,"S3","nv",0.0833913327712989
6,"regime_heavy_tail",6,"S3","ar",0.0730109096740271
6,"regime_heavy_tail",6,"S3","eg",0.209946118328478
6,"regime_heavy_tail",6,"S3","hb",0.196422144648071
6,"regime_heavy_tail",6,"S3","dr",0.0139813564641574
6,"regime_heavy_tail",6,"S3","vs",0.201587806262433
6,"regime_heavy_tail",6,"S3","rm",0.187946970841957
6,"regime_heavy_tail",6,"S3","sq",0.0337133610095776
6,"regime_heavy_tail",6,"S4","nv",0.0568272266499242
6,"regime_heavy_tail",6,"S4","ar",0.249002483423872
6,"regime_heavy_tail",6,"S4","eg",0.0337714360987233
6,"regime_heavy_tail",6,"S4","hb",0.0203847176565281
6,"regime_heavy_tail",6,"S4","dr",0.0721668518744795
6,"regime_heavy_tail",6,"S4","vs",0.436971076076177
6,"regime_heavy_tail",6,"S4","rm",0.070502561588807
6,"regime_heavy_tail",6,"S4","sq",0.0603736466314886
7,"regime_heavy_tail",6,"S1","nv",0.0321121250041495
7,"regime_heavy_tail",6,"S1","ar",0.106082179920756
7,"regime_heavy_tail",6,"S1","eg",0.0617565982569002
7,"regime_heavy_tail",6,"S1","hb",0.229230800614343
7,"regime_heavy_tail",6,"S1","dr",0.201899110197956
7,"regime_heavy_tail",6,"S1","vs",0.0271485972256244
7,"regime_heavy_tail",6,"S1","rm",0.312946040942086
7,"regime_heavy_tail",6,"S1","sq",0.0288245478381852
7,"regime_heavy_tail",6,"S2","nv",0.112649394689223
7,"regime_heavy_tail",6,"S2","ar",0.089699165012786
7,"regime_heavy_tail",6,"S2","eg",0.0860264180607536
7,"regime_heavy_tail",6,"S2","hb",0.195433036873156
7,"regime_heavy_tail",6,"S2","dr",0.0876025148637118
7,"regime_heavy_tail",6,"S2","vs",0.0142565396907071
7,"regime_heavy_tail",6,"S2","rm",0.379524395623239
7,"regime_heavy_tail",6,"S2","sq",0.0348085351864226
7,"regime_heavy_tail",6,"S3","nv",0.0800716323000275
7,"regime_heavy_tail",6,"S3","ar",0.10336931027203
7,"regime_heavy_tail",6,"S3","eg",0.0292179369744162
7,"regime_heavy_tail",6,"S3","hb",0.187952386958402
7,"regime_heavy_tail",6,"S3","dr",0.186991407136972
7,"regime_heavy_tail",6,"S3","vs",0.0143793893043021
7,"regime_heavy_tail",6,"S3","rm",0.182244023418754
7,"regime_heavy_tail",6,"S3","sq",0.215773913635097
7,"regime_heavy_tail",6,"S4","nv",0.4441661857746
7,"regime_heavy_tail",6,"S4","ar",0.111760975152738
7,"regime_heavy_tail",6,"S4","eg",0.0333309470513874
7,"regime_heavy_tail",6,"S4","hb",0.0788186300151648
7,"regime_heavy_tail",6,"S4","dr",0.0322392568198629
7,"regime_heavy_tail",6,"S4","vs",0.190387365925385
7,"regime_heavy_tail",6,"S4","rm",0.0225866170118809
7,"regime_heavy_tail",6,"S4","sq",0.0867100222489808
8,"regime_heavy_tail",6,"S1","nv",0.0388292252026059
8,"regime_heavy_tail",6,"S1","ar",0.0321011202944704
8,"regime_heavy_tail",6,"S1","eg",0.0401498428647261
8,"regime_heavy_tail",6,"S1","hb",0.272903747243079
8,"regime_heavy_tail",6,"S1","dr",0.0326522467942615
8,"regime_heavy_tail",6,"S1","vs",0.297852218112695
8,"regime_heavy_tail",6,"S1","rm",0.224181510389492
8,"regime_heavy_tail",6,"S1","sq",0.0613300890986708
8,"regime_heavy_tail",6,"S2","nv",0.0443571477109616
8,"regime_heavy_tail",6,"S2","ar",0.0585356632119165
8,"regime_heavy_tail",6,"S2","eg",0.26268989506567
8,"regime_heavy_tail",6,"S2","hb",0.382194343232425
8,"regime_heavy_tail",6,"S2","dr",0.0436601271676732
8,"regime_heavy_tail",6,"S2","vs",0.0177508503480203
8,"regime_heavy_tail",6,"S2","rm",0.0934761219563785
8,"regime_heavy_tail",6,"S2","sq",0.0973358513069551
8,"regime_heavy_tail",6,"S3","nv",0.0262392735097577
8,"regime_heavy_tail",6,"S3","ar",0.0372389582372913
8,"regime_heavy_tail",6,"S3","eg",0.077963483323452
8,"regime_heavy_tail",6,"S3","hb",0.137954279295408
8,"regime_heavy_tail",6,"S3","dr",0.117678942754871
8,"regime_heavy_tail",6,"S3","vs",0.0234607225635266
8,"regime_heavy_tail",6,"S3","rm",0.15679119439464
8,"regime_heavy_tail",6,"S3","sq",0.422673145921053
8,"regime_heavy_tail",6,"S4","nv",0.170424278810781
8,"regime_heavy_tail",6,"S4","ar",0.156649353759101
8,"regime_heavy_tail",6,"S4","eg",0.149356736304529
8,"regime_heavy_tail",6,"S4","hb",0.211329412967409
8,"regime_heavy_tail",6,"S4","dr",0.0252878568593347
8,"regime_heavy_tail",6,"S4","vs",0.0903984336424068
8,"regime_heavy_tail",6,"S4","rm",0.181515463530243
8,"regime_heavy_tail",6,"S4","sq",0.0150384641261951
9,"regime_heavy_tail",6,"S1","nv",0.0117450131041717
9,"regime_heavy_tail",6,"S1","ar",0.101255363725768
9,"regime_heavy_tail",6,"S1","eg",0.273682583102911
9,"regime_heavy_tail",6,"S1","hb",0.0711310701750882
9,"regime_heavy_tail",6,"S1","dr",0.250938305216285
9,"regime_heavy_tail",6,"S1","vs",0.0637600212827516
9,"regime_heavy_tail",6,"S1","rm",0.0699387267881824
9,"regime_heavy_tail",6,"S1","sq",0.157548916604841
9,"regime_heavy_tail",6,"S2","nv",0.0175464854730307
9,"regime_heavy_tail",6,"S2","ar",0.477307694780243
9,"regime_heavy_tail",6,"S2","eg",0.048612542227368
9,"regime_heavy_tail",6,"S2","hb",0.0983787241456872
9,"regime_heavy_tail",6,"S2","dr",0.189376874071002
9,"regime_heavy_tail",6,"S2","vs",0.0439171300999745
9,"regime_heavy_tail",6,"S2","rm",0.0623045856097443
9,"regime_heavy_tail",6,"S2","sq",0.0625559635929508
9,"regime_heavy_tail",6,"S3","nv",0.227430814725605
9,"regime_heavy_tail",6,"S3","ar",0.0599977685958289
9,"regime_heavy_tail",6,"S3","eg",0.115756027572437
9,"regime_heavy_tail",6,"S3","hb",0.0293163604497151
9,"regime_heavy_tail",6,"S3","dr",0.0472907474676068
9,"regime_heavy_tail",6,"S3","vs",0.440288008403826
9,"regime_heavy_tail",6,"S3","rm",0.0550366422932663
9,"regime_heavy_tail",6,"S3","sq",0.0248836304917145
9,"regime_heavy_tail",6,"S4","nv",0.115855648057025
9,"regime_heavy_tail",6,"S4","ar",0.064397951696087
9,"regime_heavy_tail",6,"S4","eg",0.152569319727829
9,"regime_heavy_tail",6,"S4","hb",0.118557273142407
9,"regime_heavy_tail",6,"S4","dr",0.137797013578571
9,"regime_heavy_tail",6,"S4","vs",0.00960142610573718
9,"regime_heavy_tail",6,"S4","rm",0.156436713489373
9,"regime_heavy_tail",6,"S4","sq",0.24478465420297
10,"regime_heavy_tail",6,"S1","nv",0.537527667972319
10,"regime_heavy_tail",6,"S1","ar",0.0924924281759489
10,"regime_heavy_tail",6,"S1","eg",0.0628517789693586
10,"regime_heavy_tail",6,"S1","hb",0.0326821491067881
10,"regime_heavy_tail",6,"S1","dr",0.0350358199218471
10,"regime_heavy_tail",6,"S1","vs",0.168456715840198
10,"regime_heavy_tail",6,"S1","rm",0.0335039589515156
10,"regime_heavy_tail",6,"S1","sq",0.0374494810620243
10,"regime_heavy_tail",6,"S2","nv",0.457103311192391
10,"regime_heavy_tail",6,"S2","ar",0.0530997481833016
10,"regime_heavy_tail",6,"S2","eg",0.112238135372489
10,"regime_heavy_tail",6,"S2","hb",0.0345199115055474
10,"regime_heavy_tail",6,"S2","dr",0.0435874155035132
10,"regime_heavy_tail",6,"S2","vs",0.2293176720994
10,"regime_heavy_tail",6,"S2","rm",0.0422200159721829
10,"regime_heavy_tail",6,"S2","sq",0.0279137901711749
10,"regime_heavy_tail",6,"S3","nv",0.309051609996592
10,"regime_heavy_tail",6,"S3","ar",0.131173168605157
10,"regime_heavy_tail",6,"S3","eg",0.0714897712328535
10,"regime_heavy_tail",6,"S3","hb",0.0585953119629063
10,"regime_heavy_tail",6,"S3","dr",0.0263325260442682
10,"regime_heavy_tail",6,"S3","vs",0.225681179510613
10,"regime_heavy_tail",6,"S3","rm",0.158781566618254
10,"regime_heavy_tail",6,"S3","sq",0.0188948660293565
10,"regime_heavy_tail",6,"S4","nv",0.147134724254666
10,"regime_heavy_tail",6,"S4","ar",0.0439021737688935
10,"regime_heavy_tail",6,"S4","eg",0.0553516749231386
10,"regime_heavy_tail",6,"S4","hb",0.0249499182169385
10,"regime_heavy_tail",6,"S4","dr",0.0471369173147673
10,"regime_heavy_tail",6,"S4","vs",0.574901975344489
10,"regime_heavy_tail",6,"S4","rm",0.0340436242185305
10,"regime_heavy_tail",6,"S4","sq",0.0725789919585775
11,"regime_heavy_tail",6,"S1","nv",0.152118278634436
11,"regime_heavy_tail",6,"S1","ar",0.0989078271045389
11,"regime_heavy_tail",6,"S1","eg",0.0535494799002539
11,"regime_heavy_tail",6,"S1","hb",0.285592354409151
11,"regime_heavy_tail",6,"S1","dr",0.0111385519167553
11,"regime_heavy_tail",6,"S1","vs",0.10301181036585
11,"regime_heavy_tail",6,"S1","rm",0.211013280929642
11,"regime_heavy_tail",6,"S1","sq",0.0846684167393739
11,"regime_heavy_tail",6,"S2","nv",0.104097488879412
11,"regime_heavy_tail",6,"S2","ar",0.0383146174840548
11,"regime_heavy_tail",6,"S2","eg",0.0506360709432088
11,"regime_heavy_tail",6,"S2","hb",0.342670476174722
11,"regime_heavy_tail",6,"S2","dr",0.0172740344638574
11,"regime_heavy_tail",6,"S2","vs",0.0935043207079427
11,"regime_heavy_tail",6,"S2","rm",0.288949775249775
11,"regime_heavy_tail",6,"S2","sq",0.0645532160970273
11,"regime_heavy_tail",6,"S3","nv",0.0463201078045964
11,"regime_heavy_tail",6,"S3","ar",0.121191216289161
11,"regime_heavy_tail",6,"S3","eg",0.091235685327231
11,"regime_heavy_tail",6,"S3","hb",0.20426596218997
11,"regime_heavy_tail",6,"S3","dr",0.104604242720732
11,"regime_heavy_tail",6,"S3","vs",0.0273582969493273
11,"regime_heavy_tail",6,"S3","rm",0.385232314596248
11,"regime_heavy_tail",6,"S3","sq",0.0197921741227337
11,"regime_heavy_tail",6,"S4","nv",0.0635644686020025
11,"regime_heavy_tail",6,"S4","ar",0.145120101368277
11,"regime_heavy_tail",6,"S4","eg",0.135989064853522
11,"regime_heavy_tail",6,"S4","hb",0.253430036517948
11,"regime_heavy_tail",6,"S4","dr",0.11309254388815
11,"regime_heavy_tail",6,"S4","vs",0.0106755605564604
11,"regime_heavy_tail",6,"S4","rm",0.211373384278424
11,"regime_heavy_tail",6,"S4","sq",0.0667548399352174
12,"regime_heavy_tail",6,"S1","nv",0.0694047242326208
12,"regime_heavy_tail",6,"S1","ar",0.113757887062913
12,"regime_heavy_tail",6,"S1","eg",0.0902244750445512
12,"regime_heavy_tail",6,"S1","hb",0.133526825479977
12,"regime_heavy_tail",6,"S1","dr",0.304909361065413
12,"regime_heavy_tail",6,"S1","vs",0.00998822748951773
12,"regime_heavy_tail",6,"S1","rm",0.117440810193573
12,"regime_heavy_tail",6,"S1","sq",0.160747689431434
12,"regime_heavy_tail",6,"S2","nv",0.0920907886310439
12,"regime_heavy_tail",6,"S2","ar",0.094286973908988
12,"regime_heavy_tail",6,"S2","eg",0.169523971255759
12,"regime_heavy_tail",6,"S2","hb",0.301980299686008
12,"regime_heavy_tail",6,"S2","dr",0.0104849061172786
12,"regime_heavy_tail",6,"S2","vs",0.126623355201174
12,"regime_heavy_tail",6,"S2","rm",0.145223066715406
12,"regime_heavy_tail",6,"S2","sq",0.0597866384843427
12,"regime_heavy_tail",6,"S3","nv",0.0446217247041233
12,"regime_heavy_tail",6,"S3","ar",0.0312562439198265
12,"regime_heavy_tail",6,"S3","eg",0.242437404110764
12,"regime_heavy_tail",6,"S3","hb",0.28561240095097
12,"regime_heavy_tail",6,"S3","dr",0.062956504387242
12,"regime_heavy_tail",6,"S3","vs",0.0283196283157999
12,"regime_heavy_tail",6,"S3","rm",0.261873598432606
12,"regime_heavy_tail",6,"S3","sq",0.0429224951786686
12,"regime_heavy_tail",6,"S4","nv",0.200898266263303
12,"regime_heavy_tail",6,"S4","ar",0.0371722036677829
12,"regime_heavy_tail",6,"S4","eg",0.0170937469074254
12,"regime_heavy_tail",6,"S4","hb",0.0606814864905501
12,"regime_heavy_tail",6,"S4","dr",0.0813758770362937
12,"regime_heavy_tail",6,"S4","vs",0.0667569661490056
12,"regime_heavy_tail",6,"S4","rm",0.074514913431626
12,"regime_heavy_tail",6,"S4","sq",0.461506540054013
13,"regime_heavy_tail",6,"S1","nv",0.228191853395256
13,"regime_heavy_tail",6,"S1","ar",0.13389659391228
13,"regime_heavy_tail",6,"S1","eg",0.0355717043968907
13,"regime_heavy_tail",6,"S1","hb",0.0579765807584657
13,"regime_heavy_tail",6,"S1","dr",0.0926413344283112
13,"regime_heavy_tail",6,"S1","vs",0.0144506514437824
13,"regime_heavy_tail",6,"S1","rm",0.214807217497573
13,"regime_heavy_tail",6,"S1","sq",0.222464064167441
13,"regime_heavy_tail",6,"S2","nv",0.113044251624146
13,"regime_heavy_tail",6,"S2","ar",0.0389695689102707
13,"regime_heavy_tail",6,"S2","eg",0.525678974461775
13,"regime_heavy_tail",6,"S2","hb",0.0409692718968221
13,"regime_heavy_tail",6,"S2","dr",0.0246747012433286
13,"regime_heavy_tail",6,"S2","vs",0.0731198383565874
13,"regime_heavy_tail",6,"S2","rm",0.0357214430520702
13,"regime_heavy_tail",6,"S2","sq",0.147821950455
13,"regime_heavy_tail",6,"S3","nv",0.124836109316549
13,"regime_heavy_tail",6,"S3","ar",0.0578861710500971
13,"regime_heavy_tail",6,"S3","eg",0.0988697666715375
13,"regime_heavy_tail",6,"S3","hb",0.0302548901687284
13,"regime_heavy_tail",6,"S3","dr",0.048850872915948
13,"regime_heavy_tail",6,"S3","vs",0.0619999821260606
13,"regime_heavy_tail",6,"S3","rm",0.0216033319424615
13,"regime_heavy_tail",6,"S3","sq",0.555698875808618
13,"regime_heavy_tail",6,"S4","nv",0.0370623432032986
13,"regime_heavy_tail",6,"S4","ar",0.173287130439021
13,"regime_heavy_tail",6,"S4","eg",0.20747114462648
13,"regime_heavy_tail",6,"S4","hb",0.0400561155849419
13,"regime_heavy_tail",6,"S4","dr",0.236278241182982
13,"regime_heavy_tail",6,"S4","vs",0.0159463614634851
13,"regime_heavy_tail",6,"S4","rm",0.17586732600512
13,"regime_heavy_tail",6,"S4","sq",0.114031337494672
14,"regime_heavy_tail",6,"S1","nv",0.0212026618322643
14,"regime_heavy_tail",6,"S1","ar",0.185972513977835
14,"regime_heavy_tail",6,"S1","eg",0.137228628739038
14,"regime_heavy_tail",6,"S1","hb",0.0542810115519254
14,"regime_heavy_tail",6,"S1","dr",0.269750238800333
14,"regime_heavy_tail",6,"S1","vs",0.0227943433049565
14,"regime_heavy_tail",6,"S1","rm",0.0816220337573614
14,"regime_heavy_tail",6,"S1","sq",0.227148568036287
14,"regime_heavy_tail",6,"S2","nv",0.0287343100358405
14,"regime_heavy_tail",6,"S2","ar",0.0896268456038701
14,"regime_heavy_tail",6,"S2","eg",0.18615545898557
14,"regime_heavy_tail",6,"S2","hb",0.140770969223748
14,"regime_heavy_tail",6,"S2","dr",0.224441973013662
14,"regime_heavy_tail",6,"S2","vs",0.0145900793329437
14,"regime_heavy_tail",6,"S2","rm",0.0928214613549968
14,"regime_heavy_tail",6,"S2","sq",0.222858902449369
14,"regime_heavy_tail",6,"S3","nv",0.0253181098196667
14,"regime_heavy_tail",6,"S3","ar",0.152367300763881
14,"regime_heavy_tail",6,"S3","eg",0.144752095905788
14,"regime_heavy_tail",6,"S3","hb",0.101067555994867
14,"regime_heavy_tail",6,"S3","dr",0.262060457903204
14,"regime_heavy_tail",6,"S3","vs",0.014974003314694
14,"regime_heavy_tail",6,"S3","rm",0.146661817783674
14,"regime_heavy_tail",6,"S3","sq",0.152798658514225
14,"regime_heavy_tail",6,"S4","nv",0.287713968752833
14,"regime_heavy_tail",6,"S4","ar",0.0732694172783325
14,"regime_heavy_tail",6,"S4","eg",0.0428070842343704
14,"regime_heavy_tail",6,"S4","hb",0.0870018253444562
14,"regime_heavy_tail",6,"S4","dr",0.0372483152637605
14,"regime_heavy_tail",6,"S4","vs",0.402120107070953
14,"regime_heavy_tail",6,"S4","rm",0.0460122528120675
14,"regime_heavy_tail",6,"S4","sq",0.0238270292432269
15,"regime_heavy_tail",6,"S1","nv",0.0120785700155754
15,"regime_heavy_tail",6,"S1","ar",0.0985208005425033
15,"regime_heavy_tail",6,"S1","eg",0.10195488919818
15,"regime_heavy_tail",6,"S1","hb",0.158361487698922
15,"regime_heavy_tail",6,"S1","dr",0.164638987952244
15,"regime_heavy_tail",6,"S1","vs",0.0382502057523672
15,"regime_heavy_tail",6,"S1","rm",0.142938915942728
15,"regime_heavy_tail",6,"S1","sq",0.283256142897479
15,"regime_heavy_tail",6,"S2","nv",0.0181458093332329
15,"regime_heavy_tail",6,"S2","ar",0.0709599463048282
15,"regime_heavy_tail",6,"S2","eg",0.114215827971953
15,"regime_heavy_tail",6,"S2","hb",0.15498457197813
15,"regime_heavy_tail",6,"S2","dr",0.150283266968663
15,"regime_heavy_tail",6,"S2","vs",0.0224465895686616
15,"regime_heavy_tail",6,"S2","rm",0.202089271978407
15,"regime_heavy_tail",6,"S2","sq",0.266874715896124
15,"regime_heavy_tail",6,"S3","nv",0.0312069945350078
15,"regime_heavy_tail",6,"S3","ar",0.152705674639288
15,"regime_heavy_tail",6,"S3","eg",0.133102098278956
15,"regime_heavy_tail",6,"S3","hb",0.164467986844735
15,"regime_heavy_tail",6,"S3","dr",0.144672562674889
15,"regime_heavy_tail",6,"S3","vs",0.0124865974804617
15,"regime_heavy_tail",6,"S3","rm",0.182170011537538
15,"regime_heavy_tail",6,"S3","sq",0.179188074009125
15,"regime_heavy_tail",6,"S4","nv",0.0659150271289583
15,"regime_heavy_tail",6,"S4","ar",0.0288654206309819
15,"regime_heavy_tail",6,"S4","eg",0.258151985348365
15,"regime_heavy_tail",6,"S4","hb",0.0693915653319104
15,"regime_heavy_tail",6,"S4","dr",0.0287657012319073
15,"regime_heavy_tail",6,"S4","vs",0.0331021487658323
15,"regime_heavy_tail",6,"S4","rm",0.372167983071067
15,"regime_heavy_tail",6,"S4","sq",0.143640168490977
16,"regime_heavy_tail",6,"S1","nv",0.220252004663661
16,"regime_heavy_tail",6,"S1","ar",0.0315472615406718
16,"regime_heavy_tail",6,"S1","eg",0.0365541497433641
16,"regime_heavy_tail",6,"S1","hb",0.0293049939781413
16,"regime_heavy_tail",6,"S1","dr",0.335176717531982
16,"regime_heavy_tail",6,"S1","vs",0.143275428399388
16,"regime_heavy_tail",6,"S1","rm",0.0376150130372252
16,"regime_heavy_tail",6,"S1","sq",0.166274431105568
16,"regime_heavy_tail",6,"S2","nv",0.0516529711296295
16,"regime_heavy_tail",6,"S2","ar",0.0737457675473424
16,"regime_heavy_tail",6,"S2","eg",0.392626751381547
16,"regime_heavy_tail",6,"S2","hb",0.173194890910315
16,"regime_heavy_tail",6,"S2","dr",0.190839167898609
16,"regime_heavy_tail",6,"S2","vs",0.0679119360220404
16,"regime_heavy_tail",6,"S2","rm",0.0198124266773885
16,"regime_heavy_tail",6,"S2","sq",0.0302160884331283
16,"regime_heavy_tail",6,"S3","nv",0.0318681368115038
16,"regime_heavy_tail",6,"S3","ar",0.376882446200016
16,"regime_heavy_tail",6,"S3","eg",0.136049775298548
16,"regime_heavy_tail",6,"S3","hb",0.136363576265193
16,"regime_heavy_tail",6,"S3","dr",0.0177579267831762
16,"regime_heavy_tail",6,"S3","vs",0.104138811252343
16,"regime_heavy_tail",6,"S3","rm",0.155524553072046
16,"regime_heavy_tail",6,"S3","sq",0.0414147743171733
16,"regime_heavy_tail",6,"S4","nv",0.245435007497488
16,"regime_heavy_tail",6,"S4","ar",0.0637475587619599
16,"regime_heavy_tail",6,"S4","eg",0.0372633576110287
16,"regime_heavy_tail",6,"S4","hb",0.0716516049921321
16,"regime_heavy_tail",6,"S4","dr",0.029083594763127
16,"regime_heavy_tail",6,"S4","vs",0.447418144169168
16,"regime_heavy_tail",6,"S4","rm",0.0776891176384358
16,"regime_heavy_tail",6,"S4","sq",0.0277116145666603
17,"regime_heavy_tail",6,"S1","nv",0.0511559049134309
17,"regime_heavy_tail",6,"S1","ar",0.0593866914057702
17,"regime_heavy_tail",6,"S1","eg",0.0557139469775238
17,"regime_heavy_tail",6,"S1","hb",0.195119373991092
17,"regime_heavy_tail",6,"S1","dr",0.273139141446897
17,"regime_heavy_tail",6,"S1","vs",0.0141310353774817
17,"regime_heavy_tail",6,"S1","rm",0.244262995611741
17,"regime_heavy_tail",6,"S1","sq",0.107090910276064
17,"regime_heavy_tail",6,"S2","nv",0.0675341070934633
17,"regime_heavy_tail",6,"S2","ar",0.0588334477248847
17,"regime_heavy_tail",6,"S2","eg",0.102146869376237
17,"regime_heavy_tail",6,"S2","hb",0.241000226643378
17,"regime_heavy_tail",6,"S2","dr",0.167101705284065
17,"regime_heavy_tail",6,"S2","vs",0.0123301510330818
17,"regime_heavy_tail",6,"S2","rm",0.284653834743966
17,"regime_heavy_tail",6,"S2","sq",0.0663996581009251
17,"regime_heavy_tail",6,"S3","nv",0.0109795126198403
17,"regime_heavy_tail",6,"S3","ar",0.0720469964681781
17,"regime_heavy_tail",6,"S3","eg",0.104831243341602
17,"regime_heavy_tail",6,"S3","hb",0.093288834662405
17,"regime_heavy_tail",6,"S3","dr",0.309635950958137
17,"regime_heavy_tail",6,"S3","vs",0.213704878745939
17,"regime_heavy_tail",6,"S3","rm",0.0662077152624549
17,"regime_heavy_tail",6,"S3","sq",0.129304867941444
17,"regime_heavy_tail",6,"S4","nv",0.0662676956037739
17,"regime_heavy_tail",6,"S4","ar",0.116373493748827
17,"regime_heavy_tail",6,"S4","eg",0.130794025590001
17,"regime_heavy_tail",6,"S4","hb",0.165245309423271
17,"regime_heavy_tail",6,"S4","dr",0.143614133441492
17,"regime_heavy_tail",6,"S4","vs",0.00977539843782399
17,"regime_heavy_tail",6,"S4","rm",0.268119256113958
17,"regime_heavy_tail",6,"S4","sq",0.099810687640853
18,"regime_heavy_tail",6,"S1","nv",0.0273040224744397
18,"regime_heavy_tail",6,"S1","ar",0.312719814739775
18,"regime_heavy_tail",6,"S1","eg",0.046699809167152
18,"regime_heavy_tail",6,"S1","hb",0.283928875535447
18,"regime_heavy_tail",6,"S1","dr",0.0670877940087557
18,"regime_heavy_tail",6,"S1","vs",0.0384253788780503
18,"regime_heavy_tail",6,"S1","rm",0.190578970892102
18,"regime_heavy_tail",6,"S1","sq",0.0332553343042782
18,"regime_heavy_tail",6,"S2","nv",0.0181446335490033
18,"regime_heavy_tail",6,"S2","ar",0.171354108744837
18,"regime_heavy_tail",6,"S2","eg",0.122085760974103
18,"regime_heavy_tail",6,"S2","hb",0.14205263025634
18,"regime_heavy_tail",6,"S2","dr",0.160190564592177
18,"regime_heavy_tail",6,"S2","vs",0.0193819491384223
18,"regime_heavy_tail",6,"S2","rm",0.218516439341484
18,"regime_heavy_tail",6,"S2","sq",0.148273913403633
18,"regime_heavy_tail",6,"S3","nv",0.0149145629469946
18,"regime_heavy_tail",6,"S3","ar",0.162150853381742
18,"regime_heavy_tail",6,"S3","eg",0.251633117933528
18,"regime_heavy_tail",6,"S3","hb",0.122176521232489
18,"regime_heavy_tail",6,"S3","dr",0.0878950615571578
18,"regime_heavy_tail",6,"S3","vs",0.0274422678993446
18,"regime_heavy_tail",6,"S3","rm",0.221691674240482
18,"regime_heavy_tail",6,"S3","sq",0.112095940808261
18,"regime_heavy_tail",6,"S4","nv",0.129939466766506
18,"regime_heavy_tail",6,"S4","ar",0.0440386048301102
18,"regime_heavy_tail",6,"S4","eg",0.0334599087892496
18,"regime_heavy_tail",6,"S4","hb",0.0677769894610453
18,"regime_heavy_tail",6,"S4","dr",0.0458193530695118
18,"regime_heavy_tail",6,"S4","vs",0.555421918077354
18,"regime_heavy_tail",6,"S4","rm",0.100796170124489
18,"regime_heavy_tail",6,"S4","sq",0.0227475888817341
19,"regime_heavy_tail",6,"S1","nv",0.0510984071385163
19,"regime_heavy_tail",6,"S1","ar",0.0431265359147946
19,"regime_heavy_tail",6,"S1","eg",0.0988338032696351
19,"regime_heavy_tail",6,"S1","hb",0.247979352755655
19,"regime_heavy_tail",6,"S1","dr",0.129903681318363
19,"regime_heavy_tail",6,"S1","vs",0.0136084912588869
19,"regime_heavy_tail",6,"S1","rm",0.208660781109749
19,"regime_heavy_tail",6,"S1","sq",0.206788947234401
19,"regime_heavy_tail",6,"S2","nv",0.0257909134936255
19,"regime_heavy_tail",6,"S2","ar",0.0308058896787655
19,"regime_heavy_tail",6,"S2","eg",0.0341122200792827
19,"regime_heavy_tail",6,"S2","hb",0.218034155329497
19,"regime_heavy_tail",6,"S2","dr",0.178282477251281
19,"regime_heavy_tail",6,"S2","vs",0.0503742866660102
19,"regime_heavy_tail",6,"S2","rm",0.207035181705258
19,"regime_heavy_tail",6,"S2","sq",0.255564875796281
19,"regime_heavy_tail",6,"S3","nv",0.0553257231711258
19,"regime_heavy_tail",6,"S3","ar",0.0465143275006464
19,"regime_heavy_tail",6,"S3","eg",0.049866434770073
19,"regime_heavy_tail",6,"S3","hb",0.185405463711465
19,"regime_heavy_tail",6,"S3","dr",0.174052172420079
19,"regime_heavy_tail",6,"S3","vs",0.0152367663972484
19,"regime_heavy_tail",6,"S3","rm",0.255579164250143
19,"regime_heavy_tail",6,"S3","sq",0.21801994777922
19,"regime_heavy_tail",6,"S4","nv",0.0231893368288805
19,"regime_heavy_tail",6,"S4","ar",0.11856487979904
19,"regime_heavy_tail",6,"S4","eg",0.146704041067732
19,"regime_heavy_tail",6,"S4","hb",0.179298625327147
19,"regime_heavy_tail",6,"S4","dr",0.115462119713662
19,"regime_heavy_tail",6,"S4","vs",0.0159567977512223
19,"regime_heavy_tail",6,"S4","rm",0.255845296170293
19,"regime_heavy_tail",6,"S4","sq",0.144978903342024
20,"regime_heavy_tail",6,"S1","nv",0.115394103292286
20,"regime_heavy_tail",6,"S1","ar",0.16733721475072
20,"regime_heavy_tail",6,"S1","eg",0.0385787444205598
20,"regime_heavy_tail",6,"S1","hb",0.22905590183513
20,"regime_heavy_tail",6,"S1","dr",0.0226180613144765
20,"regime_heavy_tail",6,"S1","vs",0.251620768920692
20,"regime_heavy_tail",6,"S1","rm",0.151276802745571
20,"regime_heavy_tail",6,"S1","sq",0.0241184027205655
20,"regime_heavy_tail",6,"S2","nv",0.245750271656696
20,"regime_heavy_tail",6,"S2","ar",0.0884828564236901
20,"regime_heavy_tail",6,"S2","eg",0.086472523280014
20,"regime_heavy_tail",6,"S2","hb",0.103424596052032
20,"regime_heavy_tail",6,"S2","dr",0.0154540621121307
20,"regime_heavy_tail",6,"S2","vs",0.344456141087152
20,"regime_heavy_tail",6,"S2","rm",0.0841821641994998
20,"regime_heavy_tail",6,"S2","sq",0.0317773851887855
20,"regime_heavy_tail",6,"S3","nv",0.410145525087571
20,"regime_heavy_tail",6,"S3","ar",0.0488614393962385
20,"regime_heavy_tail",6,"S3","eg",0.0730085565385442
20,"regime_heavy_tail",6,"S3","hb",0.059231055181683
20,"regime_heavy_tail",6,"S3","dr",0.0227301690550014
20,"regime_heavy_tail",6,"S3","vs",0.296037791456355
20,"regime_heavy_tail",6,"S3","rm",0.0503673857811852
20,"regime_heavy_tail",6,"S3","sq",0.0396180775034219
20,"regime_heavy_tail",6,"S4","nv",0.0507143533809282
20,"regime_heavy_tail",6,"S4","ar",0.101453462777784
20,"regime_heavy_tail",6,"S4","eg",0.121515794841665
20,"regime_heavy_tail",6,"S4","hb",0.159665825067634
20,"regime_heavy_tail",6,"S4","dr",0.234035843265626
20,"regime_heavy_tail",6,"S4","vs",0.0104794230101349
20,"regime_heavy_tail",6,"S4","rm",0.194241174002428
20,"regime_heavy_tail",6,"S4","sq",0.1278941236538
21,"regime_heavy_tail",6,"S1","nv",0.0358713304559529
21,"regime_heavy_tail",6,"S1","ar",0.149785220974092
21,"regime_heavy_tail",6,"S1","eg",0.155455286208903
21,"regime_heavy_tail",6,"S1","hb",0.161798400100281
21,"regime_heavy_tail",6,"S1","dr",0.163650800635699
21,"regime_heavy_tail",6,"S1","vs",0.011489704634918
21,"regime_heavy_tail",6,"S1","rm",0.150915498433431
21,"regime_heavy_tail",6,"S1","sq",0.171033758556723
21,"regime_heavy_tail",6,"S2","nv",0.03279181136564
21,"regime_heavy_tail",6,"S2","ar",0.173389770175258
21,"regime_heavy_tail",6,"S2","eg",0.134581257017653
21,"regime_heavy_tail",6,"S2","hb",0.16985324584217
21,"regime_heavy_tail",6,"S2","dr",0.145100884341097
21,"regime_heavy_tail",6,"S2","vs",0.0121071432910923
21,"regime_heavy_tail",6,"S2","rm",0.16227976825374
21,"regime_heavy_tail",6,"S2","sq",0.169896119713349
21,"regime_heavy_tail",6,"S3","nv",0.291310097836717
21,"regime_heavy_tail",6,"S3","ar",0.0631414538656349
21,"regime_heavy_tail",6,"S3","eg",0.11628377684935
21,"regime_heavy_tail",6,"S3","hb",0.212443516553618
21,"regime_heavy_tail",6,"S3","dr",0.123288795022277
21,"regime_heavy_tail",6,"S3","vs",0.0303917073376118
21,"regime_heavy_tail",6,"S3","rm",0.147963102193679
21,"regime_heavy_tail",6,"S3","sq",0.0151775503411121
21,"regime_heavy_tail",6,"S4","nv",0.0336540524669079
21,"regime_heavy_tail",6,"S4","ar",0.069494916567572
21,"regime_heavy_tail",6,"S4","eg",0.214812907114692
21,"regime_heavy_tail",6,"S4","hb",0.174213869338228
21,"regime_heavy_tail",6,"S4","dr",0.188663458142582
21,"regime_heavy_tail",6,"S4","vs",0.0134332285148807
21,"regime_heavy_tail",6,"S4","rm",0.119514886234361
21,"regime_heavy_tail",6,"S4","sq",0.186212681620776
22,"regime_heavy_tail",6,"S1","nv",0.0535693077665542
22,"regime_heavy_tail",6,"S1","ar",0.138643156974784
22,"regime_heavy_tail",6,"S1","eg",0.143690802808248
22,"regime_heavy_tail",6,"S1","hb",0.14641676789213
22,"regime_heavy_tail",6,"S1","dr",0.191152325388942
22,"regime_heavy_tail",6,"S1","vs",0.00990041342281349
22,"regime_heavy_tail",6,"S1","rm",0.124647291243021
22,"regime_heavy_tail",6,"S1","sq",0.191979934503507
22,"regime_heavy_tail",6,"S2","nv",0.0577819250617603
22,"regime_heavy_tail",6,"S2","ar",0.134211747722354
22,"regime_heavy_tail",6,"S2","eg",0.133504403247143
22,"regime_heavy_tail",6,"S2","hb",0.151225294324573
22,"regime_heavy_tail",6,"S2","dr",0.220344616835715
22,"regime_heavy_tail",6,"S2","vs",0.00974242481687846
22,"regime_heavy_tail",6,"S2","rm",0.122643513598056
22,"regime_heavy_tail",6,"S2","sq",0.17054607439352
22,"regime_heavy_tail",6,"S3","nv",0.0384381013272166
22,"regime_heavy_tail",6,"S3","ar",0.168795398677616
22,"regime_heavy_tail",6,"S3","eg",0.134764181339103
22,"regime_heavy_tail",6,"S3","hb",0.152027575583302
22,"regime_heavy_tail",6,"S3","dr",0.165032865946418
22,"regime_heavy_tail",6,"S3","vs",0.0111435294352995
22,"regime_heavy_tail",6,"S3","rm",0.157491960002546
22,"regime_heavy_tail",6,"S3","sq",0.172306387688499
22,"regime_heavy_tail",6,"S4","nv",0.180535182434699
22,"regime_heavy_tail",6,"S4","ar",0.0756472422198928
22,"regime_heavy_tail",6,"S4","eg",0.26182151075643
22,"regime_heavy_tail",6,"S4","hb",0.14221874295967
22,"regime_heavy_tail",6,"S4","dr",0.134702537890911
22,"regime_heavy_tail",6,"S4","vs",0.0133176084756343
22,"regime_heavy_tail",6,"S4","rm",0.158679951394758
22,"regime_heavy_tail",6,"S4","sq",0.0330772238680053
23,"regime_heavy_tail",6,"S1","nv",0.209163947355669
23,"regime_heavy_tail",6,"S1","ar",0.114422481415712
23,"regime_heavy_tail",6,"S1","eg",0.0826358734603225
23,"regime_heavy_tail",6,"S1","hb",0.111706882958086
23,"regime_heavy_tail",6,"S1","dr",0.0225287920739473
23,"regime_heavy_tail",6,"S1","vs",0.223016657285488
23,"regime_heavy_tail",6,"S1","rm",0.218832994188197
23,"regime_heavy_tail",6,"S1","sq",0.0176923712625778
23,"regime_heavy_tail",6,"S2","nv",0.317597629088123
23,"regime_heavy_tail",6,"S2","ar",0.10641677092762
23,"regime_heavy_tail",6,"S2","eg",0.156480124165508
23,"regime_heavy_tail",6,"S2","hb",0.166927984086572
23,"regime_heavy_tail",6,"S2","dr",0.0195607664593394
23,"regime_heavy_tail",6,"S2","vs",0.0212853872816406
23,"regime_heavy_tail",6,"S2","rm",0.143196510266039
23,"regime_heavy_tail",6,"S2","sq",0.0685348277251583
23,"regime_heavy_tail",6,"S3","nv",0.13150700328432
23,"regime_heavy_tail",6,"S3","ar",0.063997527557753
23,"regime_heavy_tail",6,"S3","eg",0.0441057846467069
23,"regime_heavy_tail",6,"S3","hb",0.270868347674038
23,"regime_heavy_tail",6,"S3","dr",0.0493870945817744
23,"regime_heavy_tail",6,"S3","vs",0.0189242661715478
23,"regime_heavy_tail",6,"S3","rm",0.370244715702877
23,"regime_heavy_tail",6,"S3","sq",0.0509652603809826
23,"regime_heavy_tail",6,"S4","nv",0.0825444618790979
23,"regime_heavy_tail",6,"S4","ar",0.193577581948014
23,"regime_heavy_tail",6,"S4","eg",0.258032891596519
23,"regime_heavy_tail",6,"S4","hb",0.0923175514963174
23,"regime_heavy_tail",6,"S4","dr",0.152461208806742
23,"regime_heavy_tail",6,"S4","vs",0.0104589773698975
23,"regime_heavy_tail",6,"S4","rm",0.148795378978285
23,"regime_heavy_tail",6,"S4","sq",0.0618119479251276
24,"regime_heavy_tail",6,"S1","nv",0.330936331459429
24,"regime_heavy_tail",6,"S1","ar",0.0573422684092203
24,"regime_heavy_tail",6,"S1","eg",0.0798281166554266
24,"regime_heavy_tail",6,"S1","hb",0.02290079962224
24,"regime_heavy_tail",6,"S1","dr",0.0476669783065027
24,"regime_heavy_tail",6,"S1","vs",0.358073804148368
24,"regime_heavy_tail",6,"S1","rm",0.0330382696860285
24,"regime_heavy_tail",6,"S1","sq",0.0702134317127849
24,"regime_heavy_tail",6,"S2","nv",0.411527123165726
24,"regime_heavy_tail",6,"S2","ar",0.130699954988413
24,"regime_heavy_tail",6,"S2","eg",0.147285127931251
24,"regime_heavy_tail",6,"S2","hb",0.0335507091499799
24,"regime_heavy_tail",6,"S2","dr",0.0208653775073823
24,"regime_heavy_tail",6,"S2","vs",0.143784546473964
24,"regime_heavy_tail",6,"S2","rm",0.0796624289989501
24,"regime_heavy_tail",6,"S2","sq",0.0326247317843337
24,"regime_heavy_tail",6,"S3","nv",0.131946077841904
24,"regime_heavy_tail",6,"S3","ar",0.115454892191531
24,"regime_heavy_tail",6,"S3","eg",0.179639742571828
24,"regime_heavy_tail",6,"S3","hb",0.0501443506248584
24,"regime_heavy_tail",6,"S3","dr",0.0191202262390774
24,"regime_heavy_tail",6,"S3","vs",0.314447887111337
24,"regime_heavy_tail",6,"S3","rm",0.164354901993039
24,"regime_heavy_tail",6,"S3","sq",0.0248919214264252
24,"regime_heavy_tail",6,"S4","nv",0.276914460548371
24,"regime_heavy_tail",6,"S4","ar",0.23550095708246
24,"regime_heavy_tail",6,"S4","eg",0.0784346219075883
24,"regime_heavy_tail",6,"S4","hb",0.136021474502516
24,"regime_heavy_tail",6,"S4","dr",0.0370912813959304
24,"regime_heavy_tail",6,"S4","vs",0.0922470510915499
24,"regime_heavy_tail",6,"S4","rm",0.130632704996728
24,"regime_heavy_tail",6,"S4","sq",0.0131574484748567
25,"regime_heavy_tail",6,"S1","nv",0.0769268810421251
25,"regime_heavy_tail",6,"S1","ar",0.0878380572071589
25,"regime_heavy_tail",6,"S1","eg",0.0290736665036451
25,"regime_heavy_tail",6,"S1","hb",0.250035598477911
25,"regime_heavy_tail",6,"S1","dr",0.0503866922871357
25,"regime_heavy_tail",6,"S1","vs",0.0489773876722488
25,"regime_heavy_tail",6,"S1","rm",0.432011445942759
25,"regime_heavy_tail",6,"S1","sq",0.0247502708670162
25,"regime_heavy_tail",6,"S2","nv",0.011737504100534
25,"regime_heavy_tail",6,"S2","ar",0.0759851506245391
25,"regime_heavy_tail",6,"S2","eg",0.108685984137199
25,"regime_heavy_tail",6,"S2","hb",0.211797822173001
25,"regime_heavy_tail",6,"S2","dr",0.187379040216468
25,"regime_heavy_tail",6,"S2","vs",0.0438447647081062
25,"regime_heavy_tail",6,"S2","rm",0.222906790869436
25,"regime_heavy_tail",6,"S2","sq",0.137662943170717
25,"regime_heavy_tail",6,"S3","nv",0.0363803803134664
25,"regime_heavy_tail",6,"S3","ar",0.0566663824290633
25,"regime_heavy_tail",6,"S3","eg",0.0369141842423275
25,"regime_heavy_tail",6,"S3","hb",0.213118516092581
25,"regime_heavy_tail",6,"S3","dr",0.223205651036912
25,"regime_heavy_tail",6,"S3","vs",0.0227826643396503
25,"regime_heavy_tail",6,"S3","rm",0.0737194944241138
25,"regime_heavy_tail",6,"S3","sq",0.337212727121885
25,"regime_heavy_tail",6,"S4","nv",0.0288789353498024
25,"regime_heavy_tail",6,"S4","ar",0.0905900931397036
25,"regime_heavy_tail",6,"S4","eg",0.145193542535619
25,"regime_heavy_tail",6,"S4","hb",0.222983249110079
25,"regime_heavy_tail",6,"S4","dr",0.217651920520134
25,"regime_heavy_tail",6,"S4","vs",0.0139409339883102
25,"regime_heavy_tail",6,"S4","rm",0.150517796093857
25,"regime_heavy_tail",6,"S4","sq",0.130243529262495
26,"regime_heavy_tail",6,"S1","nv",0.0316539714911664
26,"regime_heavy_tail",6,"S1","ar",0.137183568564763
26,"regime_heavy_tail",6,"S1","eg",0.14753777747347
26,"regime_heavy_tail",6,"S1","hb",0.158511824710017
26,"regime_heavy_tail",6,"S1","dr",0.164249495403349
26,"regime_heavy_tail",6,"S1","vs",0.0123555057258398
26,"regime_heavy_tail",6,"S1","rm",0.159969202979777
26,"regime_heavy_tail",6,"S1","sq",0.188538653651618
26,"regime_heavy_tail",6,"S2","nv",0.119356351509494
26,"regime_heavy_tail",6,"S2","ar",0.146958724270276
26,"regime_heavy_tail",6,"S2","eg",0.167195680549803
26,"regime_heavy_tail",6,"S2","hb",0.106119544965896
26,"regime_heavy_tail",6,"S2","dr",0.169702041326923
26,"regime_heavy_tail",6,"S2","vs",0.00861275218928346
26,"regime_heavy_tail",6,"S2","rm",0.121197722074564
26,"regime_heavy_tail",6,"S2","sq",0.16085718311376
26,"regime_heavy_tail",6,"S3","nv",0.0278032371711705
26,"regime_heavy_tail",6,"S3","ar",0.0444576229362182
26,"regime_heavy_tail",6,"S3","eg",0.111520889193871
26,"regime_heavy_tail",6,"S3","hb",0.156463679499012
26,"regime_heavy_tail",6,"S3","dr",0.163807893558067
26,"regime_heavy_tail",6,"S3","vs",0.0186160871468038
26,"regime_heavy_tail",6,"S3","rm",0.138673573119348
26,"regime_heavy_tail",6,"S3","sq",0.33865701737551
26,"regime_heavy_tail",6,"S4","nv",0.0439998414755057
26,"regime_heavy_tail",6,"S4","ar",0.148538532796985
26,"regime_heavy_tail",6,"S4","eg",0.168075155730848
26,"regime_heavy_tail",6,"S4","hb",0.139898631554828
26,"regime_heavy_tail",6,"S4","dr",0.163418298960461
26,"regime_heavy_tail",6,"S4","vs",0.0106459431118322
26,"regime_heavy_tail",6,"S4","rm",0.12040885230177
26,"regime_heavy_tail",6,"S4","sq",0.205014744067769
27,"regime_heavy_tail",6,"S1","nv",0.351601706618516
27,"regime_heavy_tail",6,"S1","ar",0.0666170092383775
27,"regime_heavy_tail",6,"S1","eg",0.0669268483751184
27,"regime_heavy_tail",6,"S1","hb",0.0346016712054679
27,"regime_heavy_tail",6,"S1","dr",0.0392270621538665
27,"regime_heavy_tail",6,"S1","vs",0.0504315371870444
27,"regime_heavy_tail",6,"S1","rm",0.362044804121509
27,"regime_heavy_tail",6,"S1","sq",0.0285493611001006
27,"regime_heavy_tail",6,"S2","nv",0.316455577795184
27,"regime_heavy_tail",6,"S2","ar",0.117311906649572
27,"regime_heavy_tail",6,"S2","eg",0.108491437542681
27,"regime_heavy_tail",6,"S2","hb",0.0767513060256793
27,"regime_heavy_tail",6,"S2","dr",0.0295632116077053
27,"regime_heavy_tail",6,"S2","vs",0.167193689243427
27,"regime_heavy_tail",6,"S2","rm",0.169466035405273
27,"regime_heavy_tail",6,"S2","sq",0.0147668357304792
27,"regime_heavy_tail",6,"S3","nv",0.0545369097065912
27,"regime_heavy_tail",6,"S3","ar",0.0558325991657301
27,"regime_heavy_tail",6,"S3","eg",0.0184516389630176
27,"regime_heavy_tail",6,"S3","hb",0.248818619029143
27,"regime_heavy_tail",6,"S3","dr",0.224332907813799
27,"regime_heavy_tail",6,"S3","vs",0.0335214398299535
27,"regime_heavy_tail",6,"S3","rm",0.0969901461193015
27,"regime_heavy_tail",6,"S3","sq",0.267515739372464
27,"regime_heavy_tail",6,"S4","nv",0.178979952526636
27,"regime_heavy_tail",6,"S4","ar",0.147174530093979
27,"regime_heavy_tail",6,"S4","eg",0.08081395304909
27,"regime_heavy_tail",6,"S4","hb",0.0364449383697349
27,"regime_heavy_tail",6,"S4","dr",0.361629027225349
27,"regime_heavy_tail",6,"S4","vs",0.0910308554885777
27,"regime_heavy_tail",6,"S4","rm",0.0137343214140933
27,"regime_heavy_tail",6,"S4","sq",0.0901924218325402
28,"regime_heavy_tail",6,"S1","nv",0.0156884925670547
28,"regime_heavy_tail",6,"S1","ar",0.294071344132379
28,"regime_heavy_tail",6,"S1","eg",0.130446588501796
28,"regime_heavy_tail",6,"S1","hb",0.187984593906926
28,"regime_heavy_tail",6,"S1","dr",0.0797499913310831
28,"regime_heavy_tail",6,"S1","vs",0.0259568184158633
28,"regime_heavy_tail",6,"S1","rm",0.134705263342645
28,"regime_heavy_tail",6,"S1","sq",0.131396907802255
28,"regime_heavy_tail",6,"S2","nv",0.03045887706283
28,"regime_heavy_tail",6,"S2","ar",0.0839244355246955
28,"regime_heavy_tail",6,"S2","eg",0.0173499234453895
28,"regime_heavy_tail",6,"S2","hb",0.195221704439816
28,"regime_heavy_tail",6,"S2","dr",0.202362293513985
28,"regime_heavy_tail",6,"S2","vs",0.0483767891786043
28,"regime_heavy_tail",6,"S2","rm",0.161180517508485
28,"regime_heavy_tail",6,"S2","sq",0.261125459326194
28,"regime_heavy_tail",6,"S3","nv",0.0223071800021448
28,"regime_heavy_tail",6,"S3","ar",0.0572370952632848
28,"regime_heavy_tail",6,"S3","eg",0.0452397763690712
28,"regime_heavy_tail",6,"S3","hb",0.335296535487724
28,"regime_heavy_tail",6,"S3","dr",0.0877162490419783
28,"regime_heavy_tail",6,"S3","vs",0.0298615852316435
28,"regime_heavy_tail",6,"S3","rm",0.281702816569548
28,"regime_heavy_tail",6,"S3","sq",0.140638762034606
28,"regime_heavy_tail",6,"S4","nv",0.105337215239229
28,"regime_heavy_tail",6,"S4","ar",0.131952366691353
28,"regime_heavy_tail",6,"S4","eg",0.201929307566577
28,"regime_heavy_tail",6,"S4","hb",0.268292699038377
28,"regime_heavy_tail",6,"S4","dr",0.104901771116729
28,"regime_heavy_tail",6,"S4","vs",0.010025575076717
28,"regime_heavy_tail",6,"S4","rm",0.065153114836278
28,"regime_heavy_tail",6,"S4","sq",0.112407950434741
29,"regime_heavy_tail",6,"S1","nv",0.0196271078173079
29,"regime_heavy_tail",6,"S1","ar",0.0445994873055109
29,"regime_heavy_tail",6,"S1","eg",0.319270941695511
29,"regime_heavy_tail",6,"S1","hb",0.193242530914693
29,"regime_heavy_tail",6,"S1","dr",0.0313900330358593
29,"regime_heavy_tail",6,"S1","vs",0.196052444145822
29,"regime_heavy_tail",6,"S1","rm",0.13460000931066
29,"regime_heavy_tail",6,"S1","sq",0.0612174457746362
29,"regime_heavy_tail",6,"S2","nv",0.018212441149824
29,"regime_heavy_tail",6,"S2","ar",0.0559855053045306
29,"regime_heavy_tail",6,"S2","eg",0.069770407623804
29,"regime_heavy_tail",6,"S2","hb",0.124172755750285
29,"regime_heavy_tail",6,"S2","dr",0.128203244612113
29,"regime_heavy_tail",6,"S2","vs",0.028667130406894
29,"regime_heavy_tail",6,"S2","rm",0.394940178177655
29,"regime_heavy_tail",6,"S2","sq",0.180048336974895
29,"regime_heavy_tail",6,"S3","nv",0.104962904420578
29,"regime_heavy_tail",6,"S3","ar",0.0491084424217338
29,"regime_heavy_tail",6,"S3","eg",0.0650700204298881
29,"regime_heavy_tail",6,"S3","hb",0.17150828793609
29,"regime_heavy_tail",6,"S3","dr",0.0120136506177933
29,"regime_heavy_tail",6,"S3","vs",0.15079112689978
29,"regime_heavy_tail",6,"S3","rm",0.333551344610918
29,"regime_heavy_tail",6,"S3","sq",0.112994222663219
29,"regime_heavy_tail",6,"S4","nv",0.297602443441129
29,"regime_heavy_tail",6,"S4","ar",0.107213181454537
29,"regime_heavy_tail",6,"S4","eg",0.172913892059477
29,"regime_heavy_tail",6,"S4","hb",0.241761997417798
29,"regime_heavy_tail",6,"S4","dr",0.028156663178756
29,"regime_heavy_tail",6,"S4","vs",0.0578976442105164
29,"regime_heavy_tail",6,"S4","rm",0.0764012629069026
29,"regime_heavy_tail",6,"S4","sq",0.0180529153308842
30,"regime_heavy_tail",6,"S1","nv",0.0188500038620139
30,"regime_heavy_tail",6,"S1","ar",0.0630150075936477
30,"regime_heavy_tail",6,"S1","eg",0.0365055628925296
30,"regime_heavy_tail",6,"S1","hb",0.212683881701854
30,"regime_heavy_tail",6,"S1","dr",0.227480908085099
30,"regime_heavy_tail",6,"S1","vs",0.0384083631520228
30,"regime_heavy_tail",6,"S1","rm",0.20417461401342
30,"regime_heavy_tail",6,"S1","sq",0.198881658699413
30,"regime_heavy_tail",6,"S2","nv",0.0270765438902516
30,"regime_heavy_tail",6,"S2","ar",0.0507178399467233
30,"regime_heavy_tail",6,"S2","eg",0.0307329859687378
30,"regime_heavy_tail",6,"S2","hb",0.211201805999656
30,"regime_heavy_tail",6,"S2","dr",0.208420689410493
30,"regime_heavy_tail",6,"S2","vs",0.0333032955182888
30,"regime_heavy_tail",6,"S2","rm",0.325085193822401
30,"regime_heavy_tail",6,"S2","sq",0.113461645443449
30,"regime_heavy_tail",6,"S3","nv",0.022632699802748
30,"regime_heavy_tail",6,"S3","ar",0.0934629613130038
30,"regime_heavy_tail",6,"S3","eg",0.0211615040535467
30,"regime_heavy_tail",6,"S3","hb",0.18020228424664
30,"regime_heavy_tail",6,"S3","dr",0.182993549834126
30,"regime_heavy_tail",6,"S3","vs",0.0508034440205351
30,"regime_heavy_tail",6,"S3","rm",0.289720206938026
30,"regime_heavy_tail",6,"S3","sq",0.159023349791375
30,"regime_heavy_tail",6,"S4","nv",0.0422257184812876
30,"regime_heavy_tail",6,"S4","ar",0.0646934166982864
30,"regime_heavy_tail",6,"S4","eg",0.0568679956877559
30,"regime_heavy_tail",6,"S4","hb",0.359928038782526
30,"regime_heavy_tail",6,"S4","dr",0.133051599438149
30,"regime_heavy_tail",6,"S4","vs",0.0155957042537385
30,"regime_heavy_tail",6,"S4","rm",0.244640059730529
30,"regime_heavy_tail",6,"S4","sq",0.0829974669277269
1,"static_gaussian",1,"S1","nv",0.0518947093185441
1,"static_gaussian",1,"S1","ar",0.151997156473461
1,"static_gaussian",1,"S1","eg",0.146611655762314
1,"static_gaussian",1,"S1","hb",0.121958247398607
1,"static_gaussian",1,"S1","dr",0.107732773704364
1,"static_gaussian",1,"S1","vs",0.0103121523269987
1,"static_gaussian",1,"S1","rm",0.258647674951241
1,"static_gaussian",1,"S1","sq",0.150845630064471
1,"static_gaussian",1,"S2","nv",0.0290761034404142
1,"static_gaussian",1,"S2","ar",0.0499682856851891
1,"static_gaussian",1,"S2","eg",0.304363249719709
1,"static_gaussian",1,"S2","hb",0.0581875067065409
1,"static_gaussian",1,"S2","dr",0.183520254775593
1,"static_gaussian",1,"S2","vs",0.0198201232042957
1,"static_gaussian",1,"S2","rm",0.178440363860318
1,"static_gaussian",1,"S2","sq",0.17662411260794
1,"static_gaussian",1,"S3","nv",0.22834948317555
1,"static_gaussian",1,"S3","ar",0.0306699346697167
1,"static_gaussian",1,"S3","eg",0.131163679181686
1,"static_gaussian",1,"S3","hb",0.0313772929656912
1,"static_gaussian",1,"S3","dr",0.102622106166432
1,"static_gaussian",1,"S3","vs",0.141664308181271
1,"static_gaussian",1,"S3","rm",0.0220922197525694
1,"static_gaussian",1,"S3","sq",0.312060975907083
1,"static_gaussian",1,"S4","nv",0.0784410539345282
1,"static_gaussian",1,"S4","ar",0.0104097428588329
1,"static_gaussian",1,"S4","eg",0.152452287862038
1,"static_gaussian",1,"S4","hb",0.173217492440391
1,"static_gaussian",1,"S4","dr",0.0810292365237324
1,"static_gaussian",1,"S4","vs",0.306281983548069
1,"static_gaussian",1,"S4","rm",0.121253962126988
1,"static_gaussian",1,"S4","sq",0.0769142407054202
2,"static_gaussian",1,"S1","nv",0.041120269726439
2,"static_gaussian",1,"S1","ar",0.149760230194262
2,"static_gaussian",1,"S1","eg",0.12476210789914
2,"static_gaussian",1,"S1","hb",0.171788195680601
2,"static_gaussian",1,"S1","dr",0.172870233084731
2,"static_gaussian",1,"S1","vs",0.0108653863163796
2,"static_gaussian",1,"S1","rm",0.152504820832047
2,"static_gaussian",1,"S1","sq",0.176328756266399
2,"static_gaussian",1,"S2","nv",0.0545454920888035
2,"static_gaussian",1,"S2","ar",0.123948128361866
2,"static_gaussian",1,"S2","eg",0.121311181348894
2,"static_gaussian",1,"S2","hb",0.176908358104505
2,"static_gaussian",1,"S2","dr",0.17576892211768
2,"static_gaussian",1,"S2","vs",0.00994175043251491
2,"static_gaussian",1,"S2","rm",0.132836850378756
2,"static_gaussian",1,"S2","sq",0.204739317166981
2,"static_gaussian",1,"S3","nv",0.0237276426605966
2,"static_gaussian",1,"S3","ar",0.167872909517022
2,"static_gaussian",1,"S3","eg",0.166061963110091
2,"static_gaussian",1,"S3","hb",0.163683548517007
2,"static_gaussian",1,"S3","dr",0.161082659803222
2,"static_gaussian",1,"S3","vs",0.0148975481579459
2,"static_gaussian",1,"S3","rm",0.149601681424499
2,"static_gaussian",1,"S3","sq",0.153072046809618
2,"static_gaussian",1,"S4","nv",0.0279171977901528
2,"static_gaussian",1,"S4","ar",0.102780313606702
2,"static_gaussian",1,"S4","eg",0.271585814469799
2,"static_gaussian",1,"S4","hb",0.156094183657739
2,"static_gaussian",1,"S4","dr",0.161326610748367
2,"static_gaussian",1,"S4","vs",0.0143453689049273
2,"static_gaussian",1,"S4","rm",0.10164047155792
2,"static_gaussian",1,"S4","sq",0.164310039264393
3,"static_gaussian",1,"S1","nv",0.0323955545460717
3,"static_gaussian",1,"S1","ar",0.156353481630722
3,"static_gaussian",1,"S1","eg",0.110763463442923
3,"static_gaussian",1,"S1","hb",0.142563096811709
3,"static_gaussian",1,"S1","dr",0.155856190192598
3,"static_gaussian",1,"S1","vs",0.0124939128398267
3,"static_gaussian",1,"S1","rm",0.161910647452848
3,"static_gaussian",1,"S1","sq",0.227663653083302
3,"static_gaussian",1,"S2","nv",0.0356148910694707
3,"static_gaussian",1,"S2","ar",0.101888477103527
3,"static_gaussian",1,"S2","eg",0.0125450088982192
3,"static_gaussian",1,"S2","hb",0.140592767854284
3,"static_gaussian",1,"S2","dr",0.144784735926074
3,"static_gaussian",1,"S2","vs",0.0987258314333258
3,"static_gaussian",1,"S2","rm",0.200433255258695
3,"static_gaussian",1,"S2","sq",0.265415032456405
3,"static_gaussian",1,"S3","nv",0.0383971986127814
3,"static_gaussian",1,"S3","ar",0.16331623730293
3,"static_gaussian",1,"S3","eg",0.133000153937075
3,"static_gaussian",1,"S3","hb",0.159353299386554
3,"static_gaussian",1,"S3","dr",0.1595672735032
3,"static_gaussian",1,"S3","vs",0.0111468735004994
3,"static_gaussian",1,"S3","rm",0.169918799727078
3,"static_gaussian",1,"S3","sq",0.165300164029882
3,"static_gaussian",1,"S4","nv",0.207221090770157
3,"static_gaussian",1,"S4","ar",0.0581350136531262
3,"static_gaussian",1,"S4","eg",0.0621012435128329
3,"static_gaussian",1,"S4","hb",0.0901083198466075
3,"static_gaussian",1,"S4","dr",0.0812616852020728
3,"static_gaussian",1,"S4","vs",0.42904742067342
3,"static_gaussian",1,"S4","rm",0.0141897817846613
3,"static_gaussian",1,"S4","sq",0.0579354445571228
4,"static_gaussian",1,"S1","nv",0.102463518407212
4,"static_gaussian",1,"S1","ar",0.104542926922574
4,"static_gaussian",1,"S1","eg",0.400232839643942
4,"static_gaussian",1,"S1","hb",0.114492926455804
4,"static_gaussian",1,"S1","dr",0.134247428618989
4,"static_gaussian",1,"S1","vs",0.0113607748423366
4,"static_gaussian",1,"S1","rm",0.0566215752425669
4,"static_gaussian",1,"S1","sq",0.0760380098665748
4,"static_gaussian",1,"S2","nv",0.114157332694475
4,"static_gaussian",1,"S2","ar",0.133592274126051
4,"static_gaussian",1,"S2","eg",0.0108719407546681
4,"static_gaussian",1,"S2","hb",0.281131104759064
4,"static_gaussian",1,"S2","dr",0.203244381918608
4,"static_gaussian",1,"S2","vs",0.056159288690815
4,"static_gaussian",1,"S2","rm",0.0755805364094438
4,"static_gaussian",1,"S2","sq",0.125263140646875
4,"static_gaussian",1,"S3","nv",0.0465734329452424
4,"static_gaussian",1,"S3","ar",0.217456861223107
4,"static_gaussian",1,"S3","eg",0.0595447846019435
4,"static_gaussian",1,"S3","hb",0.221399914672635
4,"static_gaussian",1,"S3","dr",0.18569660631717
4,"static_gaussian",1,"S3","vs",0.0133168455487529
4,"static_gaussian",1,"S3","rm",0.0673897377279867
4,"static_gaussian",1,"S3","sq",0.188621816963162
4,"static_gaussian",1,"S4","nv",0.027301144283221
4,"static_gaussian",1,"S4","ar",0.251876860262186
4,"static_gaussian",1,"S4","eg",0.068660871207841
4,"static_gaussian",1,"S4","hb",0.244162934406314
4,"static_gaussian",1,"S4","dr",0.167470560104183
4,"static_gaussian",1,"S4","vs",0.0166966640267547
4,"static_gaussian",1,"S4","rm",0.0806339530979842
4,"static_gaussian",1,"S4","sq",0.143197012611515
5,"static_gaussian",1,"S1","nv",0.050466960454263
5,"static_gaussian",1,"S1","ar",0.202171636344405
5,"static_gaussian",1,"S1","eg",0.202988275417175
5,"static_gaussian",1,"S1","hb",0.169930526371904
5,"static_gaussian",1,"S1","dr",0.121564153216525
5,"static_gaussian",1,"S1","vs",0.0103174269409531
5,"static_gaussian",1,"S1","rm",0.113507359750342
5,"static_gaussian",1,"S1","sq",0.129053661504433
5,"static_gaussian",1,"S2","nv",0.112899621267117
5,"static_gaussian",1,"S2","ar",0.106996663617455
5,"static_gaussian",1,"S2","eg",0.0496819265235888
5,"static_gaussian",1,"S2","hb",0.125144032175345
5,"static_gaussian",1,"S2","dr",0.0248246977676184
5,"static_gaussian",1,"S2","vs",0.42800903019587
5,"static_gaussian",1,"S2","rm",0.132566474816529
5,"static_gaussian",1,"S2","sq",0.0198775536364775
5,"static_gaussian",1,"S3","nv",0.316923027612945
5,"static_gaussian",1,"S3","ar",0.0446857825698898
5,"static_gaussian",1,"S3","eg",0.0864337356523874
5,"static_gaussian",1,"S3","hb",0.124985960015404
5,"static_gaussian",1,"S3","dr",0.074573150018093
5,"static_gaussian",1,"S3","vs",0.300735775106002
5,"static_gaussian",1,"S3","rm",0.0320149433041815
5,"static_gaussian",1,"S3","sq",0.0196476257210974
5,"static_gaussian",1,"S4","nv",0.0331104017689728
5,"static_gaussian",1,"S4","ar",0.174258539184018
5,"static_gaussian",1,"S4","eg",0.103628993145269
5,"static_gaussian",1,"S4","hb",0.184387773425883
5,"static_gaussian",1,"S4","dr",0.16627970124769
5,"static_gaussian",1,"S4","vs",0.012316473443678
5,"static_gaussian",1,"S4","rm",0.175007972128153
5,"static_gaussian",1,"S4","sq",0.151010145656336
6,"static_gaussian",1,"S1","nv",0.0298973958074893
6,"static_gaussian",1,"S1","ar",0.0373454452399686
6,"static_gaussian",1,"S1","eg",0.263320544601985
6,"static_gaussian",1,"S1","hb",0.0842402493906461
6,"static_gaussian",1,"S1","dr",0.0654351531219929
6,"static_gaussian",1,"S1","vs",0.186832615196678
6,"static_gaussian",1,"S1","rm",0.308970774172719
6,"static_gaussian",1,"S1","sq",0.0239578224685216
6,"static_gaussian",1,"S2","nv",0.012873803835127
6,"static_gaussian",1,"S2","ar",0.159181334245637
6,"static_gaussian",1,"S2","eg",0.0667555852261718
6,"static_gaussian",1,"S2","hb",0.105831215426529
6,"static_gaussian",1,"S2","dr",0.169177415262313
6,"static_gaussian",1,"S2","vs",0.0440730726814007
6,"static_gaussian",1,"S2","rm",0.0879379725194618
6,"static_gaussian",1,"S2","sq",0.35416960080336
6,"static_gaussian",1,"S3","nv",0.0510265775191458
6,"static_gaussian",1,"S3","ar",0.169428662268419
6,"static_gaussian",1,"S3","eg",0.159982546861197
6,"static_gaussian",1,"S3","hb",0.171213567772095
6,"static_gaussian",1,"S3","dr",0.160374422976407
6,"static_gaussian",1,"S3","vs",0.00995453706576889
6,"static_gaussian",1,"S3","rm",0.127529714145537
6,"static_gaussian",1,"S3","sq",0.150489971391431
6,"static_gaussian",1,"S4","nv",0.0202421414563881
6,"static_gaussian",1,"S4","ar",0.0647795377397276
6,"static_gaussian",1,"S4","eg",0.251662867222671
6,"static_gaussian",1,"S4","hb",0.103043760670208
6,"static_gaussian",1,"S4","dr",0.0911690344832754
6,"static_gaussian",1,"S4","vs",0.331089854060051
6,"static_gaussian",1,"S4","rm",0.0230153663592826
6,"static_gaussian",1,"S4","sq",0.114997438008396
7,"static_gaussian",1,"S1","nv",0.0682111198685667
7,"static_gaussian",1,"S1","ar",0.0711249493347744
7,"static_gaussian",1,"S1","eg",0.0959219983339702
7,"static_gaussian",1,"S1","hb",0.113919535041344
7,"static_gaussian",1,"S1","dr",0.182268523652537
7,"static_gaussian",1,"S1","vs",0.0106850116795528
7,"static_gaussian",1,"S1","rm",0.152495392350508
7,"static_gaussian",1,"S1","sq",0.305373469738747
7,"static_gaussian",1,"S2","nv",0.0445096035339162
7,"static_gaussian",1,"S2","ar",0.137480487954734
7,"static_gaussian",1,"S2","eg",0.0287542994488813
7,"static_gaussian",1,"S2","hb",0.209595790045758
7,"static_gaussian",1,"S2","dr",0.200181508699019
7,"static_gaussian",1,"S2","vs",0.0174999987791531
7,"static_gaussian",1,"S2","rm",0.205374938863033
7,"static_gaussian",1,"S2","sq",0.156603372675506
7,"static_gaussian",1,"S3","nv",0.0350068402878754
7,"static_gaussian",1,"S3","ar",0.0684484609942091
7,"static_gaussian",1,"S3","eg",0.152661003464165
7,"static_gaussian",1,"S3","hb",0.0885828128145158
7,"static_gaussian",1,"S3","dr",0.16420928283582
7,"static_gaussian",1,"S3","vs",0.0140444187722301
7,"static_gaussian",1,"S3","rm",0.342594325826217
7,"static_gaussian",1,"S3","sq",0.134452855004968
7,"static_gaussian",1,"S4","nv",0.300064410683605
7,"static_gaussian",1,"S4","ar",0.0472158163099458
7,"static_gaussian",1,"S4","eg",0.177695172093304
7,"static_gaussian",1,"S4","hb",0.0147964234062813
7,"static_gaussian",1,"S4","dr",0.0450641951276538
7,"static_gaussian",1,"S4","vs",0.236424085731668
7,"static_gaussian",1,"S4","rm",0.0824086450857842
7,"static_gaussian",1,"S4","sq",0.0963312515617574
8,"static_gaussian",1,"S1","nv",0.0850064575520275
8,"static_gaussian",1,"S1","ar",0.175357719609369
8,"static_gaussian",1,"S1","eg",0.0718746502193509
8,"static_gaussian",1,"S1","hb",0.375489515742429
8,"static_gaussian",1,"S1","dr",0.108140020210233
8,"static_gaussian",1,"S1","vs",0.0117069441154506
8,"static_gaussian",1,"S1","rm",0.0567796821523793
8,"static_gaussian",1,"S1","sq",0.11564501039876
8,"static_gaussian",1,"S2","nv",0.21616078611136
8,"static_gaussian",1,"S2","ar",0.221704349666257
8,"static_gaussian",1,"S2","eg",0.0151741709689308
8,"static_gaussian",1,"S2","hb",0.20579010826315
8,"static_gaussian",1,"S2","dr",0.0920415063557513
8,"static_gaussian",1,"S2","vs",0.162845798725211
8,"static_gaussian",1,"S2","rm",0.0348026686459893
8,"static_gaussian",1,"S2","sq",0.0514806112633513
8,"static_gaussian",1,"S3","nv",0.185317529870824
8,"static_gaussian",1,"S3","ar",0.163301340577289
8,"static_gaussian",1,"S3","eg",0.0103531390415885
8,"static_gaussian",1,"S3","hb",0.181722140999245
8,"static_gaussian",1,"S3","dr",0.0925286524548656
8,"static_gaussian",1,"S3","vs",0.192175182506264
8,"static_gaussian",1,"S3","rm",0.122635871737376
8,"static_gaussian",1,"S3","sq",0.0519661428125482
8,"static_gaussian",1,"S4","nv",0.0592523116759067
8,"static_gaussian",1,"S4","ar",0.142139616487064
8,"static_gaussian",1,"S4","eg",0.102611296379287
8,"static_gaussian",1,"S4","hb",0.166934161677925
8,"static_gaussian",1,"S4","dr",0.161221427690227
8,"static_gaussian",1,"S4","vs",0.0097027913416706
8,"static_gaussian",1,"S4","rm",0.166814613380696
8,"static_gaussian",1,"S4","sq",0.191323781367223
9,"static_gaussian",1,"S1","nv",0.27078651217639
9,"static_gaussian",1,"S1","ar",0.0257512957466141
9,"static_gaussian",1,"S1","eg",0.0209210893540761
9,"static_gaussian",1,"S1","hb",0.119444985627485
9,"static_gaussian",1,"S1","dr",0.129783062206849
9,"static_gaussian",1,"S1","vs",0.240585005980806
9,"static_gaussian",1,"S1","rm",0.0403891402281614
9,"static_gaussian",1,"S1","sq",0.152338908679618
9,"static_gaussian",1,"S2","nv",0.0442452591810314
9,"static_gaussian",1,"S2","ar",0.234720243326726
9,"static_gaussian",1,"S2","eg",0.118220400662878
9,"static_gaussian",1,"S2","hb",0.173071640277133
9,"static_gaussian",1,"S2","dr",0.154840630325714
9,"static_gaussian",1,"S2","vs",0.0108104008850117
9,"static_gaussian",1,"S2","rm",0.119592247840836
9,"static_gaussian",1,"S2","sq",0.14449917750067
9,"static_gaussian",1,"S3","nv",0.092390005376345
9,"static_gaussian",1,"S3","ar",0.142266444300608
9,"static_gaussian",1,"S3","eg",0.011794745474723
9,"static_gaussian",1,"S3","hb",0.09929422501404
9,"static_gaussian",1,"S3","dr",0.0600519568676162
9,"static_gaussian",1,"S3","vs",0.071580539451857
9,"static_gaussian",1,"S3","rm",0.0896656054228783
9,"static_gaussian",1,"S3","sq",0.432956478091932
9,"static_gaussian",1,"S4","nv",0.0398984676928371
9,"static_gaussian",1,"S4","ar",0.0888752462482895
9,"static_gaussian",1,"S4","eg",0.227319369057723
9,"static_gaussian",1,"S4","hb",0.114419659547765
9,"static_gaussian",1,"S4","dr",0.0966929500103949
9,"static_gaussian",1,"S4","vs",0.0123253980049856
9,"static_gaussian",1,"S4","rm",0.26446936991336
9,"static_gaussian",1,"S4","sq",0.155999539524644
10,"static_gaussian",1,"S1","nv",0.0425855426107943
10,"static_gaussian",1,"S1","ar",0.182237814077176
10,"static_gaussian",1,"S1","eg",0.118233044461017
10,"static_gaussian",1,"S1","hb",0.171304192361794
10,"static_gaussian",1,"S1","dr",0.13491606558678
10,"static_gaussian",1,"S1","vs",0.0108518477930861
10,"static_gaussian",1,"S1","rm",0.201392073305613
10,"static_gaussian",1,"S1","sq",0.138479419803739
10,"static_gaussian",1,"S2","nv",0.013170395061256
10,"static_gaussian",1,"S2","ar",0.127828919307805
10,"static_gaussian",1,"S2","eg",0.226986556196094
10,"static_gaussian",1,"S2","hb",0.175772444543
10,"static_gaussian",1,"S2","dr",0.180537914691215
10,"static_gaussian",1,"S2","vs",0.0326739332302702
10,"static_gaussian",1,"S2","rm",0.163562043914537
10,"static_gaussian",1,"S2","sq",0.0794677930558219
10,"static_gaussian",1,"S3","nv",0.0248303870636886
10,"static_gaussian",1,"S3","ar",0.209667197252765
10,"static_gaussian",1,"S3","eg",0.0836133479333714
10,"static_gaussian",1,"S3","hb",0.170443792393778
10,"static_gaussian",1,"S3","dr",0.205534381896653
10,"static_gaussian",1,"S3","vs",0.0158133601713581
10,"static_gaussian",1,"S3","rm",0.113266872007019
10,"static_gaussian",1,"S3","sq",0.176830661281367
10,"static_gaussian",1,"S4","nv",0.0309495850526388
10,"static_gaussian",1,"S4","ar",0.213545079047056
10,"static_gaussian",1,"S4","eg",0.0740144707076379
10,"static_gaussian",1,"S4","hb",0.199739498488734
10,"static_gaussian",1,"S4","dr",0.227465393417746
10,"static_gaussian",1,"S4","vs",0.0149869745122345
10,"static_gaussian",1,"S4","rm",0.0774332898970976
10,"static_gaussian",1,"S4","sq",0.161865708876854
11,"static_gaussian",1,"S1","nv",0.394475748327617
11,"static_gaussian",1,"S1","ar",0.048052235090224
11,"static_gaussian",1,"S1","eg",0.0815635368993083
11,"static_gaussian",1,"S1","hb",0.0421653485134832
11,"static_gaussian",1,"S1","dr",0.0799391255622556
11,"static_gaussian",1,"S1","vs",0.183830406984988
11,"static_gaussian",1,"S1","rm",0.0156005749671163
11,"static_gaussian",1,"S1","sq",0.154373023655008
11,"static_gaussian",1,"S2","nv",0.021087757037795
11,"static_gaussian",1,"S2","ar",0.172466031859131
11,"static_gaussian",1,"S2","eg",0.0810392402530623
11,"static_gaussian",1,"S2","hb",0.228104989555561
11,"static_gaussian",1,"S2","dr",0.204261194517429
11,"static_gaussian",1,"S2","vs",0.0374656356141904
11,"static_gaussian",1,"S2","rm",0.0286729889926285
11,"static_gaussian",1,"S2","sq",0.226902162170202
11,"static_gaussian",1,"S3","nv",0.313171723056883
11,"static_gaussian",1,"S3","ar",0.124701781462976
11,"static_gaussian",1,"S3","eg",0.0251854239297104
11,"static_gaussian",1,"S3","hb",0.100731268195562
11,"static_gaussian",1,"S3","dr",0.0484694164817745
11,"static_gaussian",1,"S3","vs",0.309290763899908
11,"static_gaussian",1,"S3","rm",0.0255222453913758
11,"static_gaussian",1,"S3","sq",0.0529273775818108
11,"static_gaussian",1,"S4","nv",0.267421780992717
11,"static_gaussian",1,"S4","ar",0.104366213774073
11,"static_gaussian",1,"S4","eg",0.0172718908730461
11,"static_gaussian",1,"S4","hb",0.243271784947168
11,"static_gaussian",1,"S4","dr",0.104086117564105
11,"static_gaussian",1,"S4","vs",0.157316481814029
11,"static_gaussian",1,"S4","rm",0.0240719177802936
11,"static_gaussian",1,"S4","sq",0.0821938122545684
12,"static_gaussian",1,"S1","nv",0.0882637388670454
12,"static_gaussian",1,"S1","ar",0.0322967743050109
12,"static_gaussian",1,"S1","eg",0.0783961944610164
12,"static_gaussian",1,"S1","hb",0.0377546506290537
12,"static_gaussian",1,"S1","dr",0.0477655751679295
12,"static_gaussian",1,"S1","vs",0.642653980453588
12,"static_gaussian",1,"S1","rm",0.0309609783999953
12,"static_gaussian",1,"S1","sq",0.0419081077163605
12,"static_gaussian",1,"S2","nv",0.0287152817377197
12,"static_gaussian",1,"S2","ar",0.221876112099078
12,"static_gaussian",1,"S2","eg",0.113004138259811
12,"static_gaussian",1,"S2","hb",0.134714152151003
12,"static_gaussian",1,"S2","dr",0.159369922549622
12,"static_gaussian",1,"S2","vs",0.0134845664648266
12,"static_gaussian",1,"S2","rm",0.140238399893032
12,"static_gaussian",1,"S2","sq",0.188597426844908
12,"static_gaussian",1,"S3","nv",0.166520495803814
12,"static_gaussian",1,"S3","ar",0.0926163625714362
12,"static_gaussian",1,"S3","eg",0.0106995734703385
12,"static_gaussian",1,"S3","hb",0.240321401722117
12,"static_gaussian",1,"S3","dr",0.144687486722732
12,"static_gaussian",1,"S3","vs",0.079320095499974
12,"static_gaussian",1,"S3","rm",0.207549086311385
12,"static_gaussian",1,"S3","sq",0.058285497898203
12,"static_gaussian",1,"S4","nv",0.138827969971266
12,"static_gaussian",1,"S4","ar",0.102492901356553
12,"static_gaussian",1,"S4","eg",0.309293543706916
12,"static_gaussian",1,"S4","hb",0.0464572973198125
12,"static_gaussian",1,"S4","dr",0.118054786282398
12,"static_gaussian",1,"S4","vs",0.0748284714730267
12,"static_gaussian",1,"S4","rm",0.0118716467239131
12,"static_gaussian",1,"S4","sq",0.198173383166115
13,"static_gaussian",1,"S1","nv",0.0593750166244278
13,"static_gaussian",1,"S1","ar",0.0474310900989923
13,"static_gaussian",1,"S1","eg",0.146596578262096
13,"static_gaussian",1,"S1","hb",0.048092002925922
13,"static_gaussian",1,"S1","dr",0.0618635468491738
13,"static_gaussian",1,"S1","vs",0.54245692888803
13,"static_gaussian",1,"S1","rm",0.0173795840750635
13,"static_gaussian",1,"S1","sq",0.0768052522762945
13,"static_gaussian",1,"S2","nv",0.05319328927523
13,"static_gaussian",1,"S2","ar",0.184505681499668
13,"static_gaussian",1,"S2","eg",0.143185580776005
13,"static_gaussian",1,"S2","hb",0.189242663627499
13,"static_gaussian",1,"S2","dr",0.135131352786637
13,"static_gaussian",1,"S2","vs",0.00987367384219529
13,"static_gaussian",1,"S2","rm",0.135741472148619
13,"static_gaussian",1,"S2","sq",0.149126286044147
13,"static_gaussian",1,"S3","nv",0.0521469664499319
13,"static_gaussian",1,"S3","ar",0.129837947487058
13,"static_gaussian",1,"S3","eg",0.146275927181405
13,"static_gaussian",1,"S3","hb",0.173561388746814
13,"static_gaussian",1,"S3","dr",0.175418092684462
13,"static_gaussian",1,"S3","vs",0.00992003522893396
13,"static_gaussian",1,"S3","rm",0.175969848345377
13,"static_gaussian",1,"S3","sq",0.136869793876019
13,"static_gaussian",1,"S4","nv",0.0782549324546351
13,"static_gaussian",1,"S4","ar",0.212874298996495
13,"static_gaussian",1,"S4","eg",0.112577317894117
13,"static_gaussian",1,"S4","hb",0.200492698923251
13,"static_gaussian",1,"S4","dr",0.201235170588961
13,"static_gaussian",1,"S4","vs",0.0139040526724008
13,"static_gaussian",1,"S4","rm",0.0307465395879849
13,"static_gaussian",1,"S4","sq",0.149914988882155
14,"static_gaussian",1,"S1","nv",0.0248280826768506
14,"static_gaussian",1,"S1","ar",0.142337455844503
14,"static_gaussian",1,"S1","eg",0.215841468601952
14,"static_gaussian",1,"S1","hb",0.17165999719571
14,"static_gaussian",1,"S1","dr",0.153010010664591
14,"static_gaussian",1,"S1","vs",0.0146418396508837
14,"static_gaussian",1,"S1","rm",0.131392261481649
14,"static_gaussian",1,"S1","sq",0.14628888388386
14,"static_gaussian",1,"S2","nv",0.0157604560875377
14,"static_gaussian",1,"S2","ar",0.0774791895183273
14,"static_gaussian",1,"S2","eg",0.411448267566522
14,"static_gaussian",1,"S2","hb",0.159807535857825
14,"static_gaussian",1,"S2","dr",0.086370621636639
14,"static_gaussian",1,"S2","vs",0.0502219753411109
14,"static_gaussian",1,"S2","rm",0.159675799355715
14,"static_gaussian",1,"S2","sq",0.0392361546363224
14,"static_gaussian",1,"S3","nv",0.158250443237784
14,"static_gaussian",1,"S3","ar",0.1022842097615
14,"static_gaussian",1,"S3","eg",0.253254687434828
14,"static_gaussian",1,"S3","hb",0.236290884210428
14,"static_gaussian",1,"S3","dr",0.0984401019344226
14,"static_gaussian",1,"S3","vs",0.0107540107508892
14,"static_gaussian",1,"S3","rm",0.077128658525306
14,"static_gaussian",1,"S3","sq",0.063597004144842
14,"static_gaussian",1,"S4","nv",0.0706443875127367
14,"static_gaussian",1,"S4","ar",0.175199774067393
14,"static_gaussian",1,"S4","eg",0.225464867912919
14,"static_gaussian",1,"S4","hb",0.20189804328436
14,"static_gaussian",1,"S4","dr",0.153703613274217
14,"static_gaussian",1,"S4","vs",0.0112916393319013
14,"static_gaussian",1,"S4","rm",0.0492682322421837
14,"static_gaussian",1,"S4","sq",0.112529442374289
15,"static_gaussian",1,"S1","nv",0.232624434773482
15,"static_gaussian",1,"S1","ar",0.0364025508153903
15,"static_gaussian",1,"S1","eg",0.0438021965413524
15,"static_gaussian",1,"S1","hb",0.0447067358690553
15,"static_gaussian",1,"S1","dr",0.0316765377155638
15,"static_gaussian",1,"S1","vs",0.488584703320916
15,"static_gaussian",1,"S1","rm",0.0817284205933771
15,"static_gaussian",1,"S1","sq",0.0404744203708627
15,"static_gaussian",1,"S2","nv",0.042794073401372
15,"static_gaussian",1,"S2","ar",0.0919977426436537
15,"static_gaussian",1,"S2","eg",0.0175846980390686
15,"static_gaussian",1,"S2","hb",0.163748704470466
15,"static_gaussian",1,"S2","dr",0.221223810165111
15,"static_gaussian",1,"S2","vs",0.198454299241049
15,"static_gaussian",1,"S2","rm",0.0316710609465219
15,"static_gaussian",1,"S2","sq",0.232525611092758
15,"static_gaussian",1,"S3","nv",0.0590644838109124
15,"static_gaussian",1,"S3","ar",0.14453468519845
15,"static_gaussian",1,"S3","eg",0.0248031231135385
15,"static_gaussian",1,"S3","hb",0.119831364443049
15,"static_gaussian",1,"S3","dr",0.242439107981723
15,"static_gaussian",1,"S3","vs",0.0257874641349137
15,"static_gaussian",1,"S3","rm",0.0419464464455792
15,"static_gaussian",1,"S3","sq",0.341593324871834
15,"static_gaussian",1,"S4","nv",0.0338313090634856
15,"static_gaussian",1,"S4","ar",0.0696698958440044
15,"static_gaussian",1,"S4","eg",0.127375061461147
15,"static_gaussian",1,"S4","hb",0.203615469774924
15,"static_gaussian",1,"S4","dr",0.298566588667508
15,"static_gaussian",1,"S4","vs",0.0166683361245678
15,"static_gaussian",1,"S4","rm",0.0521412677457066
15,"static_gaussian",1,"S4","sq",0.198132071318656
16,"static_gaussian",1,"S1","nv",0.0297183005496405
16,"static_gaussian",1,"S1","ar",0.0440297501593733
16,"static_gaussian",1,"S1","eg",0.683059251920579
16,"static_gaussian",1,"S1","hb",0.0424631625340546
16,"static_gaussian",1,"S1","dr",0.0662354416084854
16,"static_gaussian",1,"S1","vs",0.0451511393973494
16,"static_gaussian",1,"S1","rm",0.0352838764623558
16,"static_gaussian",1,"S1","sq",0.0540590773681616
16,"static_gaussian",1,"S2","nv",0.12452151355103
16,"static_gaussian",1,"S2","ar",0.0983805756457846
16,"static_gaussian",1,"S2","eg",0.0368243326171772
16,"static_gaussian",1,"S2","hb",0.0997852968051138
16,"static_gaussian",1,"S2","dr",0.240232265672152
16,"static_gaussian",1,"S2","vs",0.0295472303094004
16,"static_gaussian",1,"S2","rm",0.0212984391196644
16,"static_gaussian",1,"S2","sq",0.349410346279677
16,"static_gaussian",1,"S3","nv",0.0633885197128585
16,"static_gaussian",1,"S3","ar",0.0664789382720399
16,"static_gaussian",1,"S3","eg",0.317742882646146
16,"static_gaussian",1,"S3","hb",0.161197350873665
16,"static_gaussian",1,"S3","dr",0.193444955599255
16,"static_gaussian",1,"S3","vs",0.011499629741923
16,"static_gaussian",1,"S3","rm",0.105320995718419
16,"static_gaussian",1,"S3","sq",0.0809267274356938
16,"static_gaussian",1,"S4","nv",0.180887298746523
16,"static_gaussian",1,"S4","ar",0.0614348848081012
16,"static_gaussian",1,"S4","eg",0.0553431797860393
16,"static_gaussian",1,"S4","hb",0.0612192720103244
16,"static_gaussian",1,"S4","dr",0.0486994813104511
16,"static_gaussian",1,"S4","vs",0.524554461606353
16,"static_gaussian",1,"S4","rm",0.0188853339460051
16,"static_gaussian",1,"S4","sq",0.048976087786203
17,"static_gaussian",1,"S1","nv",0.0666461780159898
17,"static_gaussian",1,"S1","ar",0.0382509894787355
17,"static_gaussian",1,"S1","eg",0.0817025780423552
17,"static_gaussian",1,"S1","hb",0.0243970505873388
17,"static_gaussian",1,"S1","dr",0.0300058389456264
17,"static_gaussian",1,"S1","vs",0.231504300192942
17,"static_gaussian",1,"S1","rm",0.442224946693203
17,"static_gaussian",1,"S1","sq",0.0852681180438091
17,"static_gaussian",1,"S2","nv",0.030331045058931
17,"static_gaussian",1,"S2","ar",0.189560312328663
17,"static_gaussian",1,"S2","eg",0.186441623067577
17,"static_gaussian",1,"S2","hb",0.156968256720915
17,"static_gaussian",1,"S2","dr",0.203051816455866
17,"static_gaussian",1,"S2","vs",0.0141245925754093
17,"static_gaussian",1,"S2","rm",0.0690947052278977
17,"static_gaussian",1,"S2","sq",0.150427648564741
17,"static_gaussian",1,"S3","nv",0.0405283378531368
17,"static_gaussian",1,"S3","ar",0.208050167345718
17,"static_gaussian",1,"S3","eg",0.0802798477690224
17,"static_gaussian",1,"S3","hb",0.186138097080573
17,"static_gaussian",1,"S3","dr",0.178894549042124
17,"static_gaussian",1,"S3","vs",0.0119405332398422
17,"static_gaussian",1,"S3","rm",0.105260485347649
17,"static_gaussian",1,"S3","sq",0.188907982321934
17,"static_gaussian",1,"S4","nv",0.294947960912443
17,"static_gaussian",1,"S4","ar",0.0264091920899595
17,"static_gaussian",1,"S4","eg",0.0305112396482758
17,"static_gaussian",1,"S4","hb",0.0482706098468517
17,"static_gaussian",1,"S4","dr",0.0445036711106847
17,"static_gaussian",1,"S4","vs",0.355034357174226
17,"static_gaussian",1,"S4","rm",0.135403887507936
17,"static_gaussian",1,"S4","sq",0.0649190817096234
18,"static_gaussian",1,"S1","nv",0.0423624233706908
18,"static_gaussian",1,"S1","ar",0.153368454636494
18,"static_gaussian",1,"S1","eg",0.141381951735346
18,"static_gaussian",1,"S1","hb",0.179935669057637
18,"static_gaussian",1,"S1","dr",0.185461427587882
18,"static_gaussian",1,"S1","vs",0.0107682938912622
18,"static_gaussian",1,"S1","rm",0.122476150502955
18,"static_gaussian",1,"S1","sq",0.164245629217733
18,"static_gaussian",1,"S2","nv",0.02216677726921
18,"static_gaussian",1,"S2","ar",0.0524347832291263
18,"static_gaussian",1,"S2","eg",0.28223164331982
18,"static_gaussian",1,"S2","hb",0.116913518447262
18,"static_gaussian",1,"S2","dr",0.156507439273376
18,"static_gaussian",1,"S2","vs",0.0205138941355004
18,"static_gaussian",1,"S2","rm",0.167377727118156
18,"static_gaussian",1,"S2","sq",0.18185421720755
18,"static_gaussian",1,"S3","nv",0.259251075986021
18,"static_gaussian",1,"S3","ar",0.0521754117386242
18,"static_gaussian",1,"S3","eg",0.078952004752288
18,"static_gaussian",1,"S3","hb",0.0466848426148784
18,"static_gaussian",1,"S3","dr",0.036092571693657
18,"static_gaussian",1,"S3","vs",0.458848014013447
18,"static_gaussian",1,"S3","rm",0.0306239860718512
18,"static_gaussian",1,"S3","sq",0.0373720931292332
18,"static_gaussian",1,"S4","nv",0.370400818641118
18,"static_gaussian",1,"S4","ar",0.0370897223835373
18,"static_gaussian",1,"S4","eg",0.0781967868813515
18,"static_gaussian",1,"S4","hb",0.0324501255917452
18,"static_gaussian",1,"S4","dr",0.0348481697565853
18,"static_gaussian",1,"S4","vs",0.343745287912081
18,"static_gaussian",1,"S4","rm",0.059605303813118
18,"static_gaussian",1,"S4","sq",0.043663785020464
19,"static_gaussian",1,"S1","nv",0.0702664927008863
19,"static_gaussian",1,"S1","ar",0.312206475043137
19,"static_gaussian",1,"S1","eg",0.0395310516186649
19,"static_gaussian",1,"S1","hb",0.0710866569109218
19,"static_gaussian",1,"S1","dr",0.104801934905862
19,"static_gaussian",1,"S1","vs",0.0172047460030637
19,"static_gaussian",1,"S1","rm",0.331593898549725
19,"static_gaussian",1,"S1","sq",0.0533087442677394
19,"static_gaussian",1,"S2","nv",0.0697863343990684
19,"static_gaussian",1,"S2","ar",0.17138168500408
19,"static_gaussian",1,"S2","eg",0.0894078219650727
19,"static_gaussian",1,"S2","hb",0.194862063834397
19,"static_gaussian",1,"S2","dr",0.200276705439918
19,"static_gaussian",1,"S2","vs",0.00964834488856255
19,"static_gaussian",1,"S2","rm",0.112577121281559
19,"static_gaussian",1,"S2","sq",0.152059923187343
19,"static_gaussian",1,"S3","nv",0.1546228224848
19,"static_gaussian",1,"S3","ar",0.0402009913252729
19,"static_gaussian",1,"S3","eg",0.231858162098193
19,"static_gaussian",1,"S3","hb",0.0429914417754914
19,"static_gaussian",1,"S3","dr",0.0548672319034079
19,"static_gaussian",1,"S3","vs",0.385266274017488
19,"static_gaussian",1,"S3","rm",0.019829726420934
19,"static_gaussian",1,"S3","sq",0.0703633499744126
19,"static_gaussian",1,"S4","nv",0.344496223230645
19,"static_gaussian",1,"S4","ar",0.182833039046552
19,"static_gaussian",1,"S4","eg",0.0611683508395466
19,"static_gaussian",1,"S4","hb",0.0482959616862658
19,"static_gaussian",1,"S4","dr",0.0576396703606431
19,"static_gaussian",1,"S4","vs",0.119662277209621
19,"static_gaussian",1,"S4","rm",0.171950118415297
19,"static_gaussian",1,"S4","sq",0.0139543592114293
20,"static_gaussian",1,"S1","nv",0.0725926040154746
20,"static_gaussian",1,"S1","ar",0.213801594016449
20,"static_gaussian",1,"S1","eg",0.0839419199197514
20,"static_gaussian",1,"S1","hb",0.177254856413727
20,"static_gaussian",1,"S1","dr",0.175935462139926
20,"static_gaussian",1,"S1","vs",0.00963237635486226
20,"static_gaussian",1,"S1","rm",0.118543156407724
20,"static_gaussian",1,"S1","sq",0.148298030732086
20,"static_gaussian",1,"S2","nv",0.0171395302736073
20,"static_gaussian",1,"S2","ar",0.107427524369039
20,"static_gaussian",1,"S2","eg",0.0889749042575356
20,"static_gaussian",1,"S2","hb",0.1298560013756
20,"static_gaussian",1,"S2","dr",0.1316582253252
20,"static_gaussian",1,"S2","vs",0.0231975253817578
20,"static_gaussian",1,"S2","rm",0.320306604108207
20,"static_gaussian",1,"S2","sq",0.181439684909052
20,"static_gaussian",1,"S3","nv",0.0298592583710065
20,"static_gaussian",1,"S3","ar",0.197810886746758
20,"static_gaussian",1,"S3","eg",0.0724025791544817
20,"static_gaussian",1,"S3","hb",0.240391423954042
20,"static_gaussian",1,"S3","dr",0.275657920373465
20,"static_gaussian",1,"S3","vs",0.0195664429272343
20,"static_gaussian",1,"S3","rm",0.0442706125507538
20,"static_gaussian",1,"S3","sq",0.120040875922259
20,"static_gaussian",1,"S4","nv",0.113021298599772
20,"static_gaussian",1,"S4","ar",0.0707146802826535
20,"static_gaussian",1,"S4","eg",0.121490203281669
20,"static_gaussian",1,"S4","hb",0.209322544649875
20,"static_gaussian",1,"S4","dr",0.132338495639936
20,"static_gaussian",1,"S4","vs",0.190778796004087
20,"static_gaussian",1,"S4","rm",0.00934826321541965
20,"static_gaussian",1,"S4","sq",0.152985718326588
21,"static_gaussian",1,"S1","nv",0.326659972646537
21,"static_gaussian",1,"S1","ar",0.0630772775422303
21,"static_gaussian",1,"S1","eg",0.19160911245611
21,"static_gaussian",1,"S1","hb",0.15071949258972
21,"static_gaussian",1,"S1","dr",0.128980142054175
21,"static_gaussian",1,"S1","vs",0.0564574805471851
21,"static_gaussian",1,"S1","rm",0.0122751785735734
21,"static_gaussian",1,"S1","sq",0.070221343590469
21,"static_gaussian",1,"S2","nv",0.0983901806923263
21,"static_gaussian",1,"S2","ar",0.0822060458973797
21,"static_gaussian",1,"S2","eg",0.0125992451540894
21,"static_gaussian",1,"S2","hb",0.109626763444599
21,"static_gaussian",1,"S2","dr",0.103335868432642
21,"static_gaussian",1,"S2","vs",0.0638492198740535
21,"static_gaussian",1,"S2","rm",0.475599931064452
21,"static_gaussian",1,"S2","sq",0.0543927454404579
21,"static_gaussian",1,"S3","nv",0.0296087419066716
21,"static_gaussian",1,"S3","ar",0.158014630435638
21,"static_gaussian",1,"S3","eg",0.133598845220254
21,"static_gaussian",1,"S3","hb",0.156821804533167
21,"static_gaussian",1,"S3","dr",0.164696705779511
21,"static_gaussian",1,"S3","vs",0.0128500807987831
21,"static_gaussian",1,"S3","rm",0.182380222019277
21,"static_gaussian",1,"S3","sq",0.162028969306698
21,"static_gaussian",1,"S4","nv",0.0297708971648938
21,"static_gaussian",1,"S4","ar",0.126806099715489
21,"static_gaussian",1,"S4","eg",0.305256913538229
21,"static_gaussian",1,"S4","hb",0.147962480283967
21,"static_gaussian",1,"S4","dr",0.130404082043868
21,"static_gaussian",1,"S4","vs",0.0135718344639436
21,"static_gaussian",1,"S4","rm",0.132101577199222
21,"static_gaussian",1,"S4","sq",0.114126115590388
22,"static_gaussian",1,"S1","nv",0.270275713562104
22,"static_gaussian",1,"S1","ar",0.0229278412920233
22,"static_gaussian",1,"S1","eg",0.105287086850186
22,"static_gaussian",1,"S1","hb",0.0505521527538151
22,"static_gaussian",1,"S1","dr",0.0547195335757286
22,"static_gaussian",1,"S1","vs",0.378395325880952
22,"static_gaussian",1,"S1","rm",0.0897863165281343
22,"static_gaussian",1,"S1","sq",0.028056029557057
22,"static_gaussian",1,"S2","nv",0.173918490418506
22,"static_gaussian",1,"S2","ar",0.291516628977436
22,"static_gaussian",1,"S2","eg",0.0739979486697993
22,"static_gaussian",1,"S2","hb",0.118062164565044
22,"static_gaussian",1,"S2","dr",0.141112699925365
22,"static_gaussian",1,"S2","vs",0.030207423022847
22,"static_gaussian",1,"S2","rm",0.014353609928409
22,"static_gaussian",1,"S2","sq",0.156831034492593
22,"static_gaussian",1,"S3","nv",0.0340289168983469
22,"static_gaussian",1,"S3","ar",0.170760594503045
22,"static_gaussian",1,"S3","eg",0.181848921756762
22,"static_gaussian",1,"S3","hb",0.164341705124989
22,"static_gaussian",1,"S3","dr",0.150484837189196
22,"static_gaussian",1,"S3","vs",0.0118739715931041
22,"static_gaussian",1,"S3","rm",0.13307132895409
22,"static_gaussian",1,"S3","sq",0.153589723980467
22,"static_gaussian",1,"S4","nv",0.0273969952460051
22,"static_gaussian",1,"S4","ar",0.0883327756572659
22,"static_gaussian",1,"S4","eg",0.120564202681035
22,"static_gaussian",1,"S4","hb",0.126507224473623
22,"static_gaussian",1,"S4","dr",0.12656405471411
22,"static_gaussian",1,"S4","vs",0.0149937584885036
22,"static_gaussian",1,"S4","rm",0.321106150872734
22,"static_gaussian",1,"S4","sq",0.174534837866723
23,"static_gaussian",1,"S1","nv",0.0557422903268077
23,"static_gaussian",1,"S1","ar",0.144290046924133
23,"static_gaussian",1,"S1","eg",0.0220074684247529
23,"static_gaussian",1,"S1","hb",0.505959925164437
23,"static_gaussian",1,"S1","dr",0.0563849467884384
23,"static_gaussian",1,"S1","vs",0.0982129002289732
23,"static_gaussian",1,"S1","rm",0.0916767436479323
23,"static_gaussian",1,"S1","sq",0.0257256784945247
23,"static_gaussian",1,"S2","nv",0.126959485852368
23,"static_gaussian",1,"S2","ar",0.0259818584422058
23,"static_gaussian",1,"S2","eg",0.143591367717594
23,"static_gaussian",1,"S2","hb",0.0263301508987181
23,"static_gaussian",1,"S2","dr",0.0408840719444978
23,"static_gaussian",1,"S2","vs",0.434149149760605
23,"static_gaussian",1,"S2","rm",0.152091240766976
23,"static_gaussian",1,"S2","sq",0.0500126746170346
23,"static_gaussian",1,"S3","nv",0.0317396832611014
23,"static_gaussian",1,"S3","ar",0.235154201114813
23,"static_gaussian",1,"S3","eg",0.213981317475553
23,"static_gaussian",1,"S3","hb",0.177989189794998
23,"static_gaussian",1,"S3","dr",0.0964513907872602
23,"static_gaussian",1,"S3","vs",0.0133352946338301
23,"static_gaussian",1,"S3","rm",0.111826442712677
23,"static_gaussian",1,"S3","sq",0.119522480219768
23,"static_gaussian",1,"S4","nv",0.0692736898701907
23,"static_gaussian",1,"S4","ar",0.088761540387468
23,"static_gaussian",1,"S4","eg",0.0447420055726518
23,"static_gaussian",1,"S4","hb",0.115724035063948
23,"static_gaussian",1,"S4","dr",0.0497348050297628
23,"static_gaussian",1,"S4","vs",0.015754167170815
23,"static_gaussian",1,"S4","rm",0.541341257254805
23,"static_gaussian",1,"S4","sq",0.0746684996503582
24,"static_gaussian",1,"S1","nv",0.0309554730508456
24,"static_gaussian",1,"S1","ar",0.119485364707733
24,"static_gaussian",1,"S1","eg",0.0135403129405598
24,"static_gaussian",1,"S1","hb",0.193342169290825
24,"static_gaussian",1,"S1","dr",0.111671105090378
24,"static_gaussian",1,"S1","vs",0.254799808662777
24,"static_gaussian",1,"S1","rm",0.0969793513270043
24,"static_gaussian",1,"S1","sq",0.179226414929878
24,"static_gaussian",1,"S2","nv",0.0332380833561035
24,"static_gaussian",1,"S2","ar",0.0655506427359586
24,"static_gaussian",1,"S2","eg",0.014383911790856
24,"static_gaussian",1,"S2","hb",0.255368475626449
24,"static_gaussian",1,"S2","dr",0.257452444170142
24,"static_gaussian",1,"S2","vs",0.123290538936956
24,"static_gaussian",1,"S2","rm",0.145391598823087
24,"static_gaussian",1,"S2","sq",0.105324304560447
24,"static_gaussian",1,"S3","nv",0.231258718480522
24,"static_gaussian",1,"S3","ar",0.0246044945856185
24,"static_gaussian",1,"S3","eg",0.0766554494525713
24,"static_gaussian",1,"S3","hb",0.0339081748032728
24,"static_gaussian",1,"S3","dr",0.0664929737774921
24,"static_gaussian",1,"S3","vs",0.458583358159173
24,"static_gaussian",1,"S3","rm",0.073209317129391
24,"static_gaussian",1,"S3","sq",0.0352875136119594
24,"static_gaussian",1,"S4","nv",0.226107980057408
24,"static_gaussian",1,"S4","ar",0.0717098999051177
24,"static_gaussian",1,"S4","eg",0.0194727074501335
24,"static_gaussian",1,"S4","hb",0.0682947819337086
24,"static_gaussian",1,"S4","dr",0.0763063188143404
24,"static_gaussian",1,"S4","vs",0.412096629629484
24,"static_gaussian",1,"S4","rm",0.0273190638656335
24,"static_gaussian",1,"S4","sq",0.0986926183441741
25,"static_gaussian",1,"S1","nv",0.310781607058498
25,"static_gaussian",1,"S1","ar",0.0434575042353775
25,"static_gaussian",1,"S1","eg",0.155970797955231
25,"static_gaussian",1,"S1","hb",0.0301788056477842
25,"static_gaussian",1,"S1","dr",0.0341473324533409
25,"static_gaussian",1,"S1","vs",0.333383265730937
25,"static_gaussian",1,"S1","rm",0.0424882627937452
25,"static_gaussian",1,"S1","sq",0.0495924241250863
25,"static_gaussian",1,"S2","nv",0.0335427342782088
25,"static_gaussian",1,"S2","ar",0.0805661524391035
25,"static_gaussian",1,"S2","eg",0.0313727512913241
25,"static_gaussian",1,"S2","hb",0.027692060210243
25,"static_gaussian",1,"S2","dr",0.136377810500456
25,"static_gaussian",1,"S2","vs",0.393428736139227
25,"static_gaussian",1,"S2","rm",0.0526844127329157
25,"static_gaussian",1,"S2","sq",0.244335342408521
25,"static_gaussian",1,"S3","nv",0.0154000086103312
25,"static_gaussian",1,"S3","ar",0.0562840806270736
25,"static_gaussian",1,"S3","eg",0.106176706502646
25,"static_gaussian",1,"S3","hb",0.1049578786712
25,"static_gaussian",1,"S3","dr",0.0369139395559042
25,"static_gaussian",1,"S3","vs",0.278931887561098
25,"static_gaussian",1,"S3","rm",0.314232256135977
25,"static_gaussian",1,"S3","sq",0.08710324233577
25,"static_gaussian",1,"S4","nv",0.0831508960260426
25,"static_gaussian",1,"S4","ar",0.137384561800495
25,"static_gaussian",1,"S4","eg",0.259934943558988
25,"static_gaussian",1,"S4","hb",0.15969967287154
25,"static_gaussian",1,"S4","dr",0.152651052723325
25,"static_gaussian",1,"S4","vs",0.0765695562998828
25,"static_gaussian",1,"S4","rm",0.00964271928522224
25,"static_gaussian",1,"S4","sq",0.120966597434504
26,"static_gaussian",1,"S1","nv",0.20255929136747
26,"static_gaussian",1,"S1","ar",0.110792726447445
26,"static_gaussian",1,"S1","eg",0.0141110576217831
26,"static_gaussian",1,"S1","hb",0.0937323803302965
26,"static_gaussian",1,"S1","dr",0.162060257980698
26,"static_gaussian",1,"S1","vs",0.236615640746379
26,"static_gaussian",1,"S1","rm",0.0285956486191761
26,"static_gaussian",1,"S1","sq",0.151532996886753
26,"static_gaussian",1,"S2","nv",0.168718546209005
26,"static_gaussian",1,"S2","ar",0.0765466819199518
26,"static_gaussian",1,"S2","eg",0.377791661216629
26,"static_gaussian",1,"S2","hb",0.0662147513295322
26,"static_gaussian",1,"S2","dr",0.0728722589155975
26,"static_gaussian",1,"S2","vs",0.160120196213146
26,"static_gaussian",1,"S2","rm",0.0122899955233539
26,"static_gaussian",1,"S2","sq",0.0654459086727845
26,"static_gaussian",1,"S3","nv",0.306049561631363
26,"static_gaussian",1,"S3","ar",0.0371349908932995
26,"static_gaussian",1,"S3","eg",0.0331570506101789
26,"static_gaussian",1,"S3","hb",0.0508279717657923
26,"static_gaussian",1,"S3","dr",0.0777420462183956
26,"static_gaussian",1,"S3","vs",0.406313770667545
26,"static_gaussian",1,"S3","rm",0.0308622112001306
26,"static_gaussian",1,"S3","sq",0.057912397013295
26,"static_gaussian",1,"S4","nv",0.0620754710589827
26,"static_gaussian",1,"S4","ar",0.182848303219863
26,"static_gaussian",1,"S4","eg",0.100692583433394
26,"static_gaussian",1,"S4","hb",0.155585068755084
26,"static_gaussian",1,"S4","dr",0.105966303217389
26,"static_gaussian",1,"S4","vs",0.0103252171016212
26,"static_gaussian",1,"S4","rm",0.285563382696782
26,"static_gaussian",1,"S4","sq",0.0969436705168834
27,"static_gaussian",1,"S1","nv",0.0480959904858158
27,"static_gaussian",1,"S1","ar",0.146498580533214
27,"static_gaussian",1,"S1","eg",0.200650190657921
27,"static_gaussian",1,"S1","hb",0.154680827248427
27,"static_gaussian",1,"S1","dr",0.133654956012505
27,"static_gaussian",1,"S1","vs",0.0102099401611662
27,"static_gaussian",1,"S1","rm",0.142129569012367
27,"static_gaussian",1,"S1","sq",0.164079945888584
27,"static_gaussian",1,"S2","nv",0.0535869603848183
27,"static_gaussian",1,"S2","ar",0.107066507673556
27,"static_gaussian",1,"S2","eg",0.246025061660821
27,"static_gaussian",1,"S2","hb",0.15707492154667
27,"static_gaussian",1,"S2","dr",0.135831262386546
27,"static_gaussian",1,"S2","vs",0.0101912260189033
27,"static_gaussian",1,"S2","rm",0.122159754457016
27,"static_gaussian",1,"S2","sq",0.16806430587167
27,"static_gaussian",1,"S3","nv",0.0144322255520447
27,"static_gaussian",1,"S3","ar",0.174474174766741
27,"static_gaussian",1,"S3","eg",0.053804870125292
27,"static_gaussian",1,"S3","hb",0.11896026617367
27,"static_gaussian",1,"S3","dr",0.0847663604442553
27,"static_gaussian",1,"S3","vs",0.0397205995349613
27,"static_gaussian",1,"S3","rm",0.366976485771526
27,"static_gaussian",1,"S3","sq",0.14686501763151
27,"static_gaussian",1,"S4","nv",0.0995532616016329
27,"static_gaussian",1,"S4","ar",0.0538049586033007
27,"static_gaussian",1,"S4","eg",0.210856201271744
27,"static_gaussian",1,"S4","hb",0.0224627059638682
27,"static_gaussian",1,"S4","dr",0.0326595110180916
27,"static_gaussian",1,"S4","vs",0.153777653508509
27,"static_gaussian",1,"S4","rm",0.388028872086092
27,"static_gaussian",1,"S4","sq",0.0388568359467617
28,"static_gaussian",1,"S1","nv",0.309470351256449
28,"static_gaussian",1,"S1","ar",0.0156986555341237
28,"static_gaussian",1,"S1","eg",0.176123589988657
28,"static_gaussian",1,"S1","hb",0.0504944307371935
28,"static_gaussian",1,"S1","dr",0.100485613955418
28,"static_gaussian",1,"S1","vs",0.210410009885556
28,"static_gaussian",1,"S1","rm",0.0348532921580305
28,"static_gaussian",1,"S1","sq",0.102464056484572
28,"static_gaussian",1,"S2","nv",0.0349699004447228
28,"static_gaussian",1,"S2","ar",0.177502317931678
28,"static_gaussian",1,"S2","eg",0.138895543564633
28,"static_gaussian",1,"S2","hb",0.158611440139635
28,"static_gaussian",1,"S2","dr",0.13964732283038
28,"static_gaussian",1,"S2","vs",0.0117218558699129
28,"static_gaussian",1,"S2","rm",0.186665719030076
28,"static_gaussian",1,"S2","sq",0.151985900188961
28,"static_gaussian",1,"S3","nv",0.0283731108500728
28,"static_gaussian",1,"S3","ar",0.177366863460139
28,"static_gaussian",1,"S3","eg",0.151282709975485
28,"static_gaussian",1,"S3","hb",0.174312236824794
28,"static_gaussian",1,"S3","dr",0.152837560625033
28,"static_gaussian",1,"S3","vs",0.0132485258085389
28,"static_gaussian",1,"S3","rm",0.174622561759007
28,"static_gaussian",1,"S3","sq",0.127956430696931
28,"static_gaussian",1,"S4","nv",0.0240081677709738
28,"static_gaussian",1,"S4","ar",0.172612356105536
28,"static_gaussian",1,"S4","eg",0.0959421556547462
28,"static_gaussian",1,"S4","hb",0.185065568612739
28,"static_gaussian",1,"S4","dr",0.182030978151689
28,"static_gaussian",1,"S4","vs",0.0154536408622653
28,"static_gaussian",1,"S4","rm",0.141471270968707
28,"static_gaussian",1,"S4","sq",0.183415861873344
29,"static_gaussian",1,"S1","nv",0.168649693712115
29,"static_gaussian",1,"S1","ar",0.0304817277017569
29,"static_gaussian",1,"S1","eg",0.0901181601211279
29,"static_gaussian",1,"S1","hb",0.0527310779390801
29,"static_gaussian",1,"S1","dr",0.108363880928166
29,"static_gaussian",1,"S1","vs",0.482171027298277
29,"static_gaussian",1,"S1","rm",0.0216766540050489
29,"static_gaussian",1,"S1","sq",0.0458077782944277
29,"static_gaussian",1,"S2","nv",0.0358932462900086
29,"static_gaussian",1,"S2","ar",0.153806227314699
29,"static_gaussian",1,"S2","eg",0.168990016567915
29,"static_gaussian",1,"S2","hb",0.16132525671055
29,"static_gaussian",1,"S2","dr",0.144327465694766
29,"static_gaussian",1,"S2","vs",0.011541848519529
29,"static_gaussian",1,"S2","rm",0.185358177955589
29,"static_gaussian",1,"S2","sq",0.138757760946944
29,"static_gaussian",1,"S3","nv",0.0531511925544912
29,"static_gaussian",1,"S3","ar",0.213202064055162
29,"static_gaussian",1,"S3","eg",0.169351238174429
29,"static_gaussian",1,"S3","hb",0.128995201736532
29,"static_gaussian",1,"S3","dr",0.152199218355987
29,"static_gaussian",1,"S3","vs",0.0103439344489863
29,"static_gaussian",1,"S3","rm",0.0886672232776402
29,"static_gaussian",1,"S3","sq",0.184089927396772
29,"static_gaussian",1,"S4","nv",0.0564223770864246
29,"static_gaussian",1,"S4","ar",0.187100849684985
29,"static_gaussian",1,"S4","eg",0.1070544577596
29,"static_gaussian",1,"S4","hb",0.156518285611143
29,"static_gaussian",1,"S4","dr",0.173216341231632
29,"static_gaussian",1,"S4","vs",0.00980416584658208
29,"static_gaussian",1,"S4","rm",0.14035005386656
29,"static_gaussian",1,"S4","sq",0.169533468913073
30,"static_gaussian",1,"S1","nv",0.0202598433647902
30,"static_gaussian",1,"S1","ar",0.0198078366411043
30,"static_gaussian",1,"S1","eg",0.301930030326307
30,"static_gaussian",1,"S1","hb",0.0733311397933396
30,"static_gaussian",1,"S1","dr",0.157096905417661
30,"static_gaussian",1,"S1","vs",0.118704453571821
30,"static_gaussian",1,"S1","rm",0.139165277701929
30,"static_gaussian",1,"S1","sq",0.169704513183048
30,"static_gaussian",1,"S2","nv",0.28011524665795
30,"static_gaussian",1,"S2","ar",0.113832757362444
30,"static_gaussian",1,"S2","eg",0.0171774712708677
30,"static_gaussian",1,"S2","hb",0.0472317967436963
30,"static_gaussian",1,"S2","dr",0.0589299770142414
30,"static_gaussian",1,"S2","vs",0.329100333101519
30,"static_gaussian",1,"S2","rm",0.113013602500721
30,"static_gaussian",1,"S2","sq",0.0405988153485606
30,"static_gaussian",1,"S3","nv",0.0533897493091805
30,"static_gaussian",1,"S3","ar",0.137254784654953
30,"static_gaussian",1,"S3","eg",0.179527185581746
30,"static_gaussian",1,"S3","hb",0.118496321444348
30,"static_gaussian",1,"S3","dr",0.152083370101232
30,"static_gaussian",1,"S3","vs",0.00990038860482241
30,"static_gaussian",1,"S3","rm",0.184543944093009
30,"static_gaussian",1,"S3","sq",0.164804256210709
30,"static_gaussian",1,"S4","nv",0.0472259759530615
30,"static_gaussian",1,"S4","ar",0.186208065556558
30,"static_gaussian",1,"S4","eg",0.0326406157695003
30,"static_gaussian",1,"S4","hb",0.195479184215804
30,"static_gaussian",1,"S4","dr",0.199835819122732
30,"static_gaussian",1,"S4","vs",0.0248917933466413
30,"static_gaussian",1,"S4","rm",0.0351115126634102
30,"static_gaussian",1,"S4","sq",0.278607033372292
1,"static_gaussian",3,"S1","nv",0.0524147668416026
1,"static_gaussian",3,"S1","ar",0.0622853918358444
1,"static_gaussian",3,"S1","eg",0.0308622703703003
1,"static_gaussian",3,"S1","hb",0.175146003026228
1,"static_gaussian",3,"S1","dr",0.0913766489165772
1,"static_gaussian",3,"S1","vs",0.407036680107335
1,"static_gaussian",3,"S1","rm",0.161962695471414
1,"static_gaussian",3,"S1","sq",0.0189155434306983
1,"static_gaussian",3,"S2","nv",0.0670090273713764
1,"static_gaussian",3,"S2","ar",0.0767991797667427
1,"static_gaussian",3,"S2","eg",0.101208896376561
1,"static_gaussian",3,"S2","hb",0.188999776362414
1,"static_gaussian",3,"S2","dr",0.248007996664401
1,"static_gaussian",3,"S2","vs",0.0140711822383482
1,"static_gaussian",3,"S2","rm",0.0391517658041694
1,"static_gaussian",3,"S2","sq",0.264752175415987
1,"static_gaussian",3,"S3","nv",0.0348687235394511
1,"static_gaussian",3,"S3","ar",0.17719522424284
1,"static_gaussian",3,"S3","eg",0.165444855121778
1,"static_gaussian",3,"S3","hb",0.186122134944396
1,"static_gaussian",3,"S3","dr",0.176282637001721
1,"static_gaussian",3,"S3","vs",0.0122251703187067
1,"static_gaussian",3,"S3","rm",0.089757985049157
1,"static_gaussian",3,"S3","sq",0.158103269781949
1,"static_gaussian",3,"S4","nv",0.136065842909583
1,"static_gaussian",3,"S4","ar",0.025454347792059
1,"static_gaussian",3,"S4","eg",0.169673737788513
1,"static_gaussian",3,"S4","hb",0.0365093855861017
1,"static_gaussian",3,"S4","dr",0.0390120498106505
1,"static_gaussian",3,"S4","vs",0.48943121824635
1,"static_gaussian",3,"S4","rm",0.0605599114047814
1,"static_gaussian",3,"S4","sq",0.0432935064619614
2,"static_gaussian",3,"S1","nv",0.0245752681017503
2,"static_gaussian",3,"S1","ar",0.189033176602613
2,"static_gaussian",3,"S1","eg",0.133673371019044
2,"static_gaussian",3,"S1","hb",0.185399643497644
2,"static_gaussian",3,"S1","dr",0.153606910294611
2,"static_gaussian",3,"S1","vs",0.0147839198433396
2,"static_gaussian",3,"S1","rm",0.123146478825555
2,"static_gaussian",3,"S1","sq",0.175781231815443
2,"static_gaussian",3,"S2","nv",0.430985032579039
2,"static_gaussian",3,"S2","ar",0.0331481257543069
2,"static_gaussian",3,"S2","eg",0.183004933594906
2,"static_gaussian",3,"S2","hb",0.0252834265164758
2,"static_gaussian",3,"S2","dr",0.0626985326125899
2,"static_gaussian",3,"S2","vs",0.164846814583902
2,"static_gaussian",3,"S2","rm",0.0334229771986816
2,"static_gaussian",3,"S2","sq",0.0666101571600986
2,"static_gaussian",3,"S3","nv",0.0420211588996813
2,"static_gaussian",3,"S3","ar",0.0446117236752815
2,"static_gaussian",3,"S3","eg",0.267623327191263
2,"static_gaussian",3,"S3","hb",0.077764460080006
2,"static_gaussian",3,"S3","dr",0.206219563332089
2,"static_gaussian",3,"S3","vs",0.016016305091386
2,"static_gaussian",3,"S3","rm",0.0930932016534369
2,"static_gaussian",3,"S3","sq",0.252650260076856
2,"static_gaussian",3,"S4","nv",0.0440024287751593
2,"static_gaussian",3,"S4","ar",0.173156058073299
2,"static_gaussian",3,"S4","eg",0.158638056799546
2,"static_gaussian",3,"S4","hb",0.158779132615233
2,"static_gaussian",3,"S4","dr",0.158547420144722
2,"static_gaussian",3,"S4","vs",0.0104717840228811
2,"static_gaussian",3,"S4","rm",0.146279796372738
2,"static_gaussian",3,"S4","sq",0.150125323196421
3,"static_gaussian",3,"S1","nv",0.128085178410765
3,"static_gaussian",3,"S1","ar",0.137764165526865
3,"static_gaussian",3,"S1","eg",0.0903215819963911
3,"static_gaussian",3,"S1","hb",0.0978896295097141
3,"static_gaussian",3,"S1","dr",0.0983097030130153
3,"static_gaussian",3,"S1","vs",0.0301113402294153
3,"static_gaussian",3,"S1","rm",0.402724737368652
3,"static_gaussian",3,"S1","sq",0.0147936639451823
3,"static_gaussian",3,"S2","nv",0.034012283844277
3,"static_gaussian",3,"S2","ar",0.176872924077892
3,"static_gaussian",3,"S2","eg",0.160635220771656
3,"static_gaussian",3,"S2","hb",0.172100234020938
3,"static_gaussian",3,"S2","dr",0.164168499571014
3,"static_gaussian",3,"S2","vs",0.011898879296666
3,"static_gaussian",3,"S2","rm",0.126042396875408
3,"static_gaussian",3,"S2","sq",0.154269561542149
3,"static_gaussian",3,"S3","nv",0.287806313264106
3,"static_gaussian",3,"S3","ar",0.0658456388877473
3,"static_gaussian",3,"S3","eg",0.0437251425334577
3,"static_gaussian",3,"S3","hb",0.0352885792417477
3,"static_gaussian",3,"S3","dr",0.0354764980064325
3,"static_gaussian",3,"S3","vs",0.442356205496003
3,"static_gaussian",3,"S3","rm",0.0516534052584388
3,"static_gaussian",3,"S3","sq",0.0378482173120664
3,"static_gaussian",3,"S4","nv",0.0854902907752591
3,"static_gaussian",3,"S4","ar",0.270237209314415
3,"static_gaussian",3,"S4","eg",0.0512957801142336
3,"static_gaussian",3,"S4","hb",0.197297366684471
3,"static_gaussian",3,"S4","dr",0.0898261123536796
3,"static_gaussian",3,"S4","vs",0.0114690584910457
3,"static_gaussian",3,"S4","rm",0.195857952564077
3,"static_gaussian",3,"S4","sq",0.0985262297028189
4,"static_gaussian",3,"S1","nv",0.0126720212783189
4,"static_gaussian",3,"S1","ar",0.122324102559381
4,"static_gaussian",3,"S1","eg",0.103542861888694
4,"static_gaussian",3,"S1","hb",0.104263776626411
4,"static_gaussian",3,"S1","dr",0.213395502276588
4,"static_gaussian",3,"S1","vs",0.0343319577657428
4,"static_gaussian",3,"S1","rm",0.202384977515447
4,"static_gaussian",3,"S1","sq",0.207084800089418
4,"static_gaussian",3,"S2","nv",0.0256291592026131
4,"static_gaussian",3,"S2","ar",0.157264315224024
4,"static_gaussian",3,"S2","eg",0.0377397823330826
4,"static_gaussian",3,"S2","hb",0.167572426540506
4,"static_gaussian",3,"S2","dr",0.299699549014216
4,"static_gaussian",3,"S2","vs",0.0736216887859202
4,"static_gaussian",3,"S2","rm",0.0239989199115396
4,"static_gaussian",3,"S2","sq",0.214474158988098
4,"static_gaussian",3,"S3","nv",0.416086664839962
4,"static_gaussian",3,"S3","ar",0.0486395662354242
4,"static_gaussian",3,"S3","eg",0.0200976282095546
4,"static_gaussian",3,"S3","hb",0.0783716713277175
4,"static_gaussian",3,"S3","dr",0.0884494398954822
4,"static_gaussian",3,"S3","vs",0.240703265146047
4,"static_gaussian",3,"S3","rm",0.0309831932672352
4,"static_gaussian",3,"S3","sq",0.0766685710785779
4,"static_gaussian",3,"S4","nv",0.0246370386451081
4,"static_gaussian",3,"S4","ar",0.257026522284249
4,"static_gaussian",3,"S4","eg",0.0656884440402496
4,"static_gaussian",3,"S4","hb",0.260194020020925
4,"static_gaussian",3,"S4","dr",0.113989578306992
4,"static_gaussian",3,"S4","vs",0.0183701934144102
4,"static_gaussian",3,"S4","rm",0.171945543004212
4,"static_gaussian",3,"S4","sq",0.0881486602838536
5,"static_gaussian",3,"S1","nv",0.200443103905484
5,"static_gaussian",3,"S1","ar",0.123743828936778
5,"static_gaussian",3,"S1","eg",0.294502061981808
5,"static_gaussian",3,"S1","hb",0.11737317071219
5,"static_gaussian",3,"S1","dr",0.0879270814663894
5,"static_gaussian",3,"S1","vs",0.0734011661168872
5,"static_gaussian",3,"S1","rm",0.0101948325969777
5,"static_gaussian",3,"S1","sq",0.0924147542834848
5,"static_gaussian",3,"S2","nv",0.0718082585313129
5,"static_gaussian",3,"S2","ar",0.0579428800832812
5,"static_gaussian",3,"S2","eg",0.0775436300327266
5,"static_gaussian",3,"S2","hb",0.116028839528907
5,"static_gaussian",3,"S2","dr",0.135835760405308
5,"static_gaussian",3,"S2","vs",0.0118048316192302
5,"static_gaussian",3,"S2","rm",0.415808078752694
5,"static_gaussian",3,"S2","sq",0.11322772104654
5,"static_gaussian",3,"S3","nv",0.0263430494319178
5,"static_gaussian",3,"S3","ar",0.170484656592806
5,"static_gaussian",3,"S3","eg",0.134770692632079
5,"static_gaussian",3,"S3","hb",0.17714313303805
5,"static_gaussian",3,"S3","dr",0.144508395786114
5,"static_gaussian",3,"S3","vs",0.0140595831573513
5,"static_gaussian",3,"S3","rm",0.204958030227942
5,"static_gaussian",3,"S3","sq",0.127732459133739
5,"static_gaussian",3,"S4","nv",0.40174347755043
5,"static_gaussian",3,"S4","ar",0.134168710430781
5,"static_gaussian",3,"S4","eg",0.0620859295554366
5,"static_gaussian",3,"S4","hb",0.0508521963564455
5,"static_gaussian",3,"S4","dr",0.048641229449625
5,"static_gaussian",3,"S4","vs",0.243617519306295
5,"static_gaussian",3,"S4","rm",0.0381593323154695
5,"static_gaussian",3,"S4","sq",0.0207316050355179
6,"static_gaussian",3,"S1","nv",0.0530494784718351
6,"static_gaussian",3,"S1","ar",0.13612689124755
6,"static_gaussian",3,"S1","eg",0.0805719495292942
6,"static_gaussian",3,"S1","hb",0.157369614782857
6,"static_gaussian",3,"S1","dr",0.188758609947601
6,"static_gaussian",3,"S1","vs",0.0105096975521209
6,"static_gaussian",3,"S1","rm",0.216428808866211
6,"static_gaussian",3,"S1","sq",0.157184949602531
6,"static_gaussian",3,"S2","nv",0.0403161709553948
6,"static_gaussian",3,"S2","ar",0.227019940757125
6,"static_gaussian",3,"S2","eg",0.155417470400247
6,"static_gaussian",3,"S2","hb",0.140989302309013
6,"static_gaussian",3,"S2","dr",0.165224976384596
6,"static_gaussian",3,"S2","vs",0.0111285344031921
6,"static_gaussian",3,"S2","rm",0.12009025183041
6,"static_gaussian",3,"S2","sq",0.139813352960022
6,"static_gaussian",3,"S3","nv",0.12381439098085
6,"static_gaussian",3,"S3","ar",0.205455723534385
6,"static_gaussian",3,"S3","eg",0.115566934820874
6,"static_gaussian",3,"S3","hb",0.190704712781791
6,"static_gaussian",3,"S3","dr",0.142724284558384
6,"static_gaussian",3,"S3","vs",0.00888398366606304
6,"static_gaussian",3,"S3","rm",0.113854847060913
6,"static_gaussian",3,"S3","sq",0.0989951225967405
6,"static_gaussian",3,"S4","nv",0.127658386230678
6,"static_gaussian",3,"S4","ar",0.145733829517542
6,"static_gaussian",3,"S4","eg",0.187808697795898
6,"static_gaussian",3,"S4","hb",0.154540427076409
6,"static_gaussian",3,"S4","dr",0.173444403766735
6,"static_gaussian",3,"S4","vs",0.00918154390129246
6,"static_gaussian",3,"S4","rm",0.0692830489249543
6,"static_gaussian",3,"S4","sq",0.132349662786491
7,"static_gaussian",3,"S1","nv",0.179980012859556
7,"static_gaussian",3,"S1","ar",0.0490890910529571
7,"static_gaussian",3,"S1","eg",0.0990179068543092
7,"static_gaussian",3,"S1","hb",0.035195636099379
7,"static_gaussian",3,"S1","dr",0.0469309531896809
7,"static_gaussian",3,"S1","vs",0.0789670157396649
7,"static_gaussian",3,"S1","rm",0.0206722758021686
7,"static_gaussian",3,"S1","sq",0.490147108402284
7,"static_gaussian",3,"S2","nv",0.0821278923479046
7,"static_gaussian",3,"S2","ar",0.0671443472604732
7,"static_gaussian",3,"S2","eg",0.103795812511983
7,"static_gaussian",3,"S2","hb",0.0227322662877159
7,"static_gaussian",3,"S2","dr",0.181368411577819
7,"static_gaussian",3,"S2","vs",0.0833798473711529
7,"static_gaussian",3,"S2","rm",0.0212699737813637
7,"static_gaussian",3,"S2","sq",0.438181448861588
7,"static_gaussian",3,"S3","nv",0.0380777220217196
7,"static_gaussian",3,"S3","ar",0.159508225341237
7,"static_gaussian",3,"S3","eg",0.142201614397969
7,"static_gaussian",3,"S3","hb",0.167194806844648
7,"static_gaussian",3,"S3","dr",0.185632228970059
7,"static_gaussian",3,"S3","vs",0.0114755649897938
7,"static_gaussian",3,"S3","rm",0.104886729047532
7,"static_gaussian",3,"S3","sq",0.191023108387041
7,"static_gaussian",3,"S4","nv",0.0170777285639596
7,"static_gaussian",3,"S4","ar",0.0361242793521605
7,"static_gaussian",3,"S4","eg",0.121720176666399
7,"static_gaussian",3,"S4","hb",0.0539412656548792
7,"static_gaussian",3,"S4","dr",0.0719797115929433
7,"static_gaussian",3,"S4","vs",0.538564817247106
7,"static_gaussian",3,"S4","rm",0.0692088981162302
7,"static_gaussian",3,"S4","sq",0.0913831228063216
8,"static_gaussian",3,"S1","nv",0.0709502893751877
8,"static_gaussian",3,"S1","ar",0.170266731886414
8,"static_gaussian",3,"S1","eg",0.143119246019145
8,"static_gaussian",3,"S1","hb",0.1428214715875
8,"static_gaussian",3,"S1","dr",0.161768193831826
8,"static_gaussian",3,"S1","vs",0.00904009433467936
8,"static_gaussian",3,"S1","rm",0.149549278018471
8,"static_gaussian",3,"S1","sq",0.152484694946776
8,"static_gaussian",3,"S2","nv",0.0403150780237179
8,"static_gaussian",3,"S2","ar",0.150615987112401
8,"static_gaussian",3,"S2","eg",0.139344865777387
8,"static_gaussian",3,"S2","hb",0.174656473754212
8,"static_gaussian",3,"S2","dr",0.170313612158586
8,"static_gaussian",3,"S2","vs",0.0109806405427999
8,"static_gaussian",3,"S2","rm",0.127980233446956
8,"static_gaussian",3,"S2","sq",0.18579310918394
8,"static_gaussian",3,"S3","nv",0.163622549149871
8,"static_gaussian",3,"S3","ar",0.0260658955564854
8,"static_gaussian",3,"S3","eg",0.0731397181706827
8,"static_gaussian",3,"S3","hb",0.0399158483263182
8,"static_gaussian",3,"S3","dr",0.0528443813760329
8,"static_gaussian",3,"S3","vs",0.543857336732985
8,"static_gaussian",3,"S3","rm",0.0300906652486312
8,"static_gaussian",3,"S3","sq",0.0704636054389935
8,"static_gaussian",3,"S4","nv",0.0142754427794791
8,"static_gaussian",3,"S4","ar",0.18139252283602
8,"static_gaussian",3,"S4","eg",0.170115147550732
8,"static_gaussian",3,"S4","hb",0.373397479271709
8,"static_gaussian",3,"S4","dr",0.0847096482273524
8,"static_gaussian",3,"S4","vs",0.0464361759594411
8,"static_gaussian",3,"S4","rm",0.0745822304508684
8,"static_gaussian",3,"S4","sq",0.0550913529243979
9,"static_gaussian",3,"S1","nv",0.0329878140548728
9,"static_gaussian",3,"S1","ar",0.204861991484086
9,"static_gaussian",3,"S1","eg",0.0644019739679609
9,"static_gaussian",3,"S1","hb",0.182486878685501
9,"static_gaussian",3,"S1","dr",0.176573837773288
9,"static_gaussian",3,"S1","vs",0.0136593269513336
9,"static_gaussian",3,"S1","rm",0.159147203968151
9,"static_gaussian",3,"S1","sq",0.165880973114806
9,"static_gaussian",3,"S2","nv",0.0332031877821485
9,"static_gaussian",3,"S2","ar",0.113776577828289
9,"static_gaussian",3,"S2","eg",0.502247621482807
9,"static_gaussian",3,"S2","hb",0.0856361363236117
9,"static_gaussian",3,"S2","dr",0.100215977798389
9,"static_gaussian",3,"S2","vs",0.0189938218335078
9,"static_gaussian",3,"S2","rm",0.10724236850733
9,"static_gaussian",3,"S2","sq",0.0386843084439165
9,"static_gaussian",3,"S3","nv",0.0392294139870476
9,"static_gaussian",3,"S3","ar",0.104549608099569
9,"static_gaussian",3,"S3","eg",0.343849933455623
9,"static_gaussian",3,"S3","hb",0.0557368514828635
9,"static_gaussian",3,"S3","dr",0.052783703483813
9,"static_gaussian",3,"S3","vs",0.0220913706836701
9,"static_gaussian",3,"S3","rm",0.334952747136539
9,"static_gaussian",3,"S3","sq",0.0468063716708743
9,"static_gaussian",3,"S4","nv",0.0347023304663531
9,"static_gaussian",3,"S4","ar",0.280278411960049
9,"static_gaussian",3,"S4","eg",0.122624529460423
9,"static_gaussian",3,"S4","hb",0.115697061074199
9,"static_gaussian",3,"S4","dr",0.193408244735294
9,"static_gaussian",3,"S4","vs",0.0136438136046796
9,"static_gaussian",3,"S4","rm",0.171837156399555
9,"static_gaussian",3,"S4","sq",0.0678084522994479
10,"static_gaussian",3,"S1","nv",0.128138238068167
10,"static_gaussian",3,"S1","ar",0.20515894597948
10,"static_gaussian",3,"S1","eg",0.184894792920025
10,"static_gaussian",3,"S1","hb",0.143108310107043
10,"static_gaussian",3,"S1","dr",0.0973493968516474
10,"static_gaussian",3,"S1","vs",0.00889099508491675
10,"static_gaussian",3,"S1","rm",0.104065444465032
10,"static_gaussian",3,"S1","sq",0.128393876523688
10,"static_gaussian",3,"S2","nv",0.0334187856739545
10,"static_gaussian",3,"S2","ar",0.149974987788735
10,"static_gaussian",3,"S2","eg",0.130075831682302
10,"static_gaussian",3,"S2","hb",0.164347171810394
10,"static_gaussian",3,"S2","dr",0.155457053964649
10,"static_gaussian",3,"S2","vs",0.0121866863055714
10,"static_gaussian",3,"S2","rm",0.12836186838997
10,"static_gaussian",3,"S2","sq",0.226177614384424
10,"static_gaussian",3,"S3","nv",0.463954080979603
10,"static_gaussian",3,"S3","ar",0.0512958808679636
10,"static_gaussian",3,"S3","eg",0.0244134097888416
10,"static_gaussian",3,"S3","hb",0.0926621901953218
10,"static_gaussian",3,"S3","dr",0.10200726882996
10,"static_gaussian",3,"S3","vs",0.179711200459
10,"static_gaussian",3,"S3","rm",0.0234047014582759
10,"static_gaussian",3,"S3","sq",0.0625512674210337
10,"static_gaussian",3,"S4","nv",0.573614953612644
10,"static_gaussian",3,"S4","ar",0.04601033730514
10,"static_gaussian",3,"S4","eg",0.0783392758980837
10,"static_gaussian",3,"S4","hb",0.027652405067191
10,"static_gaussian",3,"S4","dr",0.0451823209288688
10,"static_gaussian",3,"S4","vs",0.0251814304434302
10,"static_gaussian",3,"S4","rm",0.0946579072066647
10,"static_gaussian",3,"S4","sq",0.109361369537977
11,"static_gaussian",3,"S1","nv",0.0420414953325356
11,"static_gaussian",3,"S1","ar",0.0353714040367243
11,"static_gaussian",3,"S1","eg",0.147511632797994
11,"static_gaussian",3,"S1","hb",0.0300827053976942
11,"static_gaussian",3,"S1","dr",0.0285570658864022
11,"static_gaussian",3,"S1","vs",0.382621874831877
11,"static_gaussian",3,"S1","rm",0.173664155065427
11,"static_gaussian",3,"S1","sq",0.160149666651346
11,"static_gaussian",3,"S2","nv",0.174587093683563
11,"static_gaussian",3,"S2","ar",0.0419654748944486
11,"static_gaussian",3,"S2","eg",0.0439415226117457
11,"static_gaussian",3,"S2","hb",0.0372708554374475
11,"static_gaussian",3,"S2","dr",0.0371494618255992
11,"static_gaussian",3,"S2","vs",0.570147591850182
11,"static_gaussian",3,"S2","rm",0.0594785096922806
11,"static_gaussian",3,"S2","sq",0.0354594900047334
11,"static_gaussian",3,"S3","nv",0.161655438078009
11,"static_gaussian",3,"S3","ar",0.137603770481836
11,"static_gaussian",3,"S3","eg",0.0508914680446445
11,"static_gaussian",3,"S3","hb",0.158340263398483
11,"static_gaussian",3,"S3","dr",0.0308366911395868
11,"static_gaussian",3,"S3","vs",0.290733137824077
11,"static_gaussian",3,"S3","rm",0.154117303468331
11,"static_gaussian",3,"S3","sq",0.0158219275650336
11,"static_gaussian",3,"S4","nv",0.0391838963061808
11,"static_gaussian",3,"S4","ar",0.160650338356282
11,"static_gaussian",3,"S4","eg",0.139796572660086
11,"static_gaussian",3,"S4","hb",0.173037605549927
11,"static_gaussian",3,"S4","dr",0.157620380332305
11,"static_gaussian",3,"S4","vs",0.0110392407472508
11,"static_gaussian",3,"S4","rm",0.146051454934173
11,"static_gaussian",3,"S4","sq",0.172620511113794
12,"static_gaussian",3,"S1","nv",0.0291863174646753
12,"static_gaussian",3,"S1","ar",0.17046534927963
12,"static_gaussian",3,"S1","eg",0.112686495372831
12,"static_gaussian",3,"S1","hb",0.169548757643998
12,"static_gaussian",3,"S1","dr",0.141576228638232
12,"static_gaussian",3,"S1","vs",0.0137349706021983
12,"static_gaussian",3,"S1","rm",0.25865610274237
12,"static_gaussian",3,"S1","sq",0.104145778256064
12,"static_gaussian",3,"S2","nv",0.0285193236731307
12,"static_gaussian",3,"S2","ar",0.151381733795266
12,"static_gaussian",3,"S2","eg",0.134252739893817
12,"static_gaussian",3,"S2","hb",0.140447214388185
12,"static_gaussian",3,"S2","dr",0.189439361624893
12,"static_gaussian",3,"S2","vs",0.0133119413674772
12,"static_gaussian",3,"S2","rm",0.138994397850634
12,"static_gaussian",3,"S2","sq",0.203653287406597
12,"static_gaussian",3,"S3","nv",0.0772162710792647
12,"static_gaussian",3,"S3","ar",0.164691167226733
12,"static_gaussian",3,"S3","eg",0.110612974187178
12,"static_gaussian",3,"S3","hb",0.233462383329002
12,"static_gaussian",3,"S3","dr",0.119677603378392
12,"static_gaussian",3,"S3","vs",0.00922797756610533
12,"static_gaussian",3,"S3","rm",0.133612530974556
12,"static_gaussian",3,"S3","sq",0.15149909225877
12,"static_gaussian",3,"S4","nv",0.0520622812906043
12,"static_gaussian",3,"S4","ar",0.186273105683913
12,"static_gaussian",3,"S4","eg",0.0993857709723674
12,"static_gaussian",3,"S4","hb",0.207762631411504
12,"static_gaussian",3,"S4","dr",0.0913378149207875
12,"static_gaussian",3,"S4","vs",0.0106976546532731
12,"static_gaussian",3,"S4","rm",0.214243615254423
12,"static_gaussian",3,"S4","sq",0.138237125813128
13,"static_gaussian",3,"S1","nv",0.178337719893022
13,"static_gaussian",3,"S1","ar",0.0337390461752267
13,"static_gaussian",3,"S1","eg",0.120823497031899
13,"static_gaussian",3,"S1","hb",0.0305875439396466
13,"static_gaussian",3,"S1","dr",0.0304151595356161
13,"static_gaussian",3,"S1","vs",0.496053053345729
13,"static_gaussian",3,"S1","rm",0.057238413631923
13,"static_gaussian",3,"S1","sq",0.0528055664469376
13,"static_gaussian",3,"S2","nv",0.337713578751431
13,"static_gaussian",3,"S2","ar",0.0750348804067473
13,"static_gaussian",3,"S2","eg",0.0232123973322813
13,"static_gaussian",3,"S2","hb",0.0573200635630581
13,"static_gaussian",3,"S2","dr",0.0981559882089942
13,"static_gaussian",3,"S2","vs",0.278997016163594
13,"static_gaussian",3,"S2","rm",0.0225558470822745
13,"static_gaussian",3,"S2","sq",0.107010228491619
13,"static_gaussian",3,"S3","nv",0.0139252983353516
13,"static_gaussian",3,"S3","ar",0.0350169831371513
13,"static_gaussian",3,"S3","eg",0.0764877949988775
13,"static_gaussian",3,"S3","hb",0.129657712835128
13,"static_gaussian",3,"S3","dr",0.222695089820377
13,"static_gaussian",3,"S3","vs",0.0896571428653667
13,"static_gaussian",3,"S3","rm",0.114676049481551
13,"static_gaussian",3,"S3","sq",0.317883928526197
13,"static_gaussian",3,"S4","nv",0.227179339999149
13,"static_gaussian",3,"S4","ar",0.0368304405581152
13,"static_gaussian",3,"S4","eg",0.185473359792517
13,"static_gaussian",3,"S4","hb",0.036195261516979
13,"static_gaussian",3,"S4","dr",0.0666085726179339
13,"static_gaussian",3,"S4","vs",0.362119310807439
13,"static_gaussian",3,"S4","rm",0.0225357550859492
13,"static_gaussian",3,"S4","sq",0.0630579596219181
14,"static_gaussian",3,"S1","nv",0.364713652948534
14,"static_gaussian",3,"S1","ar",0.0830702456106076
14,"static_gaussian",3,"S1","eg",0.0132902330074627
14,"static_gaussian",3,"S1","hb",0.0532388488725263
14,"static_gaussian",3,"S1","dr",0.0575429871976193
14,"static_gaussian",3,"S1","vs",0.229620273090744
14,"static_gaussian",3,"S1","rm",0.0865722865875235
14,"static_gaussian",3,"S1","sq",0.111951472684982
14,"static_gaussian",3,"S2","nv",0.125883651091647
14,"static_gaussian",3,"S2","ar",0.026308827757285
14,"static_gaussian",3,"S2","eg",0.131173810448858
14,"static_gaussian",3,"S2","hb",0.0459531197696028
14,"static_gaussian",3,"S2","dr",0.0510928665306351
14,"static_gaussian",3,"S2","vs",0.545252335859601
14,"static_gaussian",3,"S2","rm",0.0401960677098208
14,"static_gaussian",3,"S2","sq",0.0341393208325506
14,"static_gaussian",3,"S3","nv",0.312047024770206
14,"static_gaussian",3,"S3","ar",0.119523029587405
14,"static_gaussian",3,"S3","eg",0.270145269244278
14,"static_gaussian",3,"S3","hb",0.0911930909488437
14,"static_gaussian",3,"S3","dr",0.0873123076888362
14,"static_gaussian",3,"S3","vs",0.0597472760199698
14,"static_gaussian",3,"S3","rm",0.0135880591038668
14,"static_gaussian",3,"S3","sq",0.0464439426365953
14,"static_gaussian",3,"S4","nv",0.394730208167891
14,"static_gaussian",3,"S4","ar",0.0549895851914617
14,"static_gaussian",3,"S4","eg",0.107286216533026
14,"static_gaussian",3,"S4","hb",0.0438512402434332
14,"static_gaussian",3,"S4","dr",0.0548928655744521
14,"static_gaussian",3,"S4","vs",0.282304164690673
14,"static_gaussian",3,"S4","rm",0.0221530890547431
14,"static_gaussian",3,"S4","sq",0.0397926305443202
15,"static_gaussian",3,"S1","nv",0.0543001348077995
15,"static_gaussian",3,"S1","ar",0.166244158534068
15,"static_gaussian",3,"S1","eg",0.198897500178047
15,"static_gaussian",3,"S1","hb",0.0991323270030972
15,"static_gaussian",3,"S1","dr",0.117499976459098
15,"static_gaussian",3,"S1","vs",0.0128826724569956
15,"static_gaussian",3,"S1","rm",0.0476466674035217
15,"static_gaussian",3,"S1","sq",0.303396563157373
15,"static_gaussian",3,"S2","nv",0.127887258380558
15,"static_gaussian",3,"S2","ar",0.0308365491280733
15,"static_gaussian",3,"S2","eg",0.231403748168301
15,"static_gaussian",3,"S2","hb",0.030398323709393
15,"static_gaussian",3,"S2","dr",0.03130062900247
15,"static_gaussian",3,"S2","vs",0.276579346362297
15,"static_gaussian",3,"S2","rm",0.0452714857572074
15,"static_gaussian",3,"S2","sq",0.226322659491701
15,"static_gaussian",3,"S3","nv",0.383904412851601
15,"static_gaussian",3,"S3","ar",0.0693287428494078
15,"static_gaussian",3,"S3","eg",0.069139458494679
15,"static_gaussian",3,"S3","hb",0.0429694954145984
15,"static_gaussian",3,"S3","dr",0.0328211722454653
15,"static_gaussian",3,"S3","vs",0.311692524133354
15,"static_gaussian",3,"S3","rm",0.0240867861765657
15,"static_gaussian",3,"S3","sq",0.0660574078343287
15,"static_gaussian",3,"S4","nv",0.0352735813161366
15,"static_gaussian",3,"S4","ar",0.159115351894434
15,"static_gaussian",3,"S4","eg",0.144437662788676
15,"static_gaussian",3,"S4","hb",0.188928875990153
15,"static_gaussian",3,"S4","dr",0.227420600230235
15,"static_gaussian",3,"S4","vs",0.0121851900905815
15,"static_gaussian",3,"S4","rm",0.0967456727036788
15,"static_gaussian",3,"S4","sq",0.135893064986106
16,"static_gaussian",3,"S1","nv",0.241428325541594
16,"static_gaussian",3,"S1","ar",0.0264355549678618
16,"static_gaussian",3,"S1","eg",0.0344390355826825
16,"static_gaussian",3,"S1","hb",0.0402625468629875
16,"static_gaussian",3,"S1","dr",0.128795163226219
16,"static_gaussian",3,"S1","vs",0.210692141914335
16,"static_gaussian",3,"S1","rm",0.0359905980380804
16,"static_gaussian",3,"S1","sq",0.281956633866241
16,"static_gaussian",3,"S2","nv",0.0337861644252044
16,"static_gaussian",3,"S2","ar",0.158480117956679
16,"static_gaussian",3,"S2","eg",0.0785287972455791
16,"static_gaussian",3,"S2","hb",0.0579983167653306
16,"static_gaussian",3,"S2","dr",0.208766809463693
16,"static_gaussian",3,"S2","vs",0.0166850034681317
16,"static_gaussian",3,"S2","rm",0.0781310789831189
16,"static_gaussian",3,"S2","sq",0.367623711692264
16,"static_gaussian",3,"S3","nv",0.453817897189862
16,"static_gaussian",3,"S3","ar",0.197066931181621
16,"static_gaussian",3,"S3","eg",0.0806426679827368
16,"static_gaussian",3,"S3","hb",0.0791589012047808
16,"static_gaussian",3,"S3","dr",0.0487002459085979
16,"static_gaussian",3,"S3","vs",0.0925894777436131
16,"static_gaussian",3,"S3","rm",0.0227557916588044
16,"static_gaussian",3,"S3","sq",0.0252680871299845
16,"static_gaussian",3,"S4","nv",0.484231629612603
16,"static_gaussian",3,"S4","ar",0.217804412534225
16,"static_gaussian",3,"S4","eg",0.0383610102802622
16,"static_gaussian",3,"S4","hb",0.0412608533819642
16,"static_gaussian",3,"S4","dr",0.0937317633866148
16,"static_gaussian",3,"S4","vs",0.0612098201166338
16,"static_gaussian",3,"S4","rm",0.0306202370037567
16,"static_gaussian",3,"S4","sq",0.0327802736839408
17,"static_gaussian",3,"S1","nv",0.0743203717766981
17,"static_gaussian",3,"S1","ar",0.0457493517225751
17,"static_gaussian",3,"S1","eg",0.0410005132727289
17,"static_gaussian",3,"S1","hb",0.131567573301902
17,"static_gaussian",3,"S1","dr",0.273752598941181
17,"static_gaussian",3,"S1","vs",0.0265018235026505
17,"static_gaussian",3,"S1","rm",0.0315892658237124
17,"static_gaussian",3,"S1","sq",0.375518501658552
17,"static_gaussian",3,"S2","nv",0.241047884963315
17,"static_gaussian",3,"S2","ar",0.0183661337018034
17,"static_gaussian",3,"S2","eg",0.0836499020818272
17,"static_gaussian",3,"S2","hb",0.0282795447286022
17,"static_gaussian",3,"S2","dr",0.0922542069279876
17,"static_gaussian",3,"S2","vs",0.0554710885481529
17,"static_gaussian",3,"S2","rm",0.158411564673158
17,"static_gaussian",3,"S2","sq",0.322519674375154
17,"static_gaussian",3,"S3","nv",0.0837454550077662
17,"static_gaussian",3,"S3","ar",0.106048017788009
17,"static_gaussian",3,"S3","eg",0.306612702644525
17,"static_gaussian",3,"S3","hb",0.155642137484861
17,"static_gaussian",3,"S3","dr",0.205002252600701
17,"static_gaussian",3,"S3","vs",0.0348654295069278
17,"static_gaussian",3,"S3","rm",0.0135419822712564
17,"static_gaussian",3,"S3","sq",0.0945420226959534
17,"static_gaussian",3,"S4","nv",0.0578929765635262
17,"static_gaussian",3,"S4","ar",0.0516951740149033
17,"static_gaussian",3,"S4","eg",0.0381025453897677
17,"static_gaussian",3,"S4","hb",0.0735192740490113
17,"static_gaussian",3,"S4","dr",0.048401015740551
17,"static_gaussian",3,"S4","vs",0.355248746959173
17,"static_gaussian",3,"S4","rm",0.351587762607628
17,"static_gaussian",3,"S4","sq",0.0235525046754396
18,"static_gaussian",3,"S1","nv",0.0297310508545625
18,"static_gaussian",3,"S1","ar",0.204158503880645
18,"static_gaussian",3,"S1","eg",0.167032059054116
18,"static_gaussian",3,"S1","hb",0.159452208593539
18,"static_gaussian",3,"S1","dr",0.146291303991431
18,"static_gaussian",3,"S1","vs",0.0128903471966764
18,"static_gaussian",3,"S1","rm",0.136795315676679
18,"static_gaussian",3,"S1","sq",0.143649210752351
18,"static_gaussian",3,"S2","nv",0.348265364134682
18,"static_gaussian",3,"S2","ar",0.0398697692296341
18,"static_gaussian",3,"S2","eg",0.163352307953741
18,"static_gaussian",3,"S2","hb",0.0821881966269755
18,"static_gaussian",3,"S2","dr",0.0432426785607305
18,"static_gaussian",3,"S2","vs",0.252186388150357
18,"static_gaussian",3,"S2","rm",0.0198103704460608
18,"static_gaussian",3,"S2","sq",0.0510849248978184
18,"static_gaussian",3,"S3","nv",0.0243177699915561
18,"static_gaussian",3,"S3","ar",0.14580061244145
18,"static_gaussian",3,"S3","eg",0.150267759509399
18,"static_gaussian",3,"S3","hb",0.160488659645477
18,"static_gaussian",3,"S3","dr",0.176873689107805
18,"static_gaussian",3,"S3","vs",0.0146635402303621
18,"static_gaussian",3,"S3","rm",0.151790637612569
18,"static_gaussian",3,"S3","sq",0.175797331461383
18,"static_gaussian",3,"S4","nv",0.130331992186906
18,"static_gaussian",3,"S4","ar",0.0499255407873903
18,"static_gaussian",3,"S4","eg",0.0268166726863515
18,"static_gaussian",3,"S4","hb",0.0625797682702862
18,"static_gaussian",3,"S4","dr",0.0535060728720624
18,"static_gaussian",3,"S4","vs",0.567554215500551
18,"static_gaussian",3,"S4","rm",0.0845564301483286
18,"static_gaussian",3,"S4","sq",0.0247293075481248
19,"static_gaussian",3,"S1","nv",0.0287791335761962
19,"static_gaussian",3,"S1","ar",0.0858747728457998
19,"static_gaussian",3,"S1","eg",0.184256445464724
19,"static_gaussian",3,"S1","hb",0.144913210060335
19,"static_gaussian",3,"S1","dr",0.146160205065997
19,"static_gaussian",3,"S1","vs",0.0144147078534227
19,"static_gaussian",3,"S1","rm",0.284239321083749
19,"static_gaussian",3,"S1","sq",0.111362204049776
19,"static_gaussian",3,"S2","nv",0.40109381090379
19,"static_gaussian",3,"S2","ar",0.229913924238063
19,"static_gaussian",3,"S2","eg",0.0152032150820448
19,"static_gaussian",3,"S2","hb",0.10771937441204
19,"static_gaussian",3,"S2","dr",0.0731438443698584
19,"static_gaussian",3,"S2","vs",0.0593953077052756
19,"static_gaussian",3,"S2","rm",0.045317896479421
19,"static_gaussian",3,"S2","sq",0.0682126268095074
19,"static_gaussian",3,"S3","nv",0.0998686390785998
19,"static_gaussian",3,"S3","ar",0.0304436997813364
19,"static_gaussian",3,"S3","eg",0.312610150284634
19,"static_gaussian",3,"S3","hb",0.0537236713623662
19,"static_gaussian",3,"S3","dr",0.0775857275150878
19,"static_gaussian",3,"S3","vs",0.361954597713311
19,"static_gaussian",3,"S3","rm",0.0349253433614825
19,"static_gaussian",3,"S3","sq",0.0288881709031825
19,"static_gaussian",3,"S4","nv",0.264352731369434
19,"static_gaussian",3,"S4","ar",0.0542664999414939
19,"static_gaussian",3,"S4","eg",0.168279168497434
19,"static_gaussian",3,"S4","hb",0.0627201326366901
19,"static_gaussian",3,"S4","dr",0.0926724532300737
19,"static_gaussian",3,"S4","vs",0.300520421013412
19,"static_gaussian",3,"S4","rm",0.0157947428891923
19,"static_gaussian",3,"S4","sq",0.0413938504222709
20,"static_gaussian",3,"S1","nv",0.0307073960193341
20,"static_gaussian",3,"S1","ar",0.184190325286336
20,"static_gaussian",3,"S1","eg",0.135930841092173
20,"static_gaussian",3,"S1","hb",0.168308513251901
20,"static_gaussian",3,"S1","dr",0.161267407177401
20,"static_gaussian",3,"S1","vs",0.0125787927751324
20,"static_gaussian",3,"S1","rm",0.145533950472864
20,"static_gaussian",3,"S1","sq",0.161482773924858
20,"static_gaussian",3,"S2","nv",0.0379291224525617
20,"static_gaussian",3,"S2","ar",0.0843298047055622
20,"static_gaussian",3,"S2","eg",0.322592792549106
20,"static_gaussian",3,"S2","hb",0.137883991836495
20,"static_gaussian",3,"S2","dr",0.110898843596656
20,"static_gaussian",3,"S2","vs",0.0125270043918727
20,"static_gaussian",3,"S2","rm",0.124198457713663
20,"static_gaussian",3,"S2","sq",0.169639982754083
20,"static_gaussian",3,"S3","nv",0.32139176592456
20,"static_gaussian",3,"S3","ar",0.084347417555393
20,"static_gaussian",3,"S3","eg",0.123548698601378
20,"static_gaussian",3,"S3","hb",0.151746304453148
20,"static_gaussian",3,"S3","dr",0.0306682665664248
20,"static_gaussian",3,"S3","vs",0.234709593262419
20,"static_gaussian",3,"S3","rm",0.0285699771514461
20,"static_gaussian",3,"S3","sq",0.025017976485231
20,"static_gaussian",3,"S4","nv",0.0343831000501866
20,"static_gaussian",3,"S4","ar",0.145747069143149
20,"static_gaussian",3,"S4","eg",0.110654501711734
20,"static_gaussian",3,"S4","hb",0.250878487408628
20,"static_gaussian",3,"S4","dr",0.127072160353598
20,"static_gaussian",3,"S4","vs",0.0123255519253442
20,"static_gaussian",3,"S4","rm",0.18766189526785
20,"static_gaussian",3,"S4","sq",0.13127723413951
21,"static_gaussian",3,"S1","nv",0.0426966773466369
21,"static_gaussian",3,"S1","ar",0.174893063648723
21,"static_gaussian",3,"S1","eg",0.294142999073014
21,"static_gaussian",3,"S1","hb",0.136125925585165
21,"static_gaussian",3,"S1","dr",0.125502180016711
21,"static_gaussian",3,"S1","vs",0.0120455359775244
21,"static_gaussian",3,"S1","rm",0.0710118359101101
21,"static_gaussian",3,"S1","sq",0.143581782442116
21,"static_gaussian",3,"S2","nv",0.0468780259652628
21,"static_gaussian",3,"S2","ar",0.259328782838356
21,"static_gaussian",3,"S2","eg",0.0512030877390929
21,"static_gaussian",3,"S2","hb",0.235729702822753
21,"static_gaussian",3,"S2","dr",0.0422400530941735
21,"static_gaussian",3,"S2","vs",0.0448605766249569
21,"static_gaussian",3,"S2","rm",0.296343215672288
21,"static_gaussian",3,"S2","sq",0.0234165552431162
21,"static_gaussian",3,"S3","nv",0.157921697425644
21,"static_gaussian",3,"S3","ar",0.0417431466503888
21,"static_gaussian",3,"S3","eg",0.0258807271189045
21,"static_gaussian",3,"S3","hb",0.0666620956368474
21,"static_gaussian",3,"S3","dr",0.0626954679715429
21,"static_gaussian",3,"S3","vs",0.565182694276506
21,"static_gaussian",3,"S3","rm",0.0337817362450913
21,"static_gaussian",3,"S3","sq",0.0461324346750743
21,"static_gaussian",3,"S4","nv",0.0326480661135788
21,"static_gaussian",3,"S4","ar",0.103763674129986
21,"static_gaussian",3,"S4","eg",0.150490526715424
21,"static_gaussian",3,"S4","hb",0.091145272169523
21,"static_gaussian",3,"S4","dr",0.199913957633386
21,"static_gaussian",3,"S4","vs",0.0135004362681687
21,"static_gaussian",3,"S4","rm",0.116753585968788
21,"static_gaussian",3,"S4","sq",0.291784481001146
22,"static_gaussian",3,"S1","nv",0.262043893871905
22,"static_gaussian",3,"S1","ar",0.0251500381623498
22,"static_gaussian",3,"S1","eg",0.0471771176007977
22,"static_gaussian",3,"S1","hb",0.0352944988494402
22,"static_gaussian",3,"S1","dr",0.0477135531156396
22,"static_gaussian",3,"S1","vs",0.443362939298534
22,"static_gaussian",3,"S1","rm",0.0833053558171912
22,"static_gaussian",3,"S1","sq",0.0559526032841426
22,"static_gaussian",3,"S2","nv",0.311326784650186
22,"static_gaussian",3,"S2","ar",0.0289721671207849
22,"static_gaussian",3,"S2","eg",0.0871530667564465
22,"static_gaussian",3,"S2","hb",0.0270313009727966
22,"static_gaussian",3,"S2","dr",0.0519957686685646
22,"static_gaussian",3,"S2","vs",0.378935340992189
22,"static_gaussian",3,"S2","rm",0.0454979184520429
22,"static_gaussian",3,"S2","sq",0.069087652386989
22,"static_gaussian",3,"S3","nv",0.228714343687173
22,"static_gaussian",3,"S3","ar",0.0128027950929206
22,"static_gaussian",3,"S3","eg",0.150909730521602
22,"static_gaussian",3,"S3","hb",0.0757871978406226
22,"static_gaussian",3,"S3","dr",0.229244791522595
22,"static_gaussian",3,"S3","vs",0.109926870293742
22,"static_gaussian",3,"S3","rm",0.0365025924876909
22,"static_gaussian",3,"S3","sq",0.156111678553654
22,"static_gaussian",3,"S4","nv",0.391390920809755
22,"static_gaussian",3,"S4","ar",0.0112508538966874
22,"static_gaussian",3,"S4","eg",0.127000917951987
22,"static_gaussian",3,"S4","hb",0.0696169175776185
22,"static_gaussian",3,"S4","dr",0.0983697919546777
22,"static_gaussian",3,"S4","vs",0.0607241804345467
22,"static_gaussian",3,"S4","rm",0.116260660176792
22,"static_gaussian",3,"S4","sq",0.125385757197936
23,"static_gaussian",3,"S1","nv",0.41396854974746
23,"static_gaussian",3,"S1","ar",0.0151486694568422
23,"static_gaussian",3,"S1","eg",0.0665166884940163
23,"static_gaussian",3,"S1","hb",0.045828065451053
23,"static_gaussian",3,"S1","dr",0.0632971799141119
23,"static_gaussian",3,"S1","vs",0.0776504367499411
23,"static_gaussian",3,"S1","rm",0.0866581771497253
23,"static_gaussian",3,"S1","sq",0.23093223303685
23,"static_gaussian",3,"S2","nv",0.0300938875873962
23,"static_gaussian",3,"S2","ar",0.223720190431126
23,"static_gaussian",3,"S2","eg",0.157121124542263
23,"static_gaussian",3,"S2","hb",0.161397807449265
23,"static_gaussian",3,"S2","dr",0.131900636017354
23,"static_gaussian",3,"S2","vs",0.0128936852852954
23,"static_gaussian",3,"S2","rm",0.140657185725931
23,"static_gaussian",3,"S2","sq",0.14221548296137
23,"static_gaussian",3,"S3","nv",0.121476942325472
23,"static_gaussian",3,"S3","ar",0.183309501532473
23,"static_gaussian",3,"S3","eg",0.269301853992139
23,"static_gaussian",3,"S3","hb",0.249063775529195
23,"static_gaussian",3,"S3","dr",0.0525400643652584
23,"static_gaussian",3,"S3","vs",0.0143416238392826
23,"static_gaussian",3,"S3","rm",0.0499261377137345
23,"static_gaussian",3,"S3","sq",0.0600401007024459
23,"static_gaussian",3,"S4","nv",0.108271363038451
23,"static_gaussian",3,"S4","ar",0.115861495715419
23,"static_gaussian",3,"S4","eg",0.164591845684519
23,"static_gaussian",3,"S4","hb",0.139689329278347
23,"static_gaussian",3,"S4","dr",0.188935991240338
23,"static_gaussian",3,"S4","vs",0.00905834371286954
23,"static_gaussian",3,"S4","rm",0.0832767974442081
23,"static_gaussian",3,"S4","sq",0.19031483388585
24,"static_gaussian",3,"S1","nv",0.0383097920236837
24,"static_gaussian",3,"S1","ar",0.238123528638804
24,"static_gaussian",3,"S1","eg",0.149944461360221
24,"static_gaussian",3,"S1","hb",0.105117828927101
24,"static_gaussian",3,"S1","dr",0.23079555470176
24,"static_gaussian",3,"S1","vs",0.0132892715831018
24,"static_gaussian",3,"S1","rm",0.0616925350258996
24,"static_gaussian",3,"S1","sq",0.162727027739429
24,"static_gaussian",3,"S2","nv",0.0656242539358886
24,"static_gaussian",3,"S2","ar",0.12879700870789
24,"static_gaussian",3,"S2","eg",0.0627701339676173
24,"static_gaussian",3,"S2","hb",0.130042532296052
24,"static_gaussian",3,"S2","dr",0.18199224273332
24,"static_gaussian",3,"S2","vs",0.0105771338690388
24,"static_gaussian",3,"S2","rm",0.219456808191378
24,"static_gaussian",3,"S2","sq",0.200739886298815
24,"static_gaussian",3,"S3","nv",0.0287493416001921
24,"static_gaussian",3,"S3","ar",0.125798149062996
24,"static_gaussian",3,"S3","eg",0.0947029776543395
24,"static_gaussian",3,"S3","hb",0.553325302592159
24,"static_gaussian",3,"S3","dr",0.0642506153840536
24,"static_gaussian",3,"S3","vs",0.0289062343538248
24,"static_gaussian",3,"S3","rm",0.0300060293700178
24,"static_gaussian",3,"S3","sq",0.0742613499824174
24,"static_gaussian",3,"S4","nv",0.267817590684489
24,"static_gaussian",3,"S4","ar",0.124020429095691
24,"static_gaussian",3,"S4","eg",0.0837817661496362
24,"static_gaussian",3,"S4","hb",0.0360137590232052
24,"static_gaussian",3,"S4","dr",0.14508555424447
24,"static_gaussian",3,"S4","vs",0.0181827121801097
24,"static_gaussian",3,"S4","rm",0.0378235022776527
24,"static_gaussian",3,"S4","sq",0.287274686344747
25,"static_gaussian",3,"S1","nv",0.0292469651229041
25,"static_gaussian",3,"S1","ar",0.191761406351525
25,"static_gaussian",3,"S1","eg",0.20520830892935
25,"static_gaussian",3,"S1","hb",0.136484801677881
25,"static_gaussian",3,"S1","dr",0.137158541038671
25,"static_gaussian",3,"S1","vs",0.0132736573828655
25,"static_gaussian",3,"S1","rm",0.11462836719163
25,"static_gaussian",3,"S1","sq",0.172237952305174
25,"static_gaussian",3,"S2","nv",0.0296979126093665
25,"static_gaussian",3,"S2","ar",0.150964470441564
25,"static_gaussian",3,"S2","eg",0.10986469592169
25,"static_gaussian",3,"S2","hb",0.186360894538131
25,"static_gaussian",3,"S2","dr",0.19708737646628
25,"static_gaussian",3,"S2","vs",0.0130934024837167
25,"static_gaussian",3,"S2","rm",0.164546178157439
25,"static_gaussian",3,"S2","sq",0.148385069381814
25,"static_gaussian",3,"S3","nv",0.201432682586277
25,"static_gaussian",3,"S3","ar",0.135620846834268
25,"static_gaussian",3,"S3","eg",0.318959929027652
25,"static_gaussian",3,"S3","hb",0.166893477547271
25,"static_gaussian",3,"S3","dr",0.0242221890599543
25,"static_gaussian",3,"S3","vs",0.0287520777552486
25,"static_gaussian",3,"S3","rm",0.0939459176319395
25,"static_gaussian",3,"S3","sq",0.0301728795573897
25,"static_gaussian",3,"S4","nv",0.201095293979752
25,"static_gaussian",3,"S4","ar",0.123135733790591
25,"static_gaussian",3,"S4","eg",0.252186939189931
25,"static_gaussian",3,"S4","hb",0.170994425488415
25,"static_gaussian",3,"S4","dr",0.0867877142255901
25,"static_gaussian",3,"S4","vs",0.0939944342676419
25,"static_gaussian",3,"S4","rm",0.0104402081709747
25,"static_gaussian",3,"S4","sq",0.0613652508871047
26,"static_gaussian",3,"S1","nv",0.0188978888447716
26,"static_gaussian",3,"S1","ar",0.0447682290585077
26,"static_gaussian",3,"S1","eg",0.138001194431815
26,"static_gaussian",3,"S1","hb",0.094359325649724
26,"static_gaussian",3,"S1","dr",0.131860298663522
26,"static_gaussian",3,"S1","vs",0.334771757873824
26,"static_gaussian",3,"S1","rm",0.0283981904862457
26,"static_gaussian",3,"S1","sq",0.208943114991591
26,"static_gaussian",3,"S2","nv",0.0236370230577288
26,"static_gaussian",3,"S2","ar",0.121739084708662
26,"static_gaussian",3,"S2","eg",0.133866062004099
26,"static_gaussian",3,"S2","hb",0.139013857208673
26,"static_gaussian",3,"S2","dr",0.1772271828641
26,"static_gaussian",3,"S2","vs",0.0153331579823919
26,"static_gaussian",3,"S2","rm",0.183645285149387
26,"static_gaussian",3,"S2","sq",0.205538347024959
26,"static_gaussian",3,"S3","nv",0.0410971354215869
26,"static_gaussian",3,"S3","ar",0.169214114602453
26,"static_gaussian",3,"S3","eg",0.17143915417824
26,"static_gaussian",3,"S3","hb",0.181813983013676
26,"static_gaussian",3,"S3","dr",0.169598171466224
26,"static_gaussian",3,"S3","vs",0.0109501026993652
26,"static_gaussian",3,"S3","rm",0.115354167361232
26,"static_gaussian",3,"S3","sq",0.140533171257223
26,"static_gaussian",3,"S4","nv",0.029596337170055
26,"static_gaussian",3,"S4","ar",0.220990650438157
26,"static_gaussian",3,"S4","eg",0.196552432296987
26,"static_gaussian",3,"S4","hb",0.142850051367834
26,"static_gaussian",3,"S4","dr",0.152668292581423
26,"static_gaussian",3,"S4","vs",0.0134347176380582
26,"static_gaussian",3,"S4","rm",0.0977276315830396
26,"static_gaussian",3,"S4","sq",0.146179886924446
27,"static_gaussian",3,"S1","nv",0.172844287572642
27,"static_gaussian",3,"S1","ar",0.202927865293758
27,"static_gaussian",3,"S1","eg",0.104564298652386
27,"static_gaussian",3,"S1","hb",0.171921560416756
27,"static_gaussian",3,"S1","dr",0.207557923228274
27,"static_gaussian",3,"S1","vs",0.0108045380814881
27,"static_gaussian",3,"S1","rm",0.0541439231392193
27,"static_gaussian",3,"S1","sq",0.0752356036154762
27,"static_gaussian",3,"S2","nv",0.0496669506684381
27,"static_gaussian",3,"S2","ar",0.152922420649298
27,"static_gaussian",3,"S2","eg",0.144330331712105
27,"static_gaussian",3,"S2","hb",0.144504901627593
27,"static_gaussian",3,"S2","dr",0.193223280533226
27,"static_gaussian",3,"S2","vs",0.0101571381939496
27,"static_gaussian",3,"S2","rm",0.120134972000739
27,"static_gaussian",3,"S2","sq",0.185060004614652
27,"static_gaussian",3,"S3","nv",0.246579119538882
27,"static_gaussian",3,"S3","ar",0.0382410491265685
27,"static_gaussian",3,"S3","eg",0.0889677677731641
27,"static_gaussian",3,"S3","hb",0.0360080212060559
27,"static_gaussian",3,"S3","dr",0.0533574191505375
27,"static_gaussian",3,"S3","vs",0.461503570597882
27,"static_gaussian",3,"S3","rm",0.046566111474803
27,"static_gaussian",3,"S3","sq",0.0287769411321067
27,"static_gaussian",3,"S4","nv",0.460067226272841
27,"static_gaussian",3,"S4","ar",0.0614152151158461
27,"static_gaussian",3,"S4","eg",0.0380649516794738
27,"static_gaussian",3,"S4","hb",0.0456712099846043
27,"static_gaussian",3,"S4","dr",0.0331183787125859
27,"static_gaussian",3,"S4","vs",0.272116090425912
27,"static_gaussian",3,"S4","rm",0.0530216907390558
27,"static_gaussian",3,"S4","sq",0.0365252370696809
28,"static_gaussian",3,"S1","nv",0.109202029520519
28,"static_gaussian",3,"S1","ar",0.180019015647859
28,"static_gaussian",3,"S1","eg",0.13546991133631
28,"static_gaussian",3,"S1","hb",0.129264592786794
28,"static_gaussian",3,"S1","dr",0.146998278608656
28,"static_gaussian",3,"S1","vs",0.255706583620472
28,"static_gaussian",3,"S1","rm",0.013314755768369
28,"static_gaussian",3,"S1","sq",0.0300248327110211
28,"static_gaussian",3,"S2","nv",0.0317620308007214
28,"static_gaussian",3,"S2","ar",0.194258616189228
28,"static_gaussian",3,"S2","eg",0.150389032180084
28,"static_gaussian",3,"S2","hb",0.191161557326386
28,"static_gaussian",3,"S2","dr",0.136483351067597
28,"static_gaussian",3,"S2","vs",0.0124976285268705
28,"static_gaussian",3,"S2","rm",0.121899637708439
28,"static_gaussian",3,"S2","sq",0.161548146200673
28,"static_gaussian",3,"S3","nv",0.102984428784599
28,"static_gaussian",3,"S3","ar",0.0529353096621139
28,"static_gaussian",3,"S3","eg",0.259716215083055
28,"static_gaussian",3,"S3","hb",0.0838360077606709
28,"static_gaussian",3,"S3","dr",0.065435885309155
28,"static_gaussian",3,"S3","vs",0.0121871581550457
28,"static_gaussian",3,"S3","rm",0.168403184084467
28,"static_gaussian",3,"S3","sq",0.254501811160893
28,"static_gaussian",3,"S4","nv",0.0254859844812473
28,"static_gaussian",3,"S4","ar",0.0784952125625291
28,"static_gaussian",3,"S4","eg",0.370275108784781
28,"static_gaussian",3,"S4","hb",0.138113625191244
28,"static_gaussian",3,"S4","dr",0.141485060050818
28,"static_gaussian",3,"S4","vs",0.0191597589995794
28,"static_gaussian",3,"S4","rm",0.0560108941760386
28,"static_gaussian",3,"S4","sq",0.170974355753763
29,"static_gaussian",3,"S1","nv",0.0625331285806339
29,"static_gaussian",3,"S1","ar",0.213484103715116
29,"static_gaussian",3,"S1","eg",0.225766319409168
29,"static_gaussian",3,"S1","hb",0.138477185054124
29,"static_gaussian",3,"S1","dr",0.106001466046142
29,"static_gaussian",3,"S1","vs",0.0103582741375067
29,"static_gaussian",3,"S1","rm",0.0770954308305881
29,"static_gaussian",3,"S1","sq",0.16628409222672
29,"static_gaussian",3,"S2","nv",0.0315656937177807
29,"static_gaussian",3,"S2","ar",0.148757142952065
29,"static_gaussian",3,"S2","eg",0.158175667992468
29,"static_gaussian",3,"S2","hb",0.138786578303454
29,"static_gaussian",3,"S2","dr",0.147358350526791
29,"static_gaussian",3,"S2","vs",0.0123972394062213
29,"static_gaussian",3,"S2","rm",0.19578970558615
29,"static_gaussian",3,"S2","sq",0.16716962151507
29,"static_gaussian",3,"S3","nv",0.0239095161384322
29,"static_gaussian",3,"S3","ar",0.110411625495567
29,"static_gaussian",3,"S3","eg",0.0386668404176988
29,"static_gaussian",3,"S3","hb",0.136972499462839
29,"static_gaussian",3,"S3","dr",0.189821990617351
29,"static_gaussian",3,"S3","vs",0.0230224502650571
29,"static_gaussian",3,"S3","rm",0.248244644885681
29,"static_gaussian",3,"S3","sq",0.228950432717374
29,"static_gaussian",3,"S4","nv",0.220248581440144
29,"static_gaussian",3,"S4","ar",0.0715391894312771
29,"static_gaussian",3,"S4","eg",0.0390574363504507
29,"static_gaussian",3,"S4","hb",0.0672156651488713
29,"static_gaussian",3,"S4","dr",0.0364429473250552
29,"static_gaussian",3,"S4","vs",0.489159170105515
29,"static_gaussian",3,"S4","rm",0.0515006278718729
29,"static_gaussian",3,"S4","sq",0.0248363823268131
30,"static_gaussian",3,"S1","nv",0.0539370433853928
30,"static_gaussian",3,"S1","ar",0.160910582718666
30,"static_gaussian",3,"S1","eg",0.118822755719712
30,"static_gaussian",3,"S1","hb",0.184776790561021
30,"static_gaussian",3,"S1","dr",0.168373423230341
30,"static_gaussian",3,"S1","vs",0.00992892812998872
30,"static_gaussian",3,"S1","rm",0.181819492914527
30,"static_gaussian",3,"S1","sq",0.121430983340352
30,"static_gaussian",3,"S2","nv",0.05061127601562
30,"static_gaussian",3,"S2","ar",0.120602615969708
30,"static_gaussian",3,"S2","eg",0.153434782368893
30,"static_gaussian",3,"S2","hb",0.164808267194495
30,"static_gaussian",3,"S2","dr",0.161468830580911
30,"static_gaussian",3,"S2","vs",0.0100182552985474
30,"static_gaussian",3,"S2","rm",0.161992492373496
30,"static_gaussian",3,"S2","sq",0.177063480198329
30,"static_gaussian",3,"S3","nv",0.0247290528579431
30,"static_gaussian",3,"S3","ar",0.153325641174174
30,"static_gaussian",3,"S3","eg",0.140116864711801
30,"static_gaussian",3,"S3","hb",0.149562159290926
30,"static_gaussian",3,"S3","dr",0.174767867325764
30,"static_gaussian",3,"S3","vs",0.0145012609351651
30,"static_gaussian",3,"S3","rm",0.163890527042881
30,"static_gaussian",3,"S3","sq",0.179106626661347
30,"static_gaussian",3,"S4","nv",0.0232566631087717
30,"static_gaussian",3,"S4","ar",0.169674931478242
30,"static_gaussian",3,"S4","eg",0.140839886009335
30,"static_gaussian",3,"S4","hb",0.16886163219453
30,"static_gaussian",3,"S4","dr",0.160255864204328
30,"static_gaussian",3,"S4","vs",0.015165745650128
30,"static_gaussian",3,"S4","rm",0.152325426973131
30,"static_gaussian",3,"S4","sq",0.169619850381534
1,"static_gaussian",6,"S1","nv",0.124659489248571
1,"static_gaussian",6,"S1","ar",0.0278049653162879
1,"static_gaussian",6,"S1","eg",0.26951681340356
1,"static_gaussian",6,"S1","hb",0.0310929932024232
1,"static_gaussian",6,"S1","dr",0.36667833684716
1,"static_gaussian",6,"S1","vs",0.0301596028545394
1,"static_gaussian",6,"S1","rm",0.0647497164631687
1,"static_gaussian",6,"S1","sq",0.0853380826642897
1,"static_gaussian",6,"S2","nv",0.422884091195133
1,"static_gaussian",6,"S2","ar",0.0222131914749045
1,"static_gaussian",6,"S2","eg",0.0767377674470831
1,"static_gaussian",6,"S2","hb",0.0415194698306348
1,"static_gaussian",6,"S2","dr",0.120305739212206
1,"static_gaussian",6,"S2","vs",0.103902705954277
1,"static_gaussian",6,"S2","rm",0.0266287184612772
1,"static_gaussian",6,"S2","sq",0.185808316424484
1,"static_gaussian",6,"S3","nv",0.461286122912442
1,"static_gaussian",6,"S3","ar",0.0385113694202449
1,"static_gaussian",6,"S3","eg",0.192196542041145
1,"static_gaussian",6,"S3","hb",0.0314474672220752
1,"static_gaussian",6,"S3","dr",0.057753239799589
1,"static_gaussian",6,"S3","vs",0.144398529556458
1,"static_gaussian",6,"S3","rm",0.0298154713902226
1,"static_gaussian",6,"S3","sq",0.0445912576578239
1,"static_gaussian",6,"S4","nv",0.147207516792603
1,"static_gaussian",6,"S4","ar",0.080532495576939
1,"static_gaussian",6,"S4","eg",0.0458281785020795
1,"static_gaussian",6,"S4","hb",0.0700505076287157
1,"static_gaussian",6,"S4","dr",0.0558526056202187
1,"static_gaussian",6,"S4","vs",0.0152500608215558
1,"static_gaussian",6,"S4","rm",0.0752844986387251
1,"static_gaussian",6,"S4","sq",0.509994136419163
2,"static_gaussian",6,"S1","nv",0.0246333639396862
2,"static_gaussian",6,"S1","ar",0.164312699413145
2,"static_gaussian",6,"S1","eg",0.170382681314533
2,"static_gaussian",6,"S1","hb",0.151170181885858
2,"static_gaussian",6,"S1","dr",0.211520115485947
2,"static_gaussian",6,"S1","vs",0.0152373543238161
2,"static_gaussian",6,"S1","rm",0.0930386775175518
2,"static_gaussian",6,"S1","sq",0.169704926119463
2,"static_gaussian",6,"S2","nv",0.0218293028745131
2,"static_gaussian",6,"S2","ar",0.201429953715416
2,"static_gaussian",6,"S2","eg",0.102366615132003
2,"static_gaussian",6,"S2","hb",0.162347974848989
2,"static_gaussian",6,"S2","dr",0.171998340450716
2,"static_gaussian",6,"S2","vs",0.0167564059027294
2,"static_gaussian",6,"S2","rm",0.12255147049884
2,"static_gaussian",6,"S2","sq",0.200719936576793
2,"static_gaussian",6,"S3","nv",0.03368460983077
2,"static_gaussian",6,"S3","ar",0.193700341634618
2,"static_gaussian",6,"S3","eg",0.116252700535786
2,"static_gaussian",6,"S3","hb",0.178393685762512
2,"static_gaussian",6,"S3","dr",0.0838072368810465
2,"static_gaussian",6,"S3","vs",0.0133081224111955
2,"static_gaussian",6,"S3","rm",0.270947631000454
2,"static_gaussian",6,"S3","sq",0.109905671943618
2,"static_gaussian",6,"S4","nv",0.0606613107840753
2,"static_gaussian",6,"S4","ar",0.0981501204815335
2,"static_gaussian",6,"S4","eg",0.238788121616227
2,"static_gaussian",6,"S4","hb",0.0880545076191332
2,"static_gaussian",6,"S4","dr",0.249641334792996
2,"static_gaussian",6,"S4","vs",0.0110310624898156
2,"static_gaussian",6,"S4","rm",0.0806967565824657
2,"static_gaussian",6,"S4","sq",0.172976785633753
3,"static_gaussian",6,"S1","nv",0.0373763007200503
3,"static_gaussian",6,"S1","ar",0.125867528560658
3,"static_gaussian",6,"S1","eg",0.171344486386812
3,"static_gaussian",6,"S1","hb",0.114230172460267
3,"static_gaussian",6,"S1","dr",0.129624765232872
3,"static_gaussian",6,"S1","vs",0.0118026029589871
3,"static_gaussian",6,"S1","rm",0.145794489082017
3,"static_gaussian",6,"S1","sq",0.263959654598337
3,"static_gaussian",6,"S2","nv",0.0274373599057656
3,"static_gaussian",6,"S2","ar",0.205301623852784
3,"static_gaussian",6,"S2","eg",0.233258017822868
3,"static_gaussian",6,"S2","hb",0.134239536519661
3,"static_gaussian",6,"S2","dr",0.130464360159829
3,"static_gaussian",6,"S2","vs",0.0140423064548161
3,"static_gaussian",6,"S2","rm",0.140542974265188
3,"static_gaussian",6,"S2","sq",0.114713821019089
3,"static_gaussian",6,"S3","nv",0.18503216405012
3,"static_gaussian",6,"S3","ar",0.368278650535305
3,"static_gaussian",6,"S3","eg",0.0897454071125648
3,"static_gaussian",6,"S3","hb",0.119508884524919
3,"static_gaussian",6,"S3","dr",0.0924767614387371
3,"static_gaussian",6,"S3","vs",0.0162030805456736
3,"static_gaussian",6,"S3","rm",0.102039125181883
3,"static_gaussian",6,"S3","sq",0.0267159266107971
3,"static_gaussian",6,"S4","nv",0.0303751668993446
3,"static_gaussian",6,"S4","ar",0.181076542020039
3,"static_gaussian",6,"S4","eg",0.156235882584152
3,"static_gaussian",6,"S4","hb",0.195484848890747
3,"static_gaussian",6,"S4","dr",0.12342005130029
3,"static_gaussian",6,"S4","vs",0.01350430835457
3,"static_gaussian",6,"S4","rm",0.211774824424021
3,"static_gaussian",6,"S4","sq",0.0881283755268348
4,"static_gaussian",6,"S1","nv",0.237482278738686
4,"static_gaussian",6,"S1","ar",0.22951660924692
4,"static_gaussian",6,"S1","eg",0.0478997739166019
4,"static_gaussian",6,"S1","hb",0.192610947465772
4,"static_gaussian",6,"S1","dr",0.0696787090133799
4,"static_gaussian",6,"S1","vs",0.0133715876019935
4,"static_gaussian",6,"S1","rm",0.153243881965966
4,"static_gaussian",6,"S1","sq",0.0561962120506813
4,"static_gaussian",6,"S2","nv",0.172183341691185
4,"static_gaussian",6,"S2","ar",0.0474066290183118
4,"static_gaussian",6,"S2","eg",0.0296956840866883
4,"static_gaussian",6,"S2","hb",0.0713554136049066
4,"static_gaussian",6,"S2","dr",0.0403841258198526
4,"static_gaussian",6,"S2","vs",0.558177508371773
4,"static_gaussian",6,"S2","rm",0.0337576889622653
4,"static_gaussian",6,"S2","sq",0.0470396084450174
4,"static_gaussian",6,"S3","nv",0.215755700805831
4,"static_gaussian",6,"S3","ar",0.133504170412339
4,"static_gaussian",6,"S3","eg",0.0267947400541629
4,"static_gaussian",6,"S3","hb",0.0826562793111317
4,"static_gaussian",6,"S3","dr",0.0334084416053677
4,"static_gaussian",6,"S3","vs",0.0245626707173782
4,"static_gaussian",6,"S3","rm",0.252436958356159
4,"static_gaussian",6,"S3","sq",0.23088103873763
4,"static_gaussian",6,"S4","nv",0.0371401663523266
4,"static_gaussian",6,"S4","ar",0.178886955041528
4,"static_gaussian",6,"S4","eg",0.143041068433166
4,"static_gaussian",6,"S4","hb",0.163282754843189
4,"static_gaussian",6,"S4","dr",0.187919283230544
4,"static_gaussian",6,"S4","vs",0.0114852354468321
4,"static_gaussian",6,"S4","rm",0.115599448048897
4,"static_gaussian",6,"S4","sq",0.162645088603517
5,"static_gaussian",6,"S1","nv",0.165973630669891
5,"static_gaussian",6,"S1","ar",0.0279955757702922
5,"static_gaussian",6,"S1","eg",0.183643017366329
5,"static_gaussian",6,"S1","hb",0.0424392951147675
5,"static_gaussian",6,"S1","dr",0.251760773632548
5,"static_gaussian",6,"S1","vs",0.164078413965153
5,"static_gaussian",6,"S1","rm",0.0183012253566318
5,"static_gaussian",6,"S1","sq",0.145808068124389
5,"static_gaussian",6,"S2","nv",0.034838814445414
5,"static_gaussian",6,"S2","ar",0.21615332977261
5,"static_gaussian",6,"S2","eg",0.180250574590134
5,"static_gaussian",6,"S2","hb",0.152947922817022
5,"static_gaussian",6,"S2","dr",0.143035650936085
5,"static_gaussian",6,"S2","vs",0.0119867734036181
5,"static_gaussian",6,"S2","rm",0.149234288515479
5,"static_gaussian",6,"S2","sq",0.111552645519639
5,"static_gaussian",6,"S3","nv",0.0263274896383829
5,"static_gaussian",6,"S3","ar",0.0308857284660443
5,"static_gaussian",6,"S3","eg",0.276315608637368
5,"static_gaussian",6,"S3","hb",0.0335763020769425
5,"static_gaussian",6,"S3","dr",0.157565195022274
5,"static_gaussian",6,"S3","vs",0.0565503985872929
5,"static_gaussian",6,"S3","rm",0.32565428773564
5,"static_gaussian",6,"S3","sq",0.0931249898360553
5,"static_gaussian",6,"S4","nv",0.0426004360482233
5,"static_gaussian",6,"S4","ar",0.205903949501356
5,"static_gaussian",6,"S4","eg",0.106406947452152
5,"static_gaussian",6,"S4","hb",0.245923805872162
5,"static_gaussian",6,"S4","dr",0.0617167922930825
5,"static_gaussian",6,"S4","vs",0.0128249689306214
5,"static_gaussian",6,"S4","rm",0.210551139899001
5,"static_gaussian",6,"S4","sq",0.114071960003402
6,"static_gaussian",6,"S1","nv",0.315227364981124
6,"static_gaussian",6,"S1","ar",0.117341243475107
6,"static_gaussian",6,"S1","eg",0.0424288501119169
6,"static_gaussian",6,"S1","hb",0.133469575063546
6,"static_gaussian",6,"S1","dr",0.024398320507504
6,"static_gaussian",6,"S1","vs",0.239017937374461
6,"static_gaussian",6,"S1","rm",0.106032340076951
6,"static_gaussian",6,"S1","sq",0.0220843684093891
6,"static_gaussian",6,"S2","nv",0.0280816652572626
6,"static_gaussian",6,"S2","ar",0.147878797744021
6,"static_gaussian",6,"S2","eg",0.152210018881371
6,"static_gaussian",6,"S2","hb",0.138243965559733
6,"static_gaussian",6,"S2","dr",0.174224993939057
6,"static_gaussian",6,"S2","vs",0.0132858813301306
6,"static_gaussian",6,"S2","rm",0.175874345623164
6,"static_gaussian",6,"S2","sq",0.170200331665261
6,"static_gaussian",6,"S3","nv",0.0256101984846949
6,"static_gaussian",6,"S3","ar",0.153093009756696
6,"static_gaussian",6,"S3","eg",0.20707045793964
6,"static_gaussian",6,"S3","hb",0.0623117351564872
6,"static_gaussian",6,"S3","dr",0.219584929377541
6,"static_gaussian",6,"S3","vs",0.0173091478483703
6,"static_gaussian",6,"S3","rm",0.0958875410836416
6,"static_gaussian",6,"S3","sq",0.219132980352929
6,"static_gaussian",6,"S4","nv",0.0504757733080433
6,"static_gaussian",6,"S4","ar",0.161845780066234
6,"static_gaussian",6,"S4","eg",0.123164590268553
6,"static_gaussian",6,"S4","hb",0.193867420209332
6,"static_gaussian",6,"S4","dr",0.185812440533199
6,"static_gaussian",6,"S4","vs",0.0102794023653908
6,"static_gaussian",6,"S4","rm",0.10512450935558
6,"static_gaussian",6,"S4","sq",0.169430083893667
7,"static_gaussian",6,"S1","nv",0.0336927344801184
7,"static_gaussian",6,"S1","ar",0.136531688164406
7,"static_gaussian",6,"S1","eg",0.248968920303444
7,"static_gaussian",6,"S1","hb",0.203996280700249
7,"static_gaussian",6,"S1","dr",0.167676222100138
7,"static_gaussian",6,"S1","vs",0.012975716890463
7,"static_gaussian",6,"S1","rm",0.0929099630448013
7,"static_gaussian",6,"S1","sq",0.103248474316382
7,"static_gaussian",6,"S2","nv",0.0256534808323085
7,"static_gaussian",6,"S2","ar",0.176096645420752
7,"static_gaussian",6,"S2","eg",0.155269850618086
7,"static_gaussian",6,"S2","hb",0.144387158839061
7,"static_gaussian",6,"S2","dr",0.151421097548003
7,"static_gaussian",6,"S2","vs",0.0141711146542067
7,"static_gaussian",6,"S2","rm",0.139941554699055
7,"static_gaussian",6,"S2","sq",0.193059097388527
7,"static_gaussian",6,"S3","nv",0.0400374624506791
7,"static_gaussian",6,"S3","ar",0.158548794196924
7,"static_gaussian",6,"S3","eg",0.255141419224594
7,"static_gaussian",6,"S3","hb",0.123654233997509
7,"static_gaussian",6,"S3","dr",0.124064155337469
7,"static_gaussian",6,"S3","vs",0.0113044587804452
7,"static_gaussian",6,"S3","rm",0.135527605592079
7,"static_gaussian",6,"S3","sq",0.151721870420301
7,"static_gaussian",6,"S4","nv",0.0260055976793778
7,"static_gaussian",6,"S4","ar",0.162856162545585
7,"static_gaussian",6,"S4","eg",0.178481559293816
7,"static_gaussian",6,"S4","hb",0.148678737882087
7,"static_gaussian",6,"S4","dr",0.136388809415892
7,"static_gaussian",6,"S4","vs",0.0139920423403252
7,"static_gaussian",6,"S4","rm",0.172194683844617
7,"static_gaussian",6,"S4","sq",0.1614024069983
8,"static_gaussian",6,"S1","nv",0.255076639122794
8,"static_gaussian",6,"S1","ar",0.182727354267434
8,"static_gaussian",6,"S1","eg",0.0269160386719273
8,"static_gaussian",6,"S1","hb",0.0660722140613996
8,"static_gaussian",6,"S1","dr",0.0205211735295546
8,"static_gaussian",6,"S1","vs",0.247693813854851
8,"static_gaussian",6,"S1","rm",0.152587379874186
8,"static_gaussian",6,"S1","sq",0.0484053866178535
8,"static_gaussian",6,"S2","nv",0.0340330826056822
8,"static_gaussian",6,"S2","ar",0.110367008436043
8,"static_gaussian",6,"S2","eg",0.0989875671415922
8,"static_gaussian",6,"S2","hb",0.135603552319001
8,"static_gaussian",6,"S2","dr",0.274250058991169
8,"static_gaussian",6,"S2","vs",0.0127716529069552
8,"static_gaussian",6,"S2","rm",0.141277471183144
8,"static_gaussian",6,"S2","sq",0.192709606416413
8,"static_gaussian",6,"S3","nv",0.0233727686365234
8,"static_gaussian",6,"S3","ar",0.140088979127982
8,"static_gaussian",6,"S3","eg",0.161585098788861
8,"static_gaussian",6,"S3","hb",0.129776226687687
8,"static_gaussian",6,"S3","dr",0.202112629563302
8,"static_gaussian",6,"S3","vs",0.0156462009477886
8,"static_gaussian",6,"S3","rm",0.114407781848033
8,"static_gaussian",6,"S3","sq",0.213010314399823
8,"static_gaussian",6,"S4","nv",0.0250309837076822
8,"static_gaussian",6,"S4","ar",0.204822731053372
8,"static_gaussian",6,"S4","eg",0.141397813345763
8,"static_gaussian",6,"S4","hb",0.151824113464034
8,"static_gaussian",6,"S4","dr",0.182111162466492
8,"static_gaussian",6,"S4","vs",0.0145168888243098
8,"static_gaussian",6,"S4","rm",0.14380253753531
8,"static_gaussian",6,"S4","sq",0.136493769603037
9,"static_gaussian",6,"S1","nv",0.075057355273858
9,"static_gaussian",6,"S1","ar",0.196476395894476
9,"static_gaussian",6,"S1","eg",0.0626665111043595
9,"static_gaussian",6,"S1","hb",0.0869011989192166
9,"static_gaussian",6,"S1","dr",0.0245472968848416
9,"static_gaussian",6,"S1","vs",0.368052892877905
9,"static_gaussian",6,"S1","rm",0.166006575556687
9,"static_gaussian",6,"S1","sq",0.0202917734886555
9,"static_gaussian",6,"S2","nv",0.243091254090835
9,"static_gaussian",6,"S2","ar",0.0110499540004749
9,"static_gaussian",6,"S2","eg",0.100530386624676
9,"static_gaussian",6,"S2","hb",0.265698463527021
9,"static_gaussian",6,"S2","dr",0.0981206301137488
9,"static_gaussian",6,"S2","vs",0.147652831754706
9,"static_gaussian",6,"S2","rm",0.0649436766131521
9,"static_gaussian",6,"S2","sq",0.0689128032753863
9,"static_gaussian",6,"S3","nv",0.123152021069002
9,"static_gaussian",6,"S3","ar",0.0745913554652442
9,"static_gaussian",6,"S3","eg",0.18259636236139
9,"static_gaussian",6,"S3","hb",0.0288279912794255
9,"static_gaussian",6,"S3","dr",0.198281543294854
9,"static_gaussian",6,"S3","vs",0.0760716463038243
9,"static_gaussian",6,"S3","rm",0.0160627924862858
9,"static_gaussian",6,"S3","sq",0.300416287739974
9,"static_gaussian",6,"S4","nv",0.42822511573626
9,"static_gaussian",6,"S4","ar",0.146859097754486
9,"static_gaussian",6,"S4","eg",0.114324398116918
9,"static_gaussian",6,"S4","hb",0.0260952724355991
9,"static_gaussian",6,"S4","dr",0.0189477396225573
9,"static_gaussian",6,"S4","vs",0.0627414685195847
9,"static_gaussian",6,"S4","rm",0.13531898824203
9,"static_gaussian",6,"S4","sq",0.0674879195725646
10,"static_gaussian",6,"S1","nv",0.223726320708603
10,"static_gaussian",6,"S1","ar",0.0710510163302109
10,"static_gaussian",6,"S1","eg",0.149315559819671
10,"static_gaussian",6,"S1","hb",0.261473536192322
10,"static_gaussian",6,"S1","dr",0.0144592904445854
10,"static_gaussian",6,"S1","vs",0.143288423283082
10,"static_gaussian",6,"S1","rm",0.105683259217994
10,"static_gaussian",6,"S1","sq",0.0310025940035318
10,"static_gaussian",6,"S2","nv",0.296933469719477
10,"static_gaussian",6,"S2","ar",0.0225397733063884
10,"static_gaussian",6,"S2","eg",0.0766318731040116
10,"static_gaussian",6,"S2","hb",0.194162416955183
10,"static_gaussian",6,"S2","dr",0.0326036971101312
10,"static_gaussian",6,"S2","vs",0.213701493885814
10,"static_gaussian",6,"S2","rm",0.132405923952291
10,"static_gaussian",6,"S2","sq",0.0310213519667035
10,"static_gaussian",6,"S3","nv",0.316822894164252
10,"static_gaussian",6,"S3","ar",0.0480267539693359
10,"static_gaussian",6,"S3","eg",0.100095537031095
10,"static_gaussian",6,"S3","hb",0.0388373741786121
10,"static_gaussian",6,"S3","dr",0.0793985518214379
10,"static_gaussian",6,"S3","vs",0.20315119624331
10,"static_gaussian",6,"S3","rm",0.0158233653797738
10,"static_gaussian",6,"S3","sq",0.197844327212184
10,"static_gaussian",6,"S4","nv",0.234970813026679
10,"static_gaussian",6,"S4","ar",0.0801675367619763
10,"static_gaussian",6,"S4","eg",0.0818706269424205
10,"static_gaussian",6,"S4","hb",0.164687426631696
10,"static_gaussian",6,"S4","dr",0.0162766120402221
10,"static_gaussian",6,"S4","vs",0.286729157306737
10,"static_gaussian",6,"S4","rm",0.107700882560995
10,"static_gaussian",6,"S4","sq",0.0275969447292742
11,"static_gaussian",6,"S1","nv",0.0401278633006952
11,"static_gaussian",6,"S1","ar",0.150037111356723
11,"static_gaussian",6,"S1","eg",0.0195924144886914
11,"static_gaussian",6,"S1","hb",0.134163612503068
11,"static_gaussian",6,"S1","dr",0.0323858719895775
11,"static_gaussian",6,"S1","vs",0.393969175620847
11,"static_gaussian",6,"S1","rm",0.162456249759826
11,"static_gaussian",6,"S1","sq",0.0672677009805727
11,"static_gaussian",6,"S2","nv",0.295076165373058
11,"static_gaussian",6,"S2","ar",0.0297157556999155
11,"static_gaussian",6,"S2","eg",0.053923127672793
11,"static_gaussian",6,"S2","hb",0.0255122154658472
11,"static_gaussian",6,"S2","dr",0.069350903574934
11,"static_gaussian",6,"S2","vs",0.40721907957452
11,"static_gaussian",6,"S2","rm",0.0536307327593646
11,"static_gaussian",6,"S2","sq",0.065572019879567
11,"static_gaussian",6,"S3","nv",0.0256447443528488
11,"static_gaussian",6,"S3","ar",0.188253057995759
11,"static_gaussian",6,"S3","eg",0.156458943062748
11,"static_gaussian",6,"S3","hb",0.157846011986335
11,"static_gaussian",6,"S3","dr",0.180088083467332
11,"static_gaussian",6,"S3","vs",0.0146623635337328
11,"static_gaussian",6,"S3","rm",0.18084034913117
11,"static_gaussian",6,"S3","sq",0.0962064464700739
11,"static_gaussian",6,"S4","nv",0.044910415537924
11,"static_gaussian",6,"S4","ar",0.154358176710055
11,"static_gaussian",6,"S4","eg",0.0905816943807951
11,"static_gaussian",6,"S4","hb",0.209831846771467
11,"static_gaussian",6,"S4","dr",0.215498084110049
11,"static_gaussian",6,"S4","vs",0.01143476801082
11,"static_gaussian",6,"S4","rm",0.182063105007045
11,"static_gaussian",6,"S4","sq",0.0913219094718441
12,"static_gaussian",6,"S1","nv",0.0180951823047577
12,"static_gaussian",6,"S1","ar",0.108373889424446
12,"static_gaussian",6,"S1","eg",0.274022761208421
12,"static_gaussian",6,"S1","hb",0.18828964075527
12,"static_gaussian",6,"S1","dr",0.131873027615167
12,"static_gaussian",6,"S1","vs",0.0206509601883238
12,"static_gaussian",6,"S1","rm",0.109182805766406
12,"static_gaussian",6,"S1","sq",0.149511732737208
12,"static_gaussian",6,"S2","nv",0.0316382861419647
12,"static_gaussian",6,"S2","ar",0.185028095878919
12,"static_gaussian",6,"S2","eg",0.099028096310167
12,"static_gaussian",6,"S2","hb",0.124671674222321
12,"static_gaussian",6,"S2","dr",0.200717913781492
12,"static_gaussian",6,"S2","vs",0.0137247104885378
12,"static_gaussian",6,"S2","rm",0.0892195486671679
12,"static_gaussian",6,"S2","sq",0.255971674509431
12,"static_gaussian",6,"S3","nv",0.0233413452824558
12,"static_gaussian",6,"S3","ar",0.105108815590322
12,"static_gaussian",6,"S3","eg",0.117736633597958
12,"static_gaussian",6,"S3","hb",0.0962844937144497
12,"static_gaussian",6,"S3","dr",0.151542963211236
12,"static_gaussian",6,"S3","vs",0.0531056465555077
12,"static_gaussian",6,"S3","rm",0.0208471617340691
12,"static_gaussian",6,"S3","sq",0.432032940314001
12,"static_gaussian",6,"S4","nv",0.0715244232566683
12,"static_gaussian",6,"S4","ar",0.182355459990226
12,"static_gaussian",6,"S4","eg",0.218133465618583
12,"static_gaussian",6,"S4","hb",0.111188541829489
12,"static_gaussian",6,"S4","dr",0.101232637629404
12,"static_gaussian",6,"S4","vs",0.00946332508227848
12,"static_gaussian",6,"S4","rm",0.149814642348774
12,"static_gaussian",6,"S4","sq",0.156287504244578
13,"static_gaussian",6,"S1","nv",0.0675820952322214
13,"static_gaussian",6,"S1","ar",0.196347902129399
13,"static_gaussian",6,"S1","eg",0.208449409104616
13,"static_gaussian",6,"S1","hb",0.140111692125962
13,"static_gaussian",6,"S1","dr",0.0287534458973411
13,"static_gaussian",6,"S1","vs",0.1421545777593
13,"static_gaussian",6,"S1","rm",0.201751669707917
13,"static_gaussian",6,"S1","sq",0.0148492080432434
13,"static_gaussian",6,"S2","nv",0.187586844097311
13,"static_gaussian",6,"S2","ar",0.0350601493637046
13,"static_gaussian",6,"S2","eg",0.0465868033176039
13,"static_gaussian",6,"S2","hb",0.0361044110886855
13,"static_gaussian",6,"S2","dr",0.0481232129988222
13,"static_gaussian",6,"S2","vs",0.557456018519481
13,"static_gaussian",6,"S2","rm",0.0523620260234773
13,"static_gaussian",6,"S2","sq",0.0367205345909146
13,"static_gaussian",6,"S3","nv",0.402564005686145
13,"static_gaussian",6,"S3","ar",0.0860514058075279
13,"static_gaussian",6,"S3","eg",0.0281825325739014
13,"static_gaussian",6,"S3","hb",0.154121796658217
13,"static_gaussian",6,"S3","dr",0.117147902686314
13,"static_gaussian",6,"S3","vs",0.0482757487378208
13,"static_gaussian",6,"S3","rm",0.145024380673079
13,"static_gaussian",6,"S3","sq",0.0186322271769943
13,"static_gaussian",6,"S4","nv",0.181993498178627
13,"static_gaussian",6,"S4","ar",0.0357445172271258
13,"static_gaussian",6,"S4","eg",0.114977529475076
13,"static_gaussian",6,"S4","hb",0.0950510362766414
13,"static_gaussian",6,"S4","dr",0.0853016686772845
13,"static_gaussian",6,"S4","vs",0.01319741738769
13,"static_gaussian",6,"S4","rm",0.148352240193995
13,"static_gaussian",6,"S4","sq",0.32538209258356
14,"static_gaussian",6,"S1","nv",0.114252521683175
14,"static_gaussian",6,"S1","ar",0.0166451450762844
14,"static_gaussian",6,"S1","eg",0.111584933389998
14,"static_gaussian",6,"S1","hb",0.148155130918865
14,"static_gaussian",6,"S1","dr",0.25786400824002
14,"static_gaussian",6,"S1","vs",0.0253138002764038
14,"static_gaussian",6,"S1","rm",0.0751689574404717
14,"static_gaussian",6,"S1","sq",0.251015502974781
14,"static_gaussian",6,"S2","nv",0.269024440806318
14,"static_gaussian",6,"S2","ar",0.073812928100069
14,"static_gaussian",6,"S2","eg",0.0628562267302455
14,"static_gaussian",6,"S2","hb",0.0465403025457584
14,"static_gaussian",6,"S2","dr",0.0346469324527261
14,"static_gaussian",6,"S2","vs",0.0381786000560713
14,"static_gaussian",6,"S2","rm",0.0293281388287293
14,"static_gaussian",6,"S2","sq",0.445612430480083
14,"static_gaussian",6,"S3","nv",0.0928243868179058
14,"static_gaussian",6,"S3","ar",0.0161856336633263
14,"static_gaussian",6,"S3","eg",0.271861618656233
14,"static_gaussian",6,"S3","hb",0.0409954432790008
14,"static_gaussian",6,"S3","dr",0.0597436970345897
14,"static_gaussian",6,"S3","vs",0.266476491512889
14,"static_gaussian",6,"S3","rm",0.198234750060958
14,"static_gaussian",6,"S3","sq",0.0536779789750974
14,"static_gaussian",6,"S4","nv",0.0199623801677417
14,"static_gaussian",6,"S4","ar",0.260223360885158
14,"static_gaussian",6,"S4","eg",0.105894255059027
14,"static_gaussian",6,"S4","hb",0.170295351747883
14,"static_gaussian",6,"S4","dr",0.113739148443693
14,"static_gaussian",6,"S4","vs",0.0191069440387553
14,"static_gaussian",6,"S4","rm",0.207209974036694
14,"static_gaussian",6,"S4","sq",0.103568585621047
15,"static_gaussian",6,"S1","nv",0.0259734289195926
15,"static_gaussian",6,"S1","ar",0.235594767304302
15,"static_gaussian",6,"S1","eg",0.0908391566058018
15,"static_gaussian",6,"S1","hb",0.375417760182748
15,"static_gaussian",6,"S1","dr",0.128610484672766
15,"static_gaussian",6,"S1","vs",0.0270059966882816
15,"static_gaussian",6,"S1","rm",0.0830948310557152
15,"static_gaussian",6,"S1","sq",0.0334635745707928
15,"static_gaussian",6,"S2","nv",0.0362301492595692
15,"static_gaussian",6,"S2","ar",0.437034307955426
15,"static_gaussian",6,"S2","eg",0.0480674133781644
15,"static_gaussian",6,"S2","hb",0.0741864657497805
15,"static_gaussian",6,"S2","dr",0.0234038021819285
15,"static_gaussian",6,"S2","vs",0.145968365233646
15,"static_gaussian",6,"S2","rm",0.196839586639565
15,"static_gaussian",6,"S2","sq",0.0382699096019203
15,"static_gaussian",6,"S3","nv",0.403912153702025
15,"static_gaussian",6,"S3","ar",0.0674955058701303
15,"static_gaussian",6,"S3","eg",0.286176459841546
15,"static_gaussian",6,"S3","hb",0.0744646076236989
15,"static_gaussian",6,"S3","dr",0.0582483443908637
15,"static_gaussian",6,"S3","vs",0.0243629100278018
15,"static_gaussian",6,"S3","rm",0.0280102265760614
15,"static_gaussian",6,"S3","sq",0.0573297919678732
15,"static_gaussian",6,"S4","nv",0.0452019093631044
15,"static_gaussian",6,"S4","ar",0.160778639835468
15,"static_gaussian",6,"S4","eg",0.0918000462120412
15,"static_gaussian",6,"S4","hb",0.237170686304293
15,"static_gaussian",6,"S4","dr",0.124902044166905
15,"static_gaussian",6,"S4","vs",0.0111395391133605
15,"static_gaussian",6,"S4","rm",0.20670558791813
15,"static_gaussian",6,"S4","sq",0.122301547086698
16,"static_gaussian",6,"S1","nv",0.0353312554188818
16,"static_gaussian",6,"S1","ar",0.349283640395748
16,"static_gaussian",6,"S1","eg",0.140754333416428
16,"static_gaussian",6,"S1","hb",0.151048544341888
16,"static_gaussian",6,"S1","dr",0.129982713201668
16,"static_gaussian",6,"S1","vs",0.0133952078165244
16,"static_gaussian",6,"S1","rm",0.105356650544745
16,"static_gaussian",6,"S1","sq",0.0748476548641181
16,"static_gaussian",6,"S2","nv",0.0157038718012594
16,"static_gaussian",6,"S2","ar",0.226008649094262
16,"static_gaussian",6,"S2","eg",0.0476823294189495
16,"static_gaussian",6,"S2","hb",0.164530709650568
16,"static_gaussian",6,"S2","dr",0.153154471809281
16,"static_gaussian",6,"S2","vs",0.0347485259546053
16,"static_gaussian",6,"S2","rm",0.262691383930219
16,"static_gaussian",6,"S2","sq",0.095480058340856
16,"static_gaussian",6,"S3","nv",0.105446179539844
16,"static_gaussian",6,"S3","ar",0.0741624590663086
16,"static_gaussian",6,"S3","eg",0.191278557803419
16,"static_gaussian",6,"S3","hb",0.25195630704557
16,"static_gaussian",6,"S3","dr",0.0269059033859171
16,"static_gaussian",6,"S3","vs",0.120287288538453
16,"static_gaussian",6,"S3","rm",0.214114597879937
16,"static_gaussian",6,"S3","sq",0.0158487067405517
16,"static_gaussian",6,"S4","nv",0.0247999097291088
16,"static_gaussian",6,"S4","ar",0.0772609293833633
16,"static_gaussian",6,"S4","eg",0.196558083108009
16,"static_gaussian",6,"S4","hb",0.221612387732001
16,"static_gaussian",6,"S4","dr",0.129712663532903
16,"static_gaussian",6,"S4","vs",0.0160257012683977
16,"static_gaussian",6,"S4","rm",0.192384484248765
16,"static_gaussian",6,"S4","sq",0.141645840997453
17,"static_gaussian",6,"S1","nv",0.372973744092569
17,"static_gaussian",6,"S1","ar",0.199256465779157
17,"static_gaussian",6,"S1","eg",0.0533313156312072
17,"static_gaussian",6,"S1","hb",0.0641043155140357
17,"static_gaussian",6,"S1","dr",0.0410478160848611
17,"static_gaussian",6,"S1","vs",0.0171324452793612
17,"static_gaussian",6,"S1","rm",0.0645977703192983
17,"static_gaussian",6,"S1","sq",0.18755612729951
17,"static_gaussian",6,"S2","nv",0.114067882698446
17,"static_gaussian",6,"S2","ar",0.368348025301349
17,"static_gaussian",6,"S2","eg",0.0635061893989734
17,"static_gaussian",6,"S2","hb",0.208596838042413
17,"static_gaussian",6,"S2","dr",0.108135186567317
17,"static_gaussian",6,"S2","vs",0.0129705065680695
17,"static_gaussian",6,"S2","rm",0.0511207166172585
17,"static_gaussian",6,"S2","sq",0.0732546548061743
17,"static_gaussian",6,"S3","nv",0.404926709749594
17,"static_gaussian",6,"S3","ar",0.0210969328202398
17,"static_gaussian",6,"S3","eg",0.129012598806539
17,"static_gaussian",6,"S3","hb",0.0491418420154041
17,"static_gaussian",6,"S3","dr",0.132422089287926
17,"static_gaussian",6,"S3","vs",0.157882588405517
17,"static_gaussian",6,"S3","rm",0.081235087074129
17,"static_gaussian",6,"S3","sq",0.0242821518406516
17,"static_gaussian",6,"S4","nv",0.0975562503513985
17,"static_gaussian",6,"S4","ar",0.150517741408521
17,"static_gaussian",6,"S4","eg",0.0519754071636223
17,"static_gaussian",6,"S4","hb",0.470234855270326
17,"static_gaussian",6,"S4","dr",0.123871764545209
17,"static_gaussian",6,"S4","vs",0.0301765756257761
17,"static_gaussian",6,"S4","rm",0.056019345993607
17,"static_gaussian",6,"S4","sq",0.0196480596415404
18,"static_gaussian",6,"S1","nv",0.500758216270412
18,"static_gaussian",6,"S1","ar",0.18035733368737
18,"static_gaussian",6,"S1","eg",0.0841569240552643
18,"static_gaussian",6,"S1","hb",0.0681248000523915
18,"static_gaussian",6,"S1","dr",0.0348645915664021
18,"static_gaussian",6,"S1","vs",0.0701318042488136
18,"static_gaussian",6,"S1","rm",0.040771510450775
18,"static_gaussian",6,"S1","sq",0.0208348196685724
18,"static_gaussian",6,"S2","nv",0.0290287037193093
18,"static_gaussian",6,"S2","ar",0.168627340108336
18,"static_gaussian",6,"S2","eg",0.0851397512886669
18,"static_gaussian",6,"S2","hb",0.227288536812892
18,"static_gaussian",6,"S2","dr",0.21745626355407
18,"static_gaussian",6,"S2","vs",0.0149613604188858
18,"static_gaussian",6,"S2","rm",0.176649059689528
18,"static_gaussian",6,"S2","sq",0.0808489844083116
18,"static_gaussian",6,"S3","nv",0.284998448658428
18,"static_gaussian",6,"S3","ar",0.15520282737315
18,"static_gaussian",6,"S3","eg",0.0489937594115659
18,"static_gaussian",6,"S3","hb",0.103405559339766
18,"static_gaussian",6,"S3","dr",0.0291302550175051
18,"static_gaussian",6,"S3","vs",0.31535517613663
18,"static_gaussian",6,"S3","rm",0.0318458061477661
18,"static_gaussian",6,"S3","sq",0.0310681679151887
18,"static_gaussian",6,"S4","nv",0.55480721423058
18,"static_gaussian",6,"S4","ar",0.0719809219274559
18,"static_gaussian",6,"S4","eg",0.105391827673746
18,"static_gaussian",6,"S4","hb",0.0837957252902589
18,"static_gaussian",6,"S4","dr",0.0216710698680896
18,"static_gaussian",6,"S4","vs",0.0938865742905612
18,"static_gaussian",6,"S4","rm",0.0302764094483562
18,"static_gaussian",6,"S4","sq",0.0381902572709518
19,"static_gaussian",6,"S1","nv",0.0294501939524891
19,"static_gaussian",6,"S1","ar",0.151499500637237
19,"static_gaussian",6,"S1","eg",0.124486098455253
19,"static_gaussian",6,"S1","hb",0.211163218334486
19,"static_gaussian",6,"S1","dr",0.136169784531094
19,"static_gaussian",6,"S1","vs",0.0134502832981418
19,"static_gaussian",6,"S1","rm",0.223598723960604
19,"static_gaussian",6,"S1","sq",0.110182196830695
19,"static_gaussian",6,"S2","nv",0.024221371662932
19,"static_gaussian",6,"S2","ar",0.26993703096715
19,"static_gaussian",6,"S2","eg",0.139966383312939
19,"static_gaussian",6,"S2","hb",0.186437841229701
19,"static_gaussian",6,"S2","dr",0.180713743161463
19,"static_gaussian",6,"S2","vs",0.0165938541560114
19,"static_gaussian",6,"S2","rm",0.0923140105102642
19,"static_gaussian",6,"S2","sq",0.0898157649995382
19,"static_gaussian",6,"S3","nv",0.0180860510638281
19,"static_gaussian",6,"S3","ar",0.175854172570623
19,"static_gaussian",6,"S3","eg",0.207325871618048
19,"static_gaussian",6,"S3","hb",0.179093614270585
19,"static_gaussian",6,"S3","dr",0.107470934939615
19,"static_gaussian",6,"S3","vs",0.0229679977258443
19,"static_gaussian",6,"S3","rm",0.222551741205923
19,"static_gaussian",6,"S3","sq",0.0666496166055344
19,"static_gaussian",6,"S4","nv",0.273686311412482
19,"static_gaussian",6,"S4","ar",0.0117752504087276
19,"static_gaussian",6,"S4","eg",0.0824905456066217
19,"static_gaussian",6,"S4","hb",0.155986083412404
19,"static_gaussian",6,"S4","dr",0.227295842857902
19,"static_gaussian",6,"S4","vs",0.0596395419100809
19,"static_gaussian",6,"S4","rm",0.0602982237283032
19,"static_gaussian",6,"S4","sq",0.128828200663479
20,"static_gaussian",6,"S1","nv",0.279978374418883
20,"static_gaussian",6,"S1","ar",0.0235844770314767
20,"static_gaussian",6,"S1","eg",0.232721090161417
20,"static_gaussian",6,"S1","hb",0.106691489030023
20,"static_gaussian",6,"S1","dr",0.0640904456523529
20,"static_gaussian",6,"S1","vs",0.204011829762045
20,"static_gaussian",6,"S1","rm",0.0680744779320438
20,"static_gaussian",6,"S1","sq",0.0208478160117585
20,"static_gaussian",6,"S2","nv",0.0191799514422751
20,"static_gaussian",6,"S2","ar",0.174147768589712
20,"static_gaussian",6,"S2","eg",0.303988007786444
20,"static_gaussian",6,"S2","hb",0.10894305627408
20,"static_gaussian",6,"S2","dr",0.098067468233333
20,"static_gaussian",6,"S2","vs",0.0316611820349577
20,"static_gaussian",6,"S2","rm",0.225701470116954
20,"static_gaussian",6,"S2","sq",0.0383110955222447
20,"static_gaussian",6,"S3","nv",0.0731416257540723
20,"static_gaussian",6,"S3","ar",0.379517999478377
20,"static_gaussian",6,"S3","eg",0.0401374008482701
20,"static_gaussian",6,"S3","hb",0.240530780666257
20,"static_gaussian",6,"S3","dr",0.0340486950497744
20,"static_gaussian",6,"S3","vs",0.0196949572763224
20,"static_gaussian",6,"S3","rm",0.120879107223791
20,"static_gaussian",6,"S3","sq",0.0920494337031351
20,"static_gaussian",6,"S4","nv",0.0423206679862637
20,"static_gaussian",6,"S4","ar",0.187843702841823
20,"static_gaussian",6,"S4","eg",0.226428717898008
20,"static_gaussian",6,"S4","hb",0.142194758979576
20,"static_gaussian",6,"S4","dr",0.135877252152479
20,"static_gaussian",6,"S4","vs",0.0113642555351752
20,"static_gaussian",6,"S4","rm",0.0865058945823375
20,"static_gaussian",6,"S4","sq",0.167464750024339
21,"static_gaussian",6,"S1","nv",0.193477054923653
21,"static_gaussian",6,"S1","ar",0.191904381339315
21,"static_gaussian",6,"S1","eg",0.119482765532671
21,"static_gaussian",6,"S1","hb",0.0723717912638825
21,"static_gaussian",6,"S1","dr",0.1221531830436
21,"static_gaussian",6,"S1","vs",0.0259791846995373
21,"static_gaussian",6,"S1","rm",0.0160968588152
21,"static_gaussian",6,"S1","sq",0.258534780382141
21,"static_gaussian",6,"S2","nv",0.20661118796006
21,"static_gaussian",6,"S2","ar",0.0339276970260551
21,"static_gaussian",6,"S2","eg",0.201345879608977
21,"static_gaussian",6,"S2","hb",0.0179197517880733
21,"static_gaussian",6,"S2","dr",0.326997495576932
21,"static_gaussian",6,"S2","vs",0.0770906947661206
21,"static_gaussian",6,"S2","rm",0.0461648418707974
21,"static_gaussian",6,"S2","sq",0.0899424514029849
21,"static_gaussian",6,"S3","nv",0.0377991882511961
21,"static_gaussian",6,"S3","ar",0.14489935700852
21,"static_gaussian",6,"S3","eg",0.159336197019063
21,"static_gaussian",6,"S3","hb",0.149431177761331
21,"static_gaussian",6,"S3","dr",0.155449550450824
21,"static_gaussian",6,"S3","vs",0.0112106622567413
21,"static_gaussian",6,"S3","rm",0.167139089590127
21,"static_gaussian",6,"S3","sq",0.174734777662197
21,"static_gaussian",6,"S4","nv",0.443828519885031
21,"static_gaussian",6,"S4","ar",0.111157480192288
21,"static_gaussian",6,"S4","eg",0.098924784170661
21,"static_gaussian",6,"S4","hb",0.105108974794566
21,"static_gaussian",6,"S4","dr",0.108073807435436
21,"static_gaussian",6,"S4","vs",0.0230231419857569
21,"static_gaussian",6,"S4","rm",0.0182538007495069
21,"static_gaussian",6,"S4","sq",0.091629490786754
22,"static_gaussian",6,"S1","nv",0.0424262498571793
22,"static_gaussian",6,"S1","ar",0.144188574022945
22,"static_gaussian",6,"S1","eg",0.105471605585518
22,"static_gaussian",6,"S1","hb",0.158559050080013
22,"static_gaussian",6,"S1","dr",0.188294890251212
22,"static_gaussian",6,"S1","vs",0.011108812624524
22,"static_gaussian",6,"S1","rm",0.121528544519754
22,"static_gaussian",6,"S1","sq",0.228422273058856
22,"static_gaussian",6,"S2","nv",0.0329232608058062
22,"static_gaussian",6,"S2","ar",0.0330160254463553
22,"static_gaussian",6,"S2","eg",0.115516852426592
22,"static_gaussian",6,"S2","hb",0.100330893960851
22,"static_gaussian",6,"S2","dr",0.0974184526658993
22,"static_gaussian",6,"S2","vs",0.0212055780748966
22,"static_gaussian",6,"S2","rm",0.221188827844979
22,"static_gaussian",6,"S2","sq",0.378400108774622
22,"static_gaussian",6,"S3","nv",0.426244626495652
22,"static_gaussian",6,"S3","ar",0.0608547479836508
22,"static_gaussian",6,"S3","eg",0.0464857769135234
22,"static_gaussian",6,"S3","hb",0.0266249272259307
22,"static_gaussian",6,"S3","dr",0.0390266660523575
22,"static_gaussian",6,"S3","vs",0.298287959893199
22,"static_gaussian",6,"S3","rm",0.0477297084205411
22,"static_gaussian",6,"S3","sq",0.0547455870151453
22,"static_gaussian",6,"S4","nv",0.0883298073735365
22,"static_gaussian",6,"S4","ar",0.174909130987713
22,"static_gaussian",6,"S4","eg",0.192447628354626
22,"static_gaussian",6,"S4","hb",0.111901953037063
22,"static_gaussian",6,"S4","dr",0.133207651242077
22,"static_gaussian",6,"S4","vs",0.0088577723821754
22,"static_gaussian",6,"S4","rm",0.145020163373601
22,"static_gaussian",6,"S4","sq",0.145325893249208
23,"static_gaussian",6,"S1","nv",0.0536590771839459
23,"static_gaussian",6,"S1","ar",0.181082974646769
23,"static_gaussian",6,"S1","eg",0.238634897754854
23,"static_gaussian",6,"S1","hb",0.127216658627658
23,"static_gaussian",6,"S1","dr",0.148529314844222
23,"static_gaussian",6,"S1","vs",0.0102427106526963
23,"static_gaussian",6,"S1","rm",0.098489156635361
23,"static_gaussian",6,"S1","sq",0.142145209654493
23,"static_gaussian",6,"S2","nv",0.0175285739640547
23,"static_gaussian",6,"S2","ar",0.156524404109734
23,"static_gaussian",6,"S2","eg",0.167066364212267
23,"static_gaussian",6,"S2","hb",0.18338605995764
23,"static_gaussian",6,"S2","dr",0.159720183462111
23,"static_gaussian",6,"S2","vs",0.0196757716377425
23,"static_gaussian",6,"S2","rm",0.140472335550525
23,"static_gaussian",6,"S2","sq",0.155626307105925
23,"static_gaussian",6,"S3","nv",0.418715251686053
23,"static_gaussian",6,"S3","ar",0.0553956602705375
23,"static_gaussian",6,"S3","eg",0.0348251623848971
23,"static_gaussian",6,"S3","hb",0.0720351935851261
23,"static_gaussian",6,"S3","dr",0.0201353843330248
23,"static_gaussian",6,"S3","vs",0.262682503617347
23,"static_gaussian",6,"S3","rm",0.0788003266230861
23,"static_gaussian",6,"S3","sq",0.0574105174999286
23,"static_gaussian",6,"S4","nv",0.0352402387541777
23,"static_gaussian",6,"S4","ar",0.161977460804196
23,"static_gaussian",6,"S4","eg",0.162112425850852
23,"static_gaussian",6,"S4","hb",0.157273189348066
23,"static_gaussian",6,"S4","dr",0.16878146096887
23,"static_gaussian",6,"S4","vs",0.0117779333311664
23,"static_gaussian",6,"S4","rm",0.114297341097098
23,"static_gaussian",6,"S4","sq",0.188539949845575
24,"static_gaussian",6,"S1","nv",0.0203001702042799
24,"static_gaussian",6,"S1","ar",0.137142448354312
24,"static_gaussian",6,"S1","eg",0.17367107454298
24,"static_gaussian",6,"S1","hb",0.0223649985160824
24,"static_gaussian",6,"S1","dr",0.265236335221923
24,"static_gaussian",6,"S1","vs",0.0724980474647038
24,"static_gaussian",6,"S1","rm",0.0693448178337378
24,"static_gaussian",6,"S1","sq",0.239442107861982
24,"static_gaussian",6,"S2","nv",0.016972191179806
24,"static_gaussian",6,"S2","ar",0.0604532300030151
24,"static_gaussian",6,"S2","eg",0.201277942379535
24,"static_gaussian",6,"S2","hb",0.0903519549391126
24,"static_gaussian",6,"S2","dr",0.353757848006945
24,"static_gaussian",6,"S2","vs",0.032579631910518
24,"static_gaussian",6,"S2","rm",0.0677098123795303
24,"static_gaussian",6,"S2","sq",0.176897389201539
24,"static_gaussian",6,"S3","nv",0.0997080319477397
24,"static_gaussian",6,"S3","ar",0.215396231039226
24,"static_gaussian",6,"S3","eg",0.0970569293754781
24,"static_gaussian",6,"S3","hb",0.0815242790270569
24,"static_gaussian",6,"S3","dr",0.0215179019928634
24,"static_gaussian",6,"S3","vs",0.307873192865409
24,"static_gaussian",6,"S3","rm",0.157464739806987
24,"static_gaussian",6,"S3","sq",0.0194586939452396
24,"static_gaussian",6,"S4","nv",0.0427199023371755
24,"static_gaussian",6,"S4","ar",0.015642859041077
24,"static_gaussian",6,"S4","eg",0.263742943715731
24,"static_gaussian",6,"S4","hb",0.102926649893591
24,"static_gaussian",6,"S4","dr",0.217081489640035
24,"static_gaussian",6,"S4","vs",0.0396499489765466
24,"static_gaussian",6,"S4","rm",0.105119515312977
24,"static_gaussian",6,"S4","sq",0.213116691082868
25,"static_gaussian",6,"S1","nv",0.531738224374122
25,"static_gaussian",6,"S1","ar",0.0374469827296502
25,"static_gaussian",6,"S1","eg",0.0446540136695787
25,"static_gaussian",6,"S1","hb",0.04623601916757
25,"static_gaussian",6,"S1","dr",0.0500096011488397
25,"static_gaussian",6,"S1","vs",0.2138942346064
25,"static_gaussian",6,"S1","rm",0.0408248518653494
25,"static_gaussian",6,"S1","sq",0.03519607243849
25,"static_gaussian",6,"S2","nv",0.379039354695161
25,"static_gaussian",6,"S2","ar",0.0678848291152494
25,"static_gaussian",6,"S2","eg",0.0681314440816525
25,"static_gaussian",6,"S2","hb",0.0742845954062542
25,"static_gaussian",6,"S2","dr",0.0223257315649123
25,"static_gaussian",6,"S2","vs",0.303232082045054
25,"static_gaussian",6,"S2","rm",0.0296389581613484
25,"static_gaussian",6,"S2","sq",0.0554630049303688
25,"static_gaussian",6,"S3","nv",0.136890244674661
25,"static_gaussian",6,"S3","ar",0.0493848042741933
25,"static_gaussian",6,"S3","eg",0.0215951860620625
25,"static_gaussian",6,"S3","hb",0.0726025768386932
25,"static_gaussian",6,"S3","dr",0.0349197237347493
25,"static_gaussian",6,"S3","vs",0.569515059045328
25,"static_gaussian",6,"S3","rm",0.0686658266238226
25,"static_gaussian",6,"S3","sq",0.0464265787464905
25,"static_gaussian",6,"S4","nv",0.0266851386727915
25,"static_gaussian",6,"S4","ar",0.175088149101234
25,"static_gaussian",6,"S4","eg",0.160873005888181
25,"static_gaussian",6,"S4","hb",0.24077194756428
25,"static_gaussian",6,"S4","dr",0.142485966851773
25,"static_gaussian",6,"S4","vs",0.0204674689155961
25,"static_gaussian",6,"S4","rm",0.196078068533312
25,"static_gaussian",6,"S4","sq",0.0375502544728313
26,"static_gaussian",6,"S1","nv",0.131221433377972
26,"static_gaussian",6,"S1","ar",0.059426378620098
26,"static_gaussian",6,"S1","eg",0.265143295929106
26,"static_gaussian",6,"S1","hb",0.0469103774635664
26,"static_gaussian",6,"S1","dr",0.0152078545708663
26,"static_gaussian",6,"S1","vs",0.328604709862459
26,"static_gaussian",6,"S1","rm",0.0532238094006781
26,"static_gaussian",6,"S1","sq",0.100262140775255
26,"static_gaussian",6,"S2","nv",0.0883135172416999
26,"static_gaussian",6,"S2","ar",0.0199434813674717
26,"static_gaussian",6,"S2","eg",0.143793195659524
26,"static_gaussian",6,"S2","hb",0.103133713078249
26,"static_gaussian",6,"S2","dr",0.206448010032372
26,"static_gaussian",6,"S2","vs",0.0233523864499653
26,"static_gaussian",6,"S2","rm",0.0620298115125563
26,"static_gaussian",6,"S2","sq",0.352985884658163
26,"static_gaussian",6,"S3","nv",0.221720036400052
26,"static_gaussian",6,"S3","ar",0.27976395967251
26,"static_gaussian",6,"S3","eg",0.109293712650175
26,"static_gaussian",6,"S3","hb",0.136355216460748
26,"static_gaussian",6,"S3","dr",0.021598279188865
26,"static_gaussian",6,"S3","vs",0.0756406308122912
26,"static_gaussian",6,"S3","rm",0.136810846596295
26,"static_gaussian",6,"S3","sq",0.018817318219065
26,"static_gaussian",6,"S4","nv",0.0533335835823844
26,"static_gaussian",6,"S4","ar",0.225075602151166
26,"static_gaussian",6,"S4","eg",0.226708007996499
26,"static_gaussian",6,"S4","hb",0.268689324699438
26,"static_gaussian",6,"S4","dr",0.0445063444752747
26,"static_gaussian",6,"S4","vs",0.0165095537768579
26,"static_gaussian",6,"S4","rm",0.0474913528959408
26,"static_gaussian",6,"S4","sq",0.117686230422439
27,"static_gaussian",6,"S1","nv",0.0742538623690564
27,"static_gaussian",6,"S1","ar",0.164210792091295
27,"static_gaussian",6,"S1","eg",0.345477737182907
27,"static_gaussian",6,"S1","hb",0.142097974756444
27,"static_gaussian",6,"S1","dr",0.0851856151112134
27,"static_gaussian",6,"S1","vs",0.0123135924438506
27,"static_gaussian",6,"S1","rm",0.13153288663691
27,"static_gaussian",6,"S1","sq",0.0449275394083235
27,"static_gaussian",6,"S2","nv",0.0249215532254687
27,"static_gaussian",6,"S2","ar",0.222091460070342
27,"static_gaussian",6,"S2","eg",0.11707391547734
27,"static_gaussian",6,"S2","hb",0.205914816962794
27,"static_gaussian",6,"S2","dr",0.157623801370535
27,"static_gaussian",6,"S2","vs",0.0150714596047862
27,"static_gaussian",6,"S2","rm",0.111846290455402
27,"static_gaussian",6,"S2","sq",0.145456702833333
27,"static_gaussian",6,"S3","nv",0.0285380297734579
27,"static_gaussian",6,"S3","ar",0.140236589632004
27,"static_gaussian",6,"S3","eg",0.136336983442495
27,"static_gaussian",6,"S3","hb",0.175078879126873
27,"static_gaussian",6,"S3","dr",0.166816906249846
27,"static_gaussian",6,"S3","vs",0.0132435987632019
27,"static_gaussian",6,"S3","rm",0.198308237754181
27,"static_gaussian",6,"S3","sq",0.141440775257941
27,"static_gaussian",6,"S4","nv",0.0281203192344398
27,"static_gaussian",6,"S4","ar",0.156149488277861
27,"static_gaussian",6,"S4","eg",0.140813871328244
27,"static_gaussian",6,"S4","hb",0.174249683157727
27,"static_gaussian",6,"S4","dr",0.17158353447736
27,"static_gaussian",6,"S4","vs",0.0132724527936761
27,"static_gaussian",6,"S4","rm",0.173363460765125
27,"static_gaussian",6,"S4","sq",0.142447189965567
28,"static_gaussian",6,"S1","nv",0.174834397669647
28,"static_gaussian",6,"S1","ar",0.0344330334673084
28,"static_gaussian",6,"S1","eg",0.0405546253488037
28,"static_gaussian",6,"S1","hb",0.0454200550066482
28,"static_gaussian",6,"S1","dr",0.0360269118799952
28,"static_gaussian",6,"S1","vs",0.567295175119523
28,"static_gaussian",6,"S1","rm",0.0624161908912468
28,"static_gaussian",6,"S1","sq",0.0390196106168276
28,"static_gaussian",6,"S2","nv",0.0205746195775234
28,"static_gaussian",6,"S2","ar",0.186409455068033
28,"static_gaussian",6,"S2","eg",0.221447488627861
28,"static_gaussian",6,"S2","hb",0.0617087715310066
28,"static_gaussian",6,"S2","dr",0.338079682080031
28,"static_gaussian",6,"S2","vs",0.0959457368246833
28,"static_gaussian",6,"S2","rm",0.0450147753499682
28,"static_gaussian",6,"S2","sq",0.030819470940894
28,"static_gaussian",6,"S3","nv",0.012343196327408
28,"static_gaussian",6,"S3","ar",0.0947947276430954
28,"static_gaussian",6,"S3","eg",0.151129390300927
28,"static_gaussian",6,"S3","hb",0.0390480601961869
28,"static_gaussian",6,"S3","dr",0.207947773183297
28,"static_gaussian",6,"S3","vs",0.281359807819929
28,"static_gaussian",6,"S3","rm",0.120006404113106
28,"static_gaussian",6,"S3","sq",0.0933706404160507
28,"static_gaussian",6,"S4","nv",0.0275891485739375
28,"static_gaussian",6,"S4","ar",0.171331715482715
28,"static_gaussian",6,"S4","eg",0.138513835337101
28,"static_gaussian",6,"S4","hb",0.123263197597804
28,"static_gaussian",6,"S4","dr",0.21346408685376
28,"static_gaussian",6,"S4","vs",0.0136953862085736
28,"static_gaussian",6,"S4","rm",0.13602671659754
28,"static_gaussian",6,"S4","sq",0.176115913348569
29,"static_gaussian",6,"S1","nv",0.0267258865311847
29,"static_gaussian",6,"S1","ar",0.185542729428196
29,"static_gaussian",6,"S1","eg",0.170349834395957
29,"static_gaussian",6,"S1","hb",0.179214872643334
29,"static_gaussian",6,"S1","dr",0.134039091424743
29,"static_gaussian",6,"S1","vs",0.0137995860260157
29,"static_gaussian",6,"S1","rm",0.150059082027705
29,"static_gaussian",6,"S1","sq",0.140268917522864
29,"static_gaussian",6,"S2","nv",0.184172719694202
29,"static_gaussian",6,"S2","ar",0.0804337581107961
29,"static_gaussian",6,"S2","eg",0.0656329258338103
29,"static_gaussian",6,"S2","hb",0.0445898860989328
29,"static_gaussian",6,"S2","dr",0.015695355799062
29,"static_gaussian",6,"S2","vs",0.438598570475934
29,"static_gaussian",6,"S2","rm",0.1203031667562
29,"static_gaussian",6,"S2","sq",0.0505736172310618
29,"static_gaussian",6,"S3","nv",0.2286230914788
29,"static_gaussian",6,"S3","ar",0.0604270085356141
29,"static_gaussian",6,"S3","eg",0.0378034995861123
29,"static_gaussian",6,"S3","hb",0.0575848093421643
29,"static_gaussian",6,"S3","dr",0.0373100592646166
29,"static_gaussian",6,"S3","vs",0.505470210073427
29,"static_gaussian",6,"S3","rm",0.0345954605463171
29,"static_gaussian",6,"S3","sq",0.0381858611729489
29,"static_gaussian",6,"S4","nv",0.0709513676416487
29,"static_gaussian",6,"S4","ar",0.134419861342157
29,"static_gaussian",6,"S4","eg",0.375979481859868
29,"static_gaussian",6,"S4","hb",0.102528203970049
29,"static_gaussian",6,"S4","dr",0.126928781176499
29,"static_gaussian",6,"S4","vs",0.0142260823756306
29,"static_gaussian",6,"S4","rm",0.14195129995629
29,"static_gaussian",6,"S4","sq",0.0330149216778566
30,"static_gaussian",6,"S1","nv",0.025302917208548
30,"static_gaussian",6,"S1","ar",0.163377913811947
30,"static_gaussian",6,"S1","eg",0.140683495837937
30,"static_gaussian",6,"S1","hb",0.158784530471543
30,"static_gaussian",6,"S1","dr",0.159528301727081
30,"static_gaussian",6,"S1","vs",0.0142240882029402
30,"static_gaussian",6,"S1","rm",0.166575685503379
30,"static_gaussian",6,"S1","sq",0.171523067236625
30,"static_gaussian",6,"S2","nv",0.435263330343476
30,"static_gaussian",6,"S2","ar",0.0601300818512714
30,"static_gaussian",6,"S2","eg",0.0548876830260331
30,"static_gaussian",6,"S2","hb",0.0539682497238812
30,"static_gaussian",6,"S2","dr",0.0237627773180019
30,"static_gaussian",6,"S2","vs",0.283473137870046
30,"static_gaussian",6,"S2","rm",0.0420161376018883
30,"static_gaussian",6,"S2","sq",0.0464986022654019
30,"static_gaussian",6,"S3","nv",0.0198710664895356
30,"static_gaussian",6,"S3","ar",0.181184999477511
30,"static_gaussian",6,"S3","eg",0.152925459187787
30,"static_gaussian",6,"S3","hb",0.160597149272022
30,"static_gaussian",6,"S3","dr",0.153216519013218
30,"static_gaussian",6,"S3","vs",0.017354881317774
30,"static_gaussian",6,"S3","rm",0.170122844409868
30,"static_gaussian",6,"S3","sq",0.144727080832285
30,"static_gaussian",6,"S4","nv",0.0277464355393909
30,"static_gaussian",6,"S4","ar",0.100857996882364
30,"static_gaussian",6,"S4","eg",0.130103886799894
30,"static_gaussian",6,"S4","hb",0.10332966922754
30,"static_gaussian",6,"S4","dr",0.272776688864891
30,"static_gaussian",6,"S4","vs",0.0149830835954369
30,"static_gaussian",6,"S4","rm",0.10999965935433
30,"static_gaussian",6,"S4","sq",0.240202579736153
1,"break_correlation",1,"S1","nv",0.0277436585213252
1,"break_correlation",1,"S1","ar",0.158791599394731
1,"break_correlation",1,"S1","eg",0.0278870448825107
1,"break_correlation",1,"S1","hb",0.302960542154274
1,"break_correlation",1,"S1","dr",0.284813495154049
1,"break_correlation",1,"S1","vs",0.0896342043129701
1,"break_correlation",1,"S1","rm",0.030825001661047
1,"break_correlation",1,"S1","sq",0.0773444539190928
1,"break_correlation",1,"S2","nv",0.291591223047851
1,"break_correlation",1,"S2","ar",0.0352580643761024
1,"break_correlation",1,"S2","eg",0.0842175412546489
1,"break_correlation",1,"S2","hb",0.0285486604311493
1,"break_correlation",1,"S2","dr",0.0341255431864707
1,"break_correlation",1,"S2","vs",0.409928568074594
1,"break_correlation",1,"S2","rm",0.061613900385422
1,"break_correlation",1,"S2","sq",0.0547164992437621
1,"break_correlation",1,"S3","nv",0.0659457662287231
1,"break_correlation",1,"S3","ar",0.0548338968061495
1,"break_correlation",1,"S3","eg",0.0260238323472627
1,"break_correlation",1,"S3","hb",0.0446278481674697
1,"break_correlation",1,"S3","dr",0.0462727635100361
1,"break_correlation",1,"S3","vs",0.0317179365733042
1,"break_correlation",1,"S3","rm",0.618714411327449
1,"break_correlation",1,"S3","sq",0.111863545039606
1,"break_correlation",1,"S4","nv",0.0741014398334079
1,"break_correlation",1,"S4","ar",0.174742061242765
1,"break_correlation",1,"S4","eg",0.0420044919009608
1,"break_correlation",1,"S4","hb",0.255603772080011
1,"break_correlation",1,"S4","dr",0.249297974418886
1,"break_correlation",1,"S4","vs",0.015115661185803
1,"break_correlation",1,"S4","rm",0.0468432642372439
1,"break_correlation",1,"S4","sq",0.142291335100922
2,"break_correlation",1,"S1","nv",0.32180595463893
2,"break_correlation",1,"S1","ar",0.0228976386455624
2,"break_correlation",1,"S1","eg",0.0845773203124385
2,"break_correlation",1,"S1","hb",0.0376478928437216
2,"break_correlation",1,"S1","dr",0.0435370461032207
2,"break_correlation",1,"S1","vs",0.361360002336625
2,"break_correlation",1,"S1","rm",0.0813187193219468
2,"break_correlation",1,"S1","sq",0.0468554257975549
2,"break_correlation",1,"S2","nv",0.142288463787427
2,"break_correlation",1,"S2","ar",0.0338189530488605
2,"break_correlation",1,"S2","eg",0.0834356557106752
2,"break_correlation",1,"S2","hb",0.0273906928869256
2,"break_correlation",1,"S2","dr",0.0408032809481273
2,"break_correlation",1,"S2","vs",0.572765909608813
2,"break_correlation",1,"S2","rm",0.0396718432223192
2,"break_correlation",1,"S2","sq",0.0598252007868527
2,"break_correlation",1,"S3","nv",0.0272531753037951
2,"break_correlation",1,"S3","ar",0.0475419906456743
2,"break_correlation",1,"S3","eg",0.0866092502811752
2,"break_correlation",1,"S3","hb",0.0330912086853064
2,"break_correlation",1,"S3","dr",0.0357082926992282
2,"break_correlation",1,"S3","vs",0.175303888741053
2,"break_correlation",1,"S3","rm",0.526765478682417
2,"break_correlation",1,"S3","sq",0.0677267149613514
2,"break_correlation",1,"S4","nv",0.152108608252007
2,"break_correlation",1,"S4","ar",0.0306142297290397
2,"break_correlation",1,"S4","eg",0.051456253556853
2,"break_correlation",1,"S4","hb",0.0336304386176408
2,"break_correlation",1,"S4","dr",0.0371599056542726
2,"break_correlation",1,"S4","vs",0.539058347257425
2,"break_correlation",1,"S4","rm",0.114714196963171
2,"break_correlation",1,"S4","sq",0.041258019969591
3,"break_correlation",1,"S1","nv",0.0968307695210811
3,"break_correlation",1,"S1","ar",0.0421403888630054
3,"break_correlation",1,"S1","eg",0.0503361272698161
3,"break_correlation",1,"S1","hb",0.0338997130736637
3,"break_correlation",1,"S1","dr",0.0257518346432114
3,"break_correlation",1,"S1","vs",0.640842401314426
3,"break_correlation",1,"S1","rm",0.0597106161095027
3,"break_correlation",1,"S1","sq",0.0504881492052941
3,"break_correlation",1,"S2","nv",0.229021050214298
3,"break_correlation",1,"S2","ar",0.0362694553546924
3,"break_correlation",1,"S2","eg",0.0571662761575491
3,"break_correlation",1,"S2","hb",0.0503393604825393
3,"break_correlation",1,"S2","dr",0.0361169982372138
3,"break_correlation",1,"S2","vs",0.51009904926121
3,"break_correlation",1,"S2","rm",0.0360887215129124
3,"break_correlation",1,"S2","sq",0.0448990887795849
3,"break_correlation",1,"S3","nv",0.299174077700347
3,"break_correlation",1,"S3","ar",0.0466985860665629
3,"break_correlation",1,"S3","eg",0.0913808063173179
3,"break_correlation",1,"S3","hb",0.0452917419039342
3,"break_correlation",1,"S3","dr",0.0447438844175313
3,"break_correlation",1,"S3","vs",0.373132210061837
3,"break_correlation",1,"S3","rm",0.0200051456148108
3,"break_correlation",1,"S3","sq",0.0795735479176586
3,"break_correlation",1,"S4","nv",0.0480754229774736
3,"break_correlation",1,"S4","ar",0.239098281541697
3,"break_correlation",1,"S4","eg",0.123505324860661
3,"break_correlation",1,"S4","hb",0.195355573147777
3,"break_correlation",1,"S4","dr",0.155638155312974
3,"break_correlation",1,"S4","vs",0.0108729225303335
3,"break_correlation",1,"S4","rm",0.0876297628404028
3,"break_correlation",1,"S4","sq",0.139824556788681
4,"break_correlation",1,"S1","nv",0.0264594802082351
4,"break_correlation",1,"S1","ar",0.0770149408282268
4,"break_correlation",1,"S1","eg",0.0598009610982985
4,"break_correlation",1,"S1","hb",0.0447592721685072
4,"break_correlation",1,"S1","dr",0.0579134480770395
4,"break_correlation",1,"S1","vs",0.0260516328758916
4,"break_correlation",1,"S1","rm",0.596772668236764
4,"break_correlation",1,"S1","sq",0.111227596507037
4,"break_correlation",1,"S2","nv",0.145042999682404
4,"break_correlation",1,"S2","ar",0.0544695121536353
4,"break_correlation",1,"S2","eg",0.029911861220559
4,"break_correlation",1,"S2","hb",0.0403441185834111
4,"break_correlation",1,"S2","dr",0.0346444000830833
4,"break_correlation",1,"S2","vs",0.597257278201571
4,"break_correlation",1,"S2","rm",0.0554327137439554
4,"break_correlation",1,"S2","sq",0.0428971163313805
4,"break_correlation",1,"S3","nv",0.0252180806020113
4,"break_correlation",1,"S3","ar",0.0985199641543704
4,"break_correlation",1,"S3","eg",0.152466905903469
4,"break_correlation",1,"S3","hb",0.0381874362867266
4,"break_correlation",1,"S3","dr",0.0392559399336116
4,"break_correlation",1,"S3","vs",0.0587702510695645
4,"break_correlation",1,"S3","rm",0.546612650102326
4,"break_correlation",1,"S3","sq",0.0409687719479205
4,"break_correlation",1,"S4","nv",0.0292325903808402
4,"break_correlation",1,"S4","ar",0.119974250265511
4,"break_correlation",1,"S4","eg",0.201740337022326
4,"break_correlation",1,"S4","hb",0.0862245236773404
4,"break_correlation",1,"S4","dr",0.0903492385845347
4,"break_correlation",1,"S4","vs",0.0150847899853332
4,"break_correlation",1,"S4","rm",0.332545153617256
4,"break_correlation",1,"S4","sq",0.124849116466859
5,"break_correlation",1,"S1","nv",0.0708322444631753
5,"break_correlation",1,"S1","ar",0.0371569825547145
5,"break_correlation",1,"S1","eg",0.178215273268228
5,"break_correlation",1,"S1","hb",0.02622760757856
5,"break_correlation",1,"S1","dr",0.0367103478355441
5,"break_correlation",1,"S1","vs",0.156761651423387
5,"break_correlation",1,"S1","rm",0.453251571471856
5,"break_correlation",1,"S1","sq",0.0408443214045351
5,"break_correlation",1,"S2","nv",0.053915125167572
5,"break_correlation",1,"S2","ar",0.0790356839661691
5,"break_correlation",1,"S2","eg",0.0294515583671371
5,"break_correlation",1,"S2","hb",0.365227250934264
5,"break_correlation",1,"S2","dr",0.202801832065394
5,"break_correlation",1,"S2","vs",0.0207172955685016
5,"break_correlation",1,"S2","rm",0.0581488016399161
5,"break_correlation",1,"S2","sq",0.190702452291046
5,"break_correlation",1,"S3","nv",0.0865216905134926
5,"break_correlation",1,"S3","ar",0.10871030688411
5,"break_correlation",1,"S3","eg",0.0331751566021151
5,"break_correlation",1,"S3","hb",0.43014259509766
5,"break_correlation",1,"S3","dr",0.135000578685301
5,"break_correlation",1,"S3","vs",0.0193509601375864
5,"break_correlation",1,"S3","rm",0.0366176007704935
5,"break_correlation",1,"S3","sq",0.150481111309241
5,"break_correlation",1,"S4","nv",0.0478923587150666
5,"break_correlation",1,"S4","ar",0.194421692724706
5,"break_correlation",1,"S4","eg",0.0574076492897691
5,"break_correlation",1,"S4","hb",0.181843677275406
5,"break_correlation",1,"S4","dr",0.372543969360079
5,"break_correlation",1,"S4","vs",0.0173202508075528
5,"break_correlation",1,"S4","rm",0.0406706571876854
5,"break_correlation",1,"S4","sq",0.0878997446397358
6,"break_correlation",1,"S1","nv",0.336438549285145
6,"break_correlation",1,"S1","ar",0.0426408491356723
6,"break_correlation",1,"S1","eg",0.0193984047890474
6,"break_correlation",1,"S1","hb",0.0317861135054598
6,"break_correlation",1,"S1","dr",0.0760157701689561
6,"break_correlation",1,"S1","vs",0.200382564084173
6,"break_correlation",1,"S1","rm",0.1988864719718
6,"break_correlation",1,"S1","sq",0.0944512770597469
6,"break_correlation",1,"S2","nv",0.0909673722851216
6,"break_correlation",1,"S2","ar",0.191083143264919
6,"break_correlation",1,"S2","eg",0.0276514513389784
6,"break_correlation",1,"S2","hb",0.228540843202385
6,"break_correlation",1,"S2","dr",0.263603447917711
6,"break_correlation",1,"S2","vs",0.0159982322224781
6,"break_correlation",1,"S2","rm",0.103138617497077
6,"break_correlation",1,"S2","sq",0.079016892271329
6,"break_correlation",1,"S3","nv",0.0340533327416356
6,"break_correlation",1,"S3","ar",0.192592824537239
6,"break_correlation",1,"S3","eg",0.224228445915445
6,"break_correlation",1,"S3","hb",0.149477318355897
6,"break_correlation",1,"S3","dr",0.132564724360141
6,"break_correlation",1,"S3","vs",0.0147462147149593
6,"break_correlation",1,"S3","rm",0.0512202888625186
6,"break_correlation",1,"S3","sq",0.201116850512164
6,"break_correlation",1,"S4","nv",0.0290836767397471
6,"break_correlation",1,"S4","ar",0.368334560570919
6,"break_correlation",1,"S4","eg",0.0720028753869929
6,"break_correlation",1,"S4","hb",0.259359634634904
6,"break_correlation",1,"S4","dr",0.103882878557339
6,"break_correlation",1,"S4","vs",0.0470128744296809
6,"break_correlation",1,"S4","rm",0.0204996084909255
6,"break_correlation",1,"S4","sq",0.0998238911894915
7,"break_correlation",1,"S1","nv",0.0406933636777044
7,"break_correlation",1,"S1","ar",0.10720933135671
7,"break_correlation",1,"S1","eg",0.0551004457455913
7,"break_correlation",1,"S1","hb",0.0601395647257385
7,"break_correlation",1,"S1","dr",0.0502047061629162
7,"break_correlation",1,"S1","vs",0.0181528732218245
7,"break_correlation",1,"S1","rm",0.544411803984342
7,"break_correlation",1,"S1","sq",0.124087911125173
7,"break_correlation",1,"S2","nv",0.0523535847496867
7,"break_correlation",1,"S2","ar",0.176419274143431
7,"break_correlation",1,"S2","eg",0.0424898164482984
7,"break_correlation",1,"S2","hb",0.376016343776846
7,"break_correlation",1,"S2","dr",0.210007840715736
7,"break_correlation",1,"S2","vs",0.0207389463804143
7,"break_correlation",1,"S2","rm",0.0358687565794597
7,"break_correlation",1,"S2","sq",0.0861054372061277
7,"break_correlation",1,"S3","nv",0.0745695249932788
7,"break_correlation",1,"S3","ar",0.138270860205995
7,"break_correlation",1,"S3","eg",0.319090736403395
7,"break_correlation",1,"S3","hb",0.0853473970229184
7,"break_correlation",1,"S3","dr",0.0960683396909274
7,"break_correlation",1,"S3","vs",0.0104276141286727
7,"break_correlation",1,"S3","rm",0.0902530499369929
7,"break_correlation",1,"S3","sq",0.18597247761782
7,"break_correlation",1,"S4","nv",0.0650479554815754
7,"break_correlation",1,"S4","ar",0.196865653640524
7,"break_correlation",1,"S4","eg",0.0515406231869512
7,"break_correlation",1,"S4","hb",0.0888968970977702
7,"break_correlation",1,"S4","dr",0.0650960291945426
7,"break_correlation",1,"S4","vs",0.0133673865922975
7,"break_correlation",1,"S4","rm",0.364530518133287
7,"break_correlation",1,"S4","sq",0.154654936673053
8,"break_correlation",1,"S1","nv",0.0212680198743937
8,"break_correlation",1,"S1","ar",0.110200719083031
8,"break_correlation",1,"S1","eg",0.0689048998507493
8,"break_correlation",1,"S1","hb",0.251695608220264
8,"break_correlation",1,"S1","dr",0.256749711035906
8,"break_correlation",1,"S1","vs",0.0216947729398807
8,"break_correlation",1,"S1","rm",0.0743846064940844
8,"break_correlation",1,"S1","sq",0.195101662501691
8,"break_correlation",1,"S2","nv",0.0575928932382594
8,"break_correlation",1,"S2","ar",0.0602929277046793
8,"break_correlation",1,"S2","eg",0.499694247094153
8,"break_correlation",1,"S2","hb",0.0786437726081674
8,"break_correlation",1,"S2","dr",0.0258813376692344
8,"break_correlation",1,"S2","vs",0.0335312904308284
8,"break_correlation",1,"S2","rm",0.206748157193683
8,"break_correlation",1,"S2","sq",0.0376153740609943
8,"break_correlation",1,"S3","nv",0.0190072092673694
8,"break_correlation",1,"S3","ar",0.121294064869751
8,"break_correlation",1,"S3","eg",0.0965829597711379
8,"break_correlation",1,"S3","hb",0.0961732009849656
8,"break_correlation",1,"S3","dr",0.0506861184298364
8,"break_correlation",1,"S3","vs",0.0274072020739091
8,"break_correlation",1,"S3","rm",0.37748748634812
8,"break_correlation",1,"S3","sq",0.21136175825491
8,"break_correlation",1,"S4","nv",0.0200965550115194
8,"break_correlation",1,"S4","ar",0.218425767645132
8,"break_correlation",1,"S4","eg",0.107043779918275
8,"break_correlation",1,"S4","hb",0.212314421572785
8,"break_correlation",1,"S4","dr",0.185665895247141
8,"break_correlation",1,"S4","vs",0.0184131500768128
8,"break_correlation",1,"S4","rm",0.113911228949056
8,"break_correlation",1,"S4","sq",0.124129201579279
9,"break_correlation",1,"S1","nv",0.0300709359003689
9,"break_correlation",1,"S1","ar",0.146990058033694
9,"break_correlation",1,"S1","eg",0.190810994900037
9,"break_correlation",1,"S1","hb",0.125835307408012
9,"break_correlation",1,"S1","dr",0.127968123505263
9,"break_correlation",1,"S1","vs",0.0129767793906843
9,"break_correlation",1,"S1","rm",0.210552245393381
9,"break_correlation",1,"S1","sq",0.154795555468561
9,"break_correlation",1,"S2","nv",0.0269552382653719
9,"break_correlation",1,"S2","ar",0.129374865782181
9,"break_correlation",1,"S2","eg",0.1208813956731
9,"break_correlation",1,"S2","hb",0.107738696052938
9,"break_correlation",1,"S2","dr",0.124677508222167
9,"break_correlation",1,"S2","vs",0.0147773119961191
9,"break_correlation",1,"S2","rm",0.334618746660741
9,"break_correlation",1,"S2","sq",0.140976237347382
9,"break_correlation",1,"S3","nv",0.0217500079733421
9,"break_correlation",1,"S3","ar",0.134021777139179
9,"break_correlation",1,"S3","eg",0.16066224528601
9,"break_correlation",1,"S3","hb",0.119181417773684
9,"break_correlation",1,"S3","dr",0.132301108790345
9,"break_correlation",1,"S3","vs",0.0165804639417967
9,"break_correlation",1,"S3","rm",0.232595080766673
9,"break_correlation",1,"S3","sq",0.182907898328971
9,"break_correlation",1,"S4","nv",0.0294079772272504
9,"break_correlation",1,"S4","ar",0.153463355013252
9,"break_correlation",1,"S4","eg",0.124685522301276
9,"break_correlation",1,"S4","hb",0.138746918850179
9,"break_correlation",1,"S4","dr",0.155801293012685
9,"break_correlation",1,"S4","vs",0.0131109056851517
9,"break_correlation",1,"S4","rm",0.224643510805059
9,"break_correlation",1,"S4","sq",0.160140517105146
10,"break_correlation",1,"S1","nv",0.116954327533235
10,"break_correlation",1,"S1","ar",0.0800897042485955
10,"break_correlation",1,"S1","eg",0.0183862677959064
10,"break_correlation",1,"S1","hb",0.0563152612970551
10,"break_correlation",1,"S1","dr",0.0312265513946589
10,"break_correlation",1,"S1","vs",0.357570049473248
10,"break_correlation",1,"S1","rm",0.265947638278424
10,"break_correlation",1,"S1","sq",0.0735101999788771
10,"break_correlation",1,"S2","nv",0.0143146475853617
10,"break_correlation",1,"S2","ar",0.181036572565246
10,"break_correlation",1,"S2","eg",0.0390150424755404
10,"break_correlation",1,"S2","hb",0.138505784256416
10,"break_correlation",1,"S2","dr",0.121448911338437
10,"break_correlation",1,"S2","vs",0.0474268687006732
10,"break_correlation",1,"S2","rm",0.219098006197705
10,"break_correlation",1,"S2","sq",0.239154166880621
10,"break_correlation",1,"S3","nv",0.110509450264432
10,"break_correlation",1,"S3","ar",0.208628352858305
10,"break_correlation",1,"S3","eg",0.02295381155135
10,"break_correlation",1,"S3","hb",0.203254901296878
10,"break_correlation",1,"S3","dr",0.213094294350108
10,"break_correlation",1,"S3","vs",0.0165076224491536
10,"break_correlation",1,"S3","rm",0.107746922868143
10,"break_correlation",1,"S3","sq",0.11730464436163
10,"break_correlation",1,"S4","nv",0.0371313016058822
10,"break_correlation",1,"S4","ar",0.149310567372505
10,"break_correlation",1,"S4","eg",0.0355899183049385
10,"break_correlation",1,"S4","hb",0.135191432438837
10,"break_correlation",1,"S4","dr",0.171717707009024
10,"break_correlation",1,"S4","vs",0.0168823707444817
10,"break_correlation",1,"S4","rm",0.259857073970502
10,"break_correlation",1,"S4","sq",0.194319628553831
11,"break_correlation",1,"S1","nv",0.0819041001485631
11,"break_correlation",1,"S1","ar",0.139727356594706
11,"break_correlation",1,"S1","eg",0.0100710524534235
11,"break_correlation",1,"S1","hb",0.0965694999329891
11,"break_correlation",1,"S1","dr",0.0741537907303058
11,"break_correlation",1,"S1","vs",0.137191284805143
11,"break_correlation",1,"S1","rm",0.304061093583815
11,"break_correlation",1,"S1","sq",0.156321821751053
11,"break_correlation",1,"S2","nv",0.0795592245892487
11,"break_correlation",1,"S2","ar",0.0277788689957636
11,"break_correlation",1,"S2","eg",0.0274237652744948
11,"break_correlation",1,"S2","hb",0.0829483196451553
11,"break_correlation",1,"S2","dr",0.0797135037978586
11,"break_correlation",1,"S2","vs",0.0317106694812216
11,"break_correlation",1,"S2","rm",0.51724142981382
11,"break_correlation",1,"S2","sq",0.153624218402437
11,"break_correlation",1,"S3","nv",0.0203680565135599
11,"break_correlation",1,"S3","ar",0.0564075639337775
11,"break_correlation",1,"S3","eg",0.0502589120765237
11,"break_correlation",1,"S3","hb",0.0500905826187526
11,"break_correlation",1,"S3","dr",0.0664225450131388
11,"break_correlation",1,"S3","vs",0.0391540475361605
11,"break_correlation",1,"S3","rm",0.633247375730783
11,"break_correlation",1,"S3","sq",0.0840509165773044
11,"break_correlation",1,"S4","nv",0.345497664711118
11,"break_correlation",1,"S4","ar",0.0757569236249884
11,"break_correlation",1,"S4","eg",0.0135772076572336
11,"break_correlation",1,"S4","hb",0.069382751811631
11,"break_correlation",1,"S4","dr",0.0534456863898759
11,"break_correlation",1,"S4","vs",0.246642764703239
11,"break_correlation",1,"S4","rm",0.131184145281326
11,"break_correlation",1,"S4","sq",0.0645128558205884
12,"break_correlation",1,"S1","nv",0.102233285413378
12,"break_correlation",1,"S1","ar",0.0392144061628957
12,"break_correlation",1,"S1","eg",0.512349604844193
12,"break_correlation",1,"S1","hb",0.0269643837577775
12,"break_correlation",1,"S1","dr",0.133963350521405
12,"break_correlation",1,"S1","vs",0.0298089650064315
12,"break_correlation",1,"S1","rm",0.11483358670527
12,"break_correlation",1,"S1","sq",0.0406324175886493
12,"break_correlation",1,"S2","nv",0.0197295889909389
12,"break_correlation",1,"S2","ar",0.187236871985597
12,"break_correlation",1,"S2","eg",0.121688765269117
12,"break_correlation",1,"S2","hb",0.19214894534543
12,"break_correlation",1,"S2","dr",0.148139390288764
12,"break_correlation",1,"S2","vs",0.0179568597974594
12,"break_correlation",1,"S2","rm",0.188986467292655
12,"break_correlation",1,"S2","sq",0.124113111030038
12,"break_correlation",1,"S3","nv",0.130533174170569
12,"break_correlation",1,"S3","ar",0.0714189408612183
12,"break_correlation",1,"S3","eg",0.245552748243511
12,"break_correlation",1,"S3","hb",0.0190255753731118
12,"break_correlation",1,"S3","dr",0.131025716353268
12,"break_correlation",1,"S3","vs",0.0231023659231237
12,"break_correlation",1,"S3","rm",0.294008962094787
12,"break_correlation",1,"S3","sq",0.0853325169804104
12,"break_correlation",1,"S4","nv",0.306179383776515
12,"break_correlation",1,"S4","ar",0.0525582759984781
12,"break_correlation",1,"S4","eg",0.0211894559686475
12,"break_correlation",1,"S4","hb",0.0590496265160016
12,"break_correlation",1,"S4","dr",0.0829847020173045
12,"break_correlation",1,"S4","vs",0.379565670821854
12,"break_correlation",1,"S4","rm",0.0348423837130968
12,"break_correlation",1,"S4","sq",0.0636305011881023
13,"break_correlation",1,"S1","nv",0.0362472511309804
13,"break_correlation",1,"S1","ar",0.181635039914105
13,"break_correlation",1,"S1","eg",0.100883065065315
13,"break_correlation",1,"S1","hb",0.172977509870799
13,"break_correlation",1,"S1","dr",0.170001069196523
13,"break_correlation",1,"S1","vs",0.0118284700942604
13,"break_correlation",1,"S1","rm",0.136614045220733
13,"break_correlation",1,"S1","sq",0.189813549507285
13,"break_correlation",1,"S2","nv",0.0402641806056217
13,"break_correlation",1,"S2","ar",0.217639337321523
13,"break_correlation",1,"S2","eg",0.12927212260567
13,"break_correlation",1,"S2","hb",0.175158811366619
13,"break_correlation",1,"S2","dr",0.134928788974417
13,"break_correlation",1,"S2","vs",0.0111626604414872
13,"break_correlation",1,"S2","rm",0.121712718587311
13,"break_correlation",1,"S2","sq",0.169861380097352
13,"break_correlation",1,"S3","nv",0.0394431865946734
13,"break_correlation",1,"S3","ar",0.178685632203289
13,"break_correlation",1,"S3","eg",0.103823578274865
13,"break_correlation",1,"S3","hb",0.158494522631159
13,"break_correlation",1,"S3","dr",0.118403246537403
13,"break_correlation",1,"S3","vs",0.0114574214442581
13,"break_correlation",1,"S3","rm",0.176225342421596
13,"break_correlation",1,"S3","sq",0.213467069892757
13,"break_correlation",1,"S4","nv",0.0312183019195568
13,"break_correlation",1,"S4","ar",0.176726906686652
13,"break_correlation",1,"S4","eg",0.149145355654559
13,"break_correlation",1,"S4","hb",0.161024386389682
13,"break_correlation",1,"S4","dr",0.155089519659242
13,"break_correlation",1,"S4","vs",0.012397760811167
13,"break_correlation",1,"S4","rm",0.154094340388932
13,"break_correlation",1,"S4","sq",0.16030342849021
14,"break_correlation",1,"S1","nv",0.0288790993814463
14,"break_correlation",1,"S1","ar",0.150723381149227
14,"break_correlation",1,"S1","eg",0.167675323006608
14,"break_correlation",1,"S1","hb",0.171546060781909
14,"break_correlation",1,"S1","dr",0.180362287335528
14,"break_correlation",1,"S1","vs",0.0130918733665632
14,"break_correlation",1,"S1","rm",0.127790974577204
14,"break_correlation",1,"S1","sq",0.159931000401515
14,"break_correlation",1,"S2","nv",0.028666523235866
14,"break_correlation",1,"S2","ar",0.168772648197286
14,"break_correlation",1,"S2","eg",0.258920292177604
14,"break_correlation",1,"S2","hb",0.14160308952293
14,"break_correlation",1,"S2","dr",0.127916909253736
14,"break_correlation",1,"S2","vs",0.0135916986626627
14,"break_correlation",1,"S2","rm",0.140428324120376
14,"break_correlation",1,"S2","sq",0.120100514829539
14,"break_correlation",1,"S3","nv",0.0294256699462535
14,"break_correlation",1,"S3","ar",0.101138725494717
14,"break_correlation",1,"S3","eg",0.266622282620289
14,"break_correlation",1,"S3","hb",0.110491606383637
14,"break_correlation",1,"S3","dr",0.124700609173431
14,"break_correlation",1,"S3","vs",0.0139367863096496
14,"break_correlation",1,"S3","rm",0.205378426134965
14,"break_correlation",1,"S3","sq",0.148305893937058
14,"break_correlation",1,"S4","nv",0.0323523817952322
14,"break_correlation",1,"S4","ar",0.11179682791364
14,"break_correlation",1,"S4","eg",0.229257237420483
14,"break_correlation",1,"S4","hb",0.159702058178942
14,"break_correlation",1,"S4","dr",0.152394200047449
14,"break_correlation",1,"S4","vs",0.0124926772417924
14,"break_correlation",1,"S4","rm",0.156110100385614
14,"break_correlation",1,"S4","sq",0.145894517016848
15,"break_correlation",1,"S1","nv",0.0407664829719534
15,"break_correlation",1,"S1","ar",0.0518619908710216
15,"break_correlation",1,"S1","eg",0.11293782730054
15,"break_correlation",1,"S1","hb",0.0408024579587282
15,"break_correlation",1,"S1","dr",0.0221195720165921
15,"break_correlation",1,"S1","vs",0.190026998086896
15,"break_correlation",1,"S1","rm",0.486890112867633
15,"break_correlation",1,"S1","sq",0.0545945579266351
15,"break_correlation",1,"S2","nv",0.042591946402362
15,"break_correlation",1,"S2","ar",0.199782337686253
15,"break_correlation",1,"S2","eg",0.0836587622214175
15,"break_correlation",1,"S2","hb",0.235538863166713
15,"break_correlation",1,"S2","dr",0.235955895192378
15,"break_correlation",1,"S2","vs",0.0128968736075827
15,"break_correlation",1,"S2","rm",0.0679245854026466
15,"break_correlation",1,"S2","sq",0.121650736320647
15,"break_correlation",1,"S3","nv",0.0619183656943358
15,"break_correlation",1,"S3","ar",0.179559396275461
15,"break_correlation",1,"S3","eg",0.123889891706984
15,"break_correlation",1,"S3","hb",0.184921315188317
15,"break_correlation",1,"S3","dr",0.192053542335274
15,"break_correlation",1,"S3","vs",0.00958606206070787
15,"break_correlation",1,"S3","rm",0.124762074186636
15,"break_correlation",1,"S3","sq",0.123309352552284
15,"break_correlation",1,"S4","nv",0.335848628485813
15,"break_correlation",1,"S4","ar",0.0953736705429399
15,"break_correlation",1,"S4","eg",0.0486013300604125
15,"break_correlation",1,"S4","hb",0.0668874289099985
15,"break_correlation",1,"S4","dr",0.0281615631401757
15,"break_correlation",1,"S4","vs",0.353507061415482
15,"break_correlation",1,"S4","rm",0.0399203167414432
15,"break_correlation",1,"S4","sq",0.0317000007037357
16,"break_correlation",1,"S1","nv",0.519877836915391
16,"break_correlation",1,"S1","ar",0.0167009755972725
16,"break_correlation",1,"S1","eg",0.0836026309626174
16,"break_correlation",1,"S1","hb",0.0498360304713038
16,"break_correlation",1,"S1","dr",0.0360917542754932
16,"break_correlation",1,"S1","vs",0.108616953823782
16,"break_correlation",1,"S1","rm",0.110128934408824
16,"break_correlation",1,"S1","sq",0.0751448835453168
16,"break_correlation",1,"S2","nv",0.598192578722673
16,"break_correlation",1,"S2","ar",0.0508072164510904
16,"break_correlation",1,"S2","eg",0.0665812627485305
16,"break_correlation",1,"S2","hb",0.0432000063024601
16,"break_correlation",1,"S2","dr",0.0344261200056883
16,"break_correlation",1,"S2","vs",0.129567901034679
16,"break_correlation",1,"S2","rm",0.0245524830798606
16,"break_correlation",1,"S2","sq",0.0526724316550175
16,"break_correlation",1,"S3","nv",0.330599058408843
16,"break_correlation",1,"S3","ar",0.0401204355103015
16,"break_correlation",1,"S3","eg",0.103147447526042
16,"break_correlation",1,"S3","hb",0.0390656698240903
16,"break_correlation",1,"S3","dr",0.0385306685325513
16,"break_correlation",1,"S3","vs",0.371231246385383
16,"break_correlation",1,"S3","rm",0.0398105488276061
16,"break_correlation",1,"S3","sq",0.0374949249851825
16,"break_correlation",1,"S4","nv",0.16201091686429
16,"break_correlation",1,"S4","ar",0.052078613394358
16,"break_correlation",1,"S4","eg",0.0890808971992657
16,"break_correlation",1,"S4","hb",0.0422869604425195
16,"break_correlation",1,"S4","dr",0.0259280287771833
16,"break_correlation",1,"S4","vs",0.540068986046548
16,"break_correlation",1,"S4","rm",0.0584850215859662
16,"break_correlation",1,"S4","sq",0.0300605756898702
17,"break_correlation",1,"S1","nv",0.0343671720974966
17,"break_correlation",1,"S1","ar",0.179561691674834
17,"break_correlation",1,"S1","eg",0.128231430265087
17,"break_correlation",1,"S1","hb",0.170276702585263
17,"break_correlation",1,"S1","dr",0.174291614407706
17,"break_correlation",1,"S1","vs",0.0118537618138898
17,"break_correlation",1,"S1","rm",0.140482133742394
17,"break_correlation",1,"S1","sq",0.16093549341333
17,"break_correlation",1,"S2","nv",0.0412820383167115
17,"break_correlation",1,"S2","ar",0.166163285262186
17,"break_correlation",1,"S2","eg",0.123737455422586
17,"break_correlation",1,"S2","hb",0.171310625548416
17,"break_correlation",1,"S2","dr",0.201065933911582
17,"break_correlation",1,"S2","vs",0.0110415793542243
17,"break_correlation",1,"S2","rm",0.113999730023123
17,"break_correlation",1,"S2","sq",0.17139935216117
17,"break_correlation",1,"S3","nv",0.033201078097839
17,"break_correlation",1,"S3","ar",0.162812768724898
17,"break_correlation",1,"S3","eg",0.155707256224198
17,"break_correlation",1,"S3","hb",0.162729685652905
17,"break_correlation",1,"S3","dr",0.163898188026523
17,"break_correlation",1,"S3","vs",0.011957999993774
17,"break_correlation",1,"S3","rm",0.150240898482075
17,"break_correlation",1,"S3","sq",0.159452124797788
17,"break_correlation",1,"S4","nv",0.286292085618285
17,"break_correlation",1,"S4","ar",0.0602596809011828
17,"break_correlation",1,"S4","eg",0.0453598459784228
17,"break_correlation",1,"S4","hb",0.0324849634852133
17,"break_correlation",1,"S4","dr",0.0336547226188124
17,"break_correlation",1,"S4","vs",0.439897972515051
17,"break_correlation",1,"S4","rm",0.0621563012343501
17,"break_correlation",1,"S4","sq",0.0398944276486832
18,"break_correlation",1,"S1","nv",0.203563710683191
18,"break_correlation",1,"S1","ar",0.0508243189460288
18,"break_correlation",1,"S1","eg",0.0677421793299343
18,"break_correlation",1,"S1","hb",0.0365485573521907
18,"break_correlation",1,"S1","dr",0.0256916877325115
18,"break_correlation",1,"S1","vs",0.520664441153234
18,"break_correlation",1,"S1","rm",0.0506705006015858
18,"break_correlation",1,"S1","sq",0.0442946042013236
18,"break_correlation",1,"S2","nv",0.242705517372635
18,"break_correlation",1,"S2","ar",0.0462678815279504
18,"break_correlation",1,"S2","eg",0.0435114817489682
18,"break_correlation",1,"S2","hb",0.0570391158950236
18,"break_correlation",1,"S2","dr",0.0259174097544246
18,"break_correlation",1,"S2","vs",0.487747034203986
18,"break_correlation",1,"S2","rm",0.046893943848499
18,"break_correlation",1,"S2","sq",0.0499176156485124
18,"break_correlation",1,"S3","nv",0.243743193908486
18,"break_correlation",1,"S3","ar",0.0967670380029017
18,"break_correlation",1,"S3","eg",0.0664463424105476
18,"break_correlation",1,"S3","hb",0.0571166771450089
18,"break_correlation",1,"S3","dr",0.0191374287938192
18,"break_correlation",1,"S3","vs",0.15822060320503
18,"break_correlation",1,"S3","rm",0.33020459844054
18,"break_correlation",1,"S3","sq",0.0283641180936657
18,"break_correlation",1,"S4","nv",0.274824172182576
18,"break_correlation",1,"S4","ar",0.11388643677532
18,"break_correlation",1,"S4","eg",0.0135489340092915
18,"break_correlation",1,"S4","hb",0.0989194457800324
18,"break_correlation",1,"S4","dr",0.0577702280746055
18,"break_correlation",1,"S4","vs",0.307607797238018
18,"break_correlation",1,"S4","rm",0.0474363825728181
18,"break_correlation",1,"S4","sq",0.0860066033673379
19,"break_correlation",1,"S1","nv",0.372808289755945
19,"break_correlation",1,"S1","ar",0.0726531284503359
19,"break_correlation",1,"S1","eg",0.0283053963500153
19,"break_correlation",1,"S1","hb",0.015878339218222
19,"break_correlation",1,"S1","dr",0.155519260131898
19,"break_correlation",1,"S1","vs",0.142497745626895
19,"break_correlation",1,"S1","rm",0.0902042699562422
19,"break_correlation",1,"S1","sq",0.122133570510448
19,"break_correlation",1,"S2","nv",0.361210150849826
19,"break_correlation",1,"S2","ar",0.0307759253994841
19,"break_correlation",1,"S2","eg",0.109508992314763
19,"break_correlation",1,"S2","hb",0.0334035550438991
19,"break_correlation",1,"S2","dr",0.03815750347453
19,"break_correlation",1,"S2","vs",0.321260188404265
19,"break_correlation",1,"S2","rm",0.0642034399731058
19,"break_correlation",1,"S2","sq",0.0414802445401278
19,"break_correlation",1,"S3","nv",0.12258157827762
19,"break_correlation",1,"S3","ar",0.0422754372701565
19,"break_correlation",1,"S3","eg",0.0747129130081716
19,"break_correlation",1,"S3","hb",0.0529390369073511
19,"break_correlation",1,"S3","dr",0.0484778068181377
19,"break_correlation",1,"S3","vs",0.578394600588215
19,"break_correlation",1,"S3","rm",0.0186986738931091
19,"break_correlation",1,"S3","sq",0.0619199532372386
19,"break_correlation",1,"S4","nv",0.238685986596184
19,"break_correlation",1,"S4","ar",0.0418604486486998
19,"break_correlation",1,"S4","eg",0.0427049448481214
19,"break_correlation",1,"S4","hb",0.0405887035242089
19,"break_correlation",1,"S4","dr",0.0462166037223488
19,"break_correlation",1,"S4","vs",0.504878099148237
19,"break_correlation",1,"S4","rm",0.0340864475191888
19,"break_correlation",1,"S4","sq",0.0509787659930118
20,"break_correlation",1,"S1","nv",0.0190056345638967
20,"break_correlation",1,"S1","ar",0.0549939244109777
20,"break_correlation",1,"S1","eg",0.353893311454373
20,"break_correlation",1,"S1","hb",0.0518252856992815
20,"break_correlation",1,"S1","dr",0.0729422219774127
20,"break_correlation",1,"S1","vs",0.0372475380898658
20,"break_correlation",1,"S1","rm",0.278278676748919
20,"break_correlation",1,"S1","sq",0.131813407055274
20,"break_correlation",1,"S2","nv",0.0286577337370038
20,"break_correlation",1,"S2","ar",0.0785208882887993
20,"break_correlation",1,"S2","eg",0.085428817238511
20,"break_correlation",1,"S2","hb",0.0726980767950598
20,"break_correlation",1,"S2","dr",0.118092619429037
20,"break_correlation",1,"S2","vs",0.0170732185567566
20,"break_correlation",1,"S2","rm",0.421133115132396
20,"break_correlation",1,"S2","sq",0.178395530822436
20,"break_correlation",1,"S3","nv",0.103034024235972
20,"break_correlation",1,"S3","ar",0.0486504625983092
20,"break_correlation",1,"S3","eg",0.185675849389212
20,"break_correlation",1,"S3","hb",0.0294303640660071
20,"break_correlation",1,"S3","dr",0.024161204586293
20,"break_correlation",1,"S3","vs",0.42247917405885
20,"break_correlation",1,"S3","rm",0.144865090621274
20,"break_correlation",1,"S3","sq",0.0417038304440825
20,"break_correlation",1,"S4","nv",0.0189684254013762
20,"break_correlation",1,"S4","ar",0.341139066598492
20,"break_correlation",1,"S4","eg",0.0889060315101168
20,"break_correlation",1,"S4","hb",0.166951950285534
20,"break_correlation",1,"S4","dr",0.105788589121829
20,"break_correlation",1,"S4","vs",0.0208728413664228
20,"break_correlation",1,"S4","rm",0.13760507033327
20,"break_correlation",1,"S4","sq",0.11976802538296
21,"break_correlation",1,"S1","nv",0.0572444636036841
21,"break_correlation",1,"S1","ar",0.151052128466493
21,"break_correlation",1,"S1","eg",0.111807309049302
21,"break_correlation",1,"S1","hb",0.179813576721803
21,"break_correlation",1,"S1","dr",0.175931894940262
21,"break_correlation",1,"S1","vs",0.00969581454083057
21,"break_correlation",1,"S1","rm",0.154959323040273
21,"break_correlation",1,"S1","sq",0.159495489637353
21,"break_correlation",1,"S2","nv",0.0430433142513271
21,"break_correlation",1,"S2","ar",0.178163448297403
21,"break_correlation",1,"S2","eg",0.124688317589856
21,"break_correlation",1,"S2","hb",0.127386446321415
21,"break_correlation",1,"S2","dr",0.143676545152631
21,"break_correlation",1,"S2","vs",0.0107725819702704
21,"break_correlation",1,"S2","rm",0.199109574880218
21,"break_correlation",1,"S2","sq",0.173159771536879
21,"break_correlation",1,"S3","nv",0.0434761590030691
21,"break_correlation",1,"S3","ar",0.173633176459776
21,"break_correlation",1,"S3","eg",0.124682120400777
21,"break_correlation",1,"S3","hb",0.178591914140725
21,"break_correlation",1,"S3","dr",0.173352517383158
21,"break_correlation",1,"S3","vs",0.010625228965011
21,"break_correlation",1,"S3","rm",0.142626338159067
21,"break_correlation",1,"S3","sq",0.153012545488418
21,"break_correlation",1,"S4","nv",0.0546709968748856
21,"break_correlation",1,"S4","ar",0.18670802543015
21,"break_correlation",1,"S4","eg",0.120585140500486
21,"break_correlation",1,"S4","hb",0.194081292540311
21,"break_correlation",1,"S4","dr",0.186604470240916
21,"break_correlation",1,"S4","vs",0.010065153555988
21,"break_correlation",1,"S4","rm",0.104262005955343
21,"break_correlation",1,"S4","sq",0.14302291490192
22,"break_correlation",1,"S1","nv",0.0201700088734679
22,"break_correlation",1,"S1","ar",0.195844803772989
22,"break_correlation",1,"S1","eg",0.0995630655113345
22,"break_correlation",1,"S1","hb",0.207545557030001
22,"break_correlation",1,"S1","dr",0.18504883418333
22,"break_correlation",1,"S1","vs",0.0183781531668382
22,"break_correlation",1,"S1","rm",0.10669651679781
22,"break_correlation",1,"S1","sq",0.16675306066423
22,"break_correlation",1,"S2","nv",0.030623775020635
22,"break_correlation",1,"S2","ar",0.149333527491254
22,"break_correlation",1,"S2","eg",0.193460886836989
22,"break_correlation",1,"S2","hb",0.153572225756949
22,"break_correlation",1,"S2","dr",0.120035387105344
22,"break_correlation",1,"S2","vs",0.0127581271274371
22,"break_correlation",1,"S2","rm",0.19228715066562
22,"break_correlation",1,"S2","sq",0.147928919995771
22,"break_correlation",1,"S3","nv",0.270620840274614
22,"break_correlation",1,"S3","ar",0.0901455891065694
22,"break_correlation",1,"S3","eg",0.0723809284832135
22,"break_correlation",1,"S3","hb",0.067779960765579
22,"break_correlation",1,"S3","dr",0.237521228752329
22,"break_correlation",1,"S3","vs",0.0731405962925886
22,"break_correlation",1,"S3","rm",0.0115398897938444
22,"break_correlation",1,"S3","sq",0.176870966531262
22,"break_correlation",1,"S4","nv",0.0295904072891223
22,"break_correlation",1,"S4","ar",0.0945078188495272
22,"break_correlation",1,"S4","eg",0.179906181787569
22,"break_correlation",1,"S4","hb",0.200718639379351
22,"break_correlation",1,"S4","dr",0.153285688874253
22,"break_correlation",1,"S4","vs",0.0133692760674963
22,"break_correlation",1,"S4","rm",0.170842508919103
22,"break_correlation",1,"S4","sq",0.157779478833578
23,"break_correlation",1,"S1","nv",0.0873867117679125
23,"break_correlation",1,"S1","ar",0.019702871471146
23,"break_correlation",1,"S1","eg",0.504833841251285
23,"break_correlation",1,"S1","hb",0.0329290731100841
23,"break_correlation",1,"S1","dr",0.107833876457198
23,"break_correlation",1,"S1","vs",0.10690943884252
23,"break_correlation",1,"S1","rm",0.0364915881181961
23,"break_correlation",1,"S1","sq",0.103912598981658
23,"break_correlation",1,"S2","nv",0.03284676162474
23,"break_correlation",1,"S2","ar",0.0549811736706186
23,"break_correlation",1,"S2","eg",0.261205720830188
23,"break_correlation",1,"S2","hb",0.0482892551838666
23,"break_correlation",1,"S2","dr",0.0726865873032832
23,"break_correlation",1,"S2","vs",0.0213632880699799
23,"break_correlation",1,"S2","rm",0.287033711455742
23,"break_correlation",1,"S2","sq",0.221593501861582
23,"break_correlation",1,"S3","nv",0.157883094641111
23,"break_correlation",1,"S3","ar",0.0211102181188244
23,"break_correlation",1,"S3","eg",0.0556099900219933
23,"break_correlation",1,"S3","hb",0.0284194298034171
23,"break_correlation",1,"S3","dr",0.0478101887036666
23,"break_correlation",1,"S3","vs",0.431493626910668
23,"break_correlation",1,"S3","rm",0.124828123099974
23,"break_correlation",1,"S3","sq",0.132845328700345
23,"break_correlation",1,"S4","nv",0.0139385110460573
23,"break_correlation",1,"S4","ar",0.129622114668934
23,"break_correlation",1,"S4","eg",0.229454608843718
23,"break_correlation",1,"S4","hb",0.0970035266756412
23,"break_correlation",1,"S4","dr",0.0688879607491356
23,"break_correlation",1,"S4","vs",0.0349150191563072
23,"break_correlation",1,"S4","rm",0.289849449206506
23,"break_correlation",1,"S4","sq",0.136328809653702
24,"break_correlation",1,"S1","nv",0.202383229764331
24,"break_correlation",1,"S1","ar",0.132577228365065
24,"break_correlation",1,"S1","eg",0.0437549020337902
24,"break_correlation",1,"S1","hb",0.21282057558658
24,"break_correlation",1,"S1","dr",0.104987020522169
24,"break_correlation",1,"S1","vs",0.221279452504018
24,"break_correlation",1,"S1","rm",0.0120611095064455
24,"break_correlation",1,"S1","sq",0.0701364817176011
24,"break_correlation",1,"S2","nv",0.286614728574481
24,"break_correlation",1,"S2","ar",0.122291787206325
24,"break_correlation",1,"S2","eg",0.0151181665898134
24,"break_correlation",1,"S2","hb",0.16074719064533
24,"break_correlation",1,"S2","dr",0.144471436441224
24,"break_correlation",1,"S2","vs",0.160559620428728
24,"break_correlation",1,"S2","rm",0.0266519712789028
24,"break_correlation",1,"S2","sq",0.0835450988351969
24,"break_correlation",1,"S3","nv",0.268379097344684
24,"break_correlation",1,"S3","ar",0.118044642347781
24,"break_correlation",1,"S3","eg",0.0131447714525594
24,"break_correlation",1,"S3","hb",0.157274306595934
24,"break_correlation",1,"S3","dr",0.120446040098412
24,"break_correlation",1,"S3","vs",0.180942737561808
24,"break_correlation",1,"S3","rm",0.0314070063689481
24,"break_correlation",1,"S3","sq",0.110361398229874
24,"break_correlation",1,"S4","nv",0.136497307606086
24,"break_correlation",1,"S4","ar",0.16935988551388
24,"break_correlation",1,"S4","eg",0.17195099748264
24,"break_correlation",1,"S4","hb",0.202601190445656
24,"break_correlation",1,"S4","dr",0.166830100290884
24,"break_correlation",1,"S4","vs",0.0128168392598532
24,"break_correlation",1,"S4","rm",0.030886234441873
24,"break_correlation",1,"S4","sq",0.109057444959128
25,"break_correlation",1,"S1","nv",0.0123212020068281
25,"break_correlation",1,"S1","ar",0.115793887502415
25,"break_correlation",1,"S1","eg",0.0727140005766168
25,"break_correlation",1,"S1","hb",0.091386202148956
25,"break_correlation",1,"S1","dr",0.0665696100435334
25,"break_correlation",1,"S1","vs",0.0596947681943173
25,"break_correlation",1,"S1","rm",0.435958871993756
25,"break_correlation",1,"S1","sq",0.145561457533577
25,"break_correlation",1,"S2","nv",0.0269178482261807
25,"break_correlation",1,"S2","ar",0.151688075797855
25,"break_correlation",1,"S2","eg",0.220976779225075
25,"break_correlation",1,"S2","hb",0.139610599215081
25,"break_correlation",1,"S2","dr",0.146969658195614
25,"break_correlation",1,"S2","vs",0.0138017073903306
25,"break_correlation",1,"S2","rm",0.14182209691341
25,"break_correlation",1,"S2","sq",0.158213235036453
25,"break_correlation",1,"S3","nv",0.382493012374821
25,"break_correlation",1,"S3","ar",0.0273337218670846
25,"break_correlation",1,"S3","eg",0.155064965443224
25,"break_correlation",1,"S3","hb",0.0238330817431497
25,"break_correlation",1,"S3","dr",0.0673709243268274
25,"break_correlation",1,"S3","vs",0.0511134284877365
25,"break_correlation",1,"S3","rm",0.234887622894021
25,"break_correlation",1,"S3","sq",0.0579032428631355
25,"break_correlation",1,"S4","nv",0.0409358531314237
25,"break_correlation",1,"S4","ar",0.162907571879132
25,"break_correlation",1,"S4","eg",0.0386129924638733
25,"break_correlation",1,"S4","hb",0.226764613425884
25,"break_correlation",1,"S4","dr",0.255922856714857
25,"break_correlation",1,"S4","vs",0.0168030851334593
25,"break_correlation",1,"S4","rm",0.184449048882079
25,"break_correlation",1,"S4","sq",0.0736039783692915
26,"break_correlation",1,"S1","nv",0.0891212565012513
26,"break_correlation",1,"S1","ar",0.155542711779154
26,"break_correlation",1,"S1","eg",0.297901941766146
26,"break_correlation",1,"S1","hb",0.159798413795916
26,"break_correlation",1,"S1","dr",0.129540077693974
26,"break_correlation",1,"S1","vs",0.0395238175250075
26,"break_correlation",1,"S1","rm",0.0119917918718788
26,"break_correlation",1,"S1","sq",0.116579989066672
26,"break_correlation",1,"S2","nv",0.0351329047625138
26,"break_correlation",1,"S2","ar",0.243754545354157
26,"break_correlation",1,"S2","eg",0.0663985777296412
26,"break_correlation",1,"S2","hb",0.245368366413646
26,"break_correlation",1,"S2","dr",0.116475525343021
26,"break_correlation",1,"S2","vs",0.0136496627043862
26,"break_correlation",1,"S2","rm",0.123784657150236
26,"break_correlation",1,"S2","sq",0.155435760542398
26,"break_correlation",1,"S3","nv",0.0422801381119963
26,"break_correlation",1,"S3","ar",0.188824408368726
26,"break_correlation",1,"S3","eg",0.0761608042284265
26,"break_correlation",1,"S3","hb",0.267402338430673
26,"break_correlation",1,"S3","dr",0.31319480757894
26,"break_correlation",1,"S3","vs",0.0215849249805741
26,"break_correlation",1,"S3","rm",0.0558150928426059
26,"break_correlation",1,"S3","sq",0.0347374854580581
26,"break_correlation",1,"S4","nv",0.0700725064840335
26,"break_correlation",1,"S4","ar",0.0848185891406796
26,"break_correlation",1,"S4","eg",0.123916488601663
26,"break_correlation",1,"S4","hb",0.170938435460416
26,"break_correlation",1,"S4","dr",0.286890576478356
26,"break_correlation",1,"S4","vs",0.0100114930680248
26,"break_correlation",1,"S4","rm",0.145322800241077
26,"break_correlation",1,"S4","sq",0.108029110525751
27,"break_correlation",1,"S1","nv",0.0580565811456379
27,"break_correlation",1,"S1","ar",0.105373392522195
27,"break_correlation",1,"S1","eg",0.0567111670309085
27,"break_correlation",1,"S1","hb",0.0331020977614709
27,"break_correlation",1,"S1","dr",0.0225026780842377
27,"break_correlation",1,"S1","vs",0.411773107762899
27,"break_correlation",1,"S1","rm",0.262574290275552
27,"break_correlation",1,"S1","sq",0.049906685417099
27,"break_correlation",1,"S2","nv",0.27742512631601
27,"break_correlation",1,"S2","ar",0.0657012143201871
27,"break_correlation",1,"S2","eg",0.122835060563743
27,"break_correlation",1,"S2","hb",0.0287715569540582
27,"break_correlation",1,"S2","dr",0.0228081021608877
27,"break_correlation",1,"S2","vs",0.227853300810764
27,"break_correlation",1,"S2","rm",0.216592537043676
27,"break_correlation",1,"S2","sq",0.038013101830674
27,"break_correlation",1,"S3","nv",0.0668335890553777
27,"break_correlation",1,"S3","ar",0.0902649832913705
27,"break_correlation",1,"S3","eg",0.207731139285997
27,"break_correlation",1,"S3","hb",0.0351178609708709
27,"break_correlation",1,"S3","dr",0.0293430517672907
27,"break_correlation",1,"S3","vs",0.0413174816354029
27,"break_correlation",1,"S3","rm",0.493713170205175
27,"break_correlation",1,"S3","sq",0.0356787237885157
27,"break_correlation",1,"S4","nv",0.113162028709302
27,"break_correlation",1,"S4","ar",0.0583377577851366
27,"break_correlation",1,"S4","eg",0.331980431381727
27,"break_correlation",1,"S4","hb",0.0318764467651629
27,"break_correlation",1,"S4","dr",0.0254102247309428
27,"break_correlation",1,"S4","vs",0.279514758898041
27,"break_correlation",1,"S4","rm",0.127317016562603
27,"break_correlation",1,"S4","sq",0.0324013351670845
28,"break_correlation",1,"S1","nv",0.0198686028550743
28,"break_correlation",1,"S1","ar",0.256960283244976
28,"break_correlation",1,"S1","eg",0.101681377760893
28,"break_correlation",1,"S1","hb",0.219637341151251
28,"break_correlation",1,"S1","dr",0.160271804488475
28,"break_correlation",1,"S1","vs",0.0200654324629833
28,"break_correlation",1,"S1","rm",0.0797430006355477
28,"break_correlation",1,"S1","sq",0.141772157400799
28,"break_correlation",1,"S2","nv",0.050807395590962
28,"break_correlation",1,"S2","ar",0.163823667372724
28,"break_correlation",1,"S2","eg",0.146818906225865
28,"break_correlation",1,"S2","hb",0.18156255658749
28,"break_correlation",1,"S2","dr",0.180434150039323
28,"break_correlation",1,"S2","vs",0.0100343442709346
28,"break_correlation",1,"S2","rm",0.122055268871675
28,"break_correlation",1,"S2","sq",0.144463711041026
28,"break_correlation",1,"S3","nv",0.0341615151251032
28,"break_correlation",1,"S3","ar",0.141829266481201
28,"break_correlation",1,"S3","eg",0.100187281232965
28,"break_correlation",1,"S3","hb",0.192569955168635
28,"break_correlation",1,"S3","dr",0.194477943237117
28,"break_correlation",1,"S3","vs",0.0122236203645777
28,"break_correlation",1,"S3","rm",0.169929779823812
28,"break_correlation",1,"S3","sq",0.154620638566589
28,"break_correlation",1,"S4","nv",0.0303285073565748
28,"break_correlation",1,"S4","ar",0.158788194551007
28,"break_correlation",1,"S4","eg",0.148480793934871
28,"break_correlation",1,"S4","hb",0.173031887802591
28,"break_correlation",1,"S4","dr",0.18562216548872
28,"break_correlation",1,"S4","vs",0.0126622950571947
28,"break_correlation",1,"S4","rm",0.143174042243545
28,"break_correlation",1,"S4","sq",0.147912113565496
29,"break_correlation",1,"S1","nv",0.0275557335199072
29,"break_correlation",1,"S1","ar",0.259447403897022
29,"break_correlation",1,"S1","eg",0.0479305034470243
29,"break_correlation",1,"S1","hb",0.228095644739989
29,"break_correlation",1,"S1","dr",0.293326358073409
29,"break_correlation",1,"S1","vs",0.0455964461826405
29,"break_correlation",1,"S1","rm",0.0279895923658646
29,"break_correlation",1,"S1","sq",0.0700583177741437
29,"break_correlation",1,"S2","nv",0.20925904964535
29,"break_correlation",1,"S2","ar",0.0305221445614571
29,"break_correlation",1,"S2","eg",0.104834869139463
29,"break_correlation",1,"S2","hb",0.0286208165868688
29,"break_correlation",1,"S2","dr",0.0351792734851747
29,"break_correlation",1,"S2","vs",0.337945592751606
29,"break_correlation",1,"S2","rm",0.209291193002781
29,"break_correlation",1,"S2","sq",0.0443470608272995
29,"break_correlation",1,"S3","nv",0.0648645760819981
29,"break_correlation",1,"S3","ar",0.113318661268144
29,"break_correlation",1,"S3","eg",0.0528828147295081
29,"break_correlation",1,"S3","hb",0.24769274856201
29,"break_correlation",1,"S3","dr",0.322836735668184
29,"break_correlation",1,"S3","vs",0.0126054767571538
29,"break_correlation",1,"S3","rm",0.0791669523162437
29,"break_correlation",1,"S3","sq",0.106632034616758
29,"break_correlation",1,"S4","nv",0.125318792987479
29,"break_correlation",1,"S4","ar",0.106767995610962
29,"break_correlation",1,"S4","eg",0.0731452297292353
29,"break_correlation",1,"S4","hb",0.189467730432023
29,"break_correlation",1,"S4","dr",0.262709620792244
29,"break_correlation",1,"S4","vs",0.00977768391996458
29,"break_correlation",1,"S4","rm",0.141567205799368
29,"break_correlation",1,"S4","sq",0.0912457407287243
30,"break_correlation",1,"S1","nv",0.0451842366039702
30,"break_correlation",1,"S1","ar",0.208513096519879
30,"break_correlation",1,"S1","eg",0.0750331588354135
30,"break_correlation",1,"S1","hb",0.250383136311392
30,"break_correlation",1,"S1","dr",0.245598190284378
30,"break_correlation",1,"S1","vs",0.0136916893934085
30,"break_correlation",1,"S1","rm",0.0593529458198405
30,"break_correlation",1,"S1","sq",0.102243546231718
30,"break_correlation",1,"S2","nv",0.0336461564881333
30,"break_correlation",1,"S2","ar",0.149660980785508
30,"break_correlation",1,"S2","eg",0.139660023547243
30,"break_correlation",1,"S2","hb",0.223899277119353
30,"break_correlation",1,"S2","dr",0.153333939142535
30,"break_correlation",1,"S2","vs",0.0120996354607337
30,"break_correlation",1,"S2","rm",0.128243907811826
30,"break_correlation",1,"S2","sq",0.159456079644668
30,"break_correlation",1,"S3","nv",0.267696164934004
30,"break_correlation",1,"S3","ar",0.0418504732188636
30,"break_correlation",1,"S3","eg",0.273020184108391
30,"break_correlation",1,"S3","hb",0.0384066646701935
30,"break_correlation",1,"S3","dr",0.119140600555918
30,"break_correlation",1,"S3","vs",0.0160212650356427
30,"break_correlation",1,"S3","rm",0.141504177421335
30,"break_correlation",1,"S3","sq",0.102360470055653
30,"break_correlation",1,"S4","nv",0.0580340917778307
30,"break_correlation",1,"S4","ar",0.102570423883187
30,"break_correlation",1,"S4","eg",0.215133803612813
30,"break_correlation",1,"S4","hb",0.112742896786424
30,"break_correlation",1,"S4","dr",0.246341903981589
30,"break_correlation",1,"S4","vs",0.0102222999954155
30,"break_correlation",1,"S4","rm",0.134981949596444
30,"break_correlation",1,"S4","sq",0.119972630366296
1,"break_correlation",3,"S1","nv",0.0232847572332139
1,"break_correlation",3,"S1","ar",0.163773367091866
1,"break_correlation",3,"S1","eg",0.20883653261055
1,"break_correlation",3,"S1","hb",0.124168768243012
1,"break_correlation",3,"S1","dr",0.150784577396303
1,"break_correlation",3,"S1","vs",0.0178969707328448
1,"break_correlation",3,"S1","rm",0.0645953849834045
1,"break_correlation",3,"S1","sq",0.246659641708806
1,"break_correlation",3,"S2","nv",0.0558215290812498
1,"break_correlation",3,"S2","ar",0.161351264125804
1,"break_correlation",3,"S2","eg",0.157380748730671
1,"break_correlation",3,"S2","hb",0.102975635997238
1,"break_correlation",3,"S2","dr",0.125628659512513
1,"break_correlation",3,"S2","vs",0.0099611724983323
1,"break_correlation",3,"S2","rm",0.189536296457397
1,"break_correlation",3,"S2","sq",0.197344693596795
1,"break_correlation",3,"S3","nv",0.0884340243708676
1,"break_correlation",3,"S3","ar",0.240899713047766
1,"break_correlation",3,"S3","eg",0.364817725188506
1,"break_correlation",3,"S3","hb",0.0461347508192467
1,"break_correlation",3,"S3","dr",0.0423270534823742
1,"break_correlation",3,"S3","vs",0.0246621672498043
1,"break_correlation",3,"S3","rm",0.161535046649898
1,"break_correlation",3,"S3","sq",0.0311895191915373
1,"break_correlation",3,"S4","nv",0.0289707332115766
1,"break_correlation",3,"S4","ar",0.17044887108572
1,"break_correlation",3,"S4","eg",0.179756215511782
1,"break_correlation",3,"S4","hb",0.141295711333323
1,"break_correlation",3,"S4","dr",0.169400985807538
1,"break_correlation",3,"S4","vs",0.0131948952103192
1,"break_correlation",3,"S4","rm",0.116252925119697
1,"break_correlation",3,"S4","sq",0.180679662720044
2,"break_correlation",3,"S1","nv",0.557937199331989
2,"break_correlation",3,"S1","ar",0.0547886272281695
2,"break_correlation",3,"S1","eg",0.0764291434210976
2,"break_correlation",3,"S1","hb",0.0439621181424004
2,"break_correlation",3,"S1","dr",0.0228213374121554
2,"break_correlation",3,"S1","vs",0.158267517694328
2,"break_correlation",3,"S1","rm",0.0452858972953077
2,"break_correlation",3,"S1","sq",0.0405081594745524
2,"break_correlation",3,"S2","nv",0.0266287262999155
2,"break_correlation",3,"S2","ar",0.164784222293861
2,"break_correlation",3,"S2","eg",0.13439555672849
2,"break_correlation",3,"S2","hb",0.172458677091179
2,"break_correlation",3,"S2","dr",0.161754308927883
2,"break_correlation",3,"S2","vs",0.013767498583333
2,"break_correlation",3,"S2","rm",0.176089834015117
2,"break_correlation",3,"S2","sq",0.150121176060222
2,"break_correlation",3,"S3","nv",0.333355556467436
2,"break_correlation",3,"S3","ar",0.0461031361030696
2,"break_correlation",3,"S3","eg",0.0236491047707614
2,"break_correlation",3,"S3","hb",0.0365192735594399
2,"break_correlation",3,"S3","dr",0.0448045336696882
2,"break_correlation",3,"S3","vs",0.353023501924552
2,"break_correlation",3,"S3","rm",0.0901971564744097
2,"break_correlation",3,"S3","sq",0.0723477370306437
2,"break_correlation",3,"S4","nv",0.240803608655163
2,"break_correlation",3,"S4","ar",0.0387799233663207
2,"break_correlation",3,"S4","eg",0.0791926122267132
2,"break_correlation",3,"S4","hb",0.0365317717385936
2,"break_correlation",3,"S4","dr",0.0356248035574169
2,"break_correlation",3,"S4","vs",0.482792440718344
2,"break_correlation",3,"S4","rm",0.0374982706067835
2,"break_correlation",3,"S4","sq",0.048776569130665
3,"break_correlation",3,"S1","nv",0.349009465402682
3,"break_correlation",3,"S1","ar",0.0386669278627668
3,"break_correlation",3,"S1","eg",0.0290071686077243
3,"break_correlation",3,"S1","hb",0.0820484747517257
3,"break_correlation",3,"S1","dr",0.065990711823853
3,"break_correlation",3,"S1","vs",0.157014930902262
3,"break_correlation",3,"S1","rm",0.254242332113053
3,"break_correlation",3,"S1","sq",0.0240199885359334
3,"break_correlation",3,"S2","nv",0.256743372392314
3,"break_correlation",3,"S2","ar",0.0515025868304783
3,"break_correlation",3,"S2","eg",0.0886466145520644
3,"break_correlation",3,"S2","hb",0.0319678066167729
3,"break_correlation",3,"S2","dr",0.0462454036919676
3,"break_correlation",3,"S2","vs",0.249463028826632
3,"break_correlation",3,"S2","rm",0.0218409583856214
3,"break_correlation",3,"S2","sq",0.253590228704149
3,"break_correlation",3,"S3","nv",0.516694745775007
3,"break_correlation",3,"S3","ar",0.046040478103262
3,"break_correlation",3,"S3","eg",0.0411737055769167
3,"break_correlation",3,"S3","hb",0.0918415603725103
3,"break_correlation",3,"S3","dr",0.0213406888962371
3,"break_correlation",3,"S3","vs",0.143404294657263
3,"break_correlation",3,"S3","rm",0.103380859927808
3,"break_correlation",3,"S3","sq",0.0361236666909963
3,"break_correlation",3,"S4","nv",0.0249649247462178
3,"break_correlation",3,"S4","ar",0.160049217674528
3,"break_correlation",3,"S4","eg",0.149825325987823
3,"break_correlation",3,"S4","hb",0.18683349596023
3,"break_correlation",3,"S4","dr",0.13693983119357
3,"break_correlation",3,"S4","vs",0.0144471729417248
3,"break_correlation",3,"S4","rm",0.179494463229012
3,"break_correlation",3,"S4","sq",0.147445568266894
4,"break_correlation",3,"S1","nv",0.0193115850703399
4,"break_correlation",3,"S1","ar",0.242184296983534
4,"break_correlation",3,"S1","eg",0.0303427326844566
4,"break_correlation",3,"S1","hb",0.151116438026532
4,"break_correlation",3,"S1","dr",0.178075174960135
4,"break_correlation",3,"S1","vs",0.0380843785306813
4,"break_correlation",3,"S1","rm",0.0966535154885907
4,"break_correlation",3,"S1","sq",0.24423187825573
4,"break_correlation",3,"S2","nv",0.399263222330367
4,"break_correlation",3,"S2","ar",0.0363154221847631
4,"break_correlation",3,"S2","eg",0.103156358297287
4,"break_correlation",3,"S2","hb",0.0265576479518942
4,"break_correlation",3,"S2","dr",0.0584327557954685
4,"break_correlation",3,"S2","vs",0.288709861567957
4,"break_correlation",3,"S2","rm",0.0384157018368088
4,"break_correlation",3,"S2","sq",0.0491490300354546
4,"break_correlation",3,"S3","nv",0.0267047838898579
4,"break_correlation",3,"S3","ar",0.194737496358973
4,"break_correlation",3,"S3","eg",0.140502587838819
4,"break_correlation",3,"S3","hb",0.18671831910441
4,"break_correlation",3,"S3","dr",0.135652392738884
4,"break_correlation",3,"S3","vs",0.0140535602456259
4,"break_correlation",3,"S3","rm",0.185831646536177
4,"break_correlation",3,"S3","sq",0.115799213287253
4,"break_correlation",3,"S4","nv",0.0937395588808889
4,"break_correlation",3,"S4","ar",0.14360234772759
4,"break_correlation",3,"S4","eg",0.133214350293743
4,"break_correlation",3,"S4","hb",0.218025969784059
4,"break_correlation",3,"S4","dr",0.235574570682359
4,"break_correlation",3,"S4","vs",0.0105307259022378
4,"break_correlation",3,"S4","rm",0.112133894075461
4,"break_correlation",3,"S4","sq",0.0531785826536613
5,"break_correlation",3,"S1","nv",0.431707934761597
5,"break_correlation",3,"S1","ar",0.055054944707652
5,"break_correlation",3,"S1","eg",0.0243186740082287
5,"break_correlation",3,"S1","hb",0.0425537162525744
5,"break_correlation",3,"S1","dr",0.0550914638734691
5,"break_correlation",3,"S1","vs",0.216041199189591
5,"break_correlation",3,"S1","rm",0.141660115492359
5,"break_correlation",3,"S1","sq",0.0335719517145288
5,"break_correlation",3,"S2","nv",0.293855771937872
5,"break_correlation",3,"S2","ar",0.182636564942158
5,"break_correlation",3,"S2","eg",0.0519900341374319
5,"break_correlation",3,"S2","hb",0.154972469698099
5,"break_correlation",3,"S2","dr",0.138681114838082
5,"break_correlation",3,"S2","vs",0.0116368092751986
5,"break_correlation",3,"S2","rm",0.0640779234684166
5,"break_correlation",3,"S2","sq",0.102149311702742
5,"break_correlation",3,"S3","nv",0.136083423262758
5,"break_correlation",3,"S3","ar",0.148293379282634
5,"break_correlation",3,"S3","eg",0.0199840296013109
5,"break_correlation",3,"S3","hb",0.210854591909342
5,"break_correlation",3,"S3","dr",0.265701139434808
5,"break_correlation",3,"S3","vs",0.0200706464294604
5,"break_correlation",3,"S3","rm",0.126867421327373
5,"break_correlation",3,"S3","sq",0.0721453687523131
5,"break_correlation",3,"S4","nv",0.0709646372205931
5,"break_correlation",3,"S4","ar",0.180712023977477
5,"break_correlation",3,"S4","eg",0.132920894788631
5,"break_correlation",3,"S4","hb",0.181732121693943
5,"break_correlation",3,"S4","dr",0.119171634132191
5,"break_correlation",3,"S4","vs",0.0122574695486734
5,"break_correlation",3,"S4","rm",0.261371696789621
5,"break_correlation",3,"S4","sq",0.0408695218488714
6,"break_correlation",3,"S1","nv",0.344105291484982
6,"break_correlation",3,"S1","ar",0.0290948541694048
6,"break_correlation",3,"S1","eg",0.0304844969474073
6,"break_correlation",3,"S1","hb",0.0432163648932765
6,"break_correlation",3,"S1","dr",0.369644982217862
6,"break_correlation",3,"S1","vs",0.0614715101159398
6,"break_correlation",3,"S1","rm",0.0615441043107688
6,"break_correlation",3,"S1","sq",0.0604383958603581
6,"break_correlation",3,"S2","nv",0.0613624936437493
6,"break_correlation",3,"S2","ar",0.173314800421149
6,"break_correlation",3,"S2","eg",0.0745444820452436
6,"break_correlation",3,"S2","hb",0.186827878946324
6,"break_correlation",3,"S2","dr",0.263943857814672
6,"break_correlation",3,"S2","vs",0.0105836744108443
6,"break_correlation",3,"S2","rm",0.108407661665412
6,"break_correlation",3,"S2","sq",0.121015151052606
6,"break_correlation",3,"S3","nv",0.381757178689196
6,"break_correlation",3,"S3","ar",0.0594769670197964
6,"break_correlation",3,"S3","eg",0.0370147457655638
6,"break_correlation",3,"S3","hb",0.0202173848297707
6,"break_correlation",3,"S3","dr",0.0892651448686161
6,"break_correlation",3,"S3","vs",0.280119522919922
6,"break_correlation",3,"S3","rm",0.0428587772062428
6,"break_correlation",3,"S3","sq",0.0892902787008913
6,"break_correlation",3,"S4","nv",0.0247885444671909
6,"break_correlation",3,"S4","ar",0.152766398301742
6,"break_correlation",3,"S4","eg",0.134034394200505
6,"break_correlation",3,"S4","hb",0.17285942170545
6,"break_correlation",3,"S4","dr",0.168085979115303
6,"break_correlation",3,"S4","vs",0.0145078206619349
6,"break_correlation",3,"S4","rm",0.182302974961729
6,"break_correlation",3,"S4","sq",0.150654466586146
7,"break_correlation",3,"S1","nv",0.270192501519982
7,"break_correlation",3,"S1","ar",0.0231331747041912
7,"break_correlation",3,"S1","eg",0.0895396544056748
7,"break_correlation",3,"S1","hb",0.046342617987635
7,"break_correlation",3,"S1","dr",0.0510566076226275
7,"break_correlation",3,"S1","vs",0.423744127621607
7,"break_correlation",3,"S1","rm",0.0366011508824271
7,"break_correlation",3,"S1","sq",0.0593901652558553
7,"break_correlation",3,"S2","nv",0.213579290479449
7,"break_correlation",3,"S2","ar",0.0520937746409908
7,"break_correlation",3,"S2","eg",0.0584516201169612
7,"break_correlation",3,"S2","hb",0.0390869516255842
7,"break_correlation",3,"S2","dr",0.0304412878584902
7,"break_correlation",3,"S2","vs",0.520828814600211
7,"break_correlation",3,"S2","rm",0.0502913661150931
7,"break_correlation",3,"S2","sq",0.0352268945632207
7,"break_correlation",3,"S3","nv",0.201741590073538
7,"break_correlation",3,"S3","ar",0.0347878819391104
7,"break_correlation",3,"S3","eg",0.0584520073328915
7,"break_correlation",3,"S3","hb",0.0292395339177469
7,"break_correlation",3,"S3","dr",0.0399880597419746
7,"break_correlation",3,"S3","vs",0.531547733736829
7,"break_correlation",3,"S3","rm",0.0503903932064212
7,"break_correlation",3,"S3","sq",0.0538528000514883
7,"break_correlation",3,"S4","nv",0.180848200952309
7,"break_correlation",3,"S4","ar",0.0740129470832271
7,"break_correlation",3,"S4","eg",0.0423343476759547
7,"break_correlation",3,"S4","hb",0.0544175260692903
7,"break_correlation",3,"S4","dr",0.0242528586729003
7,"break_correlation",3,"S4","vs",0.528454680125875
7,"break_correlation",3,"S4","rm",0.0628491703832366
7,"break_correlation",3,"S4","sq",0.0328302690372068
8,"break_correlation",3,"S1","nv",0.254486391066486
8,"break_correlation",3,"S1","ar",0.0365375964576592
8,"break_correlation",3,"S1","eg",0.367066319658009
8,"break_correlation",3,"S1","hb",0.0366258577668437
8,"break_correlation",3,"S1","dr",0.0716385515336271
8,"break_correlation",3,"S1","vs",0.155899515300499
8,"break_correlation",3,"S1","rm",0.0234262641132721
8,"break_correlation",3,"S1","sq",0.054319504103604
8,"break_correlation",3,"S2","nv",0.109985090473548
8,"break_correlation",3,"S2","ar",0.24474099901687
8,"break_correlation",3,"S2","eg",0.186560743163945
8,"break_correlation",3,"S2","hb",0.103697480450282
8,"break_correlation",3,"S2","dr",0.139607362024703
8,"break_correlation",3,"S2","vs",0.00918829813904468
8,"break_correlation",3,"S2","rm",0.0995560816437026
8,"break_correlation",3,"S2","sq",0.106663945087904
8,"break_correlation",3,"S3","nv",0.117197817218618
8,"break_correlation",3,"S3","ar",0.0961771579894065
8,"break_correlation",3,"S3","eg",0.0968769734738615
8,"break_correlation",3,"S3","hb",0.0186640362554752
8,"break_correlation",3,"S3","dr",0.115842677067429
8,"break_correlation",3,"S3","vs",0.314716176598764
8,"break_correlation",3,"S3","rm",0.0216515440761559
8,"break_correlation",3,"S3","sq",0.21887361732029
8,"break_correlation",3,"S4","nv",0.203040873571149
8,"break_correlation",3,"S4","ar",0.0399468669447092
8,"break_correlation",3,"S4","eg",0.0793445363725013
8,"break_correlation",3,"S4","hb",0.0240593060544034
8,"break_correlation",3,"S4","dr",0.0446869791281848
8,"break_correlation",3,"S4","vs",0.510356764247832
8,"break_correlation",3,"S4","rm",0.0450896472027453
8,"break_correlation",3,"S4","sq",0.0534750264784753
9,"break_correlation",3,"S1","nv",0.0391079166641983
9,"break_correlation",3,"S1","ar",0.110116825341174
9,"break_correlation",3,"S1","eg",0.288309354687166
9,"break_correlation",3,"S1","hb",0.087578177884017
9,"break_correlation",3,"S1","dr",0.144171485066408
9,"break_correlation",3,"S1","vs",0.0124593190476995
9,"break_correlation",3,"S1","rm",0.103380582853745
9,"break_correlation",3,"S1","sq",0.214876338455592
9,"break_correlation",3,"S2","nv",0.362972983056711
9,"break_correlation",3,"S2","ar",0.048165108900303
9,"break_correlation",3,"S2","eg",0.112946130020607
9,"break_correlation",3,"S2","hb",0.0290540440271747
9,"break_correlation",3,"S2","dr",0.0813513461802073
9,"break_correlation",3,"S2","vs",0.296635752178145
9,"break_correlation",3,"S2","rm",0.0271073338519275
9,"break_correlation",3,"S2","sq",0.0417673017849245
9,"break_correlation",3,"S3","nv",0.228199530315356
9,"break_correlation",3,"S3","ar",0.031886519889067
9,"break_correlation",3,"S3","eg",0.254650569986716
9,"break_correlation",3,"S3","hb",0.0807273773465323
9,"break_correlation",3,"S3","dr",0.219828165865564
9,"break_correlation",3,"S3","vs",0.090996694237551
9,"break_correlation",3,"S3","rm",0.015248178008947
9,"break_correlation",3,"S3","sq",0.0784629643502663
9,"break_correlation",3,"S4","nv",0.423761840602364
9,"break_correlation",3,"S4","ar",0.0999166015602402
9,"break_correlation",3,"S4","eg",0.190152654100256
9,"break_correlation",3,"S4","hb",0.0468598047407566
9,"break_correlation",3,"S4","dr",0.0621534305751949
9,"break_correlation",3,"S4","vs",0.124694341670321
9,"break_correlation",3,"S4","rm",0.0339398418785945
9,"break_correlation",3,"S4","sq",0.0185214848722721
10,"break_correlation",3,"S1","nv",0.0849479719109867
10,"break_correlation",3,"S1","ar",0.225257723974838
10,"break_correlation",3,"S1","eg",0.0209309011405748
10,"break_correlation",3,"S1","hb",0.128800655145847
10,"break_correlation",3,"S1","dr",0.0281076347659847
10,"break_correlation",3,"S1","vs",0.042374700470905
10,"break_correlation",3,"S1","rm",0.37423583688337
10,"break_correlation",3,"S1","sq",0.0953445757074945
10,"break_correlation",3,"S2","nv",0.277479472530778
10,"break_correlation",3,"S2","ar",0.194540360738828
10,"break_correlation",3,"S2","eg",0.0295396419408349
10,"break_correlation",3,"S2","hb",0.160574932420418
10,"break_correlation",3,"S2","dr",0.144401638760819
10,"break_correlation",3,"S2","vs",0.0162981235686472
10,"break_correlation",3,"S2","rm",0.0516309305396713
10,"break_correlation",3,"S2","sq",0.125534899500004
10,"break_correlation",3,"S3","nv",0.0486587311437221
10,"break_correlation",3,"S3","ar",0.142005324268918
10,"break_correlation",3,"S3","eg",0.0525018649756554
10,"break_correlation",3,"S3","hb",0.257804297062079
10,"break_correlation",3,"S3","dr",0.287499778911965
10,"break_correlation",3,"S3","vs",0.0144115339405151
10,"break_correlation",3,"S3","rm",0.136100244036908
10,"break_correlation",3,"S3","sq",0.0610182256602373
10,"break_correlation",3,"S4","nv",0.0341011999884371
10,"break_correlation",3,"S4","ar",0.163793473959377
10,"break_correlation",3,"S4","eg",0.122177758348838
10,"break_correlation",3,"S4","hb",0.179409862547019
10,"break_correlation",3,"S4","dr",0.208378768159182
10,"break_correlation",3,"S4","vs",0.012073579996662
10,"break_correlation",3,"S4","rm",0.125169446293332
10,"break_correlation",3,"S4","sq",0.154895910707152
11,"break_correlation",3,"S1","nv",0.293603347001932
11,"break_correlation",3,"S1","ar",0.0291968074220968
11,"break_correlation",3,"S1","eg",0.0749712083670407
11,"break_correlation",3,"S1","hb",0.0313296046659909
11,"break_correlation",3,"S1","dr",0.0530945072799797
11,"break_correlation",3,"S1","vs",0.414313455095018
11,"break_correlation",3,"S1","rm",0.0391385878056704
11,"break_correlation",3,"S1","sq",0.0643524823622714
11,"break_correlation",3,"S2","nv",0.0485303069541035
11,"break_correlation",3,"S2","ar",0.0177949555432245
11,"break_correlation",3,"S2","eg",0.0536848335809256
11,"break_correlation",3,"S2","hb",0.0480536611119333
11,"break_correlation",3,"S2","dr",0.0658189538865929
11,"break_correlation",3,"S2","vs",0.134735860838973
11,"break_correlation",3,"S2","rm",0.293349363719473
11,"break_correlation",3,"S2","sq",0.338032064364775
11,"break_correlation",3,"S3","nv",0.174414999418445
11,"break_correlation",3,"S3","ar",0.0392854621315069
11,"break_correlation",3,"S3","eg",0.0774614269800053
11,"break_correlation",3,"S3","hb",0.0349065122214563
11,"break_correlation",3,"S3","dr",0.0281571637911291
11,"break_correlation",3,"S3","vs",0.545151063732576
11,"break_correlation",3,"S3","rm",0.0590608077141011
11,"break_correlation",3,"S3","sq",0.0415625640107803
11,"break_correlation",3,"S4","nv",0.0341223754067598
11,"break_correlation",3,"S4","ar",0.0698419268430423
11,"break_correlation",3,"S4","eg",0.128725755793988
11,"break_correlation",3,"S4","hb",0.0518017379347553
11,"break_correlation",3,"S4","dr",0.0301112442327189
11,"break_correlation",3,"S4","vs",0.399624675103282
11,"break_correlation",3,"S4","rm",0.255604419100026
11,"break_correlation",3,"S4","sq",0.0301678655854285
12,"break_correlation",3,"S1","nv",0.0216940245488623
12,"break_correlation",3,"S1","ar",0.131857419520531
12,"break_correlation",3,"S1","eg",0.191639012119092
12,"break_correlation",3,"S1","hb",0.129181654560972
12,"break_correlation",3,"S1","dr",0.126391463571801
12,"break_correlation",3,"S1","vs",0.0164870868170267
12,"break_correlation",3,"S1","rm",0.195534306061065
12,"break_correlation",3,"S1","sq",0.18721503280065
12,"break_correlation",3,"S2","nv",0.0235310865157409
12,"break_correlation",3,"S2","ar",0.098843756378142
12,"break_correlation",3,"S2","eg",0.198258674691771
12,"break_correlation",3,"S2","hb",0.114129803349936
12,"break_correlation",3,"S2","dr",0.152254721939642
12,"break_correlation",3,"S2","vs",0.016001966258635
12,"break_correlation",3,"S2","rm",0.17950557056106
12,"break_correlation",3,"S2","sq",0.217474420305074
12,"break_correlation",3,"S3","nv",0.0218920214517899
12,"break_correlation",3,"S3","ar",0.157292776022027
12,"break_correlation",3,"S3","eg",0.147424404494493
12,"break_correlation",3,"S3","hb",0.167391121116014
12,"break_correlation",3,"S3","dr",0.167086281246744
12,"break_correlation",3,"S3","vs",0.0158932312843157
12,"break_correlation",3,"S3","rm",0.158605741050121
12,"break_correlation",3,"S3","sq",0.164414423334495
12,"break_correlation",3,"S4","nv",0.0266407382464474
12,"break_correlation",3,"S4","ar",0.164977120138581
12,"break_correlation",3,"S4","eg",0.14440927884773
12,"break_correlation",3,"S4","hb",0.181789251044564
12,"break_correlation",3,"S4","dr",0.186979511972898
12,"break_correlation",3,"S4","vs",0.0138176175091852
12,"break_correlation",3,"S4","rm",0.13909443758984
12,"break_correlation",3,"S4","sq",0.142292044650754
13,"break_correlation",3,"S1","nv",0.0333606636895935
13,"break_correlation",3,"S1","ar",0.295802804004325
13,"break_correlation",3,"S1","eg",0.132935845089482
13,"break_correlation",3,"S1","hb",0.108051881045212
13,"break_correlation",3,"S1","dr",0.128547474166521
13,"break_correlation",3,"S1","vs",0.0128595188441296
13,"break_correlation",3,"S1","rm",0.17655529767243
13,"break_correlation",3,"S1","sq",0.111886515488307
13,"break_correlation",3,"S2","nv",0.0219839343264461
13,"break_correlation",3,"S2","ar",0.158795517622127
13,"break_correlation",3,"S2","eg",0.130488665520354
13,"break_correlation",3,"S2","hb",0.167485829263583
13,"break_correlation",3,"S2","dr",0.157800527003268
13,"break_correlation",3,"S2","vs",0.0159394972286515
13,"break_correlation",3,"S2","rm",0.16737535118201
13,"break_correlation",3,"S2","sq",0.180130677853561
13,"break_correlation",3,"S3","nv",0.0295524703319757
13,"break_correlation",3,"S3","ar",0.170933403397329
13,"break_correlation",3,"S3","eg",0.091999269759199
13,"break_correlation",3,"S3","hb",0.204768207082022
13,"break_correlation",3,"S3","dr",0.152470171104697
13,"break_correlation",3,"S3","vs",0.0134378799709132
13,"break_correlation",3,"S3","rm",0.167261545802234
13,"break_correlation",3,"S3","sq",0.16957705255163
13,"break_correlation",3,"S4","nv",0.0276421813582931
13,"break_correlation",3,"S4","ar",0.163029905490163
13,"break_correlation",3,"S4","eg",0.143952840697441
13,"break_correlation",3,"S4","hb",0.180733971506131
13,"break_correlation",3,"S4","dr",0.190245768689811
13,"break_correlation",3,"S4","vs",0.0134968491033783
13,"break_correlation",3,"S4","rm",0.147969136805685
13,"break_correlation",3,"S4","sq",0.132929346349097
14,"break_correlation",3,"S1","nv",0.0922025731547772
14,"break_correlation",3,"S1","ar",0.527553554630285
14,"break_correlation",3,"S1","eg",0.136888856947032
14,"break_correlation",3,"S1","hb",0.0435855671446542
14,"break_correlation",3,"S1","dr",0.0299042077824535
14,"break_correlation",3,"S1","vs",0.106196268295991
14,"break_correlation",3,"S1","rm",0.0358930092948884
14,"break_correlation",3,"S1","sq",0.0277759627499191
14,"break_correlation",3,"S2","nv",0.0200967189011733
14,"break_correlation",3,"S2","ar",0.180416629761742
14,"break_correlation",3,"S2","eg",0.133576736202803
14,"break_correlation",3,"S2","hb",0.158487537409217
14,"break_correlation",3,"S2","dr",0.135766085003184
14,"break_correlation",3,"S2","vs",0.0173558014348576
14,"break_correlation",3,"S2","rm",0.194421682719923
14,"break_correlation",3,"S2","sq",0.159878808567099
14,"break_correlation",3,"S3","nv",0.0524474276395522
14,"break_correlation",3,"S3","ar",0.117114015754752
14,"break_correlation",3,"S3","eg",0.0800700245342373
14,"break_correlation",3,"S3","hb",0.108497404428332
14,"break_correlation",3,"S3","dr",0.262969616577047
14,"break_correlation",3,"S3","vs",0.0218438159719384
14,"break_correlation",3,"S3","rm",0.0238541214012831
14,"break_correlation",3,"S3","sq",0.333203573692858
14,"break_correlation",3,"S4","nv",0.0321852892914019
14,"break_correlation",3,"S4","ar",0.182417464546554
14,"break_correlation",3,"S4","eg",0.110542372948764
14,"break_correlation",3,"S4","hb",0.173391564826873
14,"break_correlation",3,"S4","dr",0.159341616808197
14,"break_correlation",3,"S4","vs",0.0124116518982842
14,"break_correlation",3,"S4","rm",0.17196036490225
14,"break_correlation",3,"S4","sq",0.157749674777675
15,"break_correlation",3,"S1","nv",0.234113315449209
15,"break_correlation",3,"S1","ar",0.207940363634899
15,"break_correlation",3,"S1","eg",0.0207314785997864
15,"break_correlation",3,"S1","hb",0.254430704884026
15,"break_correlation",3,"S1","dr",0.155828729271679
15,"break_correlation",3,"S1","vs",0.0337852613920697
15,"break_correlation",3,"S1","rm",0.051690984579831
15,"break_correlation",3,"S1","sq",0.0414791621884989
15,"break_correlation",3,"S2","nv",0.0406436030951969
15,"break_correlation",3,"S2","ar",0.019401727663962
15,"break_correlation",3,"S2","eg",0.149687499866622
15,"break_correlation",3,"S2","hb",0.0454112510787295
15,"break_correlation",3,"S2","dr",0.390517898393677
15,"break_correlation",3,"S2","vs",0.0418851660650288
15,"break_correlation",3,"S2","rm",0.160114271144975
15,"break_correlation",3,"S2","sq",0.152338582691809
15,"break_correlation",3,"S3","nv",0.136990994770034
15,"break_correlation",3,"S3","ar",0.0361253520256372
15,"break_correlation",3,"S3","eg",0.0189152337928474
15,"break_correlation",3,"S3","hb",0.0740595825980306
15,"break_correlation",3,"S3","dr",0.0366103785636565
15,"break_correlation",3,"S3","vs",0.366220955161543
15,"break_correlation",3,"S3","rm",0.201050074877549
15,"break_correlation",3,"S3","sq",0.130027428210703
15,"break_correlation",3,"S4","nv",0.167158778591161
15,"break_correlation",3,"S4","ar",0.114575577274317
15,"break_correlation",3,"S4","eg",0.0750564384555364
15,"break_correlation",3,"S4","hb",0.048097120883533
15,"break_correlation",3,"S4","dr",0.0162260474249261
15,"break_correlation",3,"S4","vs",0.415635941651163
15,"break_correlation",3,"S4","rm",0.126452565478963
15,"break_correlation",3,"S4","sq",0.0367975302404
16,"break_correlation",3,"S1","nv",0.217318832304284
16,"break_correlation",3,"S1","ar",0.0409605283856877
16,"break_correlation",3,"S1","eg",0.146512566987521
16,"break_correlation",3,"S1","hb",0.0243149549096678
16,"break_correlation",3,"S1","dr",0.337019676524194
16,"break_correlation",3,"S1","vs",0.034059269723311
16,"break_correlation",3,"S1","rm",0.160374495723944
16,"break_correlation",3,"S1","sq",0.0394396754413911
16,"break_correlation",3,"S2","nv",0.0259485693544527
16,"break_correlation",3,"S2","ar",0.267470397904045
16,"break_correlation",3,"S2","eg",0.102429470796489
16,"break_correlation",3,"S2","hb",0.200053687992237
16,"break_correlation",3,"S2","dr",0.0990618730529771
16,"break_correlation",3,"S2","vs",0.0161319260002585
16,"break_correlation",3,"S2","rm",0.201276823303012
16,"break_correlation",3,"S2","sq",0.0876272515965295
16,"break_correlation",3,"S3","nv",0.0260963559788008
16,"break_correlation",3,"S3","ar",0.100676520898727
16,"break_correlation",3,"S3","eg",0.192698417199126
16,"break_correlation",3,"S3","hb",0.186797148520982
16,"break_correlation",3,"S3","dr",0.205994763009933
16,"break_correlation",3,"S3","vs",0.0168620856211619
16,"break_correlation",3,"S3","rm",0.0618101194402619
16,"break_correlation",3,"S3","sq",0.209064589331008
16,"break_correlation",3,"S4","nv",0.206868695584023
16,"break_correlation",3,"S4","ar",0.26802874159151
16,"break_correlation",3,"S4","eg",0.171194546922403
16,"break_correlation",3,"S4","hb",0.123373893995253
16,"break_correlation",3,"S4","dr",0.11004896773688
16,"break_correlation",3,"S4","vs",0.0171889750864471
16,"break_correlation",3,"S4","rm",0.079839105621785
16,"break_correlation",3,"S4","sq",0.0234570734616981
17,"break_correlation",3,"S1","nv",0.348664562319494
17,"break_correlation",3,"S1","ar",0.0247745399777628
17,"break_correlation",3,"S1","eg",0.115130105028734
17,"break_correlation",3,"S1","hb",0.0439819265229272
17,"break_correlation",3,"S1","dr",0.0574512474995258
17,"break_correlation",3,"S1","vs",0.327311381211221
17,"break_correlation",3,"S1","rm",0.0395342545168572
17,"break_correlation",3,"S1","sq",0.0431519829234773
17,"break_correlation",3,"S2","nv",0.264818017887677
17,"break_correlation",3,"S2","ar",0.065635134115948
17,"break_correlation",3,"S2","eg",0.142673250344554
17,"break_correlation",3,"S2","hb",0.0195709335828414
17,"break_correlation",3,"S2","dr",0.225720203241572
17,"break_correlation",3,"S2","vs",0.0694702647570332
17,"break_correlation",3,"S2","rm",0.0240115373030903
17,"break_correlation",3,"S2","sq",0.188100658767283
17,"break_correlation",3,"S3","nv",0.349273613712173
17,"break_correlation",3,"S3","ar",0.0322569091605407
17,"break_correlation",3,"S3","eg",0.0808750732833013
17,"break_correlation",3,"S3","hb",0.0270769289880191
17,"break_correlation",3,"S3","dr",0.0410773966548266
17,"break_correlation",3,"S3","vs",0.352403798399499
17,"break_correlation",3,"S3","rm",0.0564597933849532
17,"break_correlation",3,"S3","sq",0.0605764864166868
17,"break_correlation",3,"S4","nv",0.247838371415919
17,"break_correlation",3,"S4","ar",0.0161417118780755
17,"break_correlation",3,"S4","eg",0.115191837019698
17,"break_correlation",3,"S4","hb",0.0400023751429393
17,"break_correlation",3,"S4","dr",0.0811004876581092
17,"break_correlation",3,"S4","vs",0.377505314284078
17,"break_correlation",3,"S4","rm",0.0609321731682443
17,"break_correlation",3,"S4","sq",0.0612877294329364
18,"break_correlation",3,"S1","nv",0.0205750930821761
18,"break_correlation",3,"S1","ar",0.154066748339338
18,"break_correlation",3,"S1","eg",0.0556650940111717
18,"break_correlation",3,"S1","hb",0.223855377318796
18,"break_correlation",3,"S1","dr",0.179445766919313
18,"break_correlation",3,"S1","vs",0.0208532300722519
18,"break_correlation",3,"S1","rm",0.190018444957045
18,"break_correlation",3,"S1","sq",0.155520245299908
18,"break_correlation",3,"S2","nv",0.0325500310436159
18,"break_correlation",3,"S2","ar",0.163102299051237
18,"break_correlation",3,"S2","eg",0.133611018428027
18,"break_correlation",3,"S2","hb",0.177737339317692
18,"break_correlation",3,"S2","dr",0.164875054006579
18,"break_correlation",3,"S2","vs",0.0121801488493934
18,"break_correlation",3,"S2","rm",0.175258985682855
18,"break_correlation",3,"S2","sq",0.140685123620601
18,"break_correlation",3,"S3","nv",0.0320415764105383
18,"break_correlation",3,"S3","ar",0.208549844740449
18,"break_correlation",3,"S3","eg",0.101314007277602
18,"break_correlation",3,"S3","hb",0.173450094053503
18,"break_correlation",3,"S3","dr",0.145793969054197
18,"break_correlation",3,"S3","vs",0.0126826928820927
18,"break_correlation",3,"S3","rm",0.183475428024945
18,"break_correlation",3,"S3","sq",0.142692387556673
18,"break_correlation",3,"S4","nv",0.367164006520779
18,"break_correlation",3,"S4","ar",0.0204680434792829
18,"break_correlation",3,"S4","eg",0.0736891342704953
18,"break_correlation",3,"S4","hb",0.0300803362170551
18,"break_correlation",3,"S4","dr",0.0922654729855342
18,"break_correlation",3,"S4","vs",0.184206785880215
18,"break_correlation",3,"S4","rm",0.0423195237289531
18,"break_correlation",3,"S4","sq",0.189806696917685
19,"break_correlation",3,"S1","nv",0.0229964919903091
19,"break_correlation",3,"S1","ar",0.149946034348606
19,"break_correlation",3,"S1","eg",0.0379992738022513
19,"break_correlation",3,"S1","hb",0.216345024576815
19,"break_correlation",3,"S1","dr",0.218695079858915
19,"break_correlation",3,"S1","vs",0.0243717677468113
19,"break_correlation",3,"S1","rm",0.227351209129415
19,"break_correlation",3,"S1","sq",0.102295118546878
19,"break_correlation",3,"S2","nv",0.235429300018556
19,"break_correlation",3,"S2","ar",0.246509307067639
19,"break_correlation",3,"S2","eg",0.0394154011931979
19,"break_correlation",3,"S2","hb",0.0887677878886142
19,"break_correlation",3,"S2","dr",0.209873160357446
19,"break_correlation",3,"S2","vs",0.0757701969165836
19,"break_correlation",3,"S2","rm",0.0133812842481728
19,"break_correlation",3,"S2","sq",0.0908535623097901
19,"break_correlation",3,"S3","nv",0.170818471839144
19,"break_correlation",3,"S3","ar",0.163359328807504
19,"break_correlation",3,"S3","eg",0.0179055529682718
19,"break_correlation",3,"S3","hb",0.126541286185332
19,"break_correlation",3,"S3","dr",0.372483745320038
19,"break_correlation",3,"S3","vs",0.0311018147272745
19,"break_correlation",3,"S3","rm",0.0659358415305393
19,"break_correlation",3,"S3","sq",0.0518539586218964
19,"break_correlation",3,"S4","nv",0.0490619275165343
19,"break_correlation",3,"S4","ar",0.151002325975141
19,"break_correlation",3,"S4","eg",0.0916929922817419
19,"break_correlation",3,"S4","hb",0.201615842157576
19,"break_correlation",3,"S4","dr",0.167071904524261
19,"break_correlation",3,"S4","vs",0.0110155454021785
19,"break_correlation",3,"S4","rm",0.235477731520078
19,"break_correlation",3,"S4","sq",0.0930617306224895
20,"break_correlation",3,"S1","nv",0.3268074007588
20,"break_correlation",3,"S1","ar",0.0441694282198174
20,"break_correlation",3,"S1","eg",0.0993825980540825
20,"break_correlation",3,"S1","hb",0.0355656226799771
20,"break_correlation",3,"S1","dr",0.028893721630052
20,"break_correlation",3,"S1","vs",0.370303096838505
20,"break_correlation",3,"S1","rm",0.0531339650503718
20,"break_correlation",3,"S1","sq",0.0417441667683935
20,"break_correlation",3,"S2","nv",0.093002103940822
20,"break_correlation",3,"S2","ar",0.152488647213883
20,"break_correlation",3,"S2","eg",0.108376804851155
20,"break_correlation",3,"S2","hb",0.189516936201122
20,"break_correlation",3,"S2","dr",0.100103988768369
20,"break_correlation",3,"S2","vs",0.00970967160416699
20,"break_correlation",3,"S2","rm",0.265245055863974
20,"break_correlation",3,"S2","sq",0.0815567915565084
20,"break_correlation",3,"S3","nv",0.0460798807189914
20,"break_correlation",3,"S3","ar",0.168648063571989
20,"break_correlation",3,"S3","eg",0.0871850528421337
20,"break_correlation",3,"S3","hb",0.206184811595509
20,"break_correlation",3,"S3","dr",0.17646265902229
20,"break_correlation",3,"S3","vs",0.010944961911277
20,"break_correlation",3,"S3","rm",0.181955168187863
20,"break_correlation",3,"S3","sq",0.122539402149947
20,"break_correlation",3,"S4","nv",0.291339560524641
20,"break_correlation",3,"S4","ar",0.0882814616046892
20,"break_correlation",3,"S4","eg",0.314337071518848
20,"break_correlation",3,"S4","hb",0.0369919531234917
20,"break_correlation",3,"S4","dr",0.149425621517556
20,"break_correlation",3,"S4","vs",0.0192041170168472
20,"break_correlation",3,"S4","rm",0.0501496560193501
20,"break_correlation",3,"S4","sq",0.050270558674576
21,"break_correlation",3,"S1","nv",0.0265896813485126
21,"break_correlation",3,"S1","ar",0.134536010153838
21,"break_correlation",3,"S1","eg",0.271364631582928
21,"break_correlation",3,"S1","hb",0.113499456128462
21,"break_correlation",3,"S1","dr",0.117763002091745
21,"break_correlation",3,"S1","vs",0.0146485780949171
21,"break_correlation",3,"S1","rm",0.194346831456065
21,"break_correlation",3,"S1","sq",0.127251809143532
21,"break_correlation",3,"S2","nv",0.0183700420378686
21,"break_correlation",3,"S2","ar",0.197610069555609
21,"break_correlation",3,"S2","eg",0.0415245026958691
21,"break_correlation",3,"S2","hb",0.188626642231313
21,"break_correlation",3,"S2","dr",0.11301421406697
21,"break_correlation",3,"S2","vs",0.0291233319785172
21,"break_correlation",3,"S2","rm",0.250320877516166
21,"break_correlation",3,"S2","sq",0.161410319917687
21,"break_correlation",3,"S3","nv",0.0122875692774129
21,"break_correlation",3,"S3","ar",0.218467360545301
21,"break_correlation",3,"S3","eg",0.331538627142083
21,"break_correlation",3,"S3","hb",0.0819492818539205
21,"break_correlation",3,"S3","dr",0.0502474260109358
21,"break_correlation",3,"S3","vs",0.127856860645671
21,"break_correlation",3,"S3","rm",0.0714017990889725
21,"break_correlation",3,"S3","sq",0.106251075435704
21,"break_correlation",3,"S4","nv",0.0173348973809799
21,"break_correlation",3,"S4","ar",0.121752042039688
21,"break_correlation",3,"S4","eg",0.214147509414293
21,"break_correlation",3,"S4","hb",0.103250246322438
21,"break_correlation",3,"S4","dr",0.166825844066909
21,"break_correlation",3,"S4","vs",0.0209919332045726
21,"break_correlation",3,"S4","rm",0.168314626872631
21,"break_correlation",3,"S4","sq",0.187382900698488
22,"break_correlation",3,"S1","nv",0.134091508667772
22,"break_correlation",3,"S1","ar",0.234205905338556
22,"break_correlation",3,"S1","eg",0.0214703515318326
22,"break_correlation",3,"S1","hb",0.117553533824595
22,"break_correlation",3,"S1","dr",0.0170653075919907
22,"break_correlation",3,"S1","vs",0.216821532133633
22,"break_correlation",3,"S1","rm",0.134164474148661
22,"break_correlation",3,"S1","sq",0.124627386762958
22,"break_correlation",3,"S2","nv",0.0371918343150621
22,"break_correlation",3,"S2","ar",0.264433038155939
22,"break_correlation",3,"S2","eg",0.0532880001466277
22,"break_correlation",3,"S2","hb",0.248704392424635
22,"break_correlation",3,"S2","dr",0.129079125943609
22,"break_correlation",3,"S2","vs",0.015295784603746
22,"break_correlation",3,"S2","rm",0.075446087222409
22,"break_correlation",3,"S2","sq",0.176561737187972
22,"break_correlation",3,"S3","nv",0.204816368446949
22,"break_correlation",3,"S3","ar",0.139449418950281
22,"break_correlation",3,"S3","eg",0.0200992158419419
22,"break_correlation",3,"S3","hb",0.0952762489269453
22,"break_correlation",3,"S3","dr",0.0336632919600176
22,"break_correlation",3,"S3","vs",0.406979692466871
22,"break_correlation",3,"S3","rm",0.054631702708598
22,"break_correlation",3,"S3","sq",0.0450840606983963
22,"break_correlation",3,"S4","nv",0.046891472764846
22,"break_correlation",3,"S4","ar",0.0970155774063099
22,"break_correlation",3,"S4","eg",0.0164643430131025
22,"break_correlation",3,"S4","hb",0.0633127027957702
22,"break_correlation",3,"S4","dr",0.042974225894714
22,"break_correlation",3,"S4","vs",0.111040528084821
22,"break_correlation",3,"S4","rm",0.542882571003232
22,"break_correlation",3,"S4","sq",0.0794185790372044
23,"break_correlation",3,"S1","nv",0.0489102202079788
23,"break_correlation",3,"S1","ar",0.288157631142513
23,"break_correlation",3,"S1","eg",0.0191742358664539
23,"break_correlation",3,"S1","hb",0.213741700026245
23,"break_correlation",3,"S1","dr",0.163241495579608
23,"break_correlation",3,"S1","vs",0.0255183473286794
23,"break_correlation",3,"S1","rm",0.136972560578901
23,"break_correlation",3,"S1","sq",0.104283809269621
23,"break_correlation",3,"S2","nv",0.0251933823801097
23,"break_correlation",3,"S2","ar",0.172438669450024
23,"break_correlation",3,"S2","eg",0.143545420931947
23,"break_correlation",3,"S2","hb",0.186392777695125
23,"break_correlation",3,"S2","dr",0.145343969373258
23,"break_correlation",3,"S2","vs",0.0143214417763956
23,"break_correlation",3,"S2","rm",0.163616403509113
23,"break_correlation",3,"S2","sq",0.149147934884029
23,"break_correlation",3,"S3","nv",0.220615820744763
23,"break_correlation",3,"S3","ar",0.0376629128614589
23,"break_correlation",3,"S3","eg",0.112221788212527
23,"break_correlation",3,"S3","hb",0.0174673486230549
23,"break_correlation",3,"S3","dr",0.190829269880095
23,"break_correlation",3,"S3","vs",0.211579142290033
23,"break_correlation",3,"S3","rm",0.0338200935668954
23,"break_correlation",3,"S3","sq",0.175803623821173
23,"break_correlation",3,"S4","nv",0.170385122839536
23,"break_correlation",3,"S4","ar",0.287997652128896
23,"break_correlation",3,"S4","eg",0.0186800816731902
23,"break_correlation",3,"S4","hb",0.129555876389719
23,"break_correlation",3,"S4","dr",0.152446096151188
23,"break_correlation",3,"S4","vs",0.0879755961749437
23,"break_correlation",3,"S4","rm",0.0203771192091875
23,"break_correlation",3,"S4","sq",0.132582455433339
24,"break_correlation",3,"S1","nv",0.288092422056385
24,"break_correlation",3,"S1","ar",0.159665224829685
24,"break_correlation",3,"S1","eg",0.0836058567548378
24,"break_correlation",3,"S1","hb",0.0310740893948671
24,"break_correlation",3,"S1","dr",0.0459602704199423
24,"break_correlation",3,"S1","vs",0.31963752664477
24,"break_correlation",3,"S1","rm",0.0233739365900158
24,"break_correlation",3,"S1","sq",0.0485906733094964
24,"break_correlation",3,"S2","nv",0.451455543339074
24,"break_correlation",3,"S2","ar",0.0274639105914021
24,"break_correlation",3,"S2","eg",0.137888583408474
24,"break_correlation",3,"S2","hb",0.0502924569158973
24,"break_correlation",3,"S2","dr",0.0993280411242464
24,"break_correlation",3,"S2","vs",0.018596090063918
24,"break_correlation",3,"S2","rm",0.110864106605139
24,"break_correlation",3,"S2","sq",0.104111267951849
24,"break_correlation",3,"S3","nv",0.0844319878761357
24,"break_correlation",3,"S3","ar",0.0717149544134867
24,"break_correlation",3,"S3","eg",0.201533406527696
24,"break_correlation",3,"S3","hb",0.0953165442119594
24,"break_correlation",3,"S3","dr",0.242436508552129
24,"break_correlation",3,"S3","vs",0.0107279679511669
24,"break_correlation",3,"S3","rm",0.0777358009651489
24,"break_correlation",3,"S3","sq",0.216102829502278
24,"break_correlation",3,"S4","nv",0.389178078222096
24,"break_correlation",3,"S4","ar",0.0331185438320496
24,"break_correlation",3,"S4","eg",0.227052528169453
24,"break_correlation",3,"S4","hb",0.0238911908375119
24,"break_correlation",3,"S4","dr",0.117123474892909
24,"break_correlation",3,"S4","vs",0.102113530237901
24,"break_correlation",3,"S4","rm",0.0299147977763738
24,"break_correlation",3,"S4","sq",0.0776078560317063
25,"break_correlation",3,"S1","nv",0.0534911426566655
25,"break_correlation",3,"S1","ar",0.180670894176177
25,"break_correlation",3,"S1","eg",0.163251623889057
25,"break_correlation",3,"S1","hb",0.201210977403841
25,"break_correlation",3,"S1","dr",0.140108131353234
25,"break_correlation",3,"S1","vs",0.00997799557310756
25,"break_correlation",3,"S1","rm",0.138511286543974
25,"break_correlation",3,"S1","sq",0.112777948403944
25,"break_correlation",3,"S2","nv",0.0348083815269482
25,"break_correlation",3,"S2","ar",0.154169286806365
25,"break_correlation",3,"S2","eg",0.0818706841970666
25,"break_correlation",3,"S2","hb",0.222608366726323
25,"break_correlation",3,"S2","dr",0.158766024279233
25,"break_correlation",3,"S2","vs",0.0128204744324841
25,"break_correlation",3,"S2","rm",0.220779672998857
25,"break_correlation",3,"S2","sq",0.114177109032723
25,"break_correlation",3,"S3","nv",0.321271242228307
25,"break_correlation",3,"S3","ar",0.10651274938928
25,"break_correlation",3,"S3","eg",0.0328682634734001
25,"break_correlation",3,"S3","hb",0.0659508238081499
25,"break_correlation",3,"S3","dr",0.205673334562733
25,"break_correlation",3,"S3","vs",0.0157990217600881
25,"break_correlation",3,"S3","rm",0.0709500801441766
25,"break_correlation",3,"S3","sq",0.180974484633865
25,"break_correlation",3,"S4","nv",0.380588837102096
25,"break_correlation",3,"S4","ar",0.0176402212793487
25,"break_correlation",3,"S4","eg",0.0613443614999794
25,"break_correlation",3,"S4","hb",0.111315398718078
25,"break_correlation",3,"S4","dr",0.178367058971205
25,"break_correlation",3,"S4","vs",0.0388689964772713
25,"break_correlation",3,"S4","rm",0.042816897438068
25,"break_correlation",3,"S4","sq",0.169058228513953
26,"break_correlation",3,"S1","nv",0.438797309800666
26,"break_correlation",3,"S1","ar",0.0645269021881099
26,"break_correlation",3,"S1","eg",0.021800653079513
26,"break_correlation",3,"S1","hb",0.044507751883813
26,"break_correlation",3,"S1","dr",0.0339285221543678
26,"break_correlation",3,"S1","vs",0.232886124468789
26,"break_correlation",3,"S1","rm",0.103693106709225
26,"break_correlation",3,"S1","sq",0.0598596297155166
26,"break_correlation",3,"S2","nv",0.0290936883078569
26,"break_correlation",3,"S2","ar",0.148801869755728
26,"break_correlation",3,"S2","eg",0.133830274251269
26,"break_correlation",3,"S2","hb",0.176042595187774
26,"break_correlation",3,"S2","dr",0.18066689284577
26,"break_correlation",3,"S2","vs",0.0130143270962449
26,"break_correlation",3,"S2","rm",0.167627107448783
26,"break_correlation",3,"S2","sq",0.150923245106573
26,"break_correlation",3,"S3","nv",0.0255010299876486
26,"break_correlation",3,"S3","ar",0.165150663526761
26,"break_correlation",3,"S3","eg",0.15017357304801
26,"break_correlation",3,"S3","hb",0.171314324727261
26,"break_correlation",3,"S3","dr",0.161328283292286
26,"break_correlation",3,"S3","vs",0.0141264374078513
26,"break_correlation",3,"S3","rm",0.161651458088506
26,"break_correlation",3,"S3","sq",0.150754229921676
26,"break_correlation",3,"S4","nv",0.0297917311621309
26,"break_correlation",3,"S4","ar",0.185687967496254
26,"break_correlation",3,"S4","eg",0.163029472611431
26,"break_correlation",3,"S4","hb",0.177814102687261
26,"break_correlation",3,"S4","dr",0.155927687467642
26,"break_correlation",3,"S4","vs",0.0129205628911166
26,"break_correlation",3,"S4","rm",0.118482223214822
26,"break_correlation",3,"S4","sq",0.156346252469343
27,"break_correlation",3,"S1","nv",0.0117288470262893
27,"break_correlation",3,"S1","ar",0.190137918407977
27,"break_correlation",3,"S1","eg",0.0925991056089
27,"break_correlation",3,"S1","hb",0.189569876186255
27,"break_correlation",3,"S1","dr",0.0636200472489694
27,"break_correlation",3,"S1","vs",0.0507912535463286
27,"break_correlation",3,"S1","rm",0.192692350643114
27,"break_correlation",3,"S1","sq",0.208860601332167
27,"break_correlation",3,"S2","nv",0.181323905089683
27,"break_correlation",3,"S2","ar",0.0412968990327515
27,"break_correlation",3,"S2","eg",0.269791221846414
27,"break_correlation",3,"S2","hb",0.140491148066625
27,"break_correlation",3,"S2","dr",0.0193500424591466
27,"break_correlation",3,"S2","vs",0.0959170934276067
27,"break_correlation",3,"S2","rm",0.223233264121854
27,"break_correlation",3,"S2","sq",0.0285964259559196
27,"break_correlation",3,"S3","nv",0.145638198188152
27,"break_correlation",3,"S3","ar",0.0430694049790322
27,"break_correlation",3,"S3","eg",0.300440326608641
27,"break_correlation",3,"S3","hb",0.106084259194437
27,"break_correlation",3,"S3","dr",0.289153572401442
27,"break_correlation",3,"S3","vs",0.0384959526554837
27,"break_correlation",3,"S3","rm",0.018389653063001
27,"break_correlation",3,"S3","sq",0.0587286329098107
27,"break_correlation",3,"S4","nv",0.38785302995315
27,"break_correlation",3,"S4","ar",0.152968174383948
27,"break_correlation",3,"S4","eg",0.187445803960106
27,"break_correlation",3,"S4","hb",0.0552589636638707
27,"break_correlation",3,"S4","dr",0.105438519188467
27,"break_correlation",3,"S4","vs",0.0304232914984018
27,"break_correlation",3,"S4","rm",0.0183819333694497
27,"break_correlation",3,"S4","sq",0.0622302839826068
28,"break_correlation",3,"S1","nv",0.031187654163964
28,"break_correlation",3,"S1","ar",0.175611219327612
28,"break_correlation",3,"S1","eg",0.143567475279677
28,"break_correlation",3,"S1","hb",0.250121394011818
28,"break_correlation",3,"S1","dr",0.192545445192176
28,"break_correlation",3,"S1","vs",0.0138758455847102
28,"break_correlation",3,"S1","rm",0.0764297929064233
28,"break_correlation",3,"S1","sq",0.11666117353362
28,"break_correlation",3,"S2","nv",0.0887309776928419
28,"break_correlation",3,"S2","ar",0.145101065578846
28,"break_correlation",3,"S2","eg",0.0643355795364337
28,"break_correlation",3,"S2","hb",0.17885664366522
28,"break_correlation",3,"S2","dr",0.18264645744469
28,"break_correlation",3,"S2","vs",0.00978489184574736
28,"break_correlation",3,"S2","rm",0.205168406050886
28,"break_correlation",3,"S2","sq",0.125375978185335
28,"break_correlation",3,"S3","nv",0.0332569747817904
28,"break_correlation",3,"S3","ar",0.177402863178648
28,"break_correlation",3,"S3","eg",0.0373553161733031
28,"break_correlation",3,"S3","hb",0.266290063888515
28,"break_correlation",3,"S3","dr",0.223328152169789
28,"break_correlation",3,"S3","vs",0.0187456728787261
28,"break_correlation",3,"S3","rm",0.158036672533459
28,"break_correlation",3,"S3","sq",0.0855842843957684
28,"break_correlation",3,"S4","nv",0.135165929911204
28,"break_correlation",3,"S4","ar",0.0557555795939748
28,"break_correlation",3,"S4","eg",0.020494180873496
28,"break_correlation",3,"S4","hb",0.117634762310585
28,"break_correlation",3,"S4","dr",0.111761206937791
28,"break_correlation",3,"S4","vs",0.103720625079045
28,"break_correlation",3,"S4","rm",0.43260795164852
28,"break_correlation",3,"S4","sq",0.0228597636453837
29,"break_correlation",3,"S1","nv",0.153499595796079
29,"break_correlation",3,"S1","ar",0.14068368516701
29,"break_correlation",3,"S1","eg",0.0518526029832698
29,"break_correlation",3,"S1","hb",0.204246614634302
29,"break_correlation",3,"S1","dr",0.140093166050903
29,"break_correlation",3,"S1","vs",0.011077379320042
29,"break_correlation",3,"S1","rm",0.230557659786076
29,"break_correlation",3,"S1","sq",0.0679892962623191
29,"break_correlation",3,"S2","nv",0.0722016748491641
29,"break_correlation",3,"S2","ar",0.0855139143608078
29,"break_correlation",3,"S2","eg",0.0126978006153978
29,"break_correlation",3,"S2","hb",0.166562145873214
29,"break_correlation",3,"S2","dr",0.199878578437546
29,"break_correlation",3,"S2","vs",0.0404518858853573
29,"break_correlation",3,"S2","rm",0.227901855601172
29,"break_correlation",3,"S2","sq",0.194792144377341
29,"break_correlation",3,"S3","nv",0.519603947942123
29,"break_correlation",3,"S3","ar",0.0620285148339249
29,"break_correlation",3,"S3","eg",0.0187731061171155
29,"break_correlation",3,"S3","hb",0.132065013850093
29,"break_correlation",3,"S3","dr",0.105368379881147
29,"break_correlation",3,"S3","vs",0.0335951825536739
29,"break_correlation",3,"S3","rm",0.0472865261081961
29,"break_correlation",3,"S3","sq",0.0812793287137266
29,"break_correlation",3,"S4","nv",0.0562732830538592
29,"break_correlation",3,"S4","ar",0.118208696706156
29,"break_correlation",3,"S4","eg",0.13743030377796
29,"break_correlation",3,"S4","hb",0.132742412288756
29,"break_correlation",3,"S4","dr",0.252195211865945
29,"break_correlation",3,"S4","vs",0.00998332011867796
29,"break_correlation",3,"S4","rm",0.167911006834791
29,"break_correlation",3,"S4","sq",0.125255765353855
30,"break_correlation",3,"S1","nv",0.444289090185031
30,"break_correlation",3,"S1","ar",0.0402126706414111
30,"break_correlation",3,"S1","eg",0.060085828844764
30,"break_correlation",3,"S1","hb",0.0368527777179441
30,"break_correlation",3,"S1","dr",0.100719862834253
30,"break_correlation",3,"S1","vs",0.233449385336155
30,"break_correlation",3,"S1","rm",0.0221336145940275
30,"break_correlation",3,"S1","sq",0.0622567698464138
30,"break_correlation",3,"S2","nv",0.274027279686287
30,"break_correlation",3,"S2","ar",0.0339094600777312
30,"break_correlation",3,"S2","eg",0.15074031168287
30,"break_correlation",3,"S2","hb",0.0330140955149711
30,"break_correlation",3,"S2","dr",0.0874244121797707
30,"break_correlation",3,"S2","vs",0.298884736579664
30,"break_correlation",3,"S2","rm",0.0210238153558099
30,"break_correlation",3,"S2","sq",0.100975888922897
30,"break_correlation",3,"S3","nv",0.23143809500848
30,"break_correlation",3,"S3","ar",0.114873247506244
30,"break_correlation",3,"S3","eg",0.00999665216159052
30,"break_correlation",3,"S3","hb",0.102398767739495
30,"break_correlation",3,"S3","dr",0.0751292374261169
30,"break_correlation",3,"S3","vs",0.235334748939389
30,"break_correlation",3,"S3","rm",0.0823931401552331
30,"break_correlation",3,"S3","sq",0.148436111063451
30,"break_correlation",3,"S4","nv",0.031054640845606
30,"break_correlation",3,"S4","ar",0.154197768844037
30,"break_correlation",3,"S4","eg",0.154315199674173
30,"break_correlation",3,"S4","hb",0.159840749054167
30,"break_correlation",3,"S4","dr",0.174397429138887
30,"break_correlation",3,"S4","vs",0.0124410132779047
30,"break_correlation",3,"S4","rm",0.146092726885197
30,"break_correlation",3,"S4","sq",0.167660472280028
1,"break_correlation",6,"S1","nv",0.0447250887460629
1,"break_correlation",6,"S1","ar",0.236022784073636
1,"break_correlation",6,"S1","eg",0.145181669960623
1,"break_correlation",6,"S1","hb",0.192476470945517
1,"break_correlation",6,"S1","dr",0.0191268848183232
1,"break_correlation",6,"S1","vs",0.0425390575177833
1,"break_correlation",6,"S1","rm",0.277587358434848
1,"break_correlation",6,"S1","sq",0.0423406855032061
1,"break_correlation",6,"S2","nv",0.10658143719286
1,"break_correlation",6,"S2","ar",0.0882452234711209
1,"break_correlation",6,"S2","eg",0.106924231431489
1,"break_correlation",6,"S2","hb",0.0896227650645127
1,"break_correlation",6,"S2","dr",0.0255541703584234
1,"break_correlation",6,"S2","vs",0.385715248274946
1,"break_correlation",6,"S2","rm",0.180375993070785
1,"break_correlation",6,"S2","sq",0.0169809311358634
1,"break_correlation",6,"S3","nv",0.0343767489014609
1,"break_correlation",6,"S3","ar",0.159208804170035
1,"break_correlation",6,"S3","eg",0.173604470651735
1,"break_correlation",6,"S3","hb",0.214631872353921
1,"break_correlation",6,"S3","dr",0.0583173711377081
1,"break_correlation",6,"S3","vs",0.0201189240782478
1,"break_correlation",6,"S3","rm",0.300674340769247
1,"break_correlation",6,"S3","sq",0.0390674679376456
1,"break_correlation",6,"S4","nv",0.240215811246231
1,"break_correlation",6,"S4","ar",0.0306506091684915
1,"break_correlation",6,"S4","eg",0.023407074824425
1,"break_correlation",6,"S4","hb",0.0406055701315945
1,"break_correlation",6,"S4","dr",0.0554026398346941
1,"break_correlation",6,"S4","vs",0.409151768076422
1,"break_correlation",6,"S4","rm",0.10047243303305
1,"break_correlation",6,"S4","sq",0.100094093685092
2,"break_correlation",6,"S1","nv",0.129909990922335
2,"break_correlation",6,"S1","ar",0.20403929100216
2,"break_correlation",6,"S1","eg",0.178850772105126
2,"break_correlation",6,"S1","hb",0.182656153815381
2,"break_correlation",6,"S1","dr",0.191258972409613
2,"break_correlation",6,"S1","vs",0.0193256857817319
2,"break_correlation",6,"S1","rm",0.0200806978275136
2,"break_correlation",6,"S1","sq",0.073878436136139
2,"break_correlation",6,"S2","nv",0.0587530732928838
2,"break_correlation",6,"S2","ar",0.130128681330855
2,"break_correlation",6,"S2","eg",0.243731425185183
2,"break_correlation",6,"S2","hb",0.0781617188433363
2,"break_correlation",6,"S2","dr",0.128045836196877
2,"break_correlation",6,"S2","vs",0.0103859780689386
2,"break_correlation",6,"S2","rm",0.160504805433924
2,"break_correlation",6,"S2","sq",0.190288481648003
2,"break_correlation",6,"S3","nv",0.217019888077773
2,"break_correlation",6,"S3","ar",0.0717261017931256
2,"break_correlation",6,"S3","eg",0.0881503187360402
2,"break_correlation",6,"S3","hb",0.126052393510001
2,"break_correlation",6,"S3","dr",0.255037684170911
2,"break_correlation",6,"S3","vs",0.0114913759376778
2,"break_correlation",6,"S3","rm",0.0530654446394763
2,"break_correlation",6,"S3","sq",0.177456793134995
2,"break_correlation",6,"S4","nv",0.13144548706392
2,"break_correlation",6,"S4","ar",0.16494587874411
2,"break_correlation",6,"S4","eg",0.0840146750747046
2,"break_correlation",6,"S4","hb",0.0156090726251143
2,"break_correlation",6,"S4","dr",0.0350915036512889
2,"break_correlation",6,"S4","vs",0.42531215349423
2,"break_correlation",6,"S4","rm",0.0592343611518753
2,"break_correlation",6,"S4","sq",0.0843468681947575
3,"break_correlation",6,"S1","nv",0.047456439783712
3,"break_correlation",6,"S1","ar",0.185932111543656
3,"break_correlation",6,"S1","eg",0.0224754305220745
3,"break_correlation",6,"S1","hb",0.216999825650541
3,"break_correlation",6,"S1","dr",0.024894046904003
3,"break_correlation",6,"S1","vs",0.12269532385512
3,"break_correlation",6,"S1","rm",0.312858431132296
3,"break_correlation",6,"S1","sq",0.0666883906085973
3,"break_correlation",6,"S2","nv",0.105568824399976
3,"break_correlation",6,"S2","ar",0.0145054225433477
3,"break_correlation",6,"S2","eg",0.0804699598623072
3,"break_correlation",6,"S2","hb",0.267271977189113
3,"break_correlation",6,"S2","dr",0.0344771487205779
3,"break_correlation",6,"S2","vs",0.113016978368085
3,"break_correlation",6,"S2","rm",0.303167578371951
3,"break_correlation",6,"S2","sq",0.0815221105446425
3,"break_correlation",6,"S3","nv",0.182744197579491
3,"break_correlation",6,"S3","ar",0.111603504503354
3,"break_correlation",6,"S3","eg",0.0863050256433418
3,"break_correlation",6,"S3","hb",0.188640728493522
3,"break_correlation",6,"S3","dr",0.138489891029146
3,"break_correlation",6,"S3","vs",0.0176647693216359
3,"break_correlation",6,"S3","rm",0.0218778800203533
3,"break_correlation",6,"S3","sq",0.252674003409156
3,"break_correlation",6,"S4","nv",0.134119859306731
3,"break_correlation",6,"S4","ar",0.0644430709305631
3,"break_correlation",6,"S4","eg",0.0595388750227605
3,"break_correlation",6,"S4","hb",0.108815188926284
3,"break_correlation",6,"S4","dr",0.02123972075763
3,"break_correlation",6,"S4","vs",0.390907601232464
3,"break_correlation",6,"S4","rm",0.19672782961562
3,"break_correlation",6,"S4","sq",0.0242078542079473
4,"break_correlation",6,"S1","nv",0.0248858975125641
4,"break_correlation",6,"S1","ar",0.0972256806823537
4,"break_correlation",6,"S1","eg",0.107485233331016
4,"break_correlation",6,"S1","hb",0.102127065038152
4,"break_correlation",6,"S1","dr",0.239092397249591
4,"break_correlation",6,"S1","vs",0.0161521112456049
4,"break_correlation",6,"S1","rm",0.174009791202617
4,"break_correlation",6,"S1","sq",0.239021823738101
4,"break_correlation",6,"S2","nv",0.0251116979027238
4,"break_correlation",6,"S2","ar",0.132837001792326
4,"break_correlation",6,"S2","eg",0.132046308800006
4,"break_correlation",6,"S2","hb",0.141673081633326
4,"break_correlation",6,"S2","dr",0.203611891944046
4,"break_correlation",6,"S2","vs",0.0147200086252748
4,"break_correlation",6,"S2","rm",0.132682560451202
4,"break_correlation",6,"S2","sq",0.217317448851095
4,"break_correlation",6,"S3","nv",0.0210555154974308
4,"break_correlation",6,"S3","ar",0.176198530672102
4,"break_correlation",6,"S3","eg",0.117362257274944
4,"break_correlation",6,"S3","hb",0.166979916356962
4,"break_correlation",6,"S3","dr",0.142705987106999
4,"break_correlation",6,"S3","vs",0.0167579953119157
4,"break_correlation",6,"S3","rm",0.192944658465744
4,"break_correlation",6,"S3","sq",0.165995139313904
4,"break_correlation",6,"S4","nv",0.032923897105038
4,"break_correlation",6,"S4","ar",0.0320335046342052
4,"break_correlation",6,"S4","eg",0.0838507878496082
4,"break_correlation",6,"S4","hb",0.0871092853454317
4,"break_correlation",6,"S4","dr",0.358570135565711
4,"break_correlation",6,"S4","vs",0.0341249547786454
4,"break_correlation",6,"S4","rm",0.0425772585699917
4,"break_correlation",6,"S4","sq",0.328810176151369
5,"break_correlation",6,"S1","nv",0.247327840001668
5,"break_correlation",6,"S1","ar",0.16081603512306
5,"break_correlation",6,"S1","eg",0.0666732611905624
5,"break_correlation",6,"S1","hb",0.0271192056070792
5,"break_correlation",6,"S1","dr",0.273973686853827
5,"break_correlation",6,"S1","vs",0.0787010696025713
5,"break_correlation",6,"S1","rm",0.0172115011633425
5,"break_correlation",6,"S1","sq",0.128177400457889
5,"break_correlation",6,"S2","nv",0.0283065618487342
5,"break_correlation",6,"S2","ar",0.151442956438662
5,"break_correlation",6,"S2","eg",0.114764507196096
5,"break_correlation",6,"S2","hb",0.192094749579295
5,"break_correlation",6,"S2","dr",0.113164890819698
5,"break_correlation",6,"S2","vs",0.0137757396263033
5,"break_correlation",6,"S2","rm",0.231146370801932
5,"break_correlation",6,"S2","sq",0.155304223689279
5,"break_correlation",6,"S3","nv",0.334393341483963
5,"break_correlation",6,"S3","ar",0.0517167532916994
5,"break_correlation",6,"S3","eg",0.0418552789244351
5,"break_correlation",6,"S3","hb",0.0888343686729716
5,"break_correlation",6,"S3","dr",0.040494894168493
5,"break_correlation",6,"S3","vs",0.364408015833524
5,"break_correlation",6,"S3","rm",0.0540894623830823
5,"break_correlation",6,"S3","sq",0.0242078852418316
5,"break_correlation",6,"S4","nv",0.23355317945674
5,"break_correlation",6,"S4","ar",0.155843074874542
5,"break_correlation",6,"S4","eg",0.151692638133582
5,"break_correlation",6,"S4","hb",0.186568215650069
5,"break_correlation",6,"S4","dr",0.0176776057793986
5,"break_correlation",6,"S4","vs",0.163022201218593
5,"break_correlation",6,"S4","rm",0.0690811968403513
5,"break_correlation",6,"S4","sq",0.0225618880467232
6,"break_correlation",6,"S1","nv",0.18981694480083
6,"break_correlation",6,"S1","ar",0.157915561924939
6,"break_correlation",6,"S1","eg",0.0699003544634695
6,"break_correlation",6,"S1","hb",0.150875450485782
6,"break_correlation",6,"S1","dr",0.174298738478095
6,"break_correlation",6,"S1","vs",0.00930034853065629
6,"break_correlation",6,"S1","rm",0.102136470973906
6,"break_correlation",6,"S1","sq",0.145756130342323
6,"break_correlation",6,"S2","nv",0.0191024533463581
6,"break_correlation",6,"S2","ar",0.223242725242609
6,"break_correlation",6,"S2","eg",0.197841434781781
6,"break_correlation",6,"S2","hb",0.0357463848260093
6,"break_correlation",6,"S2","dr",0.220770317313265
6,"break_correlation",6,"S2","vs",0.0440844302946357
6,"break_correlation",6,"S2","rm",0.0519925469412129
6,"break_correlation",6,"S2","sq",0.207219707254129
6,"break_correlation",6,"S3","nv",0.0298034284268589
6,"break_correlation",6,"S3","ar",0.182248322678124
6,"break_correlation",6,"S3","eg",0.176781624700219
6,"break_correlation",6,"S3","hb",0.0766027774560417
6,"break_correlation",6,"S3","dr",0.237750093846485
6,"break_correlation",6,"S3","vs",0.0149873580657142
6,"break_correlation",6,"S3","rm",0.0822894691571101
6,"break_correlation",6,"S3","sq",0.199536925669448
6,"break_correlation",6,"S4","nv",0.0540019915697131
6,"break_correlation",6,"S4","ar",0.256770608625001
6,"break_correlation",6,"S4","eg",0.16220105233365
6,"break_correlation",6,"S4","hb",0.0248337609539692
6,"break_correlation",6,"S4","dr",0.226759069461432
6,"break_correlation",6,"S4","vs",0.114604222783111
6,"break_correlation",6,"S4","rm",0.0184340093740661
6,"break_correlation",6,"S4","sq",0.142395284899058
7,"break_correlation",6,"S1","nv",0.0511015048763624
7,"break_correlation",6,"S1","ar",0.230700285088698
7,"break_correlation",6,"S1","eg",0.285135527218528
7,"break_correlation",6,"S1","hb",0.15968483912655
7,"break_correlation",6,"S1","dr",0.0644737880587889
7,"break_correlation",6,"S1","vs",0.0158928704593773
7,"break_correlation",6,"S1","rm",0.154780554483151
7,"break_correlation",6,"S1","sq",0.0382306306885451
7,"break_correlation",6,"S2","nv",0.0324923964085756
7,"break_correlation",6,"S2","ar",0.220295499895139
7,"break_correlation",6,"S2","eg",0.150858970309755
7,"break_correlation",6,"S2","hb",0.164294840509054
7,"break_correlation",6,"S2","dr",0.147022583968652
7,"break_correlation",6,"S2","vs",0.0123088903614425
7,"break_correlation",6,"S2","rm",0.132840105993642
7,"break_correlation",6,"S2","sq",0.139886712553738
7,"break_correlation",6,"S3","nv",0.0504957848043519
7,"break_correlation",6,"S3","ar",0.191933003431832
7,"break_correlation",6,"S3","eg",0.0443280139150939
7,"break_correlation",6,"S3","hb",0.299948990943622
7,"break_correlation",6,"S3","dr",0.0191750822286214
7,"break_correlation",6,"S3","vs",0.154961629469757
7,"break_correlation",6,"S3","rm",0.202735846676029
7,"break_correlation",6,"S3","sq",0.0364216485306916
7,"break_correlation",6,"S4","nv",0.278624466249545
7,"break_correlation",6,"S4","ar",0.0485403086283778
7,"break_correlation",6,"S4","eg",0.020357758350793
7,"break_correlation",6,"S4","hb",0.195370343900341
7,"break_correlation",6,"S4","dr",0.130979506600063
7,"break_correlation",6,"S4","vs",0.061815116979278
7,"break_correlation",6,"S4","rm",0.23602510352436
7,"break_correlation",6,"S4","sq",0.0282873957672435
8,"break_correlation",6,"S1","nv",0.031600848163295
8,"break_correlation",6,"S1","ar",0.0341590642135209
8,"break_correlation",6,"S1","eg",0.465522482468605
8,"break_correlation",6,"S1","hb",0.0323758721709708
8,"break_correlation",6,"S1","dr",0.0930620349818753
8,"break_correlation",6,"S1","vs",0.0538052676095718
8,"break_correlation",6,"S1","rm",0.053018221259008
8,"break_correlation",6,"S1","sq",0.236456209133153
8,"break_correlation",6,"S2","nv",0.0211570711439892
8,"break_correlation",6,"S2","ar",0.174814721447218
8,"break_correlation",6,"S2","eg",0.116316954367113
8,"break_correlation",6,"S2","hb",0.167404164408643
8,"break_correlation",6,"S2","dr",0.171513791382434
8,"break_correlation",6,"S2","vs",0.0166825500561988
8,"break_correlation",6,"S2","rm",0.187767038524398
8,"break_correlation",6,"S2","sq",0.144343708670006
8,"break_correlation",6,"S3","nv",0.315805370518119
8,"break_correlation",6,"S3","ar",0.04347551385632
8,"break_correlation",6,"S3","eg",0.0336986239926107
8,"break_correlation",6,"S3","hb",0.0345385804303966
8,"break_correlation",6,"S3","dr",0.0268971854778172
8,"break_correlation",6,"S3","vs",0.260981104984
8,"break_correlation",6,"S3","rm",0.109786952261078
8,"break_correlation",6,"S3","sq",0.174816668479658
8,"break_correlation",6,"S4","nv",0.46957895537977
8,"break_correlation",6,"S4","ar",0.0451392923333113
8,"break_correlation",6,"S4","eg",0.0866329755379264
8,"break_correlation",6,"S4","hb",0.0189754176198748
8,"break_correlation",6,"S4","dr",0.0754669312391403
8,"break_correlation",6,"S4","vs",0.200704316807051
8,"break_correlation",6,"S4","rm",0.0371839915661302
8,"break_correlation",6,"S4","sq",0.0663181195167959
9,"break_correlation",6,"S1","nv",0.20074257058659
9,"break_correlation",6,"S1","ar",0.0595730859239826
9,"break_correlation",6,"S1","eg",0.0190791886636989
9,"break_correlation",6,"S1","hb",0.0410843956786373
9,"break_correlation",6,"S1","dr",0.394842020695781
9,"break_correlation",6,"S1","vs",0.111723903480483
9,"break_correlation",6,"S1","rm",0.0362699417189498
9,"break_correlation",6,"S1","sq",0.136684893251878
9,"break_correlation",6,"S2","nv",0.164004473917067
9,"break_correlation",6,"S2","ar",0.201510994349495
9,"break_correlation",6,"S2","eg",0.0650685555089447
9,"break_correlation",6,"S2","hb",0.0214838184313302
9,"break_correlation",6,"S2","dr",0.209804098358404
9,"break_correlation",6,"S2","vs",0.128181237763532
9,"break_correlation",6,"S2","rm",0.0189604297178645
9,"break_correlation",6,"S2","sq",0.190986391953363
9,"break_correlation",6,"S3","nv",0.262030268779392
9,"break_correlation",6,"S3","ar",0.194754147992804
9,"break_correlation",6,"S3","eg",0.0650812582965593
9,"break_correlation",6,"S3","hb",0.014002104453308
9,"break_correlation",6,"S3","dr",0.161642713722543
9,"break_correlation",6,"S3","vs",0.16493965119942
9,"break_correlation",6,"S3","rm",0.0337014961000745
9,"break_correlation",6,"S3","sq",0.1038483594559
9,"break_correlation",6,"S4","nv",0.375843286068796
9,"break_correlation",6,"S4","ar",0.029661875171973
9,"break_correlation",6,"S4","eg",0.097473187469474
9,"break_correlation",6,"S4","hb",0.0339403253006803
9,"break_correlation",6,"S4","dr",0.0696180194146067
9,"break_correlation",6,"S4","vs",0.287720689488903
9,"break_correlation",6,"S4","rm",0.02686749010611
9,"break_correlation",6,"S4","sq",0.0788751269794579
10,"break_correlation",6,"S1","nv",0.234470430179948
10,"break_correlation",6,"S1","ar",0.119502298630803
10,"break_correlation",6,"S1","eg",0.0483671330435204
10,"break_correlation",6,"S1","hb",0.0350859034050826
10,"break_correlation",6,"S1","dr",0.0375014749749221
10,"break_correlation",6,"S1","vs",0.445571788383262
10,"break_correlation",6,"S1","rm",0.0289549508411464
10,"break_correlation",6,"S1","sq",0.0505460205413155
10,"break_correlation",6,"S2","nv",0.337415007149079
10,"break_correlation",6,"S2","ar",0.0398693477659872
10,"break_correlation",6,"S2","eg",0.120311422082884
10,"break_correlation",6,"S2","hb",0.0499341459428053
10,"break_correlation",6,"S2","dr",0.185597550013225
10,"break_correlation",6,"S2","vs",0.0568728004863157
10,"break_correlation",6,"S2","rm",0.0165619884871512
10,"break_correlation",6,"S2","sq",0.193437738072553
10,"break_correlation",6,"S3","nv",0.0495009243400575
10,"break_correlation",6,"S3","ar",0.0881347943929745
10,"break_correlation",6,"S3","eg",0.089223596681281
10,"break_correlation",6,"S3","hb",0.0384287292478992
10,"break_correlation",6,"S3","dr",0.231694715961465
10,"break_correlation",6,"S3","vs",0.0833214895819373
10,"break_correlation",6,"S3","rm",0.0166382058441947
10,"break_correlation",6,"S3","sq",0.403057543950191
10,"break_correlation",6,"S4","nv",0.0146213938660063
10,"break_correlation",6,"S4","ar",0.119818807521779
10,"break_correlation",6,"S4","eg",0.327920615908862
10,"break_correlation",6,"S4","hb",0.0962640488351755
10,"break_correlation",6,"S4","dr",0.164764962900722
10,"break_correlation",6,"S4","vs",0.0289302966228405
10,"break_correlation",6,"S4","rm",0.0941460535921607
10,"break_correlation",6,"S4","sq",0.153533820752453
11,"break_correlation",6,"S1","nv",0.114730537593842
11,"break_correlation",6,"S1","ar",0.137168815537843
11,"break_correlation",6,"S1","eg",0.0682181358164517
11,"break_correlation",6,"S1","hb",0.157711470907264
11,"break_correlation",6,"S1","dr",0.189124042358896
11,"break_correlation",6,"S1","vs",0.00952511243880847
11,"break_correlation",6,"S1","rm",0.217728697201372
11,"break_correlation",6,"S1","sq",0.105793188145522
11,"break_correlation",6,"S2","nv",0.0366971806973994
11,"break_correlation",6,"S2","ar",0.137162078266776
11,"break_correlation",6,"S2","eg",0.100115888814443
11,"break_correlation",6,"S2","hb",0.126502672151942
11,"break_correlation",6,"S2","dr",0.233026826159886
11,"break_correlation",6,"S2","vs",0.0120603948877154
11,"break_correlation",6,"S2","rm",0.138512463900832
11,"break_correlation",6,"S2","sq",0.215922495121007
11,"break_correlation",6,"S3","nv",0.264711938159086
11,"break_correlation",6,"S3","ar",0.0143120470579709
11,"break_correlation",6,"S3","eg",0.0699072078644836
11,"break_correlation",6,"S3","hb",0.0540760943720356
11,"break_correlation",6,"S3","dr",0.0783067203129945
11,"break_correlation",6,"S3","vs",0.364286498996621
11,"break_correlation",6,"S3","rm",0.0573529765806127
11,"break_correlation",6,"S3","sq",0.0970465166561955
11,"break_correlation",6,"S4","nv",0.0699068419268695
11,"break_correlation",6,"S4","ar",0.16081046494548
11,"break_correlation",6,"S4","eg",0.123280879779283
11,"break_correlation",6,"S4","hb",0.186306938280178
11,"break_correlation",6,"S4","dr",0.19068519256042
11,"break_correlation",6,"S4","vs",0.00966925894289695
11,"break_correlation",6,"S4","rm",0.176387248236364
11,"break_correlation",6,"S4","sq",0.0829531753285084
12,"break_correlation",6,"S1","nv",0.296785595017675
12,"break_correlation",6,"S1","ar",0.127928479839363
12,"break_correlation",6,"S1","eg",0.252716684683798
12,"break_correlation",6,"S1","hb",0.0436554329069766
12,"break_correlation",6,"S1","dr",0.147483499023402
12,"break_correlation",6,"S1","vs",0.0200552512068827
12,"break_correlation",6,"S1","rm",0.0278003693909121
12,"break_correlation",6,"S1","sq",0.0835746879309915
12,"break_correlation",6,"S2","nv",0.101678784490646
12,"break_correlation",6,"S2","ar",0.231565011888838
12,"break_correlation",6,"S2","eg",0.0261690823482484
12,"break_correlation",6,"S2","hb",0.308090637395692
12,"break_correlation",6,"S2","dr",0.0995602758599048
12,"break_correlation",6,"S2","vs",0.0495130383763957
12,"break_correlation",6,"S2","rm",0.163939281857031
12,"break_correlation",6,"S2","sq",0.019483887783244
12,"break_correlation",6,"S3","nv",0.471541497896369
12,"break_correlation",6,"S3","ar",0.0255099043057717
12,"break_correlation",6,"S3","eg",0.0732307533291855
12,"break_correlation",6,"S3","hb",0.0332020791398407
12,"break_correlation",6,"S3","dr",0.110393266679926
12,"break_correlation",6,"S3","vs",0.173500875345443
12,"break_correlation",6,"S3","rm",0.0284886337931945
12,"break_correlation",6,"S3","sq",0.0841329895102687
12,"break_correlation",6,"S4","nv",0.0995529614833804
12,"break_correlation",6,"S4","ar",0.0411844677675596
12,"break_correlation",6,"S4","eg",0.158931430784678
12,"break_correlation",6,"S4","hb",0.0308925542670633
12,"break_correlation",6,"S4","dr",0.0384264602347567
12,"break_correlation",6,"S4","vs",0.532574035172256
12,"break_correlation",6,"S4","rm",0.0287512521176611
12,"break_correlation",6,"S4","sq",0.0696868381726448
13,"break_correlation",6,"S1","nv",0.081055433859259
13,"break_correlation",6,"S1","ar",0.0480401439463363
13,"break_correlation",6,"S1","eg",0.0670810990275503
13,"break_correlation",6,"S1","hb",0.0397640571996837
13,"break_correlation",6,"S1","dr",0.257479067256482
13,"break_correlation",6,"S1","vs",0.0365080472387643
13,"break_correlation",6,"S1","rm",0.0253817643852316
13,"break_correlation",6,"S1","sq",0.444690387086692
13,"break_correlation",6,"S2","nv",0.0164438937178999
13,"break_correlation",6,"S2","ar",0.228781045433968
13,"break_correlation",6,"S2","eg",0.140406959439954
13,"break_correlation",6,"S2","hb",0.154662998263783
13,"break_correlation",6,"S2","dr",0.0759826106850341
13,"break_correlation",6,"S2","vs",0.0399020914451908
13,"break_correlation",6,"S2","rm",0.302428788249746
13,"break_correlation",6,"S2","sq",0.0413916127644235
13,"break_correlation",6,"S3","nv",0.0379441639950379
13,"break_correlation",6,"S3","ar",0.174076134345089
13,"break_correlation",6,"S3","eg",0.159814217318275
13,"break_correlation",6,"S3","hb",0.179555208865508
13,"break_correlation",6,"S3","dr",0.174713973846403
13,"break_correlation",6,"S3","vs",0.0115058278379072
13,"break_correlation",6,"S3","rm",0.16203372164702
13,"break_correlation",6,"S3","sq",0.100356752144761
13,"break_correlation",6,"S4","nv",0.0264242322425699
13,"break_correlation",6,"S4","ar",0.0633774190062214
13,"break_correlation",6,"S4","eg",0.200332480874181
13,"break_correlation",6,"S4","hb",0.0572565870702687
13,"break_correlation",6,"S4","dr",0.258954178811521
13,"break_correlation",6,"S4","vs",0.0229903579733406
13,"break_correlation",6,"S4","rm",0.0649348411625389
13,"break_correlation",6,"S4","sq",0.305729902859359
14,"break_correlation",6,"S1","nv",0.257350343645117
14,"break_correlation",6,"S1","ar",0.139663046523185
14,"break_correlation",6,"S1","eg",0.0363158862149993
14,"break_correlation",6,"S1","hb",0.069136423075747
14,"break_correlation",6,"S1","dr",0.0285427263405406
14,"break_correlation",6,"S1","vs",0.334345572566962
14,"break_correlation",6,"S1","rm",0.110910739146614
14,"break_correlation",6,"S1","sq",0.0237352624868355
14,"break_correlation",6,"S2","nv",0.031857235776977
14,"break_correlation",6,"S2","ar",0.137389184565798
14,"break_correlation",6,"S2","eg",0.127642566041438
14,"break_correlation",6,"S2","hb",0.135793292900201
14,"break_correlation",6,"S2","dr",0.219580146580443
14,"break_correlation",6,"S2","vs",0.0125133644494897
14,"break_correlation",6,"S2","rm",0.174453321716979
14,"break_correlation",6,"S2","sq",0.160770887968674
14,"break_correlation",6,"S3","nv",0.159583134489848
14,"break_correlation",6,"S3","ar",0.230997636920516
14,"break_correlation",6,"S3","eg",0.0673934606814925
14,"break_correlation",6,"S3","hb",0.0891234314410936
14,"break_correlation",6,"S3","dr",0.0153433031232377
14,"break_correlation",6,"S3","vs",0.296281392876838
14,"break_correlation",6,"S3","rm",0.10998276819996
14,"break_correlation",6,"S3","sq",0.0312948722670149
14,"break_correlation",6,"S4","nv",0.188489551645529
14,"break_correlation",6,"S4","ar",0.140896977917818
14,"break_correlation",6,"S4","eg",0.0389993120158062
14,"break_correlation",6,"S4","hb",0.127532831499782
14,"break_correlation",6,"S4","dr",0.0247172166699715
14,"break_correlation",6,"S4","vs",0.240216643741948
14,"break_correlation",6,"S4","rm",0.217440995459617
14,"break_correlation",6,"S4","sq",0.0217064710495297
15,"break_correlation",6,"S1","nv",0.368440209012681
15,"break_correlation",6,"S1","ar",0.0435316686469733
15,"break_correlation",6,"S1","eg",0.0665897562148475
15,"break_correlation",6,"S1","hb",0.0325319281787485
15,"break_correlation",6,"S1","dr",0.0387801567398176
15,"break_correlation",6,"S1","vs",0.33379380201336
15,"break_correlation",6,"S1","rm",0.0309877707856986
15,"break_correlation",6,"S1","sq",0.0853447084078732
15,"break_correlation",6,"S2","nv",0.265925379533295
15,"break_correlation",6,"S2","ar",0.0480953538440665
15,"break_correlation",6,"S2","eg",0.143467928177836
15,"break_correlation",6,"S2","hb",0.0453403021294926
15,"break_correlation",6,"S2","dr",0.0178248304105714
15,"break_correlation",6,"S2","vs",0.314297242487451
15,"break_correlation",6,"S2","rm",0.121000939355262
15,"break_correlation",6,"S2","sq",0.0440480240620251
15,"break_correlation",6,"S3","nv",0.333564518059815
15,"break_correlation",6,"S3","ar",0.0166357184674846
15,"break_correlation",6,"S3","eg",0.231084726335119
15,"break_correlation",6,"S3","hb",0.0876495223350615
15,"break_correlation",6,"S3","dr",0.152133604475842
15,"break_correlation",6,"S3","vs",0.0331726855275199
15,"break_correlation",6,"S3","rm",0.0934640417380802
15,"break_correlation",6,"S3","sq",0.0522951830610777
15,"break_correlation",6,"S4","nv",0.0412122940512373
15,"break_correlation",6,"S4","ar",0.218311118677308
15,"break_correlation",6,"S4","eg",0.175764669226377
15,"break_correlation",6,"S4","hb",0.0867007335348447
15,"break_correlation",6,"S4","dr",0.259727858019428
15,"break_correlation",6,"S4","vs",0.0135169013796061
15,"break_correlation",6,"S4","rm",0.0577300186612741
15,"break_correlation",6,"S4","sq",0.147036406449925
16,"break_correlation",6,"S1","nv",0.0314473945079753
16,"break_correlation",6,"S1","ar",0.163676137902911
16,"break_correlation",6,"S1","eg",0.135290334645866
16,"break_correlation",6,"S1","hb",0.203788893063492
16,"break_correlation",6,"S1","dr",0.206842996677061
16,"break_correlation",6,"S1","vs",0.013620100605532
16,"break_correlation",6,"S1","rm",0.170958166790421
16,"break_correlation",6,"S1","sq",0.0743759758067416
16,"break_correlation",6,"S2","nv",0.0344384192305758
16,"break_correlation",6,"S2","ar",0.0246916010098422
16,"break_correlation",6,"S2","eg",0.524676593023131
16,"break_correlation",6,"S2","hb",0.0453227689052324
16,"break_correlation",6,"S2","dr",0.0509832076177228
16,"break_correlation",6,"S2","vs",0.0515600766389039
16,"break_correlation",6,"S2","rm",0.0817322495373001
16,"break_correlation",6,"S2","sq",0.186595084037292
16,"break_correlation",6,"S3","nv",0.151214393380166
16,"break_correlation",6,"S3","ar",0.107501302099257
16,"break_correlation",6,"S3","eg",0.0676892332008068
16,"break_correlation",6,"S3","hb",0.0507417371486016
16,"break_correlation",6,"S3","dr",0.0340796534785317
16,"break_correlation",6,"S3","vs",0.504877583638417
16,"break_correlation",6,"S3","rm",0.0186210615812967
16,"break_correlation",6,"S3","sq",0.0652750354729223
16,"break_correlation",6,"S4","nv",0.265130731554475
16,"break_correlation",6,"S4","ar",0.0329454278496981
16,"break_correlation",6,"S4","eg",0.0484289478935815
16,"break_correlation",6,"S4","hb",0.0396722868855136
16,"break_correlation",6,"S4","dr",0.0518273979393966
16,"break_correlation",6,"S4","vs",0.47206418103105
16,"break_correlation",6,"S4","rm",0.0527832028191506
16,"break_correlation",6,"S4","sq",0.0371478240271339
17,"break_correlation",6,"S1","nv",0.239487677762388
17,"break_correlation",6,"S1","ar",0.0437593116032783
17,"break_correlation",6,"S1","eg",0.0468649170060338
17,"break_correlation",6,"S1","hb",0.0329047063316252
17,"break_correlation",6,"S1","dr",0.0428114090904634
17,"break_correlation",6,"S1","vs",0.496436975695623
17,"break_correlation",6,"S1","rm",0.0357611005548407
17,"break_correlation",6,"S1","sq",0.0619739019557482
17,"break_correlation",6,"S2","nv",0.14095964305423
17,"break_correlation",6,"S2","ar",0.0530566546590223
17,"break_correlation",6,"S2","eg",0.0631747592874744
17,"break_correlation",6,"S2","hb",0.0386637406930904
17,"break_correlation",6,"S2","dr",0.0343529380789117
17,"break_correlation",6,"S2","vs",0.59543152247798
17,"break_correlation",6,"S2","rm",0.0285493797444589
17,"break_correlation",6,"S2","sq",0.0458113620048327
17,"break_correlation",6,"S3","nv",0.125995524886456
17,"break_correlation",6,"S3","ar",0.0372638739056564
17,"break_correlation",6,"S3","eg",0.0426923244185028
17,"break_correlation",6,"S3","hb",0.0352167820127032
17,"break_correlation",6,"S3","dr",0.037651018775333
17,"break_correlation",6,"S3","vs",0.627566798143301
17,"break_correlation",6,"S3","rm",0.0406447132368241
17,"break_correlation",6,"S3","sq",0.0529689646212235
17,"break_correlation",6,"S4","nv",0.0752251119476741
17,"break_correlation",6,"S4","ar",0.0609222292099239
17,"break_correlation",6,"S4","eg",0.124140149366562
17,"break_correlation",6,"S4","hb",0.0381008443767058
17,"break_correlation",6,"S4","dr",0.0273424578333666
17,"break_correlation",6,"S4","vs",0.59504431788493
17,"break_correlation",6,"S4","rm",0.0485474107682256
17,"break_correlation",6,"S4","sq",0.0306774786126115
18,"break_correlation",6,"S1","nv",0.277038740784074
18,"break_correlation",6,"S1","ar",0.13646171539024
18,"break_correlation",6,"S1","eg",0.0922683362783043
18,"break_correlation",6,"S1","hb",0.0754554578377526
18,"break_correlation",6,"S1","dr",0.154626683194477
18,"break_correlation",6,"S1","vs",0.197665189511435
18,"break_correlation",6,"S1","rm",0.0110845618138624
18,"break_correlation",6,"S1","sq",0.0553993151898547
18,"break_correlation",6,"S2","nv",0.036509917200796
18,"break_correlation",6,"S2","ar",0.192324678505809
18,"break_correlation",6,"S2","eg",0.122903686742463
18,"break_correlation",6,"S2","hb",0.124753659343226
18,"break_correlation",6,"S2","dr",0.157054988806954
18,"break_correlation",6,"S2","vs",0.0116817945879529
18,"break_correlation",6,"S2","rm",0.207990708988071
18,"break_correlation",6,"S2","sq",0.146780565824728
18,"break_correlation",6,"S3","nv",0.361457203447685
18,"break_correlation",6,"S3","ar",0.190094216062612
18,"break_correlation",6,"S3","eg",0.115278346706519
18,"break_correlation",6,"S3","hb",0.119144715302815
18,"break_correlation",6,"S3","dr",0.105757167522627
18,"break_correlation",6,"S3","vs",0.0628458058877862
18,"break_correlation",6,"S3","rm",0.029403303002006
18,"break_correlation",6,"S3","sq",0.0160192420679494
18,"break_correlation",6,"S4","nv",0.0337626763037439
18,"break_correlation",6,"S4","ar",0.14307779110199
18,"break_correlation",6,"S4","eg",0.132505785364881
18,"break_correlation",6,"S4","hb",0.139933088790273
18,"break_correlation",6,"S4","dr",0.184911236213689
18,"break_correlation",6,"S4","vs",0.0120493405239643
18,"break_correlation",6,"S4","rm",0.147159212667015
18,"break_correlation",6,"S4","sq",0.206600869034444
19,"break_correlation",6,"S1","nv",0.0495495021368198
19,"break_correlation",6,"S1","ar",0.0922965847224564
19,"break_correlation",6,"S1","eg",0.154243747309367
19,"break_correlation",6,"S1","hb",0.231870018837499
19,"break_correlation",6,"S1","dr",0.165501615025213
19,"break_correlation",6,"S1","vs",0.0105575643049776
19,"break_correlation",6,"S1","rm",0.166100677999171
19,"break_correlation",6,"S1","sq",0.129880289664497
19,"break_correlation",6,"S2","nv",0.0210682099079352
19,"break_correlation",6,"S2","ar",0.19217577549888
19,"break_correlation",6,"S2","eg",0.116616560264783
19,"break_correlation",6,"S2","hb",0.165443301109438
19,"break_correlation",6,"S2","dr",0.119647956260354
19,"break_correlation",6,"S2","vs",0.0169891746663948
19,"break_correlation",6,"S2","rm",0.178916126357424
19,"break_correlation",6,"S2","sq",0.189142895934791
19,"break_correlation",6,"S3","nv",0.0580293833892793
19,"break_correlation",6,"S3","ar",0.300116259801469
19,"break_correlation",6,"S3","eg",0.0453665539472728
19,"break_correlation",6,"S3","hb",0.235697512317975
19,"break_correlation",6,"S3","dr",0.0156004396329662
19,"break_correlation",6,"S3","vs",0.0991660135478011
19,"break_correlation",6,"S3","rm",0.0516997804475604
19,"break_correlation",6,"S3","sq",0.194324056915676
19,"break_correlation",6,"S4","nv",0.0272333510688813
19,"break_correlation",6,"S4","ar",0.17508427671698
19,"break_correlation",6,"S4","eg",0.120580975775917
19,"break_correlation",6,"S4","hb",0.195844874999842
19,"break_correlation",6,"S4","dr",0.126632880106878
19,"break_correlation",6,"S4","vs",0.0138020619457839
19,"break_correlation",6,"S4","rm",0.176124940020318
19,"break_correlation",6,"S4","sq",0.164696639365399
20,"break_correlation",6,"S1","nv",0.0297192192040237
20,"break_correlation",6,"S1","ar",0.121227469786376
20,"break_correlation",6,"S1","eg",0.273816254944323
20,"break_correlation",6,"S1","hb",0.131350326615147
20,"break_correlation",6,"S1","dr",0.109389214799633
20,"break_correlation",6,"S1","vs",0.0135049577332391
20,"break_correlation",6,"S1","rm",0.160819583775709
20,"break_correlation",6,"S1","sq",0.160172973141549
20,"break_correlation",6,"S2","nv",0.0331728527167014
20,"break_correlation",6,"S2","ar",0.247414048512285
20,"break_correlation",6,"S2","eg",0.282149395809378
20,"break_correlation",6,"S2","hb",0.164931530268796
20,"break_correlation",6,"S2","dr",0.053333622899437
20,"break_correlation",6,"S2","vs",0.0160367653118641
20,"break_correlation",6,"S2","rm",0.116571396347936
20,"break_correlation",6,"S2","sq",0.086390388133604
20,"break_correlation",6,"S3","nv",0.0865915769628905
20,"break_correlation",6,"S3","ar",0.0991388106462181
20,"break_correlation",6,"S3","eg",0.137195283016136
20,"break_correlation",6,"S3","hb",0.147996468038224
20,"break_correlation",6,"S3","dr",0.0244862536091814
20,"break_correlation",6,"S3","vs",0.310604114884168
20,"break_correlation",6,"S3","rm",0.177475396208433
20,"break_correlation",6,"S3","sq",0.0165120966347489
20,"break_correlation",6,"S4","nv",0.047494464490658
20,"break_correlation",6,"S4","ar",0.248123360849393
20,"break_correlation",6,"S4","eg",0.131199337983327
20,"break_correlation",6,"S4","hb",0.275200879109925
20,"break_correlation",6,"S4","dr",0.0371547203777884
20,"break_correlation",6,"S4","vs",0.0594368855166396
20,"break_correlation",6,"S4","rm",0.184099184754429
20,"break_correlation",6,"S4","sq",0.0172911669178399
21,"break_correlation",6,"S1","nv",0.0237158677337328
21,"break_correlation",6,"S1","ar",0.170211460607857
21,"break_correlation",6,"S1","eg",0.140965237166378
21,"break_correlation",6,"S1","hb",0.175077491372266
21,"break_correlation",6,"S1","dr",0.161876688070853
21,"break_correlation",6,"S1","vs",0.0149375286852005
21,"break_correlation",6,"S1","rm",0.155794896294085
21,"break_correlation",6,"S1","sq",0.157420830069627
21,"break_correlation",6,"S2","nv",0.0258928937382062
21,"break_correlation",6,"S2","ar",0.166603605392894
21,"break_correlation",6,"S2","eg",0.138408646718595
21,"break_correlation",6,"S2","hb",0.166172389641538
21,"break_correlation",6,"S2","dr",0.158254244532381
21,"break_correlation",6,"S2","vs",0.0140025112648584
21,"break_correlation",6,"S2","rm",0.1588523150241
21,"break_correlation",6,"S2","sq",0.171813393687428
21,"break_correlation",6,"S3","nv",0.0321327241118214
21,"break_correlation",6,"S3","ar",0.168634979786561
21,"break_correlation",6,"S3","eg",0.128440086359283
21,"break_correlation",6,"S3","hb",0.178843943731416
21,"break_correlation",6,"S3","dr",0.174477755940739
21,"break_correlation",6,"S3","vs",0.0122835809918751
21,"break_correlation",6,"S3","rm",0.15880337159732
21,"break_correlation",6,"S3","sq",0.146383557480984
21,"break_correlation",6,"S4","nv",0.0263956104439273
21,"break_correlation",6,"S4","ar",0.241585491738043
21,"break_correlation",6,"S4","eg",0.0783700624632762
21,"break_correlation",6,"S4","hb",0.178173680773368
21,"break_correlation",6,"S4","dr",0.144571154873398
21,"break_correlation",6,"S4","vs",0.0214489902638275
21,"break_correlation",6,"S4","rm",0.267451279569357
21,"break_correlation",6,"S4","sq",0.0420037298748041
22,"break_correlation",6,"S1","nv",0.036496745327148
22,"break_correlation",6,"S1","ar",0.160847681034948
22,"break_correlation",6,"S1","eg",0.157114204548168
22,"break_correlation",6,"S1","hb",0.163240307529589
22,"break_correlation",6,"S1","dr",0.180987905854632
22,"break_correlation",6,"S1","vs",0.0115673324898263
22,"break_correlation",6,"S1","rm",0.113837080280967
22,"break_correlation",6,"S1","sq",0.175908742934722
22,"break_correlation",6,"S2","nv",0.0257281479662232
22,"break_correlation",6,"S2","ar",0.179195470842394
22,"break_correlation",6,"S2","eg",0.164880534149029
22,"break_correlation",6,"S2","hb",0.167964060724482
22,"break_correlation",6,"S2","dr",0.133565894732416
22,"break_correlation",6,"S2","vs",0.0141719172817569
22,"break_correlation",6,"S2","rm",0.179356337980434
22,"break_correlation",6,"S2","sq",0.135137636323265
22,"break_correlation",6,"S3","nv",0.476053804665131
22,"break_correlation",6,"S3","ar",0.0408567308702151
22,"break_correlation",6,"S3","eg",0.0367000845785104
22,"break_correlation",6,"S3","hb",0.0400133703269054
22,"break_correlation",6,"S3","dr",0.0295220482333603
22,"break_correlation",6,"S3","vs",0.245047161741169
22,"break_correlation",6,"S3","rm",0.0696572567992137
22,"break_correlation",6,"S3","sq",0.0621495427854952
22,"break_correlation",6,"S4","nv",0.021135218160438
22,"break_correlation",6,"S4","ar",0.235188532049745
22,"break_correlation",6,"S4","eg",0.237271570319426
22,"break_correlation",6,"S4","hb",0.138738000201165
22,"break_correlation",6,"S4","dr",0.156417827348986
22,"break_correlation",6,"S4","vs",0.0183107599371886
22,"break_correlation",6,"S4","rm",0.0949808119196189
22,"break_correlation",6,"S4","sq",0.0979572800634329
23,"break_correlation",6,"S1","nv",0.0853178935665602
23,"break_correlation",6,"S1","ar",0.0513034059467548
23,"break_correlation",6,"S1","eg",0.0227322508956118
23,"break_correlation",6,"S1","hb",0.244536253385357
23,"break_correlation",6,"S1","dr",0.24968917285832
23,"break_correlation",6,"S1","vs",0.0307520746310252
23,"break_correlation",6,"S1","rm",0.269304256721697
23,"break_correlation",6,"S1","sq",0.0463646919946744
23,"break_correlation",6,"S2","nv",0.422733027685604
23,"break_correlation",6,"S2","ar",0.0599995892044859
23,"break_correlation",6,"S2","eg",0.0865917110939357
23,"break_correlation",6,"S2","hb",0.169946921477567
23,"break_correlation",6,"S2","dr",0.0768975184110818
23,"break_correlation",6,"S2","vs",0.137917170206186
23,"break_correlation",6,"S2","rm",0.0272477638778844
23,"break_correlation",6,"S2","sq",0.0186662980432555
23,"break_correlation",6,"S3","nv",0.0232603995385225
23,"break_correlation",6,"S3","ar",0.163346364013616
23,"break_correlation",6,"S3","eg",0.13528312421592
23,"break_correlation",6,"S3","hb",0.177441029895146
23,"break_correlation",6,"S3","dr",0.147748675029705
23,"break_correlation",6,"S3","vs",0.0152098285637715
23,"break_correlation",6,"S3","rm",0.172139875779872
23,"break_correlation",6,"S3","sq",0.165570702963447
23,"break_correlation",6,"S4","nv",0.0971297528356161
23,"break_correlation",6,"S4","ar",0.178323355896164
23,"break_correlation",6,"S4","eg",0.132541320612852
23,"break_correlation",6,"S4","hb",0.15314762936669
23,"break_correlation",6,"S4","dr",0.209071535854466
23,"break_correlation",6,"S4","vs",0.00908323310596367
23,"break_correlation",6,"S4","rm",0.135016193020434
23,"break_correlation",6,"S4","sq",0.0856869793078144
24,"break_correlation",6,"S1","nv",0.03058201102667
24,"break_correlation",6,"S1","ar",0.126914388604098
24,"break_correlation",6,"S1","eg",0.11983805955825
24,"break_correlation",6,"S1","hb",0.156552122643896
24,"break_correlation",6,"S1","dr",0.190506286168768
24,"break_correlation",6,"S1","vs",0.0128679252499634
24,"break_correlation",6,"S1","rm",0.156837512039896
24,"break_correlation",6,"S1","sq",0.205901694708459
24,"break_correlation",6,"S2","nv",0.0321083880213274
24,"break_correlation",6,"S2","ar",0.224469485717219
24,"break_correlation",6,"S2","eg",0.0933617377896591
24,"break_correlation",6,"S2","hb",0.195884193030882
24,"break_correlation",6,"S2","dr",0.173401538540975
24,"break_correlation",6,"S2","vs",0.0131041498888261
24,"break_correlation",6,"S2","rm",0.158500428255658
24,"break_correlation",6,"S2","sq",0.109170078755454
24,"break_correlation",6,"S3","nv",0.0282861739478649
24,"break_correlation",6,"S3","ar",0.205819590067352
24,"break_correlation",6,"S3","eg",0.130556103792111
24,"break_correlation",6,"S3","hb",0.222367787875486
24,"break_correlation",6,"S3","dr",0.122651530710636
24,"break_correlation",6,"S3","vs",0.0153131319186182
24,"break_correlation",6,"S3","rm",0.207894199996704
24,"break_correlation",6,"S3","sq",0.0671114816912278
24,"break_correlation",6,"S4","nv",0.0747683396705856
24,"break_correlation",6,"S4","ar",0.221677483609092
24,"break_correlation",6,"S4","eg",0.206752946010979
24,"break_correlation",6,"S4","hb",0.104673038512366
24,"break_correlation",6,"S4","dr",0.199407653677411
24,"break_correlation",6,"S4","vs",0.0102217230668034
24,"break_correlation",6,"S4","rm",0.0726802132846052
24,"break_correlation",6,"S4","sq",0.109818602168158
25,"break_correlation",6,"S1","nv",0.440176443943736
25,"break_correlation",6,"S1","ar",0.0609544811829295
25,"break_correlation",6,"S1","eg",0.0759406351187408
25,"break_correlation",6,"S1","hb",0.0321575861305421
25,"break_correlation",6,"S1","dr",0.0833505855112451
25,"break_correlation",6,"S1","vs",0.247385484668126
25,"break_correlation",6,"S1","rm",0.0302043319199576
25,"break_correlation",6,"S1","sq",0.0298304515247225
25,"break_correlation",6,"S2","nv",0.0253567715876785
25,"break_correlation",6,"S2","ar",0.0503266919331174
25,"break_correlation",6,"S2","eg",0.378344489184311
25,"break_correlation",6,"S2","hb",0.0399734579505481
25,"break_correlation",6,"S2","dr",0.111208735342056
25,"break_correlation",6,"S2","vs",0.302726080968371
25,"break_correlation",6,"S2","rm",0.0384828916671084
25,"break_correlation",6,"S2","sq",0.0535808813668088
25,"break_correlation",6,"S3","nv",0.0336166715177266
25,"break_correlation",6,"S3","ar",0.168783917432765
25,"break_correlation",6,"S3","eg",0.0510121735727176
25,"break_correlation",6,"S3","hb",0.183883528882409
25,"break_correlation",6,"S3","dr",0.225273026763808
25,"break_correlation",6,"S3","vs",0.0148351007781114
25,"break_correlation",6,"S3","rm",0.131764061335816
25,"break_correlation",6,"S3","sq",0.190831519716647
25,"break_correlation",6,"S4","nv",0.117609535773974
25,"break_correlation",6,"S4","ar",0.0375367104649979
25,"break_correlation",6,"S4","eg",0.0695309815025536
25,"break_correlation",6,"S4","hb",0.0312649848269648
25,"break_correlation",6,"S4","dr",0.0358806149628075
25,"break_correlation",6,"S4","vs",0.622701899411112
25,"break_correlation",6,"S4","rm",0.043592927577903
25,"break_correlation",6,"S4","sq",0.0418823454796869
26,"break_correlation",6,"S1","nv",0.13808640146926
26,"break_correlation",6,"S1","ar",0.127921763703221
26,"break_correlation",6,"S1","eg",0.0315814458248367
26,"break_correlation",6,"S1","hb",0.199734051342903
26,"break_correlation",6,"S1","dr",0.0229207233144433
26,"break_correlation",6,"S1","vs",0.339480394985303
26,"break_correlation",6,"S1","rm",0.111565444302819
26,"break_correlation",6,"S1","sq",0.0287097750572135
26,"break_correlation",6,"S2","nv",0.291495440440635
26,"break_correlation",6,"S2","ar",0.136958551314108
26,"break_correlation",6,"S2","eg",0.0554213567816806
26,"break_correlation",6,"S2","hb",0.0983721274400571
26,"break_correlation",6,"S2","dr",0.0204059217747836
26,"break_correlation",6,"S2","vs",0.320484480917105
26,"break_correlation",6,"S2","rm",0.0380147965097955
26,"break_correlation",6,"S2","sq",0.0388473248218355
26,"break_correlation",6,"S3","nv",0.342554371189622
26,"break_correlation",6,"S3","ar",0.120946883455678
26,"break_correlation",6,"S3","eg",0.059584055337435
26,"break_correlation",6,"S3","hb",0.0722960446520306
26,"break_correlation",6,"S3","dr",0.0233263920259546
26,"break_correlation",6,"S3","vs",0.279796245504621
26,"break_correlation",6,"S3","rm",0.0783352081256173
26,"break_correlation",6,"S3","sq",0.023160799709043
26,"break_correlation",6,"S4","nv",0.157004528169211
26,"break_correlation",6,"S4","ar",0.0406830521861196
26,"break_correlation",6,"S4","eg",0.0862677089902099
26,"break_correlation",6,"S4","hb",0.0376455297765958
26,"break_correlation",6,"S4","dr",0.0261206721390246
26,"break_correlation",6,"S4","vs",0.558968281140211
26,"break_correlation",6,"S4","rm",0.0493433260895011
26,"break_correlation",6,"S4","sq",0.0439669015091278
27,"break_correlation",6,"S1","nv",0.0326301390961449
27,"break_correlation",6,"S1","ar",0.0694416802499386
27,"break_correlation",6,"S1","eg",0.102266056939972
27,"break_correlation",6,"S1","hb",0.0876919755714581
27,"break_correlation",6,"S1","dr",0.0206153640230222
27,"break_correlation",6,"S1","vs",0.575600520829714
27,"break_correlation",6,"S1","rm",0.0710408448990933
27,"break_correlation",6,"S1","sq",0.0407134183906571
27,"break_correlation",6,"S2","nv",0.0652046269169876
27,"break_correlation",6,"S2","ar",0.286849736587579
27,"break_correlation",6,"S2","eg",0.346741756739553
27,"break_correlation",6,"S2","hb",0.0907473453689144
27,"break_correlation",6,"S2","dr",0.0202798509263872
27,"break_correlation",6,"S2","vs",0.10007228674557
27,"break_correlation",6,"S2","rm",0.0630492907996158
27,"break_correlation",6,"S2","sq",0.0270551059153931
27,"break_correlation",6,"S3","nv",0.0614756401115632
27,"break_correlation",6,"S3","ar",0.316863807962987
27,"break_correlation",6,"S3","eg",0.0547953985133873
27,"break_correlation",6,"S3","hb",0.134338982549302
27,"break_correlation",6,"S3","dr",0.025772813927359
27,"break_correlation",6,"S3","vs",0.142697426419208
27,"break_correlation",6,"S3","rm",0.243128709182269
27,"break_correlation",6,"S3","sq",0.020927221333926
27,"break_correlation",6,"S4","nv",0.0539917563303975
27,"break_correlation",6,"S4","ar",0.153272440945289
27,"break_correlation",6,"S4","eg",0.204042610156506
27,"break_correlation",6,"S4","hb",0.0672778423840178
27,"break_correlation",6,"S4","dr",0.0747573087215722
27,"break_correlation",6,"S4","vs",0.0118823825195217
27,"break_correlation",6,"S4","rm",0.262115116587493
27,"break_correlation",6,"S4","sq",0.172660542355203
28,"break_correlation",6,"S1","nv",0.0215393455264407
28,"break_correlation",6,"S1","ar",0.123493881959906
28,"break_correlation",6,"S1","eg",0.300078550612638
28,"break_correlation",6,"S1","hb",0.0515069925808735
28,"break_correlation",6,"S1","dr",0.177530429072765
28,"break_correlation",6,"S1","vs",0.0231377550420239
28,"break_correlation",6,"S1","rm",0.0832282331144556
28,"break_correlation",6,"S1","sq",0.219484812090897
28,"break_correlation",6,"S2","nv",0.0888509023348183
28,"break_correlation",6,"S2","ar",0.391911924266007
28,"break_correlation",6,"S2","eg",0.104646548130597
28,"break_correlation",6,"S2","hb",0.100273622938848
28,"break_correlation",6,"S2","dr",0.0481177650401545
28,"break_correlation",6,"S2","vs",0.0119880346913082
28,"break_correlation",6,"S2","rm",0.090519408241467
28,"break_correlation",6,"S2","sq",0.163691794356799
28,"break_correlation",6,"S3","nv",0.0234128536211583
28,"break_correlation",6,"S3","ar",0.0865885065154694
28,"break_correlation",6,"S3","eg",0.171299479946974
28,"break_correlation",6,"S3","hb",0.141100670256026
28,"break_correlation",6,"S3","dr",0.123732716314252
28,"break_correlation",6,"S3","vs",0.0164871559062268
28,"break_correlation",6,"S3","rm",0.263242485813746
28,"break_correlation",6,"S3","sq",0.174136131626147
28,"break_correlation",6,"S4","nv",0.17914765806647
28,"break_correlation",6,"S4","ar",0.0801324971706695
28,"break_correlation",6,"S4","eg",0.265066624206161
28,"break_correlation",6,"S4","hb",0.116733902379503
28,"break_correlation",6,"S4","dr",0.20766208143794
28,"break_correlation",6,"S4","vs",0.106625106720481
28,"break_correlation",6,"S4","rm",0.0302429712846913
28,"break_correlation",6,"S4","sq",0.0143891587340834
29,"break_correlation",6,"S1","nv",0.117860563129392
29,"break_correlation",6,"S1","ar",0.0493005852947071
29,"break_correlation",6,"S1","eg",0.0269372702746632
29,"break_correlation",6,"S1","hb",0.036989913857866
29,"break_correlation",6,"S1","dr",0.0384944193731244
29,"break_correlation",6,"S1","vs",0.579849836625786
29,"break_correlation",6,"S1","rm",0.10873838407098
29,"break_correlation",6,"S1","sq",0.0418290273734805
29,"break_correlation",6,"S2","nv",0.264158761909775
29,"break_correlation",6,"S2","ar",0.0697879115666093
29,"break_correlation",6,"S2","eg",0.149547382246492
29,"break_correlation",6,"S2","hb",0.0253242967756753
29,"break_correlation",6,"S2","dr",0.136582450754508
29,"break_correlation",6,"S2","vs",0.249278605600079
29,"break_correlation",6,"S2","rm",0.0173961629880837
29,"break_correlation",6,"S2","sq",0.0879244281587789
29,"break_correlation",6,"S3","nv",0.0184940531424656
29,"break_correlation",6,"S3","ar",0.0899740273010254
29,"break_correlation",6,"S3","eg",0.113288511190531
29,"break_correlation",6,"S3","hb",0.161318691341186
29,"break_correlation",6,"S3","dr",0.252955138908623
29,"break_correlation",6,"S3","vs",0.0210300017347494
29,"break_correlation",6,"S3","rm",0.115680224302537
29,"break_correlation",6,"S3","sq",0.227259352078882
29,"break_correlation",6,"S4","nv",0.0307246765109594
29,"break_correlation",6,"S4","ar",0.181473430084078
29,"break_correlation",6,"S4","eg",0.113469613159404
29,"break_correlation",6,"S4","hb",0.170507436930371
29,"break_correlation",6,"S4","dr",0.0884417455821255
29,"break_correlation",6,"S4","vs",0.0165550676527989
29,"break_correlation",6,"S4","rm",0.34390398885641
29,"break_correlation",6,"S4","sq",0.0549240412238531
30,"break_correlation",6,"S1","nv",0.369435355736448
30,"break_correlation",6,"S1","ar",0.0153175411821839
30,"break_correlation",6,"S1","eg",0.0957989609018042
30,"break_correlation",6,"S1","hb",0.0412354716288889
30,"break_correlation",6,"S1","dr",0.0733885896912008
30,"break_correlation",6,"S1","vs",0.23764257576009
30,"break_correlation",6,"S1","rm",0.0538711521021901
30,"break_correlation",6,"S1","sq",0.113310352997194
30,"break_correlation",6,"S2","nv",0.0534841199497922
30,"break_correlation",6,"S2","ar",0.0892344096920312
30,"break_correlation",6,"S2","eg",0.119356614759426
30,"break_correlation",6,"S2","hb",0.160429238279551
30,"break_correlation",6,"S2","dr",0.211138602242593
30,"break_correlation",6,"S2","vs",0.0103579667873632
30,"break_correlation",6,"S2","rm",0.168433868116292
30,"break_correlation",6,"S2","sq",0.187565180172951
30,"break_correlation",6,"S3","nv",0.0872534795137579
30,"break_correlation",6,"S3","ar",0.0118972888114283
30,"break_correlation",6,"S3","eg",0.113627109485195
30,"break_correlation",6,"S3","hb",0.177112355923441
30,"break_correlation",6,"S3","dr",0.221089180709041
30,"break_correlation",6,"S3","vs",0.0390994054679709
30,"break_correlation",6,"S3","rm",0.151898637014113
30,"break_correlation",6,"S3","sq",0.198022543075053
30,"break_correlation",6,"S4","nv",0.281264141593119
30,"break_correlation",6,"S4","ar",0.0427810454959101
30,"break_correlation",6,"S4","eg",0.083069974487332
30,"break_correlation",6,"S4","hb",0.0614355325278646
30,"break_correlation",6,"S4","dr",0.0208874942955147
30,"break_correlation",6,"S4","vs",0.362543500938914
30,"break_correlation",6,"S4","rm",0.114236394660247
30,"break_correlation",6,"S4","sq",0.0337819160010984
1,"independent_series",1,"S1","nv",0.587427623222339
1,"independent_series",1,"S1","ar",0.101818765518851
1,"independent_series",1,"S1","eg",0.0261637721587765
1,"independent_series",1,"S1","hb",0.105606786407147
1,"independent_series",1,"S1","dr",0.0568637938252606
1,"independent_series",1,"S1","vs",0.0319158153440766
1,"independent_series",1,"S1","rm",0.0552000557343047
1,"independent_series",1,"S1","sq",0.0350033877892453
1,"independent_series",1,"S2","nv",0.0448914381751883
1,"independent_series",1,"S2","ar",0.161730577640403
1,"independent_series",1,"S2","eg",0.149692163815153
1,"independent_series",1,"S2","hb",0.150510654680186
1,"independent_series",1,"S2","dr",0.143818164247832
1,"independent_series",1,"S2","vs",0.0103964493197824
1,"independent_series",1,"S2","rm",0.16919298790968
1,"independent_series",1,"S2","sq",0.169767564211775
1,"independent_series",1,"S3","nv",0.0126314744659192
1,"independent_series",1,"S3","ar",0.0629848059085828
1,"independent_series",1,"S3","eg",0.162894682720564
1,"independent_series",1,"S3","hb",0.111346983235913
1,"independent_series",1,"S3","dr",0.102838915927803
1,"independent_series",1,"S3","vs",0.0446021058499569
1,"independent_series",1,"S3","rm",0.224151939353889
1,"independent_series",1,"S3","sq",0.278549092537371
1,"independent_series",1,"S4","nv",0.0488731902513444
1,"independent_series",1,"S4","ar",0.0471395347088096
1,"independent_series",1,"S4","eg",0.0955399670778477
1,"independent_series",1,"S4","hb",0.0969848669855711
1,"independent_series",1,"S4","dr",0.218143607476701
1,"independent_series",1,"S4","vs",0.323155491896517
1,"independent_series",1,"S4","rm",0.0139080759815941
1,"independent_series",1,"S4","sq",0.156255265621615
2,"independent_series",1,"S1","nv",0.0842306512925329
2,"independent_series",1,"S1","ar",0.228458157728596
2,"independent_series",1,"S1","eg",0.0229564221024439
2,"independent_series",1,"S1","hb",0.361701141332246
2,"independent_series",1,"S1","dr",0.118542197661184
2,"independent_series",1,"S1","vs",0.024802943088398
2,"independent_series",1,"S1","rm",0.0423562244741733
2,"independent_series",1,"S1","sq",0.116952262320426
2,"independent_series",1,"S2","nv",0.0535350860092556
2,"independent_series",1,"S2","ar",0.16728447691186
2,"independent_series",1,"S2","eg",0.160460613738463
2,"independent_series",1,"S2","hb",0.156758923123996
2,"independent_series",1,"S2","dr",0.169787415594087
2,"independent_series",1,"S2","vs",0.0101251630712979
2,"independent_series",1,"S2","rm",0.0927711495636854
2,"independent_series",1,"S2","sq",0.189277171987354
2,"independent_series",1,"S3","nv",0.0361433722452962
2,"independent_series",1,"S3","ar",0.0328508070326138
2,"independent_series",1,"S3","eg",0.11327727140925
2,"independent_series",1,"S3","hb",0.0331763363073805
2,"independent_series",1,"S3","dr",0.0713373886997784
2,"independent_series",1,"S3","vs",0.602853826445901
2,"independent_series",1,"S3","rm",0.0331514343713824
2,"independent_series",1,"S3","sq",0.0772095634883979
2,"independent_series",1,"S4","nv",0.0343392207482546
2,"independent_series",1,"S4","ar",0.239704972662139
2,"independent_series",1,"S4","eg",0.24901594819531
2,"independent_series",1,"S4","hb",0.13661796420637
2,"independent_series",1,"S4","dr",0.176279349320127
2,"independent_series",1,"S4","vs",0.033814675523133
2,"independent_series",1,"S4","rm",0.0188032558203424
2,"independent_series",1,"S4","sq",0.111424613524324
3,"independent_series",1,"S1","nv",0.0142999966808185
3,"independent_series",1,"S1","ar",0.108549100781145
3,"independent_series",1,"S1","eg",0.0921161223046918
3,"independent_series",1,"S1","hb",0.224439736501702
3,"independent_series",1,"S1","dr",0.222491888440362
3,"independent_series",1,"S1","vs",0.0465386601213226
3,"independent_series",1,"S1","rm",0.045050133571877
3,"independent_series",1,"S1","sq",0.246514361598082
3,"independent_series",1,"S2","nv",0.101375958762078
3,"independent_series",1,"S2","ar",0.221349785800049
3,"independent_series",1,"S2","eg",0.152584754356561
3,"independent_series",1,"S2","hb",0.104238333157094
3,"independent_series",1,"S2","dr",0.114877522689524
3,"independent_series",1,"S2","vs",0.00888419348171096
3,"independent_series",1,"S2","rm",0.156232126368363
3,"independent_series",1,"S2","sq",0.14045732538462
3,"independent_series",1,"S3","nv",0.0508442245194228
3,"independent_series",1,"S3","ar",0.0338058145564293
3,"independent_series",1,"S3","eg",0.19413567276368
3,"independent_series",1,"S3","hb",0.134226687749827
3,"independent_series",1,"S3","dr",0.141653841527698
3,"independent_series",1,"S3","vs",0.0150088015899537
3,"independent_series",1,"S3","rm",0.279705432306687
3,"independent_series",1,"S3","sq",0.150619524986302
3,"independent_series",1,"S4","nv",0.0246778079846814
3,"independent_series",1,"S4","ar",0.140280388219752
3,"independent_series",1,"S4","eg",0.180764788323527
3,"independent_series",1,"S4","hb",0.146604856511216
3,"independent_series",1,"S4","dr",0.14803747099334
3,"independent_series",1,"S4","vs",0.0145456812705912
3,"independent_series",1,"S4","rm",0.174906293813515
3,"independent_series",1,"S4","sq",0.170182712883376
4,"independent_series",1,"S1","nv",0.0547610688210372
4,"independent_series",1,"S1","ar",0.154451340263198
4,"independent_series",1,"S1","eg",0.14581230324129
4,"independent_series",1,"S1","hb",0.168992768932008
4,"independent_series",1,"S1","dr",0.167911679215891
4,"independent_series",1,"S1","vs",0.00970233038091165
4,"independent_series",1,"S1","rm",0.135168929543289
4,"independent_series",1,"S1","sq",0.163199579602376
4,"independent_series",1,"S2","nv",0.0344723846068628
4,"independent_series",1,"S2","ar",0.144886162596967
4,"independent_series",1,"S2","eg",0.135791137819277
4,"independent_series",1,"S2","hb",0.157143196426253
4,"independent_series",1,"S2","dr",0.175692407297539
4,"independent_series",1,"S2","vs",0.011820102216139
4,"independent_series",1,"S2","rm",0.148623043654711
4,"independent_series",1,"S2","sq",0.191571565382251
4,"independent_series",1,"S3","nv",0.0243373787062678
4,"independent_series",1,"S3","ar",0.210823727433089
4,"independent_series",1,"S3","eg",0.165350111066724
4,"independent_series",1,"S3","hb",0.207854343671377
4,"independent_series",1,"S3","dr",0.192016263687222
4,"independent_series",1,"S3","vs",0.0199326585438804
4,"independent_series",1,"S3","rm",0.0448570587000778
4,"independent_series",1,"S3","sq",0.134828458191362
4,"independent_series",1,"S4","nv",0.212865598733426
4,"independent_series",1,"S4","ar",0.0299184433043699
4,"independent_series",1,"S4","eg",0.271129370381922
4,"independent_series",1,"S4","hb",0.0443188387593245
4,"independent_series",1,"S4","dr",0.0255150054914373
4,"independent_series",1,"S4","vs",0.295487635563235
4,"independent_series",1,"S4","rm",0.0702412861059204
4,"independent_series",1,"S4","sq",0.0505238216603654
5,"independent_series",1,"S1","nv",0.0336115611453065
5,"independent_series",1,"S1","ar",0.151555923305835
5,"independent_series",1,"S1","eg",0.144526574555759
5,"independent_series",1,"S1","hb",0.164464408350303
5,"independent_series",1,"S1","dr",0.164369396510694
5,"independent_series",1,"S1","vs",0.011915365318509
5,"independent_series",1,"S1","rm",0.149231793555754
5,"independent_series",1,"S1","sq",0.18032497725784
5,"independent_series",1,"S2","nv",0.0791051248152747
5,"independent_series",1,"S2","ar",0.0225935839854746
5,"independent_series",1,"S2","eg",0.145171414125705
5,"independent_series",1,"S2","hb",0.0428051414283479
5,"independent_series",1,"S2","dr",0.0420408748490609
5,"independent_series",1,"S2","vs",0.555719688917859
5,"independent_series",1,"S2","rm",0.0748592855203462
5,"independent_series",1,"S2","sq",0.0377048863579321
5,"independent_series",1,"S3","nv",0.0543894271817363
5,"independent_series",1,"S3","ar",0.138363182679159
5,"independent_series",1,"S3","eg",0.184799380918236
5,"independent_series",1,"S3","hb",0.148575419868894
5,"independent_series",1,"S3","dr",0.149924962599175
5,"independent_series",1,"S3","vs",0.00973916269832686
5,"independent_series",1,"S3","rm",0.147027703230954
5,"independent_series",1,"S3","sq",0.167180760823519
5,"independent_series",1,"S4","nv",0.0156608691212789
5,"independent_series",1,"S4","ar",0.0743448422025711
5,"independent_series",1,"S4","eg",0.489339677919232
5,"independent_series",1,"S4","hb",0.0587246158759821
5,"independent_series",1,"S4","dr",0.0448063475951145
5,"independent_series",1,"S4","vs",0.0574629977442921
5,"independent_series",1,"S4","rm",0.157469702485122
5,"independent_series",1,"S4","sq",0.102190947056407
6,"independent_series",1,"S1","nv",0.161177848890005
6,"independent_series",1,"S1","ar",0.0907683383436971
6,"independent_series",1,"S1","eg",0.0560133531929405
6,"independent_series",1,"S1","hb",0.127014180660506
6,"independent_series",1,"S1","dr",0.0699298342501384
6,"independent_series",1,"S1","vs",0.414554078668043
6,"independent_series",1,"S1","rm",0.0125723146816164
6,"independent_series",1,"S1","sq",0.0679700513130532
6,"independent_series",1,"S2","nv",0.0773860099567224
6,"independent_series",1,"S2","ar",0.0774544641291264
6,"independent_series",1,"S2","eg",0.18275771419943
6,"independent_series",1,"S2","hb",0.166298827898472
6,"independent_series",1,"S2","dr",0.2508855646313
6,"independent_series",1,"S2","vs",0.0116569727991114
6,"independent_series",1,"S2","rm",0.0501288022067792
6,"independent_series",1,"S2","sq",0.183431644179058
6,"independent_series",1,"S3","nv",0.0856615879052862
6,"independent_series",1,"S3","ar",0.109779116476339
6,"independent_series",1,"S3","eg",0.0118637597344644
6,"independent_series",1,"S3","hb",0.0833017399591702
6,"independent_series",1,"S3","dr",0.150328463112298
6,"independent_series",1,"S3","vs",0.0476604526088535
6,"independent_series",1,"S3","rm",0.331306655457807
6,"independent_series",1,"S3","sq",0.180098224745782
6,"independent_series",1,"S4","nv",0.0520278515907635
6,"independent_series",1,"S4","ar",0.105657358332966
6,"independent_series",1,"S4","eg",0.164404391745195
6,"independent_series",1,"S4","hb",0.15534037589262
6,"independent_series",1,"S4","dr",0.154425164212893
6,"independent_series",1,"S4","vs",0.0100734597072824
6,"independent_series",1,"S4","rm",0.159218014967778
6,"independent_series",1,"S4","sq",0.198853383550502
7,"independent_series",1,"S1","nv",0.0641672008284916
7,"independent_series",1,"S1","ar",0.183545219250175
7,"independent_series",1,"S1","eg",0.035672784647816
7,"independent_series",1,"S1","hb",0.203076712843931
7,"independent_series",1,"S1","dr",0.176734000310626
7,"independent_series",1,"S1","vs",0.0132181310504526
7,"independent_series",1,"S1","rm",0.127897585021481
7,"independent_series",1,"S1","sq",0.195688366047027
7,"independent_series",1,"S2","nv",0.0486342171388162
7,"independent_series",1,"S2","ar",0.105645265367126
7,"independent_series",1,"S2","eg",0.0169566915382627
7,"independent_series",1,"S2","hb",0.099254741821268
7,"independent_series",1,"S2","dr",0.264713323623981
7,"independent_series",1,"S2","vs",0.0368135443055398
7,"independent_series",1,"S2","rm",0.0759352327032747
7,"independent_series",1,"S2","sq",0.352046983501732
7,"independent_series",1,"S3","nv",0.037605946372296
7,"independent_series",1,"S3","ar",0.129792611397556
7,"independent_series",1,"S3","eg",0.111584847416755
7,"independent_series",1,"S3","hb",0.192874333973888
7,"independent_series",1,"S3","dr",0.197764451668531
7,"independent_series",1,"S3","vs",0.0116479646930542
7,"independent_series",1,"S3","rm",0.127567776333522
7,"independent_series",1,"S3","sq",0.191162068144398
7,"independent_series",1,"S4","nv",0.0383517530104157
7,"independent_series",1,"S4","ar",0.129476229632015
7,"independent_series",1,"S4","eg",0.203912402577788
7,"independent_series",1,"S4","hb",0.10937063852903
7,"independent_series",1,"S4","dr",0.143040827124585
7,"independent_series",1,"S4","vs",0.0114881759527201
7,"independent_series",1,"S4","rm",0.175561149533405
7,"independent_series",1,"S4","sq",0.188798823640042
8,"independent_series",1,"S1","nv",0.0806031673254187
8,"independent_series",1,"S1","ar",0.0593732762915995
8,"independent_series",1,"S1","eg",0.284183589078039
8,"independent_series",1,"S1","hb",0.133214653184492
8,"independent_series",1,"S1","dr",0.0260298241552208
8,"independent_series",1,"S1","vs",0.0264433828622416
8,"independent_series",1,"S1","rm",0.347667621462383
8,"independent_series",1,"S1","sq",0.0424844856406058
8,"independent_series",1,"S2","nv",0.0619466839109373
8,"independent_series",1,"S2","ar",0.125259213563095
8,"independent_series",1,"S2","eg",0.230958518647497
8,"independent_series",1,"S2","hb",0.0843157760168684
8,"independent_series",1,"S2","dr",0.102500080161628
8,"independent_series",1,"S2","vs",0.0103068963422306
8,"independent_series",1,"S2","rm",0.209820000284983
8,"independent_series",1,"S2","sq",0.17489283107276
8,"independent_series",1,"S3","nv",0.0157528453837487
8,"independent_series",1,"S3","ar",0.162808050890235
8,"independent_series",1,"S3","eg",0.0684504693382874
8,"independent_series",1,"S3","hb",0.196648707612804
8,"independent_series",1,"S3","dr",0.176335089631544
8,"independent_series",1,"S3","vs",0.0262466461577781
8,"independent_series",1,"S3","rm",0.219873326057967
8,"independent_series",1,"S3","sq",0.133884864927636
8,"independent_series",1,"S4","nv",0.0887606616527347
8,"independent_series",1,"S4","ar",0.091312271195014
8,"independent_series",1,"S4","eg",0.054101612414456
8,"independent_series",1,"S4","hb",0.0568932988764366
8,"independent_series",1,"S4","dr",0.0234526054204108
8,"independent_series",1,"S4","vs",0.606411825795829
8,"independent_series",1,"S4","rm",0.0286035723550486
8,"independent_series",1,"S4","sq",0.0504641522900705
9,"independent_series",1,"S1","nv",0.0350421389907779
9,"independent_series",1,"S1","ar",0.22286545450057
9,"independent_series",1,"S1","eg",0.0311558448715363
9,"independent_series",1,"S1","hb",0.203465061312941
9,"independent_series",1,"S1","dr",0.143564781253915
9,"independent_series",1,"S1","vs",0.0189174947341428
9,"independent_series",1,"S1","rm",0.166512491525661
9,"independent_series",1,"S1","sq",0.178476732810455
9,"independent_series",1,"S2","nv",0.0810837106340996
9,"independent_series",1,"S2","ar",0.0519483649630106
9,"independent_series",1,"S2","eg",0.499510835033273
9,"independent_series",1,"S2","hb",0.110827818243317
9,"independent_series",1,"S2","dr",0.0375531681236041
9,"independent_series",1,"S2","vs",0.144800630517593
9,"independent_series",1,"S2","rm",0.0568456367823422
9,"independent_series",1,"S2","sq",0.0174298357027602
9,"independent_series",1,"S3","nv",0.0267276807319281
9,"independent_series",1,"S3","ar",0.102222458717158
9,"independent_series",1,"S3","eg",0.0394721736001072
9,"independent_series",1,"S3","hb",0.181484914473799
9,"independent_series",1,"S3","dr",0.115904442977971
9,"independent_series",1,"S3","vs",0.0211156852228959
9,"independent_series",1,"S3","rm",0.330280135993452
9,"independent_series",1,"S3","sq",0.182792508282689
9,"independent_series",1,"S4","nv",0.00990672292774459
9,"independent_series",1,"S4","ar",0.113387344885331
9,"independent_series",1,"S4","eg",0.187411334867728
9,"independent_series",1,"S4","hb",0.126304070474744
9,"independent_series",1,"S4","dr",0.122128027037261
9,"independent_series",1,"S4","vs",0.0575060622575206
9,"independent_series",1,"S4","rm",0.221239402962116
9,"independent_series",1,"S4","sq",0.162117034587555
10,"independent_series",1,"S1","nv",0.00966590235250933
10,"independent_series",1,"S1","ar",0.108115535018766
10,"independent_series",1,"S1","eg",0.160417284153704
10,"independent_series",1,"S1","hb",0.174746755471015
10,"independent_series",1,"S1","dr",0.196331184513525
10,"independent_series",1,"S1","vs",0.0592871351559377
10,"independent_series",1,"S1","rm",0.142529047826549
10,"independent_series",1,"S1","sq",0.148907155507994
10,"independent_series",1,"S2","nv",0.0282622415268096
10,"independent_series",1,"S2","ar",0.154579566574927
10,"independent_series",1,"S2","eg",0.15690376117969
10,"independent_series",1,"S2","hb",0.15047572863543
10,"independent_series",1,"S2","dr",0.163388994830672
10,"independent_series",1,"S2","vs",0.0131704681021776
10,"independent_series",1,"S2","rm",0.172799415586292
10,"independent_series",1,"S2","sq",0.160419823564001
10,"independent_series",1,"S3","nv",0.00994975908302606
10,"independent_series",1,"S3","ar",0.228564228086806
10,"independent_series",1,"S3","eg",0.0653842937536123
10,"independent_series",1,"S3","hb",0.159125235299328
10,"independent_series",1,"S3","dr",0.10888120912981
10,"independent_series",1,"S3","vs",0.106206807383757
10,"independent_series",1,"S3","rm",0.218712689228118
10,"independent_series",1,"S3","sq",0.103175778035543
10,"independent_series",1,"S4","nv",0.0686888898862157
10,"independent_series",1,"S4","ar",0.165865426024617
10,"independent_series",1,"S4","eg",0.13706474922373
10,"independent_series",1,"S4","hb",0.181547219755077
10,"independent_series",1,"S4","dr",0.180977056967289
10,"independent_series",1,"S4","vs",0.0101276915770363
10,"independent_series",1,"S4","rm",0.0664056718013427
10,"independent_series",1,"S4","sq",0.189323294764691
11,"independent_series",1,"S1","nv",0.46015511771019
11,"independent_series",1,"S1","ar",0.0902326135903061
11,"independent_series",1,"S1","eg",0.0598328678389497
11,"independent_series",1,"S1","hb",0.110061090659199
11,"independent_series",1,"S1","dr",0.0451543878271631
11,"independent_series",1,"S1","vs",0.183814668261199
11,"independent_series",1,"S1","rm",0.0289266887782582
11,"independent_series",1,"S1","sq",0.0218225653347347
11,"independent_series",1,"S2","nv",0.0128223577706211
11,"independent_series",1,"S2","ar",0.101256358717903
11,"independent_series",1,"S2","eg",0.0504218147665717
11,"independent_series",1,"S2","hb",0.122482802553488
11,"independent_series",1,"S2","dr",0.138941345023051
11,"independent_series",1,"S2","vs",0.123168127518679
11,"independent_series",1,"S2","rm",0.0529513835378771
11,"independent_series",1,"S2","sq",0.397955810111809
11,"independent_series",1,"S3","nv",0.292113464465932
11,"independent_series",1,"S3","ar",0.0251163978931271
11,"independent_series",1,"S3","eg",0.202219441715233
11,"independent_series",1,"S3","hb",0.0516908769977462
11,"independent_series",1,"S3","dr",0.0360907843568909
11,"independent_series",1,"S3","vs",0.244256388918482
11,"independent_series",1,"S3","rm",0.117826386324167
11,"independent_series",1,"S3","sq",0.0306862593284212
11,"independent_series",1,"S4","nv",0.0343170795577586
11,"independent_series",1,"S4","ar",0.146084115852816
11,"independent_series",1,"S4","eg",0.132055169643866
11,"independent_series",1,"S4","hb",0.17806904716915
11,"independent_series",1,"S4","dr",0.171570973358764
11,"independent_series",1,"S4","vs",0.0118309007051147
11,"independent_series",1,"S4","rm",0.154262658095183
11,"independent_series",1,"S4","sq",0.171810055617348
12,"independent_series",1,"S1","nv",0.0554526035781783
12,"independent_series",1,"S1","ar",0.112733256320257
12,"independent_series",1,"S1","eg",0.216384156012511
12,"independent_series",1,"S1","hb",0.17545156303308
12,"independent_series",1,"S1","dr",0.147035109209996
12,"independent_series",1,"S1","vs",0.00993011441408707
12,"independent_series",1,"S1","rm",0.158999426578912
12,"independent_series",1,"S1","sq",0.124013770852979
12,"independent_series",1,"S2","nv",0.129095989663894
12,"independent_series",1,"S2","ar",0.0600280389576284
12,"independent_series",1,"S2","eg",0.419867948363699
12,"independent_series",1,"S2","hb",0.0323856751809305
12,"independent_series",1,"S2","dr",0.0236329448877188
12,"independent_series",1,"S2","vs",0.223846433995591
12,"independent_series",1,"S2","rm",0.0735486514294934
12,"independent_series",1,"S2","sq",0.0375943175210454
12,"independent_series",1,"S3","nv",0.0408301465959748
12,"independent_series",1,"S3","ar",0.13166278292648
12,"independent_series",1,"S3","eg",0.180042935015441
12,"independent_series",1,"S3","hb",0.147438738616353
12,"independent_series",1,"S3","dr",0.165088866358285
12,"independent_series",1,"S3","vs",0.0108667941150496
12,"independent_series",1,"S3","rm",0.16950353289616
12,"independent_series",1,"S3","sq",0.154566203476257
12,"independent_series",1,"S4","nv",0.0118740339804813
12,"independent_series",1,"S4","ar",0.114762368792901
12,"independent_series",1,"S4","eg",0.233508137177977
12,"independent_series",1,"S4","hb",0.127680765036309
12,"independent_series",1,"S4","dr",0.121914042254558
12,"independent_series",1,"S4","vs",0.0367658612168899
12,"independent_series",1,"S4","rm",0.199563112369381
12,"independent_series",1,"S4","sq",0.153931679171504
13,"independent_series",1,"S1","nv",0.0457762308411657
13,"independent_series",1,"S1","ar",0.0829648168758401
13,"independent_series",1,"S1","eg",0.292131604832935
13,"independent_series",1,"S1","hb",0.118473709553052
13,"independent_series",1,"S1","dr",0.202664420817567
13,"independent_series",1,"S1","vs",0.0122900443708077
13,"independent_series",1,"S1","rm",0.0743127753982234
13,"independent_series",1,"S1","sq",0.171386397310408
13,"independent_series",1,"S2","nv",0.0350241172949929
13,"independent_series",1,"S2","ar",0.056987454852752
13,"independent_series",1,"S2","eg",0.11856122138219
13,"independent_series",1,"S2","hb",0.225780663063513
13,"independent_series",1,"S2","dr",0.118114343348094
13,"independent_series",1,"S2","vs",0.0143510820269791
13,"independent_series",1,"S2","rm",0.251723706032169
13,"independent_series",1,"S2","sq",0.179457411999309
13,"independent_series",1,"S3","nv",0.0425523690616501
13,"independent_series",1,"S3","ar",0.150442362626345
13,"independent_series",1,"S3","eg",0.175328269519595
13,"independent_series",1,"S3","hb",0.166564702913108
13,"independent_series",1,"S3","dr",0.118112216136159
13,"independent_series",1,"S3","vs",0.011262906646827
13,"independent_series",1,"S3","rm",0.24031170228522
13,"independent_series",1,"S3","sq",0.095425470811096
13,"independent_series",1,"S4","nv",0.214765820653408
13,"independent_series",1,"S4","ar",0.0294929081908817
13,"independent_series",1,"S4","eg",0.0651163663532532
13,"independent_series",1,"S4","hb",0.0343393380009806
13,"independent_series",1,"S4","dr",0.0465127968620913
13,"independent_series",1,"S4","vs",0.516490327170811
13,"independent_series",1,"S4","rm",0.0460477903580323
13,"independent_series",1,"S4","sq",0.0472346524105428
14,"independent_series",1,"S1","nv",0.324156100528146
14,"independent_series",1,"S1","ar",0.144060932528214
14,"independent_series",1,"S1","eg",0.024329494970856
14,"independent_series",1,"S1","hb",0.113256743040146
14,"independent_series",1,"S1","dr",0.107037237388108
14,"independent_series",1,"S1","vs",0.130121411935895
14,"independent_series",1,"S1","rm",0.015900666268447
14,"independent_series",1,"S1","sq",0.141137413340188
14,"independent_series",1,"S2","nv",0.127329761423669
14,"independent_series",1,"S2","ar",0.278122695108242
14,"independent_series",1,"S2","eg",0.0729992877151334
14,"independent_series",1,"S2","hb",0.172436075982836
14,"independent_series",1,"S2","dr",0.141282633993684
14,"independent_series",1,"S2","vs",0.0622011232201187
14,"independent_series",1,"S2","rm",0.0104351211943792
14,"independent_series",1,"S2","sq",0.135193301361938
14,"independent_series",1,"S3","nv",0.0382012191024373
14,"independent_series",1,"S3","ar",0.0153775097344151
14,"independent_series",1,"S3","eg",0.0497477219210988
14,"independent_series",1,"S3","hb",0.0918938858168877
14,"independent_series",1,"S3","dr",0.178963185127693
14,"independent_series",1,"S3","vs",0.334881864712074
14,"independent_series",1,"S3","rm",0.0948302387621033
14,"independent_series",1,"S3","sq",0.19610437482329
14,"independent_series",1,"S4","nv",0.0420840716270635
14,"independent_series",1,"S4","ar",0.208808413376232
14,"independent_series",1,"S4","eg",0.174560435060964
14,"independent_series",1,"S4","hb",0.215821253678158
14,"independent_series",1,"S4","dr",0.127499774831509
14,"independent_series",1,"S4","vs",0.0112686502408576
14,"independent_series",1,"S4","rm",0.113440881923512
14,"independent_series",1,"S4","sq",0.106516519261705
15,"independent_series",1,"S1","nv",0.0841752673610335
15,"independent_series",1,"S1","ar",0.170485487183486
15,"independent_series",1,"S1","eg",0.0142673746997629
15,"independent_series",1,"S1","hb",0.0652904116299027
15,"independent_series",1,"S1","dr",0.0692367826166657
15,"independent_series",1,"S1","vs",0.351179660458654
15,"independent_series",1,"S1","rm",0.202105753417881
15,"independent_series",1,"S1","sq",0.0432592626326138
15,"independent_series",1,"S2","nv",0.0169781041309864
15,"independent_series",1,"S2","ar",0.0401608439573724
15,"independent_series",1,"S2","eg",0.224817015307784
15,"independent_series",1,"S2","hb",0.0627288910361957
15,"independent_series",1,"S2","dr",0.042413670356668
15,"independent_series",1,"S2","vs",0.169583294932189
15,"independent_series",1,"S2","rm",0.279779531682385
15,"independent_series",1,"S2","sq",0.163538648596419
15,"independent_series",1,"S3","nv",0.010474360424362
15,"independent_series",1,"S3","ar",0.0523219695984265
15,"independent_series",1,"S3","eg",0.237533387641278
15,"independent_series",1,"S3","hb",0.107356593497086
15,"independent_series",1,"S3","dr",0.129906802724599
15,"independent_series",1,"S3","vs",0.207301816339752
15,"independent_series",1,"S3","rm",0.150852769684694
15,"independent_series",1,"S3","sq",0.104252300089802
15,"independent_series",1,"S4","nv",0.086142999085317
15,"independent_series",1,"S4","ar",0.114234015328555
15,"independent_series",1,"S4","eg",0.0122216558612334
15,"independent_series",1,"S4","hb",0.20193542485873
15,"independent_series",1,"S4","dr",0.204534896254187
15,"independent_series",1,"S4","vs",0.130065640532376
15,"independent_series",1,"S4","rm",0.037773346949782
15,"independent_series",1,"S4","sq",0.21309202112982
16,"independent_series",1,"S1","nv",0.440786030351735
16,"independent_series",1,"S1","ar",0.0629925884686329
16,"independent_series",1,"S1","eg",0.031528878774148
16,"independent_series",1,"S1","hb",0.0355218189800149
16,"independent_series",1,"S1","dr",0.0688587321702447
16,"independent_series",1,"S1","vs",0.224352840291226
16,"independent_series",1,"S1","rm",0.0253613448659
16,"independent_series",1,"S1","sq",0.110597766098098
16,"independent_series",1,"S2","nv",0.387959922669468
16,"independent_series",1,"S2","ar",0.0407019155682952
16,"independent_series",1,"S2","eg",0.0904785233350348
16,"independent_series",1,"S2","hb",0.0311128657369037
16,"independent_series",1,"S2","dr",0.0417101501769621
16,"independent_series",1,"S2","vs",0.317539112652835
16,"independent_series",1,"S2","rm",0.0560848931442269
16,"independent_series",1,"S2","sq",0.0344126167162737
16,"independent_series",1,"S3","nv",0.0679333643584433
16,"independent_series",1,"S3","ar",0.165696260830813
16,"independent_series",1,"S3","eg",0.0134820915356982
16,"independent_series",1,"S3","hb",0.0965536711824523
16,"independent_series",1,"S3","dr",0.0724763220335961
16,"independent_series",1,"S3","vs",0.434499580916666
16,"independent_series",1,"S3","rm",0.103388873705276
16,"independent_series",1,"S3","sq",0.0459698354370547
16,"independent_series",1,"S4","nv",0.274341538466808
16,"independent_series",1,"S4","ar",0.0551285468849344
16,"independent_series",1,"S4","eg",0.118565668403653
16,"independent_series",1,"S4","hb",0.0382816475146276
16,"independent_series",1,"S4","dr",0.035457663781
16,"independent_series",1,"S4","vs",0.39894504440636
16,"independent_series",1,"S4","rm",0.0529669634212363
16,"independent_series",1,"S4","sq",0.0263129271213806
17,"independent_series",1,"S1","nv",0.0339917415748682
17,"independent_series",1,"S1","ar",0.155490286710557
17,"independent_series",1,"S1","eg",0.160006195180212
17,"independent_series",1,"S1","hb",0.155315060846048
17,"independent_series",1,"S1","dr",0.152970273660589
17,"independent_series",1,"S1","vs",0.0118154981031042
17,"independent_series",1,"S1","rm",0.175331959856257
17,"independent_series",1,"S1","sq",0.155078984068364
17,"independent_series",1,"S2","nv",0.0269657117784019
17,"independent_series",1,"S2","ar",0.0197553579713423
17,"independent_series",1,"S2","eg",0.102228507268554
17,"independent_series",1,"S2","hb",0.147766165224001
17,"independent_series",1,"S2","dr",0.0626133244888063
17,"independent_series",1,"S2","vs",0.497974728795451
17,"independent_series",1,"S2","rm",0.0681793517572284
17,"independent_series",1,"S2","sq",0.0745168527162144
17,"independent_series",1,"S3","nv",0.0715198979770962
17,"independent_series",1,"S3","ar",0.0920297932133109
17,"independent_series",1,"S3","eg",0.0935756066022052
17,"independent_series",1,"S3","hb",0.040710284266218
17,"independent_series",1,"S3","dr",0.0298747781270213
17,"independent_series",1,"S3","vs",0.448648913588044
17,"independent_series",1,"S3","rm",0.201832495532206
17,"independent_series",1,"S3","sq",0.0218082306938994
17,"independent_series",1,"S4","nv",0.0701622666099722
17,"independent_series",1,"S4","ar",0.136871461851893
17,"independent_series",1,"S4","eg",0.0432480554988529
17,"independent_series",1,"S4","hb",0.180892527509993
17,"independent_series",1,"S4","dr",0.211851202693968
17,"independent_series",1,"S4","vs",0.0116963118901788
17,"independent_series",1,"S4","rm",0.167783329045654
17,"independent_series",1,"S4","sq",0.177494844899488
18,"independent_series",1,"S1","nv",0.197424911583482
18,"independent_series",1,"S1","ar",0.0730419695183373
18,"independent_series",1,"S1","eg",0.0318186793092816
18,"independent_series",1,"S1","hb",0.270980745889496
18,"independent_series",1,"S1","dr",0.0377597455382313
18,"independent_series",1,"S1","vs",0.318878268353974
18,"independent_series",1,"S1","rm",0.0347684736351554
18,"independent_series",1,"S1","sq",0.0353272061720428
18,"independent_series",1,"S2","nv",0.266950369831183
18,"independent_series",1,"S2","ar",0.012131604447041
18,"independent_series",1,"S2","eg",0.0998974042380805
18,"independent_series",1,"S2","hb",0.0493008442777893
18,"independent_series",1,"S2","dr",0.0807694286294455
18,"independent_series",1,"S2","vs",0.29220599335051
18,"independent_series",1,"S2","rm",0.107951723953988
18,"independent_series",1,"S2","sq",0.0907926312719624
18,"independent_series",1,"S3","nv",0.0298760335972062
18,"independent_series",1,"S3","ar",0.0634629892561999
18,"independent_series",1,"S3","eg",0.0181920819262878
18,"independent_series",1,"S3","hb",0.0898310494215347
18,"independent_series",1,"S3","dr",0.0961276932134625
18,"independent_series",1,"S3","vs",0.539135291908251
18,"independent_series",1,"S3","rm",0.0614657499920963
18,"independent_series",1,"S3","sq",0.101909110684962
18,"independent_series",1,"S4","nv",0.0564799021572595
18,"independent_series",1,"S4","ar",0.19116519105081
18,"independent_series",1,"S4","eg",0.144000668908777
18,"independent_series",1,"S4","hb",0.11018393674743
18,"independent_series",1,"S4","dr",0.0890837112941391
18,"independent_series",1,"S4","vs",0.0132295473101153
18,"independent_series",1,"S4","rm",0.349666280606149
18,"independent_series",1,"S4","sq",0.0461907619253205
19,"independent_series",1,"S1","nv",0.0724206102353737
19,"independent_series",1,"S1","ar",0.120007566320151
19,"independent_series",1,"S1","eg",0.21973997454827
19,"independent_series",1,"S1","hb",0.0436417119343323
19,"independent_series",1,"S1","dr",0.15201369809352
19,"independent_series",1,"S1","vs",0.220980220524664
19,"independent_series",1,"S1","rm",0.0117489599886492
19,"independent_series",1,"S1","sq",0.15944725835504
19,"independent_series",1,"S2","nv",0.1829607350834
19,"independent_series",1,"S2","ar",0.114842863616523
19,"independent_series",1,"S2","eg",0.0702790194040701
19,"independent_series",1,"S2","hb",0.117167987802498
19,"independent_series",1,"S2","dr",0.109740744298897
19,"independent_series",1,"S2","vs",0.0110740484786017
19,"independent_series",1,"S2","rm",0.33364433495368
19,"independent_series",1,"S2","sq",0.0602902663623295
19,"independent_series",1,"S3","nv",0.0481287497344864
19,"independent_series",1,"S3","ar",0.158787948434571
19,"independent_series",1,"S3","eg",0.0149535436818363
19,"independent_series",1,"S3","hb",0.252805422209818
19,"independent_series",1,"S3","dr",0.284656353311164
19,"independent_series",1,"S3","vs",0.0434293016885844
19,"independent_series",1,"S3","rm",0.124533085742749
19,"independent_series",1,"S3","sq",0.0727055951967911
19,"independent_series",1,"S4","nv",0.0892468460852778
19,"independent_series",1,"S4","ar",0.162825138002134
19,"independent_series",1,"S4","eg",0.0258960296244381
19,"independent_series",1,"S4","hb",0.178136688034937
19,"independent_series",1,"S4","dr",0.196653062091038
19,"independent_series",1,"S4","vs",0.0197229593298109
19,"independent_series",1,"S4","rm",0.0467945872283021
19,"independent_series",1,"S4","sq",0.280724689604063
20,"independent_series",1,"S1","nv",0.0088516923830769
20,"independent_series",1,"S1","ar",0.111261230449419
20,"independent_series",1,"S1","eg",0.222659959472736
20,"independent_series",1,"S1","hb",0.139625299635374
20,"independent_series",1,"S1","dr",0.153769013638606
20,"independent_series",1,"S1","vs",0.150975047096617
20,"independent_series",1,"S1","rm",0.10916413047667
20,"independent_series",1,"S1","sq",0.103693626847501
20,"independent_series",1,"S2","nv",0.0367622847950512
20,"independent_series",1,"S2","ar",0.0272771020308948
20,"independent_series",1,"S2","eg",0.0742794305903095
20,"independent_series",1,"S2","hb",0.0659991410498125
20,"independent_series",1,"S2","dr",0.0410529527753645
20,"independent_series",1,"S2","vs",0.402745492084488
20,"independent_series",1,"S2","rm",0.307471890271765
20,"independent_series",1,"S2","sq",0.0444117064023148
20,"independent_series",1,"S3","nv",0.034324252271829
20,"independent_series",1,"S3","ar",0.157061230936386
20,"independent_series",1,"S3","eg",0.142788713900358
20,"independent_series",1,"S3","hb",0.176872851453282
20,"independent_series",1,"S3","dr",0.174770121556773
20,"independent_series",1,"S3","vs",0.0118234215129195
20,"independent_series",1,"S3","rm",0.134511464232981
20,"independent_series",1,"S3","sq",0.167847944135472
20,"independent_series",1,"S4","nv",0.276255112455901
20,"independent_series",1,"S4","ar",0.121970717129373
20,"independent_series",1,"S4","eg",0.0171533710728923
20,"independent_series",1,"S4","hb",0.180849125542302
20,"independent_series",1,"S4","dr",0.128451903365423
20,"independent_series",1,"S4","vs",0.0994261344780638
20,"independent_series",1,"S4","rm",0.021951864843988
20,"independent_series",1,"S4","sq",0.153941771112057
21,"independent_series",1,"S1","nv",0.119409106843171
21,"independent_series",1,"S1","ar",0.00880624057545988
21,"independent_series",1,"S1","eg",0.216742167018664
21,"independent_series",1,"S1","hb",0.115124771618723
21,"independent_series",1,"S1","dr",0.141732171187704
21,"independent_series",1,"S1","vs",0.157327356743276
21,"independent_series",1,"S1","rm",0.0985410089214415
21,"independent_series",1,"S1","sq",0.14231717709156
21,"independent_series",1,"S2","nv",0.421880857354344
21,"independent_series",1,"S2","ar",0.0831530618380608
21,"independent_series",1,"S2","eg",0.0217436444230003
21,"independent_series",1,"S2","hb",0.0535559920776008
21,"independent_series",1,"S2","dr",0.0665191218794393
21,"independent_series",1,"S2","vs",0.270347680602204
21,"independent_series",1,"S2","rm",0.0422760710768215
21,"independent_series",1,"S2","sq",0.0405235707485301
21,"independent_series",1,"S3","nv",0.112883802935499
21,"independent_series",1,"S3","ar",0.170777528304568
21,"independent_series",1,"S3","eg",0.472259696064223
21,"independent_series",1,"S3","hb",0.0639518506419073
21,"independent_series",1,"S3","dr",0.075827053256
21,"independent_series",1,"S3","vs",0.0187442014930289
21,"independent_series",1,"S3","rm",0.0320470828028306
21,"independent_series",1,"S3","sq",0.0535087845019434
21,"independent_series",1,"S4","nv",0.0235126533042364
21,"independent_series",1,"S4","ar",0.0252446391251432
21,"independent_series",1,"S4","eg",0.281753647791961
21,"independent_series",1,"S4","hb",0.0671758173311868
21,"independent_series",1,"S4","dr",0.0575959839793992
21,"independent_series",1,"S4","vs",0.353455181666383
21,"independent_series",1,"S4","rm",0.125490021519083
21,"independent_series",1,"S4","sq",0.0657720552826061
22,"independent_series",1,"S1","nv",0.0598403193014281
22,"independent_series",1,"S1","ar",0.143870749178215
22,"independent_series",1,"S1","eg",0.106464983899303
22,"independent_series",1,"S1","hb",0.156606824657468
22,"independent_series",1,"S1","dr",0.13110228280766
22,"independent_series",1,"S1","vs",0.00986402159884576
22,"independent_series",1,"S1","rm",0.257895553989761
22,"independent_series",1,"S1","sq",0.134355264567319
22,"independent_series",1,"S2","nv",0.0693211115543495
22,"independent_series",1,"S2","ar",0.0361120518392212
22,"independent_series",1,"S2","eg",0.618221383708579
22,"independent_series",1,"S2","hb",0.038858043576298
22,"independent_series",1,"S2","dr",0.0708498085860615
22,"independent_series",1,"S2","vs",0.0218888040095332
22,"independent_series",1,"S2","rm",0.0546450658098426
22,"independent_series",1,"S2","sq",0.0901037309161146
22,"independent_series",1,"S3","nv",0.0485812133725908
22,"independent_series",1,"S3","ar",0.0161409182819703
22,"independent_series",1,"S3","eg",0.0461728904812359
22,"independent_series",1,"S3","hb",0.0542717785368417
22,"independent_series",1,"S3","dr",0.100965242089479
22,"independent_series",1,"S3","vs",0.430454962732514
22,"independent_series",1,"S3","rm",0.183053493057117
22,"independent_series",1,"S3","sq",0.120359501448251
22,"independent_series",1,"S4","nv",0.0468907011507735
22,"independent_series",1,"S4","ar",0.129156412724078
22,"independent_series",1,"S4","eg",0.140001430419397
22,"independent_series",1,"S4","hb",0.146817401083433
22,"independent_series",1,"S4","dr",0.178784390650393
22,"independent_series",1,"S4","vs",0.0103027748835746
22,"independent_series",1,"S4","rm",0.173153932150018
22,"independent_series",1,"S4","sq",0.174892956938333
23,"independent_series",1,"S1","nv",0.0232795055218803
23,"independent_series",1,"S1","ar",0.139030574193251
23,"independent_series",1,"S1","eg",0.251454202878267
23,"independent_series",1,"S1","hb",0.122023823370689
23,"independent_series",1,"S1","dr",0.168924076565882
23,"independent_series",1,"S1","vs",0.0156837148167095
23,"independent_series",1,"S1","rm",0.135870109246206
23,"independent_series",1,"S1","sq",0.143733993407115
23,"independent_series",1,"S2","nv",0.02426824233269
23,"independent_series",1,"S2","ar",0.0175230073837848
23,"independent_series",1,"S2","eg",0.136780584269699
23,"independent_series",1,"S2","hb",0.0707973538486464
23,"independent_series",1,"S2","dr",0.259650432436357
23,"independent_series",1,"S2","vs",0.129912310956062
23,"independent_series",1,"S2","rm",0.104989866881461
23,"independent_series",1,"S2","sq",0.2560782018913
23,"independent_series",1,"S3","nv",0.0392846147174151
23,"independent_series",1,"S3","ar",0.160670170148265
23,"independent_series",1,"S3","eg",0.124040848649407
23,"independent_series",1,"S3","hb",0.162744800304384
23,"independent_series",1,"S3","dr",0.159747028669409
23,"independent_series",1,"S3","vs",0.0110799339701831
23,"independent_series",1,"S3","rm",0.179725352986227
23,"independent_series",1,"S3","sq",0.162707250554711
23,"independent_series",1,"S4","nv",0.04484400410633
23,"independent_series",1,"S4","ar",0.0854890717497406
23,"independent_series",1,"S4","eg",0.509853844877724
23,"independent_series",1,"S4","hb",0.125578098176432
23,"independent_series",1,"S4","dr",0.108738006216136
23,"independent_series",1,"S4","vs",0.05237207269735
23,"independent_series",1,"S4","rm",0.0156895053930508
23,"independent_series",1,"S4","sq",0.0574353967832369
24,"independent_series",1,"S1","nv",0.130104706759004
24,"independent_series",1,"S1","ar",0.0205719520346343
24,"independent_series",1,"S1","eg",0.0993691873851316
24,"independent_series",1,"S1","hb",0.0440495373432847
24,"independent_series",1,"S1","dr",0.0407235160698918
24,"independent_series",1,"S1","vs",0.559684481646338
24,"independent_series",1,"S1","rm",0.0562607436912143
24,"independent_series",1,"S1","sq",0.0492358750705009
24,"independent_series",1,"S2","nv",0.493381884058023
24,"independent_series",1,"S2","ar",0.101326618143007
24,"independent_series",1,"S2","eg",0.020149576308131
24,"independent_series",1,"S2","hb",0.0736181709398639
24,"independent_series",1,"S2","dr",0.0545533228030945
24,"independent_series",1,"S2","vs",0.176530552872475
24,"independent_series",1,"S2","rm",0.0437193133111655
24,"independent_series",1,"S2","sq",0.0367205615642391
24,"independent_series",1,"S3","nv",0.244340701413135
24,"independent_series",1,"S3","ar",0.0408467339900029
24,"independent_series",1,"S3","eg",0.0230991877486491
24,"independent_series",1,"S3","hb",0.078578678408543
24,"independent_series",1,"S3","dr",0.151499695082287
24,"independent_series",1,"S3","vs",0.307673769257986
24,"independent_series",1,"S3","rm",0.0251519852451325
24,"independent_series",1,"S3","sq",0.128809248854264
24,"independent_series",1,"S4","nv",0.0317236791884832
24,"independent_series",1,"S4","ar",0.192850572226209
24,"independent_series",1,"S4","eg",0.0381637327314261
24,"independent_series",1,"S4","hb",0.243713549071651
24,"independent_series",1,"S4","dr",0.1689196542591
24,"independent_series",1,"S4","vs",0.018194801364154
24,"independent_series",1,"S4","rm",0.109070548818259
24,"independent_series",1,"S4","sq",0.197363462340719
25,"independent_series",1,"S1","nv",0.0189316715566744
25,"independent_series",1,"S1","ar",0.139233855463536
25,"independent_series",1,"S1","eg",0.27102292528293
25,"independent_series",1,"S1","hb",0.198297523017638
25,"independent_series",1,"S1","dr",0.103953187234248
25,"independent_series",1,"S1","vs",0.0196912904574093
25,"independent_series",1,"S1","rm",0.125719858708569
25,"independent_series",1,"S1","sq",0.123149688278994
25,"independent_series",1,"S2","nv",0.0338546859508578
25,"independent_series",1,"S2","ar",0.169486994065863
25,"independent_series",1,"S2","eg",0.118968279328493
25,"independent_series",1,"S2","hb",0.162242409286627
25,"independent_series",1,"S2","dr",0.173374645187411
25,"independent_series",1,"S2","vs",0.0119738526020062
25,"independent_series",1,"S2","rm",0.157555660214178
25,"independent_series",1,"S2","sq",0.172543473364563
25,"independent_series",1,"S3","nv",0.453855267898101
25,"independent_series",1,"S3","ar",0.144710456977331
25,"independent_series",1,"S3","eg",0.0843735765709449
25,"independent_series",1,"S3","hb",0.0769055236392975
25,"independent_series",1,"S3","dr",0.0234328599987707
25,"independent_series",1,"S3","vs",0.0496738878269299
25,"independent_series",1,"S3","rm",0.144022541390881
25,"independent_series",1,"S3","sq",0.0230258856977447
25,"independent_series",1,"S4","nv",0.0383766338869745
25,"independent_series",1,"S4","ar",0.15132481424667
25,"independent_series",1,"S4","eg",0.130942837936627
25,"independent_series",1,"S4","hb",0.166122159948577
25,"independent_series",1,"S4","dr",0.168562435086509
25,"independent_series",1,"S4","vs",0.0111656060375399
25,"independent_series",1,"S4","rm",0.163230196109896
25,"independent_series",1,"S4","sq",0.170275316747207
26,"independent_series",1,"S1","nv",0.0129512398318571
26,"independent_series",1,"S1","ar",0.0440919786198324
26,"independent_series",1,"S1","eg",0.150408283186961
26,"independent_series",1,"S1","hb",0.129142872010126
26,"independent_series",1,"S1","dr",0.113274847675979
26,"independent_series",1,"S1","vs",0.370816283726731
26,"independent_series",1,"S1","rm",0.0575968396966205
26,"independent_series",1,"S1","sq",0.121717655251894
26,"independent_series",1,"S2","nv",0.0291951555923568
26,"independent_series",1,"S2","ar",0.0998096368353273
26,"independent_series",1,"S2","eg",0.181238914636035
26,"independent_series",1,"S2","hb",0.135215890246779
26,"independent_series",1,"S2","dr",0.182839486645059
26,"independent_series",1,"S2","vs",0.0134128653884131
26,"independent_series",1,"S2","rm",0.171589696460438
26,"independent_series",1,"S2","sq",0.186698354195593
26,"independent_series",1,"S3","nv",0.0370352475395914
26,"independent_series",1,"S3","ar",0.0264612513380888
26,"independent_series",1,"S3","eg",0.0414948957352379
26,"independent_series",1,"S3","hb",0.045176500186529
26,"independent_series",1,"S3","dr",0.0564243882352226
26,"independent_series",1,"S3","vs",0.666714693873211
26,"independent_series",1,"S3","rm",0.0492859035607171
26,"independent_series",1,"S3","sq",0.0774071195314026
26,"independent_series",1,"S4","nv",0.0362603964886928
26,"independent_series",1,"S4","ar",0.158935397843251
26,"independent_series",1,"S4","eg",0.130127321630825
26,"independent_series",1,"S4","hb",0.154356078200276
26,"independent_series",1,"S4","dr",0.170555092309583
26,"independent_series",1,"S4","vs",0.0115046850552938
26,"independent_series",1,"S4","rm",0.185828367860464
26,"independent_series",1,"S4","sq",0.152432660611615
27,"independent_series",1,"S1","nv",0.0427368562301048
27,"independent_series",1,"S1","ar",0.13028159123365
27,"independent_series",1,"S1","eg",0.137657779997548
27,"independent_series",1,"S1","hb",0.174679514482591
27,"independent_series",1,"S1","dr",0.208670282745016
27,"independent_series",1,"S1","vs",0.0110258207423557
27,"independent_series",1,"S1","rm",0.103720987244915
27,"independent_series",1,"S1","sq",0.19122716732382
27,"independent_series",1,"S2","nv",0.124951708436091
27,"independent_series",1,"S2","ar",0.0807477346666311
27,"independent_series",1,"S2","eg",0.0402580118625002
27,"independent_series",1,"S2","hb",0.131104215418498
27,"independent_series",1,"S2","dr",0.217721243594525
27,"independent_series",1,"S2","vs",0.0649892526560866
27,"independent_series",1,"S2","rm",0.0136689617388558
27,"independent_series",1,"S2","sq",0.326558871626812
27,"independent_series",1,"S3","nv",0.0563529455395809
27,"independent_series",1,"S3","ar",0.0748938371380778
27,"independent_series",1,"S3","eg",0.590605093643666
27,"independent_series",1,"S3","hb",0.0477562437058561
27,"independent_series",1,"S3","dr",0.0236891961693236
27,"independent_series",1,"S3","vs",0.0937438151362005
27,"independent_series",1,"S3","rm",0.0865470186775513
27,"independent_series",1,"S3","sq",0.0264118499897441
27,"independent_series",1,"S4","nv",0.0516361145404344
27,"independent_series",1,"S4","ar",0.273421551916763
27,"independent_series",1,"S4","eg",0.0261973547524189
27,"independent_series",1,"S4","hb",0.198641350962117
27,"independent_series",1,"S4","dr",0.245459543631401
27,"independent_series",1,"S4","vs",0.0583949140224956
27,"independent_series",1,"S4","rm",0.0216607807504967
27,"independent_series",1,"S4","sq",0.124588389423873
28,"independent_series",1,"S1","nv",0.0718710364753819
28,"independent_series",1,"S1","ar",0.153684298652105
28,"independent_series",1,"S1","eg",0.147280888301055
28,"independent_series",1,"S1","hb",0.203746655503652
28,"independent_series",1,"S1","dr",0.187403934500492
28,"independent_series",1,"S1","vs",0.00987344813682
28,"independent_series",1,"S1","rm",0.0707494274442658
28,"independent_series",1,"S1","sq",0.155390310986229
28,"independent_series",1,"S2","nv",0.0202005539476259
28,"independent_series",1,"S2","ar",0.136331529683076
28,"independent_series",1,"S2","eg",0.0223069518954721
28,"independent_series",1,"S2","hb",0.227351148926
28,"independent_series",1,"S2","dr",0.0888768322911233
28,"independent_series",1,"S2","vs",0.0604551493285267
28,"independent_series",1,"S2","rm",0.206779205045877
28,"independent_series",1,"S2","sq",0.2376986288823
28,"independent_series",1,"S3","nv",0.0303471581945221
28,"independent_series",1,"S3","ar",0.130456792802277
28,"independent_series",1,"S3","eg",0.175245305139736
28,"independent_series",1,"S3","hb",0.146803148391243
28,"independent_series",1,"S3","dr",0.155900944110779
28,"independent_series",1,"S3","vs",0.0128809300942082
28,"independent_series",1,"S3","rm",0.127833573533908
28,"independent_series",1,"S3","sq",0.220532147733327
28,"independent_series",1,"S4","nv",0.237191438739011
28,"independent_series",1,"S4","ar",0.0553313911125178
28,"independent_series",1,"S4","eg",0.0149383316953924
28,"independent_series",1,"S4","hb",0.105084195129952
28,"independent_series",1,"S4","dr",0.0500728047050831
28,"independent_series",1,"S4","vs",0.347147168229782
28,"independent_series",1,"S4","rm",0.0537355819475164
28,"independent_series",1,"S4","sq",0.136499088440746
29,"independent_series",1,"S1","nv",0.0331685048448124
29,"independent_series",1,"S1","ar",0.164399332231949
29,"independent_series",1,"S1","eg",0.140633064922765
29,"independent_series",1,"S1","hb",0.162948067215812
29,"independent_series",1,"S1","dr",0.162425057712235
29,"independent_series",1,"S1","vs",0.0119841281176472
29,"independent_series",1,"S1","rm",0.157732199877683
29,"independent_series",1,"S1","sq",0.166709645077097
29,"independent_series",1,"S2","nv",0.0594620752258273
29,"independent_series",1,"S2","ar",0.372657131569492
29,"independent_series",1,"S2","eg",0.268784254787344
29,"independent_series",1,"S2","hb",0.0809538477457507
29,"independent_series",1,"S2","dr",0.0730266757282597
29,"independent_series",1,"S2","vs",0.0154030287771245
29,"independent_series",1,"S2","rm",0.0441342681811657
29,"independent_series",1,"S2","sq",0.0855787179850358
29,"independent_series",1,"S3","nv",0.107987628118523
29,"independent_series",1,"S3","ar",0.0640255206667397
29,"independent_series",1,"S3","eg",0.245120517033006
29,"independent_series",1,"S3","hb",0.0991776691593165
29,"independent_series",1,"S3","dr",0.10506934330895
29,"independent_series",1,"S3","vs",0.22614060730659
29,"independent_series",1,"S3","rm",0.010143805465919
29,"independent_series",1,"S3","sq",0.142334908940956
29,"independent_series",1,"S4","nv",0.0722558570386999
29,"independent_series",1,"S4","ar",0.150997996715179
29,"independent_series",1,"S4","eg",0.139856687507237
29,"independent_series",1,"S4","hb",0.16514995627518
29,"independent_series",1,"S4","dr",0.19050917352165
29,"independent_series",1,"S4","vs",0.00914431384036116
29,"independent_series",1,"S4","rm",0.113107959897842
29,"independent_series",1,"S4","sq",0.158978055203851
30,"independent_series",1,"S1","nv",0.0460200530099832
30,"independent_series",1,"S1","ar",0.161213210395936
30,"independent_series",1,"S1","eg",0.0598972984907976
30,"independent_series",1,"S1","hb",0.272443623274016
30,"independent_series",1,"S1","dr",0.103015768151334
30,"independent_series",1,"S1","vs",0.0123408399399921
30,"independent_series",1,"S1","rm",0.187097282564675
30,"independent_series",1,"S1","sq",0.157971924173266
30,"independent_series",1,"S2","nv",0.37113786669858
30,"independent_series",1,"S2","ar",0.0436582729894166
30,"independent_series",1,"S2","eg",0.0240013555223202
30,"independent_series",1,"S2","hb",0.0239353568491657
30,"independent_series",1,"S2","dr",0.074934349951149
30,"independent_series",1,"S2","vs",0.148908838233213
30,"independent_series",1,"S2","rm",0.209168067934964
30,"independent_series",1,"S2","sq",0.104255891821192
30,"independent_series",1,"S3","nv",0.199470642459094
30,"independent_series",1,"S3","ar",0.0191191347272252
30,"independent_series",1,"S3","eg",0.184270667523428
30,"independent_series",1,"S3","hb",0.0448204406421885
30,"independent_series",1,"S3","dr",0.06838711465392
30,"independent_series",1,"S3","vs",0.385511435768962
30,"independent_series",1,"S3","rm",0.03957409010261
30,"independent_series",1,"S3","sq",0.0588464741225724
30,"independent_series",1,"S4","nv",0.0594475722551497
30,"independent_series",1,"S4","ar",0.217061870925678
30,"independent_series",1,"S4","eg",0.128052685759936
30,"independent_series",1,"S4","hb",0.187669287642135
30,"independent_series",1,"S4","dr",0.239484370761695
30,"independent_series",1,"S4","vs",0.0132691516293192
30,"independent_series",1,"S4","rm",0.0389509762600956
30,"independent_series",1,"S4","sq",0.116064084765992
1,"independent_series",3,"S1","nv",0.0468838754629705
1,"independent_series",3,"S1","ar",0.171940925120058
1,"independent_series",3,"S1","eg",0.16444682972843
1,"independent_series",3,"S1","hb",0.160666619162694
1,"independent_series",3,"S1","dr",0.14324493660587
1,"independent_series",3,"S1","vs",0.0104884053370457
1,"independent_series",3,"S1","rm",0.197906914969745
1,"independent_series",3,"S1","sq",0.104421493613187
1,"independent_series",3,"S2","nv",0.103410268278579
1,"independent_series",3,"S2","ar",0.21927094600622
1,"independent_series",3,"S2","eg",0.181146342407632
1,"independent_series",3,"S2","hb",0.259922852649499
1,"independent_series",3,"S2","dr",0.0461431028386143
1,"independent_series",3,"S2","vs",0.0438741466108437
1,"independent_series",3,"S2","rm",0.132237202391142
1,"independent_series",3,"S2","sq",0.0139951388174694
1,"independent_series",3,"S3","nv",0.16512443469666
1,"independent_series",3,"S3","ar",0.0302297992094811
1,"independent_series",3,"S3","eg",0.0956128323387671
1,"independent_series",3,"S3","hb",0.0261526327734372
1,"independent_series",3,"S3","dr",0.107758492690716
1,"independent_series",3,"S3","vs",0.0269888343302856
1,"independent_series",3,"S3","rm",0.357585005224454
1,"independent_series",3,"S3","sq",0.190547968736199
1,"independent_series",3,"S4","nv",0.0245330269013946
1,"independent_series",3,"S4","ar",0.132718074194403
1,"independent_series",3,"S4","eg",0.0663573213322281
1,"independent_series",3,"S4","hb",0.207723884041054
1,"independent_series",3,"S4","dr",0.176823865933424
1,"independent_series",3,"S4","vs",0.0168190597026307
1,"independent_series",3,"S4","rm",0.223006026703633
1,"independent_series",3,"S4","sq",0.152018741191233
2,"independent_series",3,"S1","nv",0.028632299974867
2,"independent_series",3,"S1","ar",0.151635436813997
2,"independent_series",3,"S1","eg",0.163485768626292
2,"independent_series",3,"S1","hb",0.152185455426294
2,"independent_series",3,"S1","dr",0.15410255355568
2,"independent_series",3,"S1","vs",0.0130801881639806
2,"independent_series",3,"S1","rm",0.154907745264536
2,"independent_series",3,"S1","sq",0.181970552174354
2,"independent_series",3,"S2","nv",0.0841203862901319
2,"independent_series",3,"S2","ar",0.21770063109587
2,"independent_series",3,"S2","eg",0.0709338342790619
2,"independent_series",3,"S2","hb",0.153889068815782
2,"independent_series",3,"S2","dr",0.151235882137105
2,"independent_series",3,"S2","vs",0.00998483514492771
2,"independent_series",3,"S2","rm",0.217842751630727
2,"independent_series",3,"S2","sq",0.0942926106063938
2,"independent_series",3,"S3","nv",0.0398708514153524
2,"independent_series",3,"S3","ar",0.180869679498664
2,"independent_series",3,"S3","eg",0.144835201368743
2,"independent_series",3,"S3","hb",0.174122814602422
2,"independent_series",3,"S3","dr",0.169598941749598
2,"independent_series",3,"S3","vs",0.010996919906534
2,"independent_series",3,"S3","rm",0.133967947837484
2,"independent_series",3,"S3","sq",0.145737643621202
2,"independent_series",3,"S4","nv",0.0766086527335132
2,"independent_series",3,"S4","ar",0.0850281619032708
2,"independent_series",3,"S4","eg",0.133180018255114
2,"independent_series",3,"S4","hb",0.108926337366625
2,"independent_series",3,"S4","dr",0.137529474033607
2,"independent_series",3,"S4","vs",0.00976313243592142
2,"independent_series",3,"S4","rm",0.173796308945006
2,"independent_series",3,"S4","sq",0.275167914326943
3,"independent_series",3,"S1","nv",0.480863055143343
3,"independent_series",3,"S1","ar",0.0480771574207799
3,"independent_series",3,"S1","eg",0.053771192369544
3,"independent_series",3,"S1","hb",0.030316108340314
3,"independent_series",3,"S1","dr",0.0684898101804024
3,"independent_series",3,"S1","vs",0.212294165553318
3,"independent_series",3,"S1","rm",0.0237796291505481
3,"independent_series",3,"S1","sq",0.0824088818417507
3,"independent_series",3,"S2","nv",0.325107646042743
3,"independent_series",3,"S2","ar",0.0450728238528312
3,"independent_series",3,"S2","eg",0.0518208775922163
3,"independent_series",3,"S2","hb",0.0307860474619627
3,"independent_series",3,"S2","dr",0.0363485769447655
3,"independent_series",3,"S2","vs",0.403248894273071
3,"independent_series",3,"S2","rm",0.0442797941501196
3,"independent_series",3,"S2","sq",0.0633353396822903
3,"independent_series",3,"S3","nv",0.135612198716208
3,"independent_series",3,"S3","ar",0.31819674829037
3,"independent_series",3,"S3","eg",0.195923417263414
3,"independent_series",3,"S3","hb",0.173634143957151
3,"independent_series",3,"S3","dr",0.0559968605715834
3,"independent_series",3,"S3","vs",0.0329010253849715
3,"independent_series",3,"S3","rm",0.0714439857804273
3,"independent_series",3,"S3","sq",0.0162916200358756
3,"independent_series",3,"S4","nv",0.0314868473757872
3,"independent_series",3,"S4","ar",0.191890912708101
3,"independent_series",3,"S4","eg",0.118145098073129
3,"independent_series",3,"S4","hb",0.160442095029761
3,"independent_series",3,"S4","dr",0.160249615646244
3,"independent_series",3,"S4","vs",0.0125000047878388
3,"independent_series",3,"S4","rm",0.164218654219381
3,"independent_series",3,"S4","sq",0.161066772159758
4,"independent_series",3,"S1","nv",0.27872237685666
4,"independent_series",3,"S1","ar",0.0985246857464466
4,"independent_series",3,"S1","eg",0.315790487870584
4,"independent_series",3,"S1","hb",0.0526262892081405
4,"independent_series",3,"S1","dr",0.0442124228853657
4,"independent_series",3,"S1","vs",0.0153184546183705
4,"independent_series",3,"S1","rm",0.129868503821956
4,"independent_series",3,"S1","sq",0.0649367789924769
4,"independent_series",3,"S2","nv",0.229226916411615
4,"independent_series",3,"S2","ar",0.0396250645542923
4,"independent_series",3,"S2","eg",0.124474572529437
4,"independent_series",3,"S2","hb",0.121449290893052
4,"independent_series",3,"S2","dr",0.0365156800467888
4,"independent_series",3,"S2","vs",0.247998875157661
4,"independent_series",3,"S2","rm",0.184341178776896
4,"independent_series",3,"S2","sq",0.0163684216302587
4,"independent_series",3,"S3","nv",0.107003082584496
4,"independent_series",3,"S3","ar",0.154972757352043
4,"independent_series",3,"S3","eg",0.453843607078856
4,"independent_series",3,"S3","hb",0.0568178812011652
4,"independent_series",3,"S3","dr",0.0395052515565597
4,"independent_series",3,"S3","vs",0.0312299627359613
4,"independent_series",3,"S3","rm",0.134856826084189
4,"independent_series",3,"S3","sq",0.0217706314067305
4,"independent_series",3,"S4","nv",0.0325733144429253
4,"independent_series",3,"S4","ar",0.132169107952143
4,"independent_series",3,"S4","eg",0.123850523241542
4,"independent_series",3,"S4","hb",0.163895908821796
4,"independent_series",3,"S4","dr",0.182492023820065
4,"independent_series",3,"S4","vs",0.0122847024688144
4,"independent_series",3,"S4","rm",0.186580314929347
4,"independent_series",3,"S4","sq",0.166154104323368
5,"independent_series",3,"S1","nv",0.0586107862369084
5,"independent_series",3,"S1","ar",0.0434091737832945
5,"independent_series",3,"S1","eg",0.0578204661202734
5,"independent_series",3,"S1","hb",0.0323192346849768
5,"independent_series",3,"S1","dr",0.0344041035782874
5,"independent_series",3,"S1","vs",0.19907549802428
5,"independent_series",3,"S1","rm",0.536164539093
5,"independent_series",3,"S1","sq",0.0381961984789789
5,"independent_series",3,"S2","nv",0.23789969382344
5,"independent_series",3,"S2","ar",0.117949535774221
5,"independent_series",3,"S2","eg",0.223548761574797
5,"independent_series",3,"S2","hb",0.079992116648683
5,"independent_series",3,"S2","dr",0.110978478990758
5,"independent_series",3,"S2","vs",0.184403566531569
5,"independent_series",3,"S2","rm",0.0140036064042239
5,"independent_series",3,"S2","sq",0.0312242402523088
5,"independent_series",3,"S3","nv",0.051887748738201
5,"independent_series",3,"S3","ar",0.13813549661086
5,"independent_series",3,"S3","eg",0.0704857133369674
5,"independent_series",3,"S3","hb",0.194718475848558
5,"independent_series",3,"S3","dr",0.202301512264885
5,"independent_series",3,"S3","vs",0.0111948493901574
5,"independent_series",3,"S3","rm",0.224181993541182
5,"independent_series",3,"S3","sq",0.107094210269189
5,"independent_series",3,"S4","nv",0.0461923460735575
5,"independent_series",3,"S4","ar",0.131207465289776
5,"independent_series",3,"S4","eg",0.112575270474835
5,"independent_series",3,"S4","hb",0.1218164980841
5,"independent_series",3,"S4","dr",0.178622398234298
5,"independent_series",3,"S4","vs",0.0106963489780203
5,"independent_series",3,"S4","rm",0.163979115407147
5,"independent_series",3,"S4","sq",0.234910557458267
6,"independent_series",3,"S1","nv",0.0450433218198414
6,"independent_series",3,"S1","ar",0.221233020482817
6,"independent_series",3,"S1","eg",0.271509100083544
6,"independent_series",3,"S1","hb",0.133013947820826
6,"independent_series",3,"S1","dr",0.0153830113261142
6,"independent_series",3,"S1","vs",0.200095011758975
6,"independent_series",3,"S1","rm",0.0701499196074329
6,"independent_series",3,"S1","sq",0.0435726671004497
6,"independent_series",3,"S2","nv",0.0230013241462099
6,"independent_series",3,"S2","ar",0.185864912577776
6,"independent_series",3,"S2","eg",0.0326369026577424
6,"independent_series",3,"S2","hb",0.282422421112336
6,"independent_series",3,"S2","dr",0.100453825349557
6,"independent_series",3,"S2","vs",0.0453433017542422
6,"independent_series",3,"S2","rm",0.286138183082128
6,"independent_series",3,"S2","sq",0.0441391293200082
6,"independent_series",3,"S3","nv",0.0407894943434902
6,"independent_series",3,"S3","ar",0.105809888885909
6,"independent_series",3,"S3","eg",0.154771836805591
6,"independent_series",3,"S3","hb",0.105962706217504
6,"independent_series",3,"S3","dr",0.165138167411441
6,"independent_series",3,"S3","vs",0.0115103970655669
6,"independent_series",3,"S3","rm",0.265833988244412
6,"independent_series",3,"S3","sq",0.150183521026087
6,"independent_series",3,"S4","nv",0.306328088642103
6,"independent_series",3,"S4","ar",0.0824495553934017
6,"independent_series",3,"S4","eg",0.0607394165849231
6,"independent_series",3,"S4","hb",0.0543281683191823
6,"independent_series",3,"S4","dr",0.0276996629558177
6,"independent_series",3,"S4","vs",0.396218045328465
6,"independent_series",3,"S4","rm",0.0397601080530775
6,"independent_series",3,"S4","sq",0.0324769547230296
7,"independent_series",3,"S1","nv",0.149631484069774
7,"independent_series",3,"S1","ar",0.160157058442456
7,"independent_series",3,"S1","eg",0.118023999992481
7,"independent_series",3,"S1","hb",0.100361008212429
7,"independent_series",3,"S1","dr",0.112441370257541
7,"independent_series",3,"S1","vs",0.291624996327307
7,"independent_series",3,"S1","rm",0.0103005375300629
7,"independent_series",3,"S1","sq",0.0574595451679487
7,"independent_series",3,"S2","nv",0.0493368149118917
7,"independent_series",3,"S2","ar",0.170447929494069
7,"independent_series",3,"S2","eg",0.148364213925531
7,"independent_series",3,"S2","hb",0.157628208673927
7,"independent_series",3,"S2","dr",0.163498528616862
7,"independent_series",3,"S2","vs",0.0100339979580229
7,"independent_series",3,"S2","rm",0.161115883552764
7,"independent_series",3,"S2","sq",0.139574422866932
7,"independent_series",3,"S3","nv",0.106547000789775
7,"independent_series",3,"S3","ar",0.186418262577429
7,"independent_series",3,"S3","eg",0.131752124894988
7,"independent_series",3,"S3","hb",0.212638506006166
7,"independent_series",3,"S3","dr",0.0943249884532748
7,"independent_series",3,"S3","vs",0.00897297525940906
7,"independent_series",3,"S3","rm",0.144380953889027
7,"independent_series",3,"S3","sq",0.114965188129931
7,"independent_series",3,"S4","nv",0.0446089500610327
7,"independent_series",3,"S4","ar",0.169512450857631
7,"independent_series",3,"S4","eg",0.157536102136869
7,"independent_series",3,"S4","hb",0.169211892637246
7,"independent_series",3,"S4","dr",0.159553908332002
7,"independent_series",3,"S4","vs",0.0104335345175508
7,"independent_series",3,"S4","rm",0.153077518330472
7,"independent_series",3,"S4","sq",0.136065643127196
8,"independent_series",3,"S1","nv",0.0198331624141605
8,"independent_series",3,"S1","ar",0.0744109853864658
8,"independent_series",3,"S1","eg",0.18609888755727
8,"independent_series",3,"S1","hb",0.0915032520986508
8,"independent_series",3,"S1","dr",0.361049641599576
8,"independent_series",3,"S1","vs",0.0218324700833107
8,"independent_series",3,"S1","rm",0.10199840071445
8,"independent_series",3,"S1","sq",0.143273200146116
8,"independent_series",3,"S2","nv",0.108104955496917
8,"independent_series",3,"S2","ar",0.0280156873506963
8,"independent_series",3,"S2","eg",0.0790155858601633
8,"independent_series",3,"S2","hb",0.0262704923740912
8,"independent_series",3,"S2","dr",0.0465350386934383
8,"independent_series",3,"S2","vs",0.601757319611477
8,"independent_series",3,"S2","rm",0.0655151996985011
8,"independent_series",3,"S2","sq",0.0447857209147167
8,"independent_series",3,"S3","nv",0.0246684632994414
8,"independent_series",3,"S3","ar",0.13281386666199
8,"independent_series",3,"S3","eg",0.144567835076715
8,"independent_series",3,"S3","hb",0.168326259838951
8,"independent_series",3,"S3","dr",0.181357482757068
8,"independent_series",3,"S3","vs",0.014594560642779
8,"independent_series",3,"S3","rm",0.181647585813186
8,"independent_series",3,"S3","sq",0.15202394590987
8,"independent_series",3,"S4","nv",0.0584869449735496
8,"independent_series",3,"S4","ar",0.147955423345378
8,"independent_series",3,"S4","eg",0.102312171919566
8,"independent_series",3,"S4","hb",0.202163983738917
8,"independent_series",3,"S4","dr",0.143338615365082
8,"independent_series",3,"S4","vs",0.00998722878655401
8,"independent_series",3,"S4","rm",0.22120092722615
8,"independent_series",3,"S4","sq",0.114554704644805
9,"independent_series",3,"S1","nv",0.0354486963711305
9,"independent_series",3,"S1","ar",0.113530152562517
9,"independent_series",3,"S1","eg",0.147523181560804
9,"independent_series",3,"S1","hb",0.185539806278723
9,"independent_series",3,"S1","dr",0.185579718842473
9,"independent_series",3,"S1","vs",0.0117963302630962
9,"independent_series",3,"S1","rm",0.145711332221079
9,"independent_series",3,"S1","sq",0.174870781900177
9,"independent_series",3,"S2","nv",0.0158369771148112
9,"independent_series",3,"S2","ar",0.19553493810176
9,"independent_series",3,"S2","eg",0.182152168843157
9,"independent_series",3,"S2","hb",0.107973269836218
9,"independent_series",3,"S2","dr",0.162246937849825
9,"independent_series",3,"S2","vs",0.0230050673336727
9,"independent_series",3,"S2","rm",0.127181482390747
9,"independent_series",3,"S2","sq",0.186069158529809
9,"independent_series",3,"S3","nv",0.0658886338798792
9,"independent_series",3,"S3","ar",0.161933440991329
9,"independent_series",3,"S3","eg",0.147937782009223
9,"independent_series",3,"S3","hb",0.153985198993985
9,"independent_series",3,"S3","dr",0.159667255414641
9,"independent_series",3,"S3","vs",0.00918338052363232
9,"independent_series",3,"S3","rm",0.157972997758043
9,"independent_series",3,"S3","sq",0.143431310429267
9,"independent_series",3,"S4","nv",0.0204981653731728
9,"independent_series",3,"S4","ar",0.0699455745772732
9,"independent_series",3,"S4","eg",0.309943208423645
9,"independent_series",3,"S4","hb",0.0637481455343058
9,"independent_series",3,"S4","dr",0.220985363097842
9,"independent_series",3,"S4","vs",0.025789946280233
9,"independent_series",3,"S4","rm",0.0768681535739341
9,"independent_series",3,"S4","sq",0.212221443139593
10,"independent_series",3,"S1","nv",0.0283031872797625
10,"independent_series",3,"S1","ar",0.133459883551652
10,"independent_series",3,"S1","eg",0.0983075767993392
10,"independent_series",3,"S1","hb",0.13771379076856
10,"independent_series",3,"S1","dr",0.161081970456992
10,"independent_series",3,"S1","vs",0.0140328193231969
10,"independent_series",3,"S1","rm",0.149188972511447
10,"independent_series",3,"S1","sq",0.27791179930905
10,"independent_series",3,"S2","nv",0.276373815541901
10,"independent_series",3,"S2","ar",0.0319375043256678
10,"independent_series",3,"S2","eg",0.412968710222701
10,"independent_series",3,"S2","hb",0.0236879324338515
10,"independent_series",3,"S2","dr",0.0534823287827269
10,"independent_series",3,"S2","vs",0.0677552719481118
10,"independent_series",3,"S2","rm",0.0480998954215406
10,"independent_series",3,"S2","sq",0.0856945413234994
10,"independent_series",3,"S3","nv",0.158442734884759
10,"independent_series",3,"S3","ar",0.0469320729525696
10,"independent_series",3,"S3","eg",0.0255449189919364
10,"independent_series",3,"S3","hb",0.0412088819291291
10,"independent_series",3,"S3","dr",0.0527201340029086
10,"independent_series",3,"S3","vs",0.579616810308897
10,"independent_series",3,"S3","rm",0.0423748778997661
10,"independent_series",3,"S3","sq",0.0531595690300337
10,"independent_series",3,"S4","nv",0.231835978442482
10,"independent_series",3,"S4","ar",0.163282561149013
10,"independent_series",3,"S4","eg",0.176141728630216
10,"independent_series",3,"S4","hb",0.0766720668730208
10,"independent_series",3,"S4","dr",0.0575817763802174
10,"independent_series",3,"S4","vs",0.245118824889783
10,"independent_series",3,"S4","rm",0.0153659648768884
10,"independent_series",3,"S4","sq",0.0340010987583796
11,"independent_series",3,"S1","nv",0.0376681116570761
11,"independent_series",3,"S1","ar",0.148894687294173
11,"independent_series",3,"S1","eg",0.0783633082441923
11,"independent_series",3,"S1","hb",0.244492248821828
11,"independent_series",3,"S1","dr",0.110226100761987
11,"independent_series",3,"S1","vs",0.0127519571641265
11,"independent_series",3,"S1","rm",0.248633813657
11,"independent_series",3,"S1","sq",0.118969772399617
11,"independent_series",3,"S2","nv",0.103580167039473
11,"independent_series",3,"S2","ar",0.121919147024065
11,"independent_series",3,"S2","eg",0.0130020343799807
11,"independent_series",3,"S2","hb",0.245508175460209
11,"independent_series",3,"S2","dr",0.147727587917559
11,"independent_series",3,"S2","vs",0.0314397580461328
11,"independent_series",3,"S2","rm",0.153312540635417
11,"independent_series",3,"S2","sq",0.183510589497163
11,"independent_series",3,"S3","nv",0.0636797727655491
11,"independent_series",3,"S3","ar",0.229934488516894
11,"independent_series",3,"S3","eg",0.0506731957200153
11,"independent_series",3,"S3","hb",0.243281000884201
11,"independent_series",3,"S3","dr",0.0574031192247054
11,"independent_series",3,"S3","vs",0.302089469214303
11,"independent_series",3,"S3","rm",0.0299432299242582
11,"independent_series",3,"S3","sq",0.0229957237500737
11,"independent_series",3,"S4","nv",0.0567687205897221
11,"independent_series",3,"S4","ar",0.249658915500748
11,"independent_series",3,"S4","eg",0.0506813029246684
11,"independent_series",3,"S4","hb",0.236809080645153
11,"independent_series",3,"S4","dr",0.172261056455953
11,"independent_series",3,"S4","vs",0.0159397787765066
11,"independent_series",3,"S4","rm",0.176783588907381
11,"independent_series",3,"S4","sq",0.0410975561998684
12,"independent_series",3,"S1","nv",0.0281882647479205
12,"independent_series",3,"S1","ar",0.189503599494159
12,"independent_series",3,"S1","eg",0.105992719022393
12,"independent_series",3,"S1","hb",0.194482659032376
12,"independent_series",3,"S1","dr",0.16720091258374
12,"independent_series",3,"S1","vs",0.013603259483819
12,"independent_series",3,"S1","rm",0.160033670621712
12,"independent_series",3,"S1","sq",0.140994915013881
12,"independent_series",3,"S2","nv",0.0816759813981699
12,"independent_series",3,"S2","ar",0.515101854617287
12,"independent_series",3,"S2","eg",0.0521400301202301
12,"independent_series",3,"S2","hb",0.164203495275532
12,"independent_series",3,"S2","dr",0.03907092506928
12,"independent_series",3,"S2","vs",0.0217354488006598
12,"independent_series",3,"S2","rm",0.0901207118001529
12,"independent_series",3,"S2","sq",0.035951552918689
12,"independent_series",3,"S3","nv",0.0343053868528791
12,"independent_series",3,"S3","ar",0.12040185300469
12,"independent_series",3,"S3","eg",0.123718399296853
12,"independent_series",3,"S3","hb",0.158660486524107
12,"independent_series",3,"S3","dr",0.169382677702422
12,"independent_series",3,"S3","vs",0.0121518996647543
12,"independent_series",3,"S3","rm",0.238222392528081
12,"independent_series",3,"S3","sq",0.143156904426215
12,"independent_series",3,"S4","nv",0.0625907861245116
12,"independent_series",3,"S4","ar",0.43863173395075
12,"independent_series",3,"S4","eg",0.0727155186944637
12,"independent_series",3,"S4","hb",0.200446504975757
12,"independent_series",3,"S4","dr",0.103202728598437
12,"independent_series",3,"S4","vs",0.0666706589389868
12,"independent_series",3,"S4","rm",0.0398246843226429
12,"independent_series",3,"S4","sq",0.0159173843944512
13,"independent_series",3,"S1","nv",0.258787185617517
13,"independent_series",3,"S1","ar",0.0470322404532744
13,"independent_series",3,"S1","eg",0.0739782969794831
13,"independent_series",3,"S1","hb",0.0437241410323063
13,"independent_series",3,"S1","dr",0.035519974859844
13,"independent_series",3,"S1","vs",0.464315167912417
13,"independent_series",3,"S1","rm",0.0469043945538233
13,"independent_series",3,"S1","sq",0.0297385985913348
13,"independent_series",3,"S2","nv",0.0364559466197008
13,"independent_series",3,"S2","ar",0.170285713584804
13,"independent_series",3,"S2","eg",0.179628939624371
13,"independent_series",3,"S2","hb",0.198485083139005
13,"independent_series",3,"S2","dr",0.0643716203341326
13,"independent_series",3,"S2","vs",0.0133151757738005
13,"independent_series",3,"S2","rm",0.229763105808419
13,"independent_series",3,"S2","sq",0.107694415115767
13,"independent_series",3,"S3","nv",0.0635830003670225
13,"independent_series",3,"S3","ar",0.231449160894336
13,"independent_series",3,"S3","eg",0.0761245759092325
13,"independent_series",3,"S3","hb",0.195147632395972
13,"independent_series",3,"S3","dr",0.134650521690193
13,"independent_series",3,"S3","vs",0.0101398109887907
13,"independent_series",3,"S3","rm",0.145892430457903
13,"independent_series",3,"S3","sq",0.143012867296549
13,"independent_series",3,"S4","nv",0.322484835973705
13,"independent_series",3,"S4","ar",0.0544686744686299
13,"independent_series",3,"S4","eg",0.055145699929615
13,"independent_series",3,"S4","hb",0.0437002148578925
13,"independent_series",3,"S4","dr",0.0576580036966878
13,"independent_series",3,"S4","vs",0.399969120412511
13,"independent_series",3,"S4","rm",0.0408258691019581
13,"independent_series",3,"S4","sq",0.0257475815590005
14,"independent_series",3,"S1","nv",0.137065598894927
14,"independent_series",3,"S1","ar",0.0350418808084941
14,"independent_series",3,"S1","eg",0.433854271344164
14,"independent_series",3,"S1","hb",0.0178510223524516
14,"independent_series",3,"S1","dr",0.147204098357295
14,"independent_series",3,"S1","vs",0.114610505565714
14,"independent_series",3,"S1","rm",0.0421391535884058
14,"independent_series",3,"S1","sq",0.0722334690885486
14,"independent_series",3,"S2","nv",0.0360983392006441
14,"independent_series",3,"S2","ar",0.14993368928095
14,"independent_series",3,"S2","eg",0.152473642910102
14,"independent_series",3,"S2","hb",0.157243190932035
14,"independent_series",3,"S2","dr",0.152456488009633
14,"independent_series",3,"S2","vs",0.0114614445804971
14,"independent_series",3,"S2","rm",0.177806766924129
14,"independent_series",3,"S2","sq",0.162526438162009
14,"independent_series",3,"S3","nv",0.0371221645920533
14,"independent_series",3,"S3","ar",0.116165844503439
14,"independent_series",3,"S3","eg",0.0571144708869703
14,"independent_series",3,"S3","hb",0.0880888013729943
14,"independent_series",3,"S3","dr",0.163855544046764
14,"independent_series",3,"S3","vs",0.0145362655570463
14,"independent_series",3,"S3","rm",0.361829116025514
14,"independent_series",3,"S3","sq",0.161287793015218
14,"independent_series",3,"S4","nv",0.0207497548499486
14,"independent_series",3,"S4","ar",0.183435148083759
14,"independent_series",3,"S4","eg",0.163484375914276
14,"independent_series",3,"S4","hb",0.2123923235688
14,"independent_series",3,"S4","dr",0.196979619638676
14,"independent_series",3,"S4","vs",0.0179503211706218
14,"independent_series",3,"S4","rm",0.0989560248284047
14,"independent_series",3,"S4","sq",0.106052431945513
15,"independent_series",3,"S1","nv",0.0392059053698809
15,"independent_series",3,"S1","ar",0.177154531592773
15,"independent_series",3,"S1","eg",0.11148383369494
15,"independent_series",3,"S1","hb",0.0780707618269824
15,"independent_series",3,"S1","dr",0.239284427011494
15,"independent_series",3,"S1","vs",0.0123878087738993
15,"independent_series",3,"S1","rm",0.121166910054915
15,"independent_series",3,"S1","sq",0.221245821675115
15,"independent_series",3,"S2","nv",0.0211856631632334
15,"independent_series",3,"S2","ar",0.202673258824608
15,"independent_series",3,"S2","eg",0.0800531099797478
15,"independent_series",3,"S2","hb",0.195604614886227
15,"independent_series",3,"S2","dr",0.126909487419442
15,"independent_series",3,"S2","vs",0.0184474388399463
15,"independent_series",3,"S2","rm",0.234398029098733
15,"independent_series",3,"S2","sq",0.120728397788062
15,"independent_series",3,"S3","nv",0.0286501855674568
15,"independent_series",3,"S3","ar",0.135552893102381
15,"independent_series",3,"S3","eg",0.0407135241049137
15,"independent_series",3,"S3","hb",0.254640007251996
15,"independent_series",3,"S3","dr",0.265393096548422
15,"independent_series",3,"S3","vs",0.102188834536903
15,"independent_series",3,"S3","rm",0.15343570022841
15,"independent_series",3,"S3","sq",0.019425758659518
15,"independent_series",3,"S4","nv",0.0745202568636213
15,"independent_series",3,"S4","ar",0.0100185101357165
15,"independent_series",3,"S4","eg",0.230791028912563
15,"independent_series",3,"S4","hb",0.111628897233311
15,"independent_series",3,"S4","dr",0.169314812947809
15,"independent_series",3,"S4","vs",0.0785415941198549
15,"independent_series",3,"S4","rm",0.108374581287218
15,"independent_series",3,"S4","sq",0.216810318499907
16,"independent_series",3,"S1","nv",0.054767285508273
16,"independent_series",3,"S1","ar",0.207114135971547
16,"independent_series",3,"S1","eg",0.138412663364021
16,"independent_series",3,"S1","hb",0.199655191371527
16,"independent_series",3,"S1","dr",0.190817446452894
16,"independent_series",3,"S1","vs",0.0105501131843053
16,"independent_series",3,"S1","rm",0.118889214323493
16,"independent_series",3,"S1","sq",0.0797939498239387
16,"independent_series",3,"S2","nv",0.0394748854011894
16,"independent_series",3,"S2","ar",0.105739106530345
16,"independent_series",3,"S2","eg",0.137236267349914
16,"independent_series",3,"S2","hb",0.169764852017768
16,"independent_series",3,"S2","dr",0.176300326847344
16,"independent_series",3,"S2","vs",0.0112740949063197
16,"independent_series",3,"S2","rm",0.170625346032192
16,"independent_series",3,"S2","sq",0.189585120914928
16,"independent_series",3,"S3","nv",0.0269549522140868
16,"independent_series",3,"S3","ar",0.129669791177128
16,"independent_series",3,"S3","eg",0.243271912411695
16,"independent_series",3,"S3","hb",0.108533457374453
16,"independent_series",3,"S3","dr",0.166086943214171
16,"independent_series",3,"S3","vs",0.016054884236261
16,"independent_series",3,"S3","rm",0.0685843849514608
16,"independent_series",3,"S3","sq",0.240843674420744
16,"independent_series",3,"S4","nv",0.0378470580183141
16,"independent_series",3,"S4","ar",0.0529717659097428
16,"independent_series",3,"S4","eg",0.253803763246422
16,"independent_series",3,"S4","hb",0.0722162574535378
16,"independent_series",3,"S4","dr",0.207222520142997
16,"independent_series",3,"S4","vs",0.0153425579612376
16,"independent_series",3,"S4","rm",0.128045207344108
16,"independent_series",3,"S4","sq",0.232550869923641
17,"independent_series",3,"S1","nv",0.0388147189432361
17,"independent_series",3,"S1","ar",0.112466049017592
17,"independent_series",3,"S1","eg",0.206065778154719
17,"independent_series",3,"S1","hb",0.115510934641344
17,"independent_series",3,"S1","dr",0.0693801663033267
17,"independent_series",3,"S1","vs",0.0133729933156833
17,"independent_series",3,"S1","rm",0.342069086185927
17,"independent_series",3,"S1","sq",0.102320273438171
17,"independent_series",3,"S2","nv",0.0503725936550752
17,"independent_series",3,"S2","ar",0.158103365333568
17,"independent_series",3,"S2","eg",0.324389823612364
17,"independent_series",3,"S2","hb",0.137576829008761
17,"independent_series",3,"S2","dr",0.123548807232173
17,"independent_series",3,"S2","vs",0.0110496574238871
17,"independent_series",3,"S2","rm",0.0903142444471859
17,"independent_series",3,"S2","sq",0.104644679286986
17,"independent_series",3,"S3","nv",0.299511490708884
17,"independent_series",3,"S3","ar",0.152040212036113
17,"independent_series",3,"S3","eg",0.135166836564057
17,"independent_series",3,"S3","hb",0.0632389352913967
17,"independent_series",3,"S3","dr",0.209521847879302
17,"independent_series",3,"S3","vs",0.0442443245641584
17,"independent_series",3,"S3","rm",0.0129231935784092
17,"independent_series",3,"S3","sq",0.083353159377679
17,"independent_series",3,"S4","nv",0.0253914700333623
17,"independent_series",3,"S4","ar",0.128262845171259
17,"independent_series",3,"S4","eg",0.242479025038705
17,"independent_series",3,"S4","hb",0.156942684015687
17,"independent_series",3,"S4","dr",0.128608802403821
17,"independent_series",3,"S4","vs",0.0148000451784785
17,"independent_series",3,"S4","rm",0.186463020739555
17,"independent_series",3,"S4","sq",0.117052107419132
18,"independent_series",3,"S1","nv",0.016284883926797
18,"independent_series",3,"S1","ar",0.147231857404409
18,"independent_series",3,"S1","eg",0.174768457728421
18,"independent_series",3,"S1","hb",0.154350430655827
18,"independent_series",3,"S1","dr",0.164950598012171
18,"independent_series",3,"S1","vs",0.0214833223208552
18,"independent_series",3,"S1","rm",0.187986016428001
18,"independent_series",3,"S1","sq",0.132944433523519
18,"independent_series",3,"S2","nv",0.0278469042350857
18,"independent_series",3,"S2","ar",0.1564423552825
18,"independent_series",3,"S2","eg",0.158647428038562
18,"independent_series",3,"S2","hb",0.162231583141196
18,"independent_series",3,"S2","dr",0.158661908866986
18,"independent_series",3,"S2","vs",0.013286742606689
18,"independent_series",3,"S2","rm",0.154600681972362
18,"independent_series",3,"S2","sq",0.168282395856619
18,"independent_series",3,"S3","nv",0.0287310669696894
18,"independent_series",3,"S3","ar",0.182396167661236
18,"independent_series",3,"S3","eg",0.0818611484080738
18,"independent_series",3,"S3","hb",0.234511080152367
18,"independent_series",3,"S3","dr",0.129705457066197
18,"independent_series",3,"S3","vs",0.0142784567005328
18,"independent_series",3,"S3","rm",0.193242589895363
18,"independent_series",3,"S3","sq",0.135274033146541
18,"independent_series",3,"S4","nv",0.0319268575031917
18,"independent_series",3,"S4","ar",0.172688234109203
18,"independent_series",3,"S4","eg",0.178293230675295
18,"independent_series",3,"S4","hb",0.149700858305281
18,"independent_series",3,"S4","dr",0.136069105137542
18,"independent_series",3,"S4","vs",0.0123237461998059
18,"independent_series",3,"S4","rm",0.140441389665301
18,"independent_series",3,"S4","sq",0.17855657840438
19,"independent_series",3,"S1","nv",0.0188626530573903
19,"independent_series",3,"S1","ar",0.159132169355888
19,"independent_series",3,"S1","eg",0.0970776166082161
19,"independent_series",3,"S1","hb",0.167747468943007
19,"independent_series",3,"S1","dr",0.158091663988162
19,"independent_series",3,"S1","vs",0.0190490642691944
19,"independent_series",3,"S1","rm",0.189257159522524
19,"independent_series",3,"S1","sq",0.190782204255618
19,"independent_series",3,"S2","nv",0.0229979551866988
19,"independent_series",3,"S2","ar",0.22444960960424
19,"independent_series",3,"S2","eg",0.0811629487349699
19,"independent_series",3,"S2","hb",0.276876256225307
19,"independent_series",3,"S2","dr",0.168739589016259
19,"independent_series",3,"S2","vs",0.0180602795804349
19,"independent_series",3,"S2","rm",0.113934529742761
19,"independent_series",3,"S2","sq",0.09377883190933
19,"independent_series",3,"S3","nv",0.0202757757288056
19,"independent_series",3,"S3","ar",0.136286777125188
19,"independent_series",3,"S3","eg",0.20412111893968
19,"independent_series",3,"S3","hb",0.197697121815833
19,"independent_series",3,"S3","dr",0.128526366992968
19,"independent_series",3,"S3","vs",0.0173834985203439
19,"independent_series",3,"S3","rm",0.146287988102896
19,"independent_series",3,"S3","sq",0.149421352774285
19,"independent_series",3,"S4","nv",0.420582107431263
19,"independent_series",3,"S4","ar",0.0340822823978996
19,"independent_series",3,"S4","eg",0.0521575275619163
19,"independent_series",3,"S4","hb",0.0363221520803059
19,"independent_series",3,"S4","dr",0.0343822213517524
19,"independent_series",3,"S4","vs",0.293852878691277
19,"independent_series",3,"S4","rm",0.0836905725039363
19,"independent_series",3,"S4","sq",0.0449302579816495
20,"independent_series",3,"S1","nv",0.539098560565722
20,"independent_series",3,"S1","ar",0.0395378216927841
20,"independent_series",3,"S1","eg",0.118104449757206
20,"independent_series",3,"S1","hb",0.0338053162127399
20,"independent_series",3,"S1","dr",0.0419464373939039
20,"independent_series",3,"S1","vs",0.153562191911284
20,"independent_series",3,"S1","rm",0.0343240674170966
20,"independent_series",3,"S1","sq",0.0396211550492635
20,"independent_series",3,"S2","nv",0.187400732562596
20,"independent_series",3,"S2","ar",0.0234466447122731
20,"independent_series",3,"S2","eg",0.0341900693094184
20,"independent_series",3,"S2","hb",0.0601608995347833
20,"independent_series",3,"S2","dr",0.0664420418764104
20,"independent_series",3,"S2","vs",0.0376216020240502
20,"independent_series",3,"S2","rm",0.206932485832626
20,"independent_series",3,"S2","sq",0.383805524147843
20,"independent_series",3,"S3","nv",0.0745240349889818
20,"independent_series",3,"S3","ar",0.0568622408691279
20,"independent_series",3,"S3","eg",0.0253861933766401
20,"independent_series",3,"S3","hb",0.157177764210537
20,"independent_series",3,"S3","dr",0.407743961037288
20,"independent_series",3,"S3","vs",0.0199188699019447
20,"independent_series",3,"S3","rm",0.0975243903902075
20,"independent_series",3,"S3","sq",0.160862545225273
20,"independent_series",3,"S4","nv",0.0326467742780245
20,"independent_series",3,"S4","ar",0.227116991070467
20,"independent_series",3,"S4","eg",0.243806840558598
20,"independent_series",3,"S4","hb",0.172806818858782
20,"independent_series",3,"S4","dr",0.0574058052673782
20,"independent_series",3,"S4","vs",0.187746074361284
20,"independent_series",3,"S4","rm",0.0616641613690378
20,"independent_series",3,"S4","sq",0.0168065342364275
21,"independent_series",3,"S1","nv",0.14298680766588
21,"independent_series",3,"S1","ar",0.10795507054863
21,"independent_series",3,"S1","eg",0.0209373458257016
21,"independent_series",3,"S1","hb",0.170062940998142
21,"independent_series",3,"S1","dr",0.140043425117551
21,"independent_series",3,"S1","vs",0.0177641203382894
21,"independent_series",3,"S1","rm",0.114464502695625
21,"independent_series",3,"S1","sq",0.285785786810181
21,"independent_series",3,"S2","nv",0.027675246323955
21,"independent_series",3,"S2","ar",0.146656398313262
21,"independent_series",3,"S2","eg",0.168839262772285
21,"independent_series",3,"S2","hb",0.153193729742252
21,"independent_series",3,"S2","dr",0.197826717700093
21,"independent_series",3,"S2","vs",0.0134748242408354
21,"independent_series",3,"S2","rm",0.133153091865299
21,"independent_series",3,"S2","sq",0.159180729042019
21,"independent_series",3,"S3","nv",0.0767001163435761
21,"independent_series",3,"S3","ar",0.18248065666356
21,"independent_series",3,"S3","eg",0.144081005414733
21,"independent_series",3,"S3","hb",0.142446749176516
21,"independent_series",3,"S3","dr",0.115474059145873
21,"independent_series",3,"S3","vs",0.276734374236259
21,"independent_series",3,"S3","rm",0.0110440928604221
21,"independent_series",3,"S3","sq",0.0510389461590602
21,"independent_series",3,"S4","nv",0.148016037255714
21,"independent_series",3,"S4","ar",0.0489008743395765
21,"independent_series",3,"S4","eg",0.114879134528837
21,"independent_series",3,"S4","hb",0.020478090248534
21,"independent_series",3,"S4","dr",0.0755761349441305
21,"independent_series",3,"S4","vs",0.0290111286883264
21,"independent_series",3,"S4","rm",0.496905381018041
21,"independent_series",3,"S4","sq",0.0662332189768406
22,"independent_series",3,"S1","nv",0.113015663095747
22,"independent_series",3,"S1","ar",0.0345297483949511
22,"independent_series",3,"S1","eg",0.26659836982613
22,"independent_series",3,"S1","hb",0.0214009052739257
22,"independent_series",3,"S1","dr",0.209835730123471
22,"independent_series",3,"S1","vs",0.0621169105577866
22,"independent_series",3,"S1","rm",0.0355516751098494
22,"independent_series",3,"S1","sq",0.256950997618139
22,"independent_series",3,"S2","nv",0.0193059525634807
22,"independent_series",3,"S2","ar",0.205928571232687
22,"independent_series",3,"S2","eg",0.184127036554167
22,"independent_series",3,"S2","hb",0.180863008572807
22,"independent_series",3,"S2","dr",0.158739674777
22,"independent_series",3,"S2","vs",0.0201561189263658
22,"independent_series",3,"S2","rm",0.0710115253930599
22,"independent_series",3,"S2","sq",0.159868111980434
22,"independent_series",3,"S3","nv",0.0343264741043303
22,"independent_series",3,"S3","ar",0.198955447303772
22,"independent_series",3,"S3","eg",0.0891333846282063
22,"independent_series",3,"S3","hb",0.109952806533026
22,"independent_series",3,"S3","dr",0.202136821342735
22,"independent_series",3,"S3","vs",0.0126757034092964
22,"independent_series",3,"S3","rm",0.162286298381818
22,"independent_series",3,"S3","sq",0.190533064296816
22,"independent_series",3,"S4","nv",0.0185109325321422
22,"independent_series",3,"S4","ar",0.184445738033993
22,"independent_series",3,"S4","eg",0.124616870822794
22,"independent_series",3,"S4","hb",0.172667297764487
22,"independent_series",3,"S4","dr",0.144585460730552
22,"independent_series",3,"S4","vs",0.0202354421382829
22,"independent_series",3,"S4","rm",0.245005155683195
22,"independent_series",3,"S4","sq",0.0899331022945528
23,"independent_series",3,"S1","nv",0.0722273496336341
23,"independent_series",3,"S1","ar",0.0781913819734548
23,"independent_series",3,"S1","eg",0.218401878858208
23,"independent_series",3,"S1","hb",0.131692348945791
23,"independent_series",3,"S1","dr",0.151812783659933
23,"independent_series",3,"S1","vs",0.00976708895444425
23,"independent_series",3,"S1","rm",0.138154039626331
23,"independent_series",3,"S1","sq",0.199753128348204
23,"independent_series",3,"S2","nv",0.048241652766931
23,"independent_series",3,"S2","ar",0.19093444386812
23,"independent_series",3,"S2","eg",0.173465249166652
23,"independent_series",3,"S2","hb",0.183598271596298
23,"independent_series",3,"S2","dr",0.139959550893835
23,"independent_series",3,"S2","vs",0.0103279384686026
23,"independent_series",3,"S2","rm",0.113163598980819
23,"independent_series",3,"S2","sq",0.140309294258743
23,"independent_series",3,"S3","nv",0.0388511295660955
23,"independent_series",3,"S3","ar",0.176545939802427
23,"independent_series",3,"S3","eg",0.147562423163138
23,"independent_series",3,"S3","hb",0.163502929982603
23,"independent_series",3,"S3","dr",0.152527521854154
23,"independent_series",3,"S3","vs",0.0110773478660387
23,"independent_series",3,"S3","rm",0.142559462107864
23,"independent_series",3,"S3","sq",0.16737324565768
23,"independent_series",3,"S4","nv",0.0834042885648069
23,"independent_series",3,"S4","ar",0.272152024471329
23,"independent_series",3,"S4","eg",0.0982803732850906
23,"independent_series",3,"S4","hb",0.263159662341647
23,"independent_series",3,"S4","dr",0.0836516653750062
23,"independent_series",3,"S4","vs",0.0111693661891729
23,"independent_series",3,"S4","rm",0.126085086830439
23,"independent_series",3,"S4","sq",0.0620975329425079
24,"independent_series",3,"S1","nv",0.185130464009686
24,"independent_series",3,"S1","ar",0.317255351679877
24,"independent_series",3,"S1","eg",0.0523554054269336
24,"independent_series",3,"S1","hb",0.147593548846393
24,"independent_series",3,"S1","dr",0.133016526471953
24,"independent_series",3,"S1","vs",0.029313974464894
24,"independent_series",3,"S1","rm",0.0165290891515298
24,"independent_series",3,"S1","sq",0.118805639948735
24,"independent_series",3,"S2","nv",0.0454036580162685
24,"independent_series",3,"S2","ar",0.123147194129301
24,"independent_series",3,"S2","eg",0.383983117592769
24,"independent_series",3,"S2","hb",0.10637556412914
24,"independent_series",3,"S2","dr",0.133933368638618
24,"independent_series",3,"S2","vs",0.0120524101590628
24,"independent_series",3,"S2","rm",0.119270097012423
24,"independent_series",3,"S2","sq",0.0758345903224181
24,"independent_series",3,"S3","nv",0.0467774018728346
24,"independent_series",3,"S3","ar",0.162000029537863
24,"independent_series",3,"S3","eg",0.13281299086257
24,"independent_series",3,"S3","hb",0.165308989251915
24,"independent_series",3,"S3","dr",0.166099779148403
24,"independent_series",3,"S3","vs",0.010245971806388
24,"independent_series",3,"S3","rm",0.154622767426409
24,"independent_series",3,"S3","sq",0.162132070093618
24,"independent_series",3,"S4","nv",0.121909269156229
24,"independent_series",3,"S4","ar",0.0828889811201826
24,"independent_series",3,"S4","eg",0.0643201338822512
24,"independent_series",3,"S4","hb",0.0373486457156744
24,"independent_series",3,"S4","dr",0.309722910272244
24,"independent_series",3,"S4","vs",0.173315258362054
24,"independent_series",3,"S4","rm",0.0140368465603985
24,"independent_series",3,"S4","sq",0.196457954930967
25,"independent_series",3,"S1","nv",0.0709134271235513
25,"independent_series",3,"S1","ar",0.014511504697611
25,"independent_series",3,"S1","eg",0.0594864217370577
25,"independent_series",3,"S1","hb",0.0923456452437692
25,"independent_series",3,"S1","dr",0.28053357166672
25,"independent_series",3,"S1","vs",0.131187838381947
25,"independent_series",3,"S1","rm",0.0437090524386013
25,"independent_series",3,"S1","sq",0.307312538710742
25,"independent_series",3,"S2","nv",0.0948479632701169
25,"independent_series",3,"S2","ar",0.124898245322552
25,"independent_series",3,"S2","eg",0.312877238792734
25,"independent_series",3,"S2","hb",0.107438820244266
25,"independent_series",3,"S2","dr",0.11563523611799
25,"independent_series",3,"S2","vs",0.00962753700320433
25,"independent_series",3,"S2","rm",0.0856868589699163
25,"independent_series",3,"S2","sq",0.148988100279221
25,"independent_series",3,"S3","nv",0.0244628536672089
25,"independent_series",3,"S3","ar",0.187972738094004
25,"independent_series",3,"S3","eg",0.118546005831389
25,"independent_series",3,"S3","hb",0.179892768942223
25,"independent_series",3,"S3","dr",0.154946747109726
25,"independent_series",3,"S3","vs",0.0147848522841981
25,"independent_series",3,"S3","rm",0.157928003197189
25,"independent_series",3,"S3","sq",0.161466030874062
25,"independent_series",3,"S4","nv",0.0572054274234511
25,"independent_series",3,"S4","ar",0.179553453966868
25,"independent_series",3,"S4","eg",0.0109294429994223
25,"independent_series",3,"S4","hb",0.24346682065195
25,"independent_series",3,"S4","dr",0.0652618787203413
25,"independent_series",3,"S4","vs",0.13025014232259
25,"independent_series",3,"S4","rm",0.186913663994852
25,"independent_series",3,"S4","sq",0.126419169920524
26,"independent_series",3,"S1","nv",0.258199454037979
26,"independent_series",3,"S1","ar",0.0450567162281839
26,"independent_series",3,"S1","eg",0.110461078771512
26,"independent_series",3,"S1","hb",0.0693869919942657
26,"independent_series",3,"S1","dr",0.11746399630938
26,"independent_series",3,"S1","vs",0.2925137981004
26,"independent_series",3,"S1","rm",0.0126765530387587
26,"independent_series",3,"S1","sq",0.0942414115195203
26,"independent_series",3,"S2","nv",0.0562832069665675
26,"independent_series",3,"S2","ar",0.201646451993881
26,"independent_series",3,"S2","eg",0.124081722262819
26,"independent_series",3,"S2","hb",0.177740925490588
26,"independent_series",3,"S2","dr",0.179572877387005
26,"independent_series",3,"S2","vs",0.0104999183392047
26,"independent_series",3,"S2","rm",0.0742824094954215
26,"independent_series",3,"S2","sq",0.175892488064513
26,"independent_series",3,"S3","nv",0.24817892144092
26,"independent_series",3,"S3","ar",0.168257161411324
26,"independent_series",3,"S3","eg",0.0173494373559714
26,"independent_series",3,"S3","hb",0.203908823446521
26,"independent_series",3,"S3","dr",0.0877999929290128
26,"independent_series",3,"S3","vs",0.197114245972771
26,"independent_series",3,"S3","rm",0.0467188503841963
26,"independent_series",3,"S3","sq",0.030672567059284
26,"independent_series",3,"S4","nv",0.0496020952358202
26,"independent_series",3,"S4","ar",0.16183581429586
26,"independent_series",3,"S4","eg",0.132248359951186
26,"independent_series",3,"S4","hb",0.219446424871443
26,"independent_series",3,"S4","dr",0.157159829634414
26,"independent_series",3,"S4","vs",0.0104567417249991
26,"independent_series",3,"S4","rm",0.173249311066861
26,"independent_series",3,"S4","sq",0.0960014232194164
27,"independent_series",3,"S1","nv",0.052552807327473
27,"independent_series",3,"S1","ar",0.135972959225348
27,"independent_series",3,"S1","eg",0.150255481264763
27,"independent_series",3,"S1","hb",0.162888320340594
27,"independent_series",3,"S1","dr",0.128428869872818
27,"independent_series",3,"S1","vs",0.0100170730051285
27,"independent_series",3,"S1","rm",0.225886529024334
27,"independent_series",3,"S1","sq",0.133997959939541
27,"independent_series",3,"S2","nv",0.0154319683642716
27,"independent_series",3,"S2","ar",0.235680461207766
27,"independent_series",3,"S2","eg",0.0287845355634913
27,"independent_series",3,"S2","hb",0.0714768234573863
27,"independent_series",3,"S2","dr",0.165517093191419
27,"independent_series",3,"S2","vs",0.258164783378255
27,"independent_series",3,"S2","rm",0.0967565410490625
27,"independent_series",3,"S2","sq",0.128187793788347
27,"independent_series",3,"S3","nv",0.61425515818302
27,"independent_series",3,"S3","ar",0.0334021527551084
27,"independent_series",3,"S3","eg",0.0997539441850679
27,"independent_series",3,"S3","hb",0.0390563049142462
27,"independent_series",3,"S3","dr",0.0576523359636132
27,"independent_series",3,"S3","vs",0.0907811618727528
27,"independent_series",3,"S3","rm",0.0327566279135565
27,"independent_series",3,"S3","sq",0.0323423142126355
27,"independent_series",3,"S4","nv",0.526226024955046
27,"independent_series",3,"S4","ar",0.0677750050876423
27,"independent_series",3,"S4","eg",0.0735782148096462
27,"independent_series",3,"S4","hb",0.0498832018507119
27,"independent_series",3,"S4","dr",0.0228855942524743
27,"independent_series",3,"S4","vs",0.181067834158157
27,"independent_series",3,"S4","rm",0.0414488005760984
27,"independent_series",3,"S4","sq",0.0371353243102238
28,"independent_series",3,"S1","nv",0.113876133647897
28,"independent_series",3,"S1","ar",0.222501488417175
28,"independent_series",3,"S1","eg",0.0452067458431694
28,"independent_series",3,"S1","hb",0.136357661083564
28,"independent_series",3,"S1","dr",0.160303912713352
28,"independent_series",3,"S1","vs",0.0792068300266344
28,"independent_series",3,"S1","rm",0.0114672159052373
28,"independent_series",3,"S1","sq",0.231080012362971
28,"independent_series",3,"S2","nv",0.0427495274408725
28,"independent_series",3,"S2","ar",0.22458017168677
28,"independent_series",3,"S2","eg",0.119745099211347
28,"independent_series",3,"S2","hb",0.18081227878542
28,"independent_series",3,"S2","dr",0.129155097844838
28,"independent_series",3,"S2","vs",0.0110242563155043
28,"independent_series",3,"S2","rm",0.176708474041584
28,"independent_series",3,"S2","sq",0.115225094673664
28,"independent_series",3,"S3","nv",0.0331552828736738
28,"independent_series",3,"S3","ar",0.137565275521198
28,"independent_series",3,"S3","eg",0.0928699592685819
28,"independent_series",3,"S3","hb",0.210783704589207
28,"independent_series",3,"S3","dr",0.211088791499564
28,"independent_series",3,"S3","vs",0.0126725127951396
28,"independent_series",3,"S3","rm",0.150767773829353
28,"independent_series",3,"S3","sq",0.151096699623284
28,"independent_series",3,"S4","nv",0.35657093380901
28,"independent_series",3,"S4","ar",0.147902999574189
28,"independent_series",3,"S4","eg",0.01627970584744
28,"independent_series",3,"S4","hb",0.154366262887213
28,"independent_series",3,"S4","dr",0.0423441821848441
28,"independent_series",3,"S4","vs",0.0527581980612069
28,"independent_series",3,"S4","rm",0.179573304831369
28,"independent_series",3,"S4","sq",0.0502044128047281
29,"independent_series",3,"S1","nv",0.0878442900853323
29,"independent_series",3,"S1","ar",0.0278741914971669
29,"independent_series",3,"S1","eg",0.164830261925927
29,"independent_series",3,"S1","hb",0.0870016288149374
29,"independent_series",3,"S1","dr",0.193463970128212
29,"independent_series",3,"S1","vs",0.232371743817717
29,"independent_series",3,"S1","rm",0.015033124310309
29,"independent_series",3,"S1","sq",0.191580789420398
29,"independent_series",3,"S2","nv",0.0321294227109924
29,"independent_series",3,"S2","ar",0.145924627750909
29,"independent_series",3,"S2","eg",0.161051116675446
29,"independent_series",3,"S2","hb",0.13456826889015
29,"independent_series",3,"S2","dr",0.103658671700323
29,"independent_series",3,"S2","vs",0.0130799130847658
29,"independent_series",3,"S2","rm",0.294521665727685
29,"independent_series",3,"S2","sq",0.115066313459729
29,"independent_series",3,"S3","nv",0.0320041475407257
29,"independent_series",3,"S3","ar",0.17193127203749
29,"independent_series",3,"S3","eg",0.284995090695668
29,"independent_series",3,"S3","hb",0.117988873721796
29,"independent_series",3,"S3","dr",0.146990159926394
29,"independent_series",3,"S3","vs",0.0130239146845146
29,"independent_series",3,"S3","rm",0.119284186848193
29,"independent_series",3,"S3","sq",0.113782354545218
29,"independent_series",3,"S4","nv",0.0895915583035861
29,"independent_series",3,"S4","ar",0.0523348039919188
29,"independent_series",3,"S4","eg",0.0797631614517362
29,"independent_series",3,"S4","hb",0.02868325114474
29,"independent_series",3,"S4","dr",0.0293526462381015
29,"independent_series",3,"S4","vs",0.608863659843283
29,"independent_series",3,"S4","rm",0.0790567087322654
29,"independent_series",3,"S4","sq",0.0323542102943694
30,"independent_series",3,"S1","nv",0.044636261026924
30,"independent_series",3,"S1","ar",0.201875239472862
30,"independent_series",3,"S1","eg",0.0437574607536925
30,"independent_series",3,"S1","hb",0.279270131285799
30,"independent_series",3,"S1","dr",0.204179991312744
30,"independent_series",3,"S1","vs",0.014502557964695
30,"independent_series",3,"S1","rm",0.107339608383264
30,"independent_series",3,"S1","sq",0.10443874980002
30,"independent_series",3,"S2","nv",0.0306725723595139
30,"independent_series",3,"S2","ar",0.160548635752173
30,"independent_series",3,"S2","eg",0.173928527402822
30,"independent_series",3,"S2","hb",0.150380585082009
30,"independent_series",3,"S2","dr",0.152741342863255
30,"independent_series",3,"S2","vs",0.0125370981764793
30,"independent_series",3,"S2","rm",0.171356262349433
30,"independent_series",3,"S2","sq",0.147834976014315
30,"independent_series",3,"S3","nv",0.0257306118572147
30,"independent_series",3,"S3","ar",0.152781261269861
30,"independent_series",3,"S3","eg",0.0711315909889739
30,"independent_series",3,"S3","hb",0.184316691857305
30,"independent_series",3,"S3","dr",0.207889049698805
30,"independent_series",3,"S3","vs",0.0156831528217694
30,"independent_series",3,"S3","rm",0.158701725310379
30,"independent_series",3,"S3","sq",0.183765916195693
30,"independent_series",3,"S4","nv",0.223227979728746
30,"independent_series",3,"S4","ar",0.0618525964016789
30,"independent_series",3,"S4","eg",0.0305447296165598
30,"independent_series",3,"S4","hb",0.0935189500866507
30,"independent_series",3,"S4","dr",0.0356603708595766
30,"independent_series",3,"S4","vs",0.454772955422058
30,"independent_series",3,"S4","rm",0.0744199620184799
30,"independent_series",3,"S4","sq",0.0260024558662503
1,"independent_series",6,"S1","nv",0.0315220071583919
1,"independent_series",6,"S1","ar",0.126467810092052
1,"independent_series",6,"S1","eg",0.116976992664501
1,"independent_series",6,"S1","hb",0.186329464189358
1,"independent_series",6,"S1","dr",0.185592312465187
1,"independent_series",6,"S1","vs",0.0126141421722246
1,"independent_series",6,"S1","rm",0.171102528072019
1,"independent_series",6,"S1","sq",0.169394743186267
1,"independent_series",6,"S2","nv",0.0312274260584312
1,"independent_series",6,"S2","ar",0.16747243092273
1,"independent_series",6,"S2","eg",0.364578085024172
1,"independent_series",6,"S2","hb",0.0922290385537696
1,"independent_series",6,"S2","dr",0.0253073443277984
1,"independent_series",6,"S2","vs",0.0265571968167459
1,"independent_series",6,"S2","rm",0.145526801342968
1,"independent_series",6,"S2","sq",0.147101676953384
1,"independent_series",6,"S3","nv",0.0165901637345619
1,"independent_series",6,"S3","ar",0.251337981818012
1,"independent_series",6,"S3","eg",0.099502709672606
1,"independent_series",6,"S3","hb",0.250871937263804
1,"independent_series",6,"S3","dr",0.0794730279881053
1,"independent_series",6,"S3","vs",0.0263195498979762
1,"independent_series",6,"S3","rm",0.0935069718507221
1,"independent_series",6,"S3","sq",0.182397657774212
1,"independent_series",6,"S4","nv",0.316033760847765
1,"independent_series",6,"S4","ar",0.0312838536494709
1,"independent_series",6,"S4","eg",0.298029453833587
1,"independent_series",6,"S4","hb",0.155047590387782
1,"independent_series",6,"S4","dr",0.0401233763185011
1,"independent_series",6,"S4","vs",0.0353501159937849
1,"independent_series",6,"S4","rm",0.0931301337592301
1,"independent_series",6,"S4","sq",0.0310017152098794
2,"independent_series",6,"S1","nv",0.185324271579053
2,"independent_series",6,"S1","ar",0.0615850938580649
2,"independent_series",6,"S1","eg",0.195447436596916
2,"independent_series",6,"S1","hb",0.157772729565558
2,"independent_series",6,"S1","dr",0.254000439129643
2,"independent_series",6,"S1","vs",0.0437296397582193
2,"independent_series",6,"S1","rm",0.0127456559945504
2,"independent_series",6,"S1","sq",0.0893947335179955
2,"independent_series",6,"S2","nv",0.0315800996623603
2,"independent_series",6,"S2","ar",0.213303169656761
2,"independent_series",6,"S2","eg",0.13604080992984
2,"independent_series",6,"S2","hb",0.28323236351733
2,"independent_series",6,"S2","dr",0.0787171225582177
2,"independent_series",6,"S2","vs",0.0141051248677649
2,"independent_series",6,"S2","rm",0.1419731315053
2,"independent_series",6,"S2","sq",0.101048178302426
2,"independent_series",6,"S3","nv",0.286574469299711
2,"independent_series",6,"S3","ar",0.0590765342278226
2,"independent_series",6,"S3","eg",0.0474014863486289
2,"independent_series",6,"S3","hb",0.0473883977477613
2,"independent_series",6,"S3","dr",0.0422438144926451
2,"independent_series",6,"S3","vs",0.447109398852603
2,"independent_series",6,"S3","rm",0.039565874768898
2,"independent_series",6,"S3","sq",0.03064002426193
2,"independent_series",6,"S4","nv",0.0809149425048519
2,"independent_series",6,"S4","ar",0.043330875556372
2,"independent_series",6,"S4","eg",0.361373183704161
2,"independent_series",6,"S4","hb",0.0458382458635094
2,"independent_series",6,"S4","dr",0.160398627662077
2,"independent_series",6,"S4","vs",0.251991891516401
2,"independent_series",6,"S4","rm",0.0310954599722921
2,"independent_series",6,"S4","sq",0.0250567732203361
3,"independent_series",6,"S1","nv",0.17033920355717
3,"independent_series",6,"S1","ar",0.0446984794145773
3,"independent_series",6,"S1","eg",0.054529596624458
3,"independent_series",6,"S1","hb",0.040976212329346
3,"independent_series",6,"S1","dr",0.0526324629511948
3,"independent_series",6,"S1","vs",0.571296352479136
3,"independent_series",6,"S1","rm",0.0304481780956515
3,"independent_series",6,"S1","sq",0.0350795145484663
3,"independent_series",6,"S2","nv",0.108493493195051
3,"independent_series",6,"S2","ar",0.0379177172474508
3,"independent_series",6,"S2","eg",0.0749736878512902
3,"independent_series",6,"S2","hb",0.226595235798269
3,"independent_series",6,"S2","dr",0.0166386252541114
3,"independent_series",6,"S2","vs",0.182299392770774
3,"independent_series",6,"S2","rm",0.308286507322201
3,"independent_series",6,"S2","sq",0.0447953405608536
3,"independent_series",6,"S3","nv",0.0318602244506378
3,"independent_series",6,"S3","ar",0.140263531780516
3,"independent_series",6,"S3","eg",0.160266318866334
3,"independent_series",6,"S3","hb",0.171876051830599
3,"independent_series",6,"S3","dr",0.151240089393354
3,"independent_series",6,"S3","vs",0.0122710946254172
3,"independent_series",6,"S3","rm",0.170112737727213
3,"independent_series",6,"S3","sq",0.16210995132593
3,"independent_series",6,"S4","nv",0.518240405425999
3,"independent_series",6,"S4","ar",0.0911106776883837
3,"independent_series",6,"S4","eg",0.116285012616153
3,"independent_series",6,"S4","hb",0.0397333059878086
3,"independent_series",6,"S4","dr",0.0313957001917627
3,"independent_series",6,"S4","vs",0.0851380146853363
3,"independent_series",6,"S4","rm",0.0197252772132191
3,"independent_series",6,"S4","sq",0.098371606191338
4,"independent_series",6,"S1","nv",0.105451103148883
4,"independent_series",6,"S1","ar",0.130886521551082
4,"independent_series",6,"S1","eg",0.0220812242973829
4,"independent_series",6,"S1","hb",0.184548939770532
4,"independent_series",6,"S1","dr",0.0756505997277049
4,"independent_series",6,"S1","vs",0.335959030248531
4,"independent_series",6,"S1","rm",0.126726772148394
4,"independent_series",6,"S1","sq",0.0186958091074901
4,"independent_series",6,"S2","nv",0.0241366661736562
4,"independent_series",6,"S2","ar",0.156801781105108
4,"independent_series",6,"S2","eg",0.159177569434711
4,"independent_series",6,"S2","hb",0.156221981561606
4,"independent_series",6,"S2","dr",0.170805973294503
4,"independent_series",6,"S2","vs",0.0147095669446215
4,"independent_series",6,"S2","rm",0.148917879551594
4,"independent_series",6,"S2","sq",0.1692285819342
4,"independent_series",6,"S3","nv",0.134403453132344
4,"independent_series",6,"S3","ar",0.168817768976992
4,"independent_series",6,"S3","eg",0.274920111881522
4,"independent_series",6,"S3","hb",0.170593218166465
4,"independent_series",6,"S3","dr",0.0315767081832156
4,"independent_series",6,"S3","vs",0.108620823128338
4,"independent_series",6,"S3","rm",0.097746109601294
4,"independent_series",6,"S3","sq",0.0133218069298296
4,"independent_series",6,"S4","nv",0.0668313508612851
4,"independent_series",6,"S4","ar",0.187893666026007
4,"independent_series",6,"S4","eg",0.0145245277563874
4,"independent_series",6,"S4","hb",0.280803541589884
4,"independent_series",6,"S4","dr",0.0927688897064009
4,"independent_series",6,"S4","vs",0.0367046954226299
4,"independent_series",6,"S4","rm",0.237586312018844
4,"independent_series",6,"S4","sq",0.0828870166185619
5,"independent_series",6,"S1","nv",0.408353241950243
5,"independent_series",6,"S1","ar",0.174001628929438
5,"independent_series",6,"S1","eg",0.200496512479305
5,"independent_series",6,"S1","hb",0.0458782460055097
5,"independent_series",6,"S1","dr",0.0340641458442412
5,"independent_series",6,"S1","vs",0.0636516387510635
5,"independent_series",6,"S1","rm",0.0225663002018833
5,"independent_series",6,"S1","sq",0.050988285838316
5,"independent_series",6,"S2","nv",0.0384744513982975
5,"independent_series",6,"S2","ar",0.138509287690148
5,"independent_series",6,"S2","eg",0.0914600336489585
5,"independent_series",6,"S2","hb",0.120393244586049
5,"independent_series",6,"S2","dr",0.230302337996134
5,"independent_series",6,"S2","vs",0.0118920826486234
5,"independent_series",6,"S2","rm",0.200427596620222
5,"independent_series",6,"S2","sq",0.168540965411568
5,"independent_series",6,"S3","nv",0.292671518306203
5,"independent_series",6,"S3","ar",0.0508231350097275
5,"independent_series",6,"S3","eg",0.0217687399122926
5,"independent_series",6,"S3","hb",0.0361161161876494
5,"independent_series",6,"S3","dr",0.097008647102777
5,"independent_series",6,"S3","vs",0.375281357680744
5,"independent_series",6,"S3","rm",0.0823971350250781
5,"independent_series",6,"S3","sq",0.0439333507755287
5,"independent_series",6,"S4","nv",0.54194702935266
5,"independent_series",6,"S4","ar",0.0651178051980342
5,"independent_series",6,"S4","eg",0.108673356187504
5,"independent_series",6,"S4","hb",0.0659587821076288
5,"independent_series",6,"S4","dr",0.0935170994917381
5,"independent_series",6,"S4","vs",0.0146666556598985
5,"independent_series",6,"S4","rm",0.0588043838072188
5,"independent_series",6,"S4","sq",0.051314888195318
6,"independent_series",6,"S1","nv",0.380176224972386
6,"independent_series",6,"S1","ar",0.0668425818117346
6,"independent_series",6,"S1","eg",0.0604588823318489
6,"independent_series",6,"S1","hb",0.0202625172576108
6,"independent_series",6,"S1","dr",0.0820751353191031
6,"independent_series",6,"S1","vs",0.304494351583089
6,"independent_series",6,"S1","rm",0.0404119683052643
6,"independent_series",6,"S1","sq",0.0452783384189634
6,"independent_series",6,"S2","nv",0.236598232755012
6,"independent_series",6,"S2","ar",0.0514553585629126
6,"independent_series",6,"S2","eg",0.156781663701281
6,"independent_series",6,"S2","hb",0.0350127383773762
6,"independent_series",6,"S2","dr",0.193204974346682
6,"independent_series",6,"S2","vs",0.172354759263839
6,"independent_series",6,"S2","rm",0.0144250486734361
6,"independent_series",6,"S2","sq",0.14016722431946
6,"independent_series",6,"S3","nv",0.164553239099133
6,"independent_series",6,"S3","ar",0.0160578738448495
6,"independent_series",6,"S3","eg",0.135236675458515
6,"independent_series",6,"S3","hb",0.0584996203916525
6,"independent_series",6,"S3","dr",0.0817658796424759
6,"independent_series",6,"S3","vs",0.348415171720029
6,"independent_series",6,"S3","rm",0.0311637289901245
6,"independent_series",6,"S3","sq",0.164307810853221
6,"independent_series",6,"S4","nv",0.0388318188003788
6,"independent_series",6,"S4","ar",0.177304020484917
6,"independent_series",6,"S4","eg",0.186475529959124
6,"independent_series",6,"S4","hb",0.158799737476271
6,"independent_series",6,"S4","dr",0.14170427570963
6,"independent_series",6,"S4","vs",0.0112805611665279
6,"independent_series",6,"S4","rm",0.111761866367613
6,"independent_series",6,"S4","sq",0.173842190035539
7,"independent_series",6,"S1","nv",0.0371455878376938
7,"independent_series",6,"S1","ar",0.195411346330592
7,"independent_series",6,"S1","eg",0.169289423130214
7,"independent_series",6,"S1","hb",0.17714779593816
7,"independent_series",6,"S1","dr",0.139119550187421
7,"independent_series",6,"S1","vs",0.0116940233812551
7,"independent_series",6,"S1","rm",0.170346643978723
7,"independent_series",6,"S1","sq",0.0998456292159416
7,"independent_series",6,"S2","nv",0.121458954636416
7,"independent_series",6,"S2","ar",0.0200385321630731
7,"independent_series",6,"S2","eg",0.0701183015956846
7,"independent_series",6,"S2","hb",0.129664765962048
7,"independent_series",6,"S2","dr",0.0696438432606646
7,"independent_series",6,"S2","vs",0.0567518522158825
7,"independent_series",6,"S2","rm",0.0274924220730637
7,"independent_series",6,"S2","sq",0.504831328093168
7,"independent_series",6,"S3","nv",0.0446940476317102
7,"independent_series",6,"S3","ar",0.0136407433810336
7,"independent_series",6,"S3","eg",0.155855338040246
7,"independent_series",6,"S3","hb",0.14020080676553
7,"independent_series",6,"S3","dr",0.127381892181535
7,"independent_series",6,"S3","vs",0.333117226479555
7,"independent_series",6,"S3","rm",0.138603627215015
7,"independent_series",6,"S3","sq",0.0465063183053761
7,"independent_series",6,"S4","nv",0.0287392669615526
7,"independent_series",6,"S4","ar",0.137406078040811
7,"independent_series",6,"S4","eg",0.2291126062124
7,"independent_series",6,"S4","hb",0.101605533204642
7,"independent_series",6,"S4","dr",0.144726433153193
7,"independent_series",6,"S4","vs",0.0145570034544882
7,"independent_series",6,"S4","rm",0.0887493496288456
7,"independent_series",6,"S4","sq",0.255103729344067
8,"independent_series",6,"S1","nv",0.0296120544579164
8,"independent_series",6,"S1","ar",0.264837808431782
8,"independent_series",6,"S1","eg",0.027143541396223
8,"independent_series",6,"S1","hb",0.0380694667838449
8,"independent_series",6,"S1","dr",0.141441054979606
8,"independent_series",6,"S1","vs",0.0475771678911304
8,"independent_series",6,"S1","rm",0.357278446933634
8,"independent_series",6,"S1","sq",0.0940404591258632
8,"independent_series",6,"S2","nv",0.0569902117428546
8,"independent_series",6,"S2","ar",0.0827298022844859
8,"independent_series",6,"S2","eg",0.0258639456846768
8,"independent_series",6,"S2","hb",0.448918314114931
8,"independent_series",6,"S2","dr",0.119258270930973
8,"independent_series",6,"S2","vs",0.0250777679447368
8,"independent_series",6,"S2","rm",0.196043962196991
8,"independent_series",6,"S2","sq",0.045117725100351
8,"independent_series",6,"S3","nv",0.068192136924668
8,"independent_series",6,"S3","ar",0.145365647601075
8,"independent_series",6,"S3","eg",0.13362717599514
8,"independent_series",6,"S3","hb",0.161625852175644
8,"independent_series",6,"S3","dr",0.168238729327116
8,"independent_series",6,"S3","vs",0.00913464611614157
8,"independent_series",6,"S3","rm",0.161971634389514
8,"independent_series",6,"S3","sq",0.151844177470702
8,"independent_series",6,"S4","nv",0.491216070133679
8,"independent_series",6,"S4","ar",0.134348969763919
8,"independent_series",6,"S4","eg",0.026033298943669
8,"independent_series",6,"S4","hb",0.0490047319489008
8,"independent_series",6,"S4","dr",0.0286144181005763
8,"independent_series",6,"S4","vs",0.130954543159251
8,"independent_series",6,"S4","rm",0.102682893767674
8,"independent_series",6,"S4","sq",0.0371450741823303
9,"independent_series",6,"S1","nv",0.250731549215672
9,"independent_series",6,"S1","ar",0.135170537889168
9,"independent_series",6,"S1","eg",0.0258102087269462
9,"independent_series",6,"S1","hb",0.114023419340185
9,"independent_series",6,"S1","dr",0.0984613639327795
9,"independent_series",6,"S1","vs",0.177844600382286
9,"independent_series",6,"S1","rm",0.0150626162387817
9,"independent_series",6,"S1","sq",0.182895704274181
9,"independent_series",6,"S2","nv",0.0724306286584073
9,"independent_series",6,"S2","ar",0.148301647906485
9,"independent_series",6,"S2","eg",0.152291605907251
9,"independent_series",6,"S2","hb",0.202546932026876
9,"independent_series",6,"S2","dr",0.124116273086393
9,"independent_series",6,"S2","vs",0.00923214115169497
9,"independent_series",6,"S2","rm",0.178995803994982
9,"independent_series",6,"S2","sq",0.11208496726791
9,"independent_series",6,"S3","nv",0.124457741462861
9,"independent_series",6,"S3","ar",0.231159194070704
9,"independent_series",6,"S3","eg",0.0737996213192886
9,"independent_series",6,"S3","hb",0.11927884156937
9,"independent_series",6,"S3","dr",0.0186183866378408
9,"independent_series",6,"S3","vs",0.21357746866551
9,"independent_series",6,"S3","rm",0.197526268949586
9,"independent_series",6,"S3","sq",0.0215824773248401
9,"independent_series",6,"S4","nv",0.0273360002207909
9,"independent_series",6,"S4","ar",0.102579043775146
9,"independent_series",6,"S4","eg",0.167227107965159
9,"independent_series",6,"S4","hb",0.214235410961165
9,"independent_series",6,"S4","dr",0.056655447836086
9,"independent_series",6,"S4","vs",0.018512735450186
9,"independent_series",6,"S4","rm",0.334025128362239
9,"independent_series",6,"S4","sq",0.0794291254292275
10,"independent_series",6,"S1","nv",0.0234047176965358
10,"independent_series",6,"S1","ar",0.183859105484451
10,"independent_series",6,"S1","eg",0.159163796001072
10,"independent_series",6,"S1","hb",0.153826052733954
10,"independent_series",6,"S1","dr",0.1564559521569
10,"independent_series",6,"S1","vs",0.0151231787760869
10,"independent_series",6,"S1","rm",0.138205568453114
10,"independent_series",6,"S1","sq",0.169961628697886
10,"independent_series",6,"S2","nv",0.0425765860993745
10,"independent_series",6,"S2","ar",0.192619818800527
10,"independent_series",6,"S2","eg",0.136438876835109
10,"independent_series",6,"S2","hb",0.181211957729659
10,"independent_series",6,"S2","dr",0.14720387058582
10,"independent_series",6,"S2","vs",0.0107385062663621
10,"independent_series",6,"S2","rm",0.15846454044677
10,"independent_series",6,"S2","sq",0.130745843236379
10,"independent_series",6,"S3","nv",0.0169379519534756
10,"independent_series",6,"S3","ar",0.192854945739353
10,"independent_series",6,"S3","eg",0.226536605079199
10,"independent_series",6,"S3","hb",0.129018398443679
10,"independent_series",6,"S3","dr",0.188502314701776
10,"independent_series",6,"S3","vs",0.0238734803495918
10,"independent_series",6,"S3","rm",0.0699464213300574
10,"independent_series",6,"S3","sq",0.152329882402868
10,"independent_series",6,"S4","nv",0.140086442773845
10,"independent_series",6,"S4","ar",0.290719719502157
10,"independent_series",6,"S4","eg",0.0372631425110111
10,"independent_series",6,"S4","hb",0.167571217332056
10,"independent_series",6,"S4","dr",0.0244743296989642
10,"independent_series",6,"S4","vs",0.135725089926607
10,"independent_series",6,"S4","rm",0.181597374616051
10,"independent_series",6,"S4","sq",0.0225626836393082
11,"independent_series",6,"S1","nv",0.0314239913421081
11,"independent_series",6,"S1","ar",0.148961883450993
11,"independent_series",6,"S1","eg",0.151425148653361
11,"independent_series",6,"S1","hb",0.144566442568948
11,"independent_series",6,"S1","dr",0.185583724275156
11,"independent_series",6,"S1","vs",0.0126009429367189
11,"independent_series",6,"S1","rm",0.11911849901
11,"independent_series",6,"S1","sq",0.206319367762716
11,"independent_series",6,"S2","nv",0.0281704749965741
11,"independent_series",6,"S2","ar",0.205365249922248
11,"independent_series",6,"S2","eg",0.133514948933395
11,"independent_series",6,"S2","hb",0.142995388499985
11,"independent_series",6,"S2","dr",0.145213896036693
11,"independent_series",6,"S2","vs",0.013388884663568
11,"independent_series",6,"S2","rm",0.149228319051511
11,"independent_series",6,"S2","sq",0.182122837896026
11,"independent_series",6,"S3","nv",0.064853692584199
11,"independent_series",6,"S3","ar",0.203110495949218
11,"independent_series",6,"S3","eg",0.193322953593838
11,"independent_series",6,"S3","hb",0.190408835856411
11,"independent_series",6,"S3","dr",0.0877375790615959
11,"independent_series",6,"S3","vs",0.0102302768132397
11,"independent_series",6,"S3","rm",0.165053564300772
11,"independent_series",6,"S3","sq",0.0852826018407261
11,"independent_series",6,"S4","nv",0.00972141032770517
11,"independent_series",6,"S4","ar",0.131092039058238
11,"independent_series",6,"S4","eg",0.153827141026286
11,"independent_series",6,"S4","hb",0.139926266721837
11,"independent_series",6,"S4","dr",0.0884215497637044
11,"independent_series",6,"S4","vs",0.220730706407007
11,"independent_series",6,"S4","rm",0.0667335518741651
11,"independent_series",6,"S4","sq",0.189547334821057
12,"independent_series",6,"S1","nv",0.146863000235178
12,"independent_series",6,"S1","ar",0.0314347068545341
12,"independent_series",6,"S1","eg",0.0411534418942835
12,"independent_series",6,"S1","hb",0.0340365996438515
12,"independent_series",6,"S1","dr",0.0513512322112965
12,"independent_series",6,"S1","vs",0.59461092219641
12,"independent_series",6,"S1","rm",0.0397835966468498
12,"independent_series",6,"S1","sq",0.060766500317596
12,"independent_series",6,"S2","nv",0.411249637587893
12,"independent_series",6,"S2","ar",0.107820007892142
12,"independent_series",6,"S2","eg",0.0289350079198645
12,"independent_series",6,"S2","hb",0.0487636479648524
12,"independent_series",6,"S2","dr",0.0451524278232522
12,"independent_series",6,"S2","vs",0.280750404574451
12,"independent_series",6,"S2","rm",0.0402541897723909
12,"independent_series",6,"S2","sq",0.0370746764651536
12,"independent_series",6,"S3","nv",0.0311602222034577
12,"independent_series",6,"S3","ar",0.229240165194041
12,"independent_series",6,"S3","eg",0.128149445267349
12,"independent_series",6,"S3","hb",0.161962837006625
12,"independent_series",6,"S3","dr",0.122240634729464
12,"independent_series",6,"S3","vs",0.0130596714037874
12,"independent_series",6,"S3","rm",0.205291045446739
12,"independent_series",6,"S3","sq",0.108895978748537
12,"independent_series",6,"S4","nv",0.0211016524900722
12,"independent_series",6,"S4","ar",0.123692401556513
12,"independent_series",6,"S4","eg",0.136303653721309
12,"independent_series",6,"S4","hb",0.171071104832225
12,"independent_series",6,"S4","dr",0.095427516127695
12,"independent_series",6,"S4","vs",0.0177097272834182
12,"independent_series",6,"S4","rm",0.175598210099441
12,"independent_series",6,"S4","sq",0.259095733889326
13,"independent_series",6,"S1","nv",0.114912136398462
13,"independent_series",6,"S1","ar",0.28063167128382
13,"independent_series",6,"S1","eg",0.0848029486552621
13,"independent_series",6,"S1","hb",0.131188198552855
13,"independent_series",6,"S1","dr",0.114735947405998
13,"independent_series",6,"S1","vs",0.23126544581055
13,"independent_series",6,"S1","rm",0.0154577018552667
13,"independent_series",6,"S1","sq",0.0270059500377863
13,"independent_series",6,"S2","nv",0.0326937767918025
13,"independent_series",6,"S2","ar",0.194376714015274
13,"independent_series",6,"S2","eg",0.125577394273044
13,"independent_series",6,"S2","hb",0.15955683914983
13,"independent_series",6,"S2","dr",0.207276950006592
13,"independent_series",6,"S2","vs",0.0134416987822101
13,"independent_series",6,"S2","rm",0.0729941052254744
13,"independent_series",6,"S2","sq",0.194082521755773
13,"independent_series",6,"S3","nv",0.161929678698976
13,"independent_series",6,"S3","ar",0.148441961833337
13,"independent_series",6,"S3","eg",0.319188954692275
13,"independent_series",6,"S3","hb",0.0480552674065662
13,"independent_series",6,"S3","dr",0.0370954640024655
13,"independent_series",6,"S3","vs",0.225162415972715
13,"independent_series",6,"S3","rm",0.0391828588108591
13,"independent_series",6,"S3","sq",0.0209433985828059
13,"independent_series",6,"S4","nv",0.0321290294050212
13,"independent_series",6,"S4","ar",0.175752895800258
13,"independent_series",6,"S4","eg",0.181247525518527
13,"independent_series",6,"S4","hb",0.201155664053081
13,"independent_series",6,"S4","dr",0.101661517419391
13,"independent_series",6,"S4","vs",0.0134653138887843
13,"independent_series",6,"S4","rm",0.211159067474818
13,"independent_series",6,"S4","sq",0.0834289864401196
14,"independent_series",6,"S1","nv",0.218457055454607
14,"independent_series",6,"S1","ar",0.0592123613784348
14,"independent_series",6,"S1","eg",0.0770551520635046
14,"independent_series",6,"S1","hb",0.0377772023922461
14,"independent_series",6,"S1","dr",0.171710705381547
14,"independent_series",6,"S1","vs",0.237411542630481
14,"independent_series",6,"S1","rm",0.0142735942166009
14,"independent_series",6,"S1","sq",0.184102386482579
14,"independent_series",6,"S2","nv",0.162242298228373
14,"independent_series",6,"S2","ar",0.0374640753238369
14,"independent_series",6,"S2","eg",0.153479056384407
14,"independent_series",6,"S2","hb",0.0288822150336976
14,"independent_series",6,"S2","dr",0.116955694418824
14,"independent_series",6,"S2","vs",0.357385663794068
14,"independent_series",6,"S2","rm",0.0200098112575451
14,"independent_series",6,"S2","sq",0.123581185559248
14,"independent_series",6,"S3","nv",0.0989978664546767
14,"independent_series",6,"S3","ar",0.0252333185759942
14,"independent_series",6,"S3","eg",0.082700829469576
14,"independent_series",6,"S3","hb",0.0341030905079034
14,"independent_series",6,"S3","dr",0.312234097868507
14,"independent_series",6,"S3","vs",0.169521569258064
14,"independent_series",6,"S3","rm",0.0268126206139874
14,"independent_series",6,"S3","sq",0.250396607251291
14,"independent_series",6,"S4","nv",0.317628251982154
14,"independent_series",6,"S4","ar",0.0538923787031789
14,"independent_series",6,"S4","eg",0.0499978675485065
14,"independent_series",6,"S4","hb",0.0284193783084069
14,"independent_series",6,"S4","dr",0.0481004145431833
14,"independent_series",6,"S4","vs",0.298529016048375
14,"independent_series",6,"S4","rm",0.0287401212982417
14,"independent_series",6,"S4","sq",0.174692571567954
15,"independent_series",6,"S1","nv",0.167321586112219
15,"independent_series",6,"S1","ar",0.201151683955038
15,"independent_series",6,"S1","eg",0.219159604848875
15,"independent_series",6,"S1","hb",0.142583194420688
15,"independent_series",6,"S1","dr",0.0676413764050464
15,"independent_series",6,"S1","vs",0.0145928610600101
15,"independent_series",6,"S1","rm",0.158216512491841
15,"independent_series",6,"S1","sq",0.0293331807062822
15,"independent_series",6,"S2","nv",0.0811306967919762
15,"independent_series",6,"S2","ar",0.0308135878746906
15,"independent_series",6,"S2","eg",0.0202224468986232
15,"independent_series",6,"S2","hb",0.0600640192910431
15,"independent_series",6,"S2","dr",0.125936510240603
15,"independent_series",6,"S2","vs",0.345260068495374
15,"independent_series",6,"S2","rm",0.0528149693799427
15,"independent_series",6,"S2","sq",0.283757701027748
15,"independent_series",6,"S3","nv",0.0384675243671998
15,"independent_series",6,"S3","ar",0.22143498207838
15,"independent_series",6,"S3","eg",0.117991478692345
15,"independent_series",6,"S3","hb",0.145207612661189
15,"independent_series",6,"S3","dr",0.134196301111205
15,"independent_series",6,"S3","vs",0.0114935960066927
15,"independent_series",6,"S3","rm",0.20101381248694
15,"independent_series",6,"S3","sq",0.130194692596049
15,"independent_series",6,"S4","nv",0.0263976000164381
15,"independent_series",6,"S4","ar",0.0618387879877761
15,"independent_series",6,"S4","eg",0.193065711795334
15,"independent_series",6,"S4","hb",0.0827685267533142
15,"independent_series",6,"S4","dr",0.263875072805439
15,"independent_series",6,"S4","vs",0.0181004557996027
15,"independent_series",6,"S4","rm",0.10789051098316
15,"independent_series",6,"S4","sq",0.246063333858936
16,"independent_series",6,"S1","nv",0.509474896490809
16,"independent_series",6,"S1","ar",0.0669046236015218
16,"independent_series",6,"S1","eg",0.116820532285625
16,"independent_series",6,"S1","hb",0.0218518995347172
16,"independent_series",6,"S1","dr",0.0251437227850945
16,"independent_series",6,"S1","vs",0.134095462025195
16,"independent_series",6,"S1","rm",0.0663434883403135
16,"independent_series",6,"S1","sq",0.0593653749367243
16,"independent_series",6,"S2","nv",0.205216122817113
16,"independent_series",6,"S2","ar",0.113563676222714
16,"independent_series",6,"S2","eg",0.160032353469233
16,"independent_series",6,"S2","hb",0.0835585371051444
16,"independent_series",6,"S2","dr",0.138905101126418
16,"independent_series",6,"S2","vs",0.00935133040362806
16,"independent_series",6,"S2","rm",0.0882274254579969
16,"independent_series",6,"S2","sq",0.201145453397752
16,"independent_series",6,"S3","nv",0.313482884888085
16,"independent_series",6,"S3","ar",0.0753586880328617
16,"independent_series",6,"S3","eg",0.0546296711929961
16,"independent_series",6,"S3","hb",0.0396689617473257
16,"independent_series",6,"S3","dr",0.0526237781305798
16,"independent_series",6,"S3","vs",0.384150248725163
16,"independent_series",6,"S3","rm",0.021134200015728
16,"independent_series",6,"S3","sq",0.058951567267261
16,"independent_series",6,"S4","nv",0.0265149559284708
16,"independent_series",6,"S4","ar",0.169836868642797
16,"independent_series",6,"S4","eg",0.201012027540189
16,"independent_series",6,"S4","hb",0.150250630565598
16,"independent_series",6,"S4","dr",0.151966085400714
16,"independent_series",6,"S4","vs",0.0138593013746075
16,"independent_series",6,"S4","rm",0.144468514152388
16,"independent_series",6,"S4","sq",0.142091616395236
17,"independent_series",6,"S1","nv",0.0746134520324643
17,"independent_series",6,"S1","ar",0.101677809464687
17,"independent_series",6,"S1","eg",0.116499599837923
17,"independent_series",6,"S1","hb",0.144175869897413
17,"independent_series",6,"S1","dr",0.0927263513308302
17,"independent_series",6,"S1","vs",0.0126136324517311
17,"independent_series",6,"S1","rm",0.413344936374418
17,"independent_series",6,"S1","sq",0.0443483486105333
17,"independent_series",6,"S2","nv",0.0326150253241329
17,"independent_series",6,"S2","ar",0.470355159324963
17,"independent_series",6,"S2","eg",0.149997608310164
17,"independent_series",6,"S2","hb",0.131342229003317
17,"independent_series",6,"S2","dr",0.0542370622340092
17,"independent_series",6,"S2","vs",0.0318718603160434
17,"independent_series",6,"S2","rm",0.104565443474579
17,"independent_series",6,"S2","sq",0.0250156120127915
17,"independent_series",6,"S3","nv",0.0179741642479534
17,"independent_series",6,"S3","ar",0.266741219671681
17,"independent_series",6,"S3","eg",0.163665616718407
17,"independent_series",6,"S3","hb",0.164520757789276
17,"independent_series",6,"S3","dr",0.107530636511872
17,"independent_series",6,"S3","vs",0.0207907594259921
17,"independent_series",6,"S3","rm",0.15704936557095
17,"independent_series",6,"S3","sq",0.101727480063869
17,"independent_series",6,"S4","nv",0.146546506246631
17,"independent_series",6,"S4","ar",0.0887883478168548
17,"independent_series",6,"S4","eg",0.0180818845604964
17,"independent_series",6,"S4","hb",0.236430828791595
17,"independent_series",6,"S4","dr",0.0931068113788149
17,"independent_series",6,"S4","vs",0.0241908643470498
17,"independent_series",6,"S4","rm",0.310043947713431
17,"independent_series",6,"S4","sq",0.0828108091451277
18,"independent_series",6,"S1","nv",0.394921877227719
18,"independent_series",6,"S1","ar",0.0120517974888367
18,"independent_series",6,"S1","eg",0.101932368200995
18,"independent_series",6,"S1","hb",0.09404775681592
18,"independent_series",6,"S1","dr",0.057718971802812
18,"independent_series",6,"S1","vs",0.180441676283448
18,"independent_series",6,"S1","rm",0.0922100892160461
18,"independent_series",6,"S1","sq",0.0666754629642228
18,"independent_series",6,"S2","nv",0.0454242237387924
18,"independent_series",6,"S2","ar",0.172544350198733
18,"independent_series",6,"S2","eg",0.203810277576433
18,"independent_series",6,"S2","hb",0.145419776761587
18,"independent_series",6,"S2","dr",0.114982073532437
18,"independent_series",6,"S2","vs",0.0113482417910306
18,"independent_series",6,"S2","rm",0.226857272999557
18,"independent_series",6,"S2","sq",0.0796137834014291
18,"independent_series",6,"S3","nv",0.121846509037498
18,"independent_series",6,"S3","ar",0.235054267369734
18,"independent_series",6,"S3","eg",0.402801867553822
18,"independent_series",6,"S3","hb",0.09864635561
18,"independent_series",6,"S3","dr",0.023895614038484
18,"independent_series",6,"S3","vs",0.0425888022410634
18,"independent_series",6,"S3","rm",0.0391049244842952
18,"independent_series",6,"S3","sq",0.0360616596651035
18,"independent_series",6,"S4","nv",0.0228460417631685
18,"independent_series",6,"S4","ar",0.145007585338616
18,"independent_series",6,"S4","eg",0.124211011946484
18,"independent_series",6,"S4","hb",0.144388571397508
18,"independent_series",6,"S4","dr",0.166496528262453
18,"independent_series",6,"S4","vs",0.0156269574915497
18,"independent_series",6,"S4","rm",0.177316274637237
18,"independent_series",6,"S4","sq",0.204107029162984
19,"independent_series",6,"S1","nv",0.0470684068635433
19,"independent_series",6,"S1","ar",0.139231283714649
19,"independent_series",6,"S1","eg",0.227016776967211
19,"independent_series",6,"S1","hb",0.164635170430759
19,"independent_series",6,"S1","dr",0.165899952022106
19,"independent_series",6,"S1","vs",0.0109815428403005
19,"independent_series",6,"S1","rm",0.0800515823812142
19,"independent_series",6,"S1","sq",0.165115284780216
19,"independent_series",6,"S2","nv",0.021802472820201
19,"independent_series",6,"S2","ar",0.169712966500206
19,"independent_series",6,"S2","eg",0.15570500528034
19,"independent_series",6,"S2","hb",0.180299183497685
19,"independent_series",6,"S2","dr",0.141569260991168
19,"independent_series",6,"S2","vs",0.0160951323418074
19,"independent_series",6,"S2","rm",0.181530790193483
19,"independent_series",6,"S2","sq",0.13328518837511
19,"independent_series",6,"S3","nv",0.0209510564498876
19,"independent_series",6,"S3","ar",0.246058402580496
19,"independent_series",6,"S3","eg",0.145874420269459
19,"independent_series",6,"S3","hb",0.150577996109295
19,"independent_series",6,"S3","dr",0.143182795485113
19,"independent_series",6,"S3","vs",0.0169720223183065
19,"independent_series",6,"S3","rm",0.129971801662686
19,"independent_series",6,"S3","sq",0.146411505124757
19,"independent_series",6,"S4","nv",0.0284880427661478
19,"independent_series",6,"S4","ar",0.0466882210974658
19,"independent_series",6,"S4","eg",0.0679973251348979
19,"independent_series",6,"S4","hb",0.148851729214836
19,"independent_series",6,"S4","dr",0.358811556017275
19,"independent_series",6,"S4","vs",0.0216505127146908
19,"independent_series",6,"S4","rm",0.0798722358922589
19,"independent_series",6,"S4","sq",0.247640377162428
20,"independent_series",6,"S1","nv",0.379652991329342
20,"independent_series",6,"S1","ar",0.0662626440268174
20,"independent_series",6,"S1","eg",0.0410493408959246
20,"independent_series",6,"S1","hb",0.0664766434826198
20,"independent_series",6,"S1","dr",0.0466479186301595
20,"independent_series",6,"S1","vs",0.313720529513678
20,"independent_series",6,"S1","rm",0.0658076948000159
20,"independent_series",6,"S1","sq",0.0203822373214421
20,"independent_series",6,"S2","nv",0.0255612366504178
20,"independent_series",6,"S2","ar",0.194030062077283
20,"independent_series",6,"S2","eg",0.0715903896190924
20,"independent_series",6,"S2","hb",0.146469370995715
20,"independent_series",6,"S2","dr",0.033470070042296
20,"independent_series",6,"S2","vs",0.0467625258363675
20,"independent_series",6,"S2","rm",0.444124129727434
20,"independent_series",6,"S2","sq",0.0379922150513948
20,"independent_series",6,"S3","nv",0.0237553209620579
20,"independent_series",6,"S3","ar",0.15131325692095
20,"independent_series",6,"S3","eg",0.119013970060788
20,"independent_series",6,"S3","hb",0.184858341013304
20,"independent_series",6,"S3","dr",0.150461471490392
20,"independent_series",6,"S3","vs",0.0151331741441258
20,"independent_series",6,"S3","rm",0.173435684592004
20,"independent_series",6,"S3","sq",0.182028780816378
20,"independent_series",6,"S4","nv",0.190958290793464
20,"independent_series",6,"S4","ar",0.0935203895092017
20,"independent_series",6,"S4","eg",0.0949735026056771
20,"independent_series",6,"S4","hb",0.128765451585718
20,"independent_series",6,"S4","dr",0.149247523071831
20,"independent_series",6,"S4","vs",0.00897128442698907
20,"independent_series",6,"S4","rm",0.190107912753461
20,"independent_series",6,"S4","sq",0.143455645253658
21,"independent_series",6,"S1","nv",0.0291733985173119
21,"independent_series",6,"S1","ar",0.0446206736405022
21,"independent_series",6,"S1","eg",0.161158141238558
21,"independent_series",6,"S1","hb",0.193954832747805
21,"independent_series",6,"S1","dr",0.225544712374646
21,"independent_series",6,"S1","vs",0.0172762686076905
21,"independent_series",6,"S1","rm",0.138892191454308
21,"independent_series",6,"S1","sq",0.189379781419178
21,"independent_series",6,"S2","nv",0.0481665411179674
21,"independent_series",6,"S2","ar",0.115286578414799
21,"independent_series",6,"S2","eg",0.219237232101422
21,"independent_series",6,"S2","hb",0.133933459823594
21,"independent_series",6,"S2","dr",0.122477748736206
21,"independent_series",6,"S2","vs",0.0105113765984892
21,"independent_series",6,"S2","rm",0.144843948858443
21,"independent_series",6,"S2","sq",0.205543114349081
21,"independent_series",6,"S3","nv",0.049525300199733
21,"independent_series",6,"S3","ar",0.217476337743347
21,"independent_series",6,"S3","eg",0.118695339786506
21,"independent_series",6,"S3","hb",0.136723832961964
21,"independent_series",6,"S3","dr",0.168960484291738
21,"independent_series",6,"S3","vs",0.0102275101981448
21,"independent_series",6,"S3","rm",0.153852007626844
21,"independent_series",6,"S3","sq",0.144539187191724
21,"independent_series",6,"S4","nv",0.349791540185595
21,"independent_series",6,"S4","ar",0.0696707185192136
21,"independent_series",6,"S4","eg",0.0827207757697647
21,"independent_series",6,"S4","hb",0.0882731363329718
21,"independent_series",6,"S4","dr",0.0423198957426958
21,"independent_series",6,"S4","vs",0.15047871940426
21,"independent_series",6,"S4","rm",0.0134961078408902
21,"independent_series",6,"S4","sq",0.203249106204609
22,"independent_series",6,"S1","nv",0.0344045155927283
22,"independent_series",6,"S1","ar",0.195933945701352
22,"independent_series",6,"S1","eg",0.095967460627199
22,"independent_series",6,"S1","hb",0.208291002691092
22,"independent_series",6,"S1","dr",0.21462844048314
22,"independent_series",6,"S1","vs",0.0126938833240135
22,"independent_series",6,"S1","rm",0.132081223320615
22,"independent_series",6,"S1","sq",0.10599952825986
22,"independent_series",6,"S2","nv",0.112752018244629
22,"independent_series",6,"S2","ar",0.165520358973113
22,"independent_series",6,"S2","eg",0.0287775068154062
22,"independent_series",6,"S2","hb",0.119506521094878
22,"independent_series",6,"S2","dr",0.077738643230198
22,"independent_series",6,"S2","vs",0.440085862307752
22,"independent_series",6,"S2","rm",0.0267030923737868
22,"independent_series",6,"S2","sq",0.0289159969602366
22,"independent_series",6,"S3","nv",0.184858038619726
22,"independent_series",6,"S3","ar",0.0702375035169688
22,"independent_series",6,"S3","eg",0.076544296196101
22,"independent_series",6,"S3","hb",0.0771661167029458
22,"independent_series",6,"S3","dr",0.0121826870666104
22,"independent_series",6,"S3","vs",0.13006580237876
22,"independent_series",6,"S3","rm",0.386321340098015
22,"independent_series",6,"S3","sq",0.0626242154208739
22,"independent_series",6,"S4","nv",0.113393425645299
22,"independent_series",6,"S4","ar",0.179920518499753
22,"independent_series",6,"S4","eg",0.160476623511091
22,"independent_series",6,"S4","hb",0.0337532345011931
22,"independent_series",6,"S4","dr",0.119011089858624
22,"independent_series",6,"S4","vs",0.067032044759917
22,"independent_series",6,"S4","rm",0.0140151863534967
22,"independent_series",6,"S4","sq",0.312397876870625
23,"independent_series",6,"S1","nv",0.0446064770166104
23,"independent_series",6,"S1","ar",0.0232893702119731
23,"independent_series",6,"S1","eg",0.0527113790342028
23,"independent_series",6,"S1","hb",0.059488521225256
23,"independent_series",6,"S1","dr",0.105580524589038
23,"independent_series",6,"S1","vs",0.0315282177461158
23,"independent_series",6,"S1","rm",0.147193292389499
23,"independent_series",6,"S1","sq",0.535602217787305
23,"independent_series",6,"S2","nv",0.273192781702945
23,"independent_series",6,"S2","ar",0.0392131335715581
23,"independent_series",6,"S2","eg",0.0534774813300024
23,"independent_series",6,"S2","hb",0.0680278967616921
23,"independent_series",6,"S2","dr",0.0450037982098747
23,"independent_series",6,"S2","vs",0.429940545808719
23,"independent_series",6,"S2","rm",0.0688328261248895
23,"independent_series",6,"S2","sq",0.0223115364903195
23,"independent_series",6,"S3","nv",0.280645658367717
23,"independent_series",6,"S3","ar",0.157966657545165
23,"independent_series",6,"S3","eg",0.0273174998071234
23,"independent_series",6,"S3","hb",0.0462328303676483
23,"independent_series",6,"S3","dr",0.0632497722667296
23,"independent_series",6,"S3","vs",0.315984390260792
23,"independent_series",6,"S3","rm",0.0228633677426424
23,"independent_series",6,"S3","sq",0.0857398236421819
23,"independent_series",6,"S4","nv",0.0309397550357291
23,"independent_series",6,"S4","ar",0.154768945893841
23,"independent_series",6,"S4","eg",0.231352754141886
23,"independent_series",6,"S4","hb",0.161448064694069
23,"independent_series",6,"S4","dr",0.0762273236189786
23,"independent_series",6,"S4","vs",0.014867865190877
23,"independent_series",6,"S4","rm",0.250655385321496
23,"independent_series",6,"S4","sq",0.0797399061031227
24,"independent_series",6,"S1","nv",0.315193112172559
24,"independent_series",6,"S1","ar",0.0728122738096344
24,"independent_series",6,"S1","eg",0.161336037053497
24,"independent_series",6,"S1","hb",0.0543713938645399
24,"independent_series",6,"S1","dr",0.14006720058544
24,"independent_series",6,"S1","vs",0.192082124858089
24,"independent_series",6,"S1","rm",0.01314847962309
24,"independent_series",6,"S1","sq",0.0509893780331506
24,"independent_series",6,"S2","nv",0.0718862667105951
24,"independent_series",6,"S2","ar",0.120331046516484
24,"independent_series",6,"S2","eg",0.302123988021386
24,"independent_series",6,"S2","hb",0.0826731822579681
24,"independent_series",6,"S2","dr",0.237141484536219
24,"independent_series",6,"S2","vs",0.0147845670893558
24,"independent_series",6,"S2","rm",0.032899229452896
24,"independent_series",6,"S2","sq",0.138160235415096
24,"independent_series",6,"S3","nv",0.0216257990648471
24,"independent_series",6,"S3","ar",0.170987173333592
24,"independent_series",6,"S3","eg",0.212445304594184
24,"independent_series",6,"S3","hb",0.163644014905685
24,"independent_series",6,"S3","dr",0.136983137662819
24,"independent_series",6,"S3","vs",0.0163289299729185
24,"independent_series",6,"S3","rm",0.137038312459475
24,"independent_series",6,"S3","sq",0.14094732800648
24,"independent_series",6,"S4","nv",0.028625070338409
24,"independent_series",6,"S4","ar",0.14291443700379
24,"independent_series",6,"S4","eg",0.179440399593453
24,"independent_series",6,"S4","hb",0.197546288270435
24,"independent_series",6,"S4","dr",0.1198499553806
24,"independent_series",6,"S4","vs",0.0140951696086854
24,"independent_series",6,"S4","rm",0.227904729340289
24,"independent_series",6,"S4","sq",0.0896239504643382
25,"independent_series",6,"S1","nv",0.136909965174609
25,"independent_series",6,"S1","ar",0.126507940949132
25,"independent_series",6,"S1","eg",0.038962826984725
25,"independent_series",6,"S1","hb",0.226170370742671
25,"independent_series",6,"S1","dr",0.110498608694454
25,"independent_series",6,"S1","vs",0.0199556455074049
25,"independent_series",6,"S1","rm",0.312396738548105
25,"independent_series",6,"S1","sq",0.028597903398899
25,"independent_series",6,"S2","nv",0.159158286907925
25,"independent_series",6,"S2","ar",0.0815051117406857
25,"independent_series",6,"S2","eg",0.0578454119291308
25,"independent_series",6,"S2","hb",0.0537013871542093
25,"independent_series",6,"S2","dr",0.0227511212266171
25,"independent_series",6,"S2","vs",0.358360142038631
25,"independent_series",6,"S2","rm",0.24027957867441
25,"independent_series",6,"S2","sq",0.0263989603283912
25,"independent_series",6,"S3","nv",0.0617524238730792
25,"independent_series",6,"S3","ar",0.150133290560757
25,"independent_series",6,"S3","eg",0.186678161699075
25,"independent_series",6,"S3","hb",0.18947525408363
25,"independent_series",6,"S3","dr",0.108185133022789
25,"independent_series",6,"S3","vs",0.0105500184267087
25,"independent_series",6,"S3","rm",0.223472147013274
25,"independent_series",6,"S3","sq",0.0697535713206886
25,"independent_series",6,"S4","nv",0.121748513201383
25,"independent_series",6,"S4","ar",0.116374719694246
25,"independent_series",6,"S4","eg",0.0560690884088773
25,"independent_series",6,"S4","hb",0.0270012485345061
25,"independent_series",6,"S4","dr",0.0214736487563838
25,"independent_series",6,"S4","vs",0.526725440093585
25,"independent_series",6,"S4","rm",0.0741209486153448
25,"independent_series",6,"S4","sq",0.0564863926956733
26,"independent_series",6,"S1","nv",0.0933190314904772
26,"independent_series",6,"S1","ar",0.0694476110476682
26,"independent_series",6,"S1","eg",0.152321025693317
26,"independent_series",6,"S1","hb",0.187897507297281
26,"independent_series",6,"S1","dr",0.197977096158037
26,"independent_series",6,"S1","vs",0.032692371522123
26,"independent_series",6,"S1","rm",0.0142197800174742
26,"independent_series",6,"S1","sq",0.252125576773622
26,"independent_series",6,"S2","nv",0.0528699842868433
26,"independent_series",6,"S2","ar",0.073883680968221
26,"independent_series",6,"S2","eg",0.240048254382109
26,"independent_series",6,"S2","hb",0.0656452229951713
26,"independent_series",6,"S2","dr",0.237334814428388
26,"independent_series",6,"S2","vs",0.0121111537559124
26,"independent_series",6,"S2","rm",0.147336386214495
26,"independent_series",6,"S2","sq",0.17077050296886
26,"independent_series",6,"S3","nv",0.0303810608996751
26,"independent_series",6,"S3","ar",0.174083042900437
26,"independent_series",6,"S3","eg",0.170814630065998
26,"independent_series",6,"S3","hb",0.148635870052557
26,"independent_series",6,"S3","dr",0.188815549756457
26,"independent_series",6,"S3","vs",0.012708224335369
26,"independent_series",6,"S3","rm",0.135130534179453
26,"independent_series",6,"S3","sq",0.139431087810054
26,"independent_series",6,"S4","nv",0.0716071991773401
26,"independent_series",6,"S4","ar",0.169903418197337
26,"independent_series",6,"S4","eg",0.280070897853558
26,"independent_series",6,"S4","hb",0.158486747969515
26,"independent_series",6,"S4","dr",0.132891194294743
26,"independent_series",6,"S4","vs",0.0100821238854618
26,"independent_series",6,"S4","rm",0.0889394271665891
26,"independent_series",6,"S4","sq",0.0880189914554553
27,"independent_series",6,"S1","nv",0.0876554714707154
27,"independent_series",6,"S1","ar",0.0660451200941109
27,"independent_series",6,"S1","eg",0.131230053359362
27,"independent_series",6,"S1","hb",0.342801990716299
27,"independent_series",6,"S1","dr",0.0288205812809232
27,"independent_series",6,"S1","vs",0.0517019530811714
27,"independent_series",6,"S1","rm",0.271401612095802
27,"independent_series",6,"S1","sq",0.0203432179016158
27,"independent_series",6,"S2","nv",0.0434718258685856
27,"independent_series",6,"S2","ar",0.281184257184753
27,"independent_series",6,"S2","eg",0.071020238338283
27,"independent_series",6,"S2","hb",0.190642627329985
27,"independent_series",6,"S2","dr",0.0713102889015133
27,"independent_series",6,"S2","vs",0.169246510506628
27,"independent_series",6,"S2","rm",0.160205051212114
27,"independent_series",6,"S2","sq",0.0129192006581378
27,"independent_series",6,"S3","nv",0.28411988220097
27,"independent_series",6,"S3","ar",0.034444745271875
27,"independent_series",6,"S3","eg",0.279303728884646
27,"independent_series",6,"S3","hb",0.0552086738251689
27,"independent_series",6,"S3","dr",0.0379540436025188
27,"independent_series",6,"S3","vs",0.23609202328843
27,"independent_series",6,"S3","rm",0.0391192660429916
27,"independent_series",6,"S3","sq",0.0337576368833995
27,"independent_series",6,"S4","nv",0.0549400190621029
27,"independent_series",6,"S4","ar",0.143593915742173
27,"independent_series",6,"S4","eg",0.152053504147972
27,"independent_series",6,"S4","hb",0.166281041453938
27,"independent_series",6,"S4","dr",0.205430050621934
27,"independent_series",6,"S4","vs",0.00981692065671132
27,"independent_series",6,"S4","rm",0.147114550765887
27,"independent_series",6,"S4","sq",0.120769997549281
28,"independent_series",6,"S1","nv",0.0587699439815714
28,"independent_series",6,"S1","ar",0.202462127162657
28,"independent_series",6,"S1","eg",0.121172158155194
28,"independent_series",6,"S1","hb",0.15783720589086
28,"independent_series",6,"S1","dr",0.15512471679113
28,"independent_series",6,"S1","vs",0.00961309217856021
28,"independent_series",6,"S1","rm",0.158199183421653
28,"independent_series",6,"S1","sq",0.136821572418374
28,"independent_series",6,"S2","nv",0.117121692506168
28,"independent_series",6,"S2","ar",0.15619003006438
28,"independent_series",6,"S2","eg",0.0421337038561226
28,"independent_series",6,"S2","hb",0.123125029630128
28,"independent_series",6,"S2","dr",0.0191827682134875
28,"independent_series",6,"S2","vs",0.406910941343603
28,"independent_series",6,"S2","rm",0.0286626030845491
28,"independent_series",6,"S2","sq",0.106673231301562
28,"independent_series",6,"S3","nv",0.343357702715769
28,"independent_series",6,"S3","ar",0.0430822319261097
28,"independent_series",6,"S3","eg",0.0838670434045285
28,"independent_series",6,"S3","hb",0.0567400824497552
28,"independent_series",6,"S3","dr",0.0625626581130178
28,"independent_series",6,"S3","vs",0.334736090924262
28,"independent_series",6,"S3","rm",0.0184383404281177
28,"independent_series",6,"S3","sq",0.0572158500384397
28,"independent_series",6,"S4","nv",0.524230357756458
28,"independent_series",6,"S4","ar",0.0411221700170554
28,"independent_series",6,"S4","eg",0.0306959536091227
28,"independent_series",6,"S4","hb",0.0255517811858636
28,"independent_series",6,"S4","dr",0.130432080080193
28,"independent_series",6,"S4","vs",0.13749702303524
28,"independent_series",6,"S4","rm",0.0621005651746368
28,"independent_series",6,"S4","sq",0.0483700691414299
29,"independent_series",6,"S1","nv",0.30230168519983
29,"independent_series",6,"S1","ar",0.205495699087286
29,"independent_series",6,"S1","eg",0.0525360836196136
29,"independent_series",6,"S1","hb",0.222308990351656
29,"independent_series",6,"S1","dr",0.0163626660266334
29,"independent_series",6,"S1","vs",0.0819172731122556
29,"independent_series",6,"S1","rm",0.0830961744409131
29,"independent_series",6,"S1","sq",0.0359814281618121
29,"independent_series",6,"S2","nv",0.0660413872297627
29,"independent_series",6,"S2","ar",0.0507137965094073
29,"independent_series",6,"S2","eg",0.102040157518995
29,"independent_series",6,"S2","hb",0.0371129996164593
29,"independent_series",6,"S2","dr",0.162580116639513
29,"independent_series",6,"S2","vs",0.0250964978364088
29,"independent_series",6,"S2","rm",0.0330589278969837
29,"independent_series",6,"S2","sq",0.523356116752471
29,"independent_series",6,"S3","nv",0.262388654608084
29,"independent_series",6,"S3","ar",0.0511585826621209
29,"independent_series",6,"S3","eg",0.0261432748146313
29,"independent_series",6,"S3","hb",0.0318875322927123
29,"independent_series",6,"S3","dr",0.0658802006807256
29,"independent_series",6,"S3","vs",0.439624408930387
29,"independent_series",6,"S3","rm",0.0794362819098629
29,"independent_series",6,"S3","sq",0.0434810641014759
29,"independent_series",6,"S4","nv",0.0791366407961109
29,"independent_series",6,"S4","ar",0.103943470102476
29,"independent_series",6,"S4","eg",0.169621272860778
29,"independent_series",6,"S4","hb",0.194347900021752
29,"independent_series",6,"S4","dr",0.18761546138233
29,"independent_series",6,"S4","vs",0.00919475444197223
29,"independent_series",6,"S4","rm",0.142260314325388
29,"independent_series",6,"S4","sq",0.113880186069193
30,"independent_series",6,"S1","nv",0.028552227034769
30,"independent_series",6,"S1","ar",0.15839691582493
30,"independent_series",6,"S1","eg",0.171404157552468
30,"independent_series",6,"S1","hb",0.176667112444819
30,"independent_series",6,"S1","dr",0.131188468345322
30,"independent_series",6,"S1","vs",0.0133450939597218
30,"independent_series",6,"S1","rm",0.198720737876894
30,"independent_series",6,"S1","sq",0.121725286961076
30,"independent_series",6,"S2","nv",0.197987125560976
30,"independent_series",6,"S2","ar",0.0147620714261877
30,"independent_series",6,"S2","eg",0.0492823285476476
30,"independent_series",6,"S2","hb",0.0989523457892539
30,"independent_series",6,"S2","dr",0.0496598870801806
30,"independent_series",6,"S2","vs",0.178801709920491
30,"independent_series",6,"S2","rm",0.0638311639962331
30,"independent_series",6,"S2","sq",0.34672336767903
30,"independent_series",6,"S3","nv",0.286570911173686
30,"independent_series",6,"S3","ar",0.110486182900664
30,"independent_series",6,"S3","eg",0.0417038187360928
30,"independent_series",6,"S3","hb",0.0614147004917307
30,"independent_series",6,"S3","dr",0.066882664833182
30,"independent_series",6,"S3","vs",0.0171355998651606
30,"independent_series",6,"S3","rm",0.0569106798721876
30,"independent_series",6,"S3","sq",0.358895442127296
30,"independent_series",6,"S4","nv",0.14306970148606
30,"independent_series",6,"S4","ar",0.0848671797093837
30,"independent_series",6,"S4","eg",0.108042368288436
30,"independent_series",6,"S4","hb",0.142745783859185
30,"independent_series",6,"S4","dr",0.0501737819426763
30,"independent_series",6,"S4","vs",0.342304576860451
30,"independent_series",6,"S4","rm",0.117584392736684
30,"independent_series",6,"S4","sq",0.0112122151171223


==> anc/paper_results_experiment_scores.csv <==
"replicate","dgp","horizon","variant","crps","energy","variogram","coverage80","width80"
1,"break_correlation",1,"WIRED-full",0.00465219324778614,0.0106105292329858,0.00526766157746961,0.690755208333333,0.0161047156110448
1,"break_correlation",1,"No tail copula",0.00466859642293224,0.010600718950136,0.00534949421277373,0.697916666666667,0.0165531419237461
1,"break_correlation",1,"Static dependence",0.00466413926085683,0.0106186511540095,0.00552316881716875,0.67578125,0.0156219075935457
1,"break_correlation",1,"Rolling dependence",0.00463198971580403,0.0105521519544299,0.00489092405123748,0.707682291666667,0.0164143876071174
1,"break_correlation",1,"Independent marginals",0.00466182876577935,0.0107616528405126,0.00647979863322253,0.692708333333333,0.0161539289068994
1,"break_correlation",1,"Equal weights",0.00435104491912918,0.00981149388313843,0.0045693432956423,0.736328125,0.0170539900550347
1,"break_correlation",1,"ARIMA independent",0.004402486821676,0.00999799573354219,0.00466365369543785,0.63671875,0.0133555597364811
1,"break_correlation",1,"Bootstrap independent",0.00446301249144256,0.0100483108669453,0.00445650349794642,0.599609375,0.0123419853044889
1,"break_correlation",1,"Gaussian copula bootstrap",0.00447238487232361,0.00997352362770113,0.00447444822194248,0.58984375,0.0120002144405796
2,"break_correlation",1,"WIRED-full",0.00597728363135702,0.0133247945769354,0.00949562485663282,0.779296875,0.0273731035018656
2,"break_correlation",1,"No tail copula",0.00615521932628725,0.0137848603028135,0.0105054586660044,0.746744791666667,0.0272462512541728
2,"break_correlation",1,"Static dependence",0.00580871607423664,0.0130095228075333,0.0101229463920496,0.796223958333333,0.027522978828942
2,"break_correlation",1,"Rolling dependence",0.00572051689654937,0.012590026553355,0.00631822257223201,0.794921875,0.0272584401529442
2,"break_correlation",1,"Independent marginals",0.00598711692889343,0.013744397951947,0.0154589954366388,0.802734375,0.0277102699136688
2,"break_correlation",1,"Equal weights",0.00457375738526329,0.0103044866936365,0.00662934723496146,0.83203125,0.0239099748777435
2,"break_correlation",1,"ARIMA independent",0.00470147180549765,0.0107058622121694,0.00543768262293704,0.650390625,0.0147668969366232
2,"break_correlation",1,"Bootstrap independent",0.0044327075262034,0.00997551308999334,0.00483128268790655,0.607421875,0.0130110136774706
2,"break_correlation",1,"Gaussian copula bootstrap",0.00445402809472189,0.0099074539569352,0.00448314272937737,0.621744791666667,0.013293189878566
3,"break_correlation",1,"WIRED-full",0.00618420057421941,0.0142732410886079,0.00921703429382265,0.631510416666667,0.0196608913283964
3,"break_correlation",1,"No tail copula",0.00614944590137365,0.014222969051593,0.00951963759649049,0.660807291666667,0.0208526984135879
3,"break_correlation",1,"Static dependence",0.00625030366332768,0.0144897354258442,0.0102218787046816,0.647786458333333,0.0206060796230677
3,"break_correlation",1,"Rolling dependence",0.00653247930734251,0.01498865673779,0.00882856604384427,0.639322916666667,0.0212866591911217
3,"break_correlation",1,"Independent marginals",0.0063812037941097,0.0149782337581401,0.0120268297792156,0.626953125,0.0203773637093852
3,"break_correlation",1,"Equal weights",0.00466938272444073,0.010521966821951,0.00519776647724626,0.729166666666667,0.0190372420114533
3,"break_correlation",1,"ARIMA independent",0.00465612778203545,0.0105489915423305,0.00472823727053453,0.578776041666667,0.0128379364608734
3,"break_correlation",1,"Bootstrap independent",0.00468397000443062,0.0105621571878862,0.0046654581093937,0.555338541666667,0.0120873151172471
3,"break_correlation",1,"Gaussian copula bootstrap",0.00468376416505179,0.0104635930882069,0.00456563900915929,0.542317708333333,0.0118501586514419
4,"break_correlation",1,"WIRED-full",0.00616957018993535,0.0149828023845893,0.0158885472310378,0.759114583333333,0.0237466272437713
4,"break_correlation",1,"No tail copula",0.00603656374074636,0.0146074915473604,0.0150861406413446,0.757161458333333,0.0233126811624469
4,"break_correlation",1,"Static dependence",0.00595686084166142,0.0144712737239337,0.0153360120260866,0.767578125,0.0241517081282732
4,"break_correlation",1,"Rolling dependence",0.00632283518607734,0.0154477511148135,0.0138382954545335,0.707682291666667,0.0223321156205169
4,"break_correlation",1,"Independent marginals",0.00609277603440764,0.0147993340453839,0.0176813875587671,0.766927083333333,0.0242170848667228
4,"break_correlation",1,"Equal weights",0.00475900721285702,0.0106876197283359,0.00619364946963983,0.78515625,0.0231222857774816
4,"break_correlation",1,"ARIMA independent",0.00466364300888016,0.010583747338471,0.00477889009547844,0.607421875,0.0133765863443628
4,"break_correlation",1,"Bootstrap independent",0.00469763011278904,0.0105402001350588,0.00465811389891255,0.552083333333333,0.0118622754648711
4,"break_correlation",1,"Gaussian copula bootstrap",0.00469826477505202,0.0104637923669074,0.00456232411046661,0.56640625,0.0121494568213456
5,"break_correlation",1,"WIRED-full",0.00513101804254162,0.0114166296300383,0.00491056412853123,0.622395833333333,0.0167671379971329
5,"break_correlation",1,"No tail copula",0.00495432685058644,0.0110829750755311,0.00505508999306996,0.654296875,0.0164626597431332
5,"break_correlation",1,"Static dependence",0.0051588266684816,0.0115160736450259,0.00475837538373457,0.611979166666667,0.0159847089351213
5,"break_correlation",1,"Rolling dependence",0.00500777953060701,0.0110883005135191,0.00484039599505325,0.651041666666667,0.0167772692456973
5,"break_correlation",1,"Independent marginals",0.0049753201913185,0.0112775496768001,0.00597053395913748,0.64453125,0.0165010893615247
5,"break_correlation",1,"Equal weights",0.00505312790838925,0.0113269736123674,0.00491937798710858,0.680338541666667,0.0174971886582427
5,"break_correlation",1,"ARIMA independent",0.00545307369065079,0.0122163954442835,0.00496615359185356,0.526041666666667,0.0129352161364178
5,"break_correlation",1,"Bootstrap independent",0.00484057337081746,0.0108505930798427,0.00453736170496333,0.5234375,0.0114539748532541
5,"break_correlation",1,"Gaussian copula bootstrap",0.00479394860024058,0.0106414559114493,0.00447991456972898,0.552734375,0.0121699988677084
6,"break_correlation",1,"WIRED-full",0.00439646588169331,0.0100104672482328,0.00588757665634779,0.759765625,0.0179353854851508
6,"break_correlation",1,"No tail copula",0.00445178012807105,0.0101475877498252,0.00578567385497107,0.751953125,0.0179883570007963
6,"break_correlation",1,"Static dependence",0.00438491284037982,0.00997591796638651,0.00569085197254356,0.734375,0.0171336152644284
6,"break_correlation",1,"Rolling dependence",0.00446827887739109,0.0101827546083635,0.00520775240396951,0.747395833333333,0.0179254652768531
6,"break_correlation",1,"Independent marginals",0.00435676220227133,0.0100359106143006,0.0073708739960019,0.76171875,0.0179526666898942
6,"break_correlation",1,"Equal weights",0.00431815235922966,0.0097920346949407,0.00548784711108634,0.786458333333333,0.0187941277732497
6,"break_correlation",1,"ARIMA independent",0.00433698593519559,0.00982554983510072,0.0048808456922435,0.64453125,0.0134596093240633
6,"break_correlation",1,"Bootstrap independent",0.00433134814291424,0.00976656526138837,0.00489515065012697,0.614583333333333,0.0126709888565497
6,"break_correlation",1,"Gaussian copula bootstrap",0.00433382442368755,0.009666014879702,0.0046360588027752,0.60546875,0.0124208758584747
7,"break_correlation",1,"WIRED-full",0.00437187341539911,0.00979965846061544,0.00511088844982506,0.7578125,0.0187652000629542
7,"break_correlation",1,"No tail copula",0.0043467791875268,0.00975855552581718,0.00573059609326809,0.768880208333333,0.0195160864715748
7,"break_correlation",1,"Static dependence",0.00436035641859297,0.00979853873796445,0.00562968311942916,0.775390625,0.0199971612509244
7,"break_correlation",1,"Rolling dependence",0.00436977025051892,0.00976265229366914,0.00478357217444679,0.766927083333333,0.0193664855110476
7,"break_correlation",1,"Independent marginals",0.00434817908408284,0.0099822757714127,0.00784509355403693,0.764322916666667,0.0196358055556186
7,"break_correlation",1,"Equal weights",0.00435324971769165,0.0098147832841596,0.00528805850795286,0.804036458333333,0.0205785928092952
7,"break_correlation",1,"ARIMA independent",0.00437393587605477,0.00996885544987126,0.00501973917578564,0.666015625,0.0148113029370923
7,"break_correlation",1,"Bootstrap independent",0.0044437195570658,0.0100159425065529,0.00475076926696527,0.611328125,0.0131399497889108
7,"break_correlation",1,"Gaussian copula bootstrap",0.00443775081026317,0.00989536453264834,0.00451220895556104,0.615885416666667,0.0134045994075367
8,"break_correlation",1,"WIRED-full",0.0043380776377964,0.00978137223892819,0.00464522870490846,0.71484375,0.0162086099942471
8,"break_correlation",1,"No tail copula",0.00436580757639331,0.00980018635950405,0.00479344763701342,0.735677083333333,0.01691100990513
8,"break_correlation",1,"Static dependence",0.00436817768566313,0.00987747126208017,0.0048367334259321,0.727864583333333,0.0166924162655863
8,"break_correlation",1,"Rolling dependence",0.00439973440418581,0.00986457079790495,0.00460154684298886,0.716796875,0.0165066909084978
8,"break_correlation",1,"Independent marginals",0.00436900251058317,0.00999021852645797,0.00574172988528042,0.715494791666667,0.0161993966556179
8,"break_correlation",1,"Equal weights",0.004296892828695,0.00970602374104022,0.0049733520109039,0.77734375,0.0182173278633613
8,"break_correlation",1,"ARIMA independent",0.00442780972632413,0.0100813982810617,0.0046523429844417,0.632161458333333,0.0134649772406812
8,"break_correlation",1,"Bootstrap independent",0.00450947498492566,0.0102159673768505,0.00460653513695862,0.576822916666667,0.0125052471555227
8,"break_correlation",1,"Gaussian copula bootstrap",0.00451492419216521,0.0101169908810155,0.0044757646875319,0.542317708333333,0.0117985385667039
9,"break_correlation",1,"WIRED-full",0.00439595266634581,0.00986200866540316,0.00495966139064175,0.766927083333333,0.0183744338043997
9,"break_correlation",1,"No tail copula",0.00439725996123518,0.00987750618496019,0.00528697145507491,0.775390625,0.0187670900579155
9,"break_correlation",1,"Static dependence",0.00438557779324629,0.00989489053157765,0.00543660650710328,0.762369791666667,0.0184396606515457
9,"break_correlation",1,"Rolling dependence",0.00443423459790956,0.00991339268174351,0.00470204725646427,0.765625,0.0185266134160997
9,"break_correlation",1,"Independent marginals",0.00441003488951036,0.0101313998542963,0.00748938231523386,0.779947916666667,0.0189752533903909
9,"break_correlation",1,"Equal weights",0.00464394191628938,0.0103882197094265,0.00519120231899166,0.772135416666667,0.0202773042618704
9,"break_correlation",1,"ARIMA independent",0.00449968215102691,0.0102313824870444,0.00502948060651431,0.623697916666667,0.0138778967635326
9,"break_correlation",1,"Bootstrap independent",0.00454970561545054,0.0103034149293849,0.00486323477132594,0.578125,0.0127180599368514
9,"break_correlation",1,"Gaussian copula bootstrap",0.00455942020039915,0.010176263878676,0.00463193894291916,0.58203125,0.0126204154227657
10,"break_correlation",1,"WIRED-full",0.00464184767675024,0.0104244816749488,0.00480641995852024,0.70703125,0.0173026088278686
10,"break_correlation",1,"No tail copula",0.00467419518971736,0.0105080621012877,0.00500098104628082,0.703776041666667,0.0174503278001219
10,"break_correlation",1,"Static dependence",0.00466702600956566,0.0105767576780697,0.00532051546898604,0.725911458333333,0.0178914436182095
10,"break_correlation",1,"Rolling dependence",0.00458073556113669,0.010274666337575,0.00440891671903258,0.738932291666667,0.0181457435219655
10,"break_correlation",1,"Independent marginals",0.00460063221842335,0.0104838828583212,0.00615164442566642,0.713541666666667,0.0173916534077074
10,"break_correlation",1,"Equal weights",0.00451120776667547,0.0100677677597377,0.00463493629810667,0.75,0.0180632315859251
10,"break_correlation",1,"ARIMA independent",0.00458820017065883,0.0103871239932722,0.00471848319392584,0.612630208333333,0.0136166838922354
10,"break_correlation",1,"Bootstrap independent",0.00468597036756151,0.0104875530315172,0.00448467337364259,0.555989583333333,0.0122139148518343
10,"break_correlation",1,"Gaussian copula bootstrap",0.00466071666527023,0.0103390532033648,0.0043202840740652,0.559244791666667,0.0122648823888884
11,"break_correlation",1,"WIRED-full",0.00448929529505775,0.0100776868503687,0.00590898075590321,0.843098958333333,0.0226289612856986
11,"break_correlation",1,"No tail copula",0.0046555930287548,0.0104313902293181,0.0064089911238282,0.824869791666667,0.022781699065
11,"break_correlation",1,"Static dependence",0.00456060476542549,0.0102743729396209,0.00681440335154755,0.850911458333333,0.0235848346464201
11,"break_correlation",1,"Rolling dependence",0.00465393984902358,0.0103208466446697,0.00463227798335109,0.827473958333333,0.0234043610573869
11,"break_correlation",1,"Independent marginals",0.00461002485205169,0.0107146041162616,0.0101546363801917,0.837890625,0.0233873645571501
11,"break_correlation",1,"Equal weights",0.00462834815176213,0.0103913867099397,0.00563240202937422,0.797526041666667,0.0213285145428762
11,"break_correlation",1,"ARIMA independent",0.00449632945607436,0.0102042972053195,0.0049514566865284,0.635416666666667,0.0138638246516768
11,"break_correlation",1,"Bootstrap independent",0.00453877132627958,0.0102201609892313,0.00476743318265288,0.620442708333333,0.0133479654411795
11,"break_correlation",1,"Gaussian copula bootstrap",0.00451110522389247,0.0100460088041329,0.00460947529031229,0.643880208333333,0.0139248474023749
12,"break_correlation",1,"WIRED-full",0.00486382137937463,0.0108132853897304,0.0048488469862337,0.692708333333333,0.017532095888074
12,"break_correlation",1,"No tail copula",0.00478797193682081,0.0106225654908736,0.00511153241542431,0.702473958333333,0.0178599947780973
12,"break_correlation",1,"Static dependence",0.00482576163249048,0.0107621863726634,0.00516172212230478,0.686197916666667,0.0172220684879465
12,"break_correlation",1,"Rolling dependence",0.00477256539608415,0.0105650087582207,0.00439983459965028,0.699869791666667,0.0175065076573459
12,"break_correlation",1,"Independent marginals",0.0047777333285579,0.0108444929034313,0.00675623983577735,0.680989583333333,0.0168740552496569
12,"break_correlation",1,"Equal weights",0.0046110525180274,0.0102659914059947,0.00456841183129579,0.682291666666667,0.0163161330264683
12,"break_correlation",1,"ARIMA independent",0.00473907449964534,0.0106894058339252,0.0046248407327365,0.568359375,0.0124850784847
12,"break_correlation",1,"Bootstrap independent",0.00473879000672619,0.0106243204517553,0.00454865077979293,0.546223958333333,0.0120328962962837
12,"break_correlation",1,"Gaussian copula bootstrap",0.00475883342877662,0.010537734724543,0.00440545763600854,0.526692708333333,0.011494901341352
13,"break_correlation",1,"WIRED-full",0.00445532786256635,0.0100042447890395,0.00464323970827041,0.725260416666667,0.0168776478749159
13,"break_correlation",1,"No tail copula",0.00449939972080774,0.010043097115579,0.00467426578942228,0.705078125,0.016292830473878
13,"break_correlation",1,"Static dependence",0.00448626808718308,0.0100684084580119,0.00469261483476567,0.698567708333333,0.0161547901540026
13,"break_correlation",1,"Rolling dependence",0.00447483124236236,0.0100063371560388,0.00474560434744777,0.690104166666667,0.0157514408178483
13,"break_correlation",1,"Independent marginals",0.00448878358237952,0.0101852015900376,0.00547832804226613,0.684895833333333,0.0158277608810509
13,"break_correlation",1,"Equal weights",0.00441663211455813,0.00995503833981049,0.00493364801053511,0.751953125,0.0182049036201163
13,"break_correlation",1,"ARIMA independent",0.0045493532625755,0.0103225636038552,0.00473088615097572,0.617838541666667,0.0133613993366778
13,"break_correlation",1,"Bootstrap independent",0.0046218331735807,0.0103633268823823,0.00454487501828117,0.55078125,0.0116267882813587
13,"break_correlation",1,"Gaussian copula bootstrap",0.00462204272029014,0.0102960340890237,0.00450601895101841,0.557942708333333,0.011859245312365
14,"break_correlation",1,"WIRED-full",0.00437939618848141,0.00976912801376296,0.00459927759567469,0.725260416666667,0.0169449233412398
14,"break_correlation",1,"No tail copula",0.00445845332665018,0.00991997469194307,0.00479363225645416,0.706380208333333,0.0171778944998872
14,"break_correlation",1,"Static dependence",0.00445517912856433,0.00999080408967117,0.00493870851253389,0.701171875,0.016640864232053
14,"break_correlation",1,"Rolling dependence",0.00446067031906578,0.00989289633639837,0.00433004963747039,0.705729166666667,0.0169044908871313
14,"break_correlation",1,"Independent marginals",0.00450783552861797,0.0102368032305929,0.006177035683407,0.701171875,0.0168867891649069
14,"break_correlation",1,"Equal weights",0.00465959634369535,0.0103817850847634,0.00484873244500435,0.705729166666667,0.0184734636512682
14,"break_correlation",1,"ARIMA independent",0.0044490584196321,0.0100404400638356,0.00451414469588362,0.615885416666667,0.0134869105734938
14,"break_correlation",1,"Bootstrap independent",0.00447019844398821,0.0100109971478396,0.0044391727907402,0.549479166666667,0.0116884624692939
14,"break_correlation",1,"Gaussian copula bootstrap",0.00443976425717965,0.00985030385177614,0.0043102203826151,0.574869791666667,0.0125017330285067
15,"break_correlation",1,"WIRED-full",0.004698035890072,0.0104856632438779,0.00472673791462025,0.655598958333333,0.0161467706236642
15,"break_correlation",1,"No tail copula",0.00470361816602562,0.0105091431253715,0.00503675428727443,0.655598958333333,0.0163353751976055
15,"break_correlation",1,"Static dependence",0.00472278617272515,0.0105828662785224,0.005132992933673,0.662760416666667,0.0163349243246331
15,"break_correlation",1,"Rolling dependence",0.00468386567231441,0.0104530416040057,0.00439036783983443,0.647135416666667,0.0158807006614504
15,"break_correlation",1,"Independent marginals",0.00467256515088281,0.0105830970531062,0.00592888980952366,0.66796875,0.016526619547795
15,"break_correlation",1,"Equal weights",0.00457944862975483,0.0102236476289907,0.00446235349109157,0.65625,0.0156573976681084
15,"break_correlation",1,"ARIMA independent",0.00468279408081167,0.0105217657851601,0.00441362090362575,0.556640625,0.0122565438938066
15,"break_correlation",1,"Bootstrap independent",0.00468408885717673,0.0104678560913369,0.00444961817891393,0.536458333333333,0.0117767174447082
15,"break_correlation",1,"Gaussian copula bootstrap",0.00472185039490879,0.0104626206782949,0.00435335927563582,0.522786458333333,0.0113853261563259
16,"break_correlation",1,"WIRED-full",0.00532777064933121,0.0118743851283361,0.00624967350544275,0.736979166666667,0.0207805218118648
16,"break_correlation",1,"No tail copula",0.00513755672979117,0.011473743223086,0.00633514693157602,0.757161458333333,0.0212113519424888
16,"break_correlation",1,"Static dependence",0.00538996404468805,0.0120839371362546,0.00706755538113274,0.725260416666667,0.0206815290189518
16,"break_correlation",1,"Rolling dependence",0.00522955707329367,0.0116512768686754,0.00515681903440234,0.733723958333333,0.0207946639940151
16,"break_correlation",1,"Independent marginals",0.00529360782693173,0.0119922594267406,0.00853518234583163,0.743489583333333,0.0212322884622737
16,"break_correlation",1,"Equal weights",0.00420695429793129,0.00947859757290179,0.00489802956730115,0.8203125,0.0198148576374529
16,"break_correlation",1,"ARIMA independent",0.00440444784479236,0.00996496899511835,0.00452047511831716,0.613932291666667,0.013153845786807
16,"break_correlation",1,"Bootstrap independent",0.00439621823634177,0.00990842144336674,0.00436628039920568,0.573567708333333,0.011760021127677
16,"break_correlation",1,"Gaussian copula bootstrap",0.00440897366621763,0.00984143141358636,0.00424717296667028,0.570963541666667,0.0116738738846813
17,"break_correlation",1,"WIRED-full",0.00456413812206097,0.0104189509301949,0.0056639045350378,0.716145833333333,0.017264348795367
17,"break_correlation",1,"No tail copula",0.00458470512137852,0.0104104615146541,0.00577840332883008,0.70703125,0.017130051274095
17,"break_correlation",1,"Static dependence",0.0045765722968147,0.0104329301993238,0.00589015325490597,0.703125,0.0166979401739802
17,"break_correlation",1,"Rolling dependence",0.00459796507187892,0.0104740235531377,0.00497468823953227,0.707682291666667,0.0168811832306855
17,"break_correlation",1,"Independent marginals",0.00462604853208828,0.0106151564318651,0.0069900018506255,0.692057291666667,0.0166121661709396
17,"break_correlation",1,"Equal weights",0.00430544651846753,0.00971604094015776,0.0049676860701039,0.787109375,0.0188582717947416
17,"break_correlation",1,"ARIMA independent",0.00435698984284057,0.00987826125695949,0.00448084557854924,0.606770833333333,0.0128188070635087
17,"break_correlation",1,"Bootstrap independent",0.00444746256927387,0.00997548370331379,0.00432764275606169,0.555989583333333,0.0116845637488583
17,"break_correlation",1,"Gaussian copula bootstrap",0.0044024682864226,0.00979519866930387,0.0042974338291706,0.604166666666667,0.0128327942540712
18,"break_correlation",1,"WIRED-full",0.00511198617170021,0.0114684088930536,0.00575226637282144,0.709635416666667,0.0188730210387935
18,"break_correlation",1,"No tail copula",0.00523983381763504,0.0117283939387596,0.00608224262997807,0.708984375,0.0197628987172408
18,"break_correlation",1,"Static dependence",0.00522722833661394,0.0117599969592853,0.00624799250992944,0.711588541666667,0.0193795920614412
18,"break_correlation",1,"Rolling dependence",0.00539164205360475,0.0119720271198397,0.00523370127614387,0.695963541666667,0.0197390398791247
18,"break_correlation",1,"Independent marginals",0.00516843894157438,0.0117679305244266,0.00784664105331583,0.715494791666667,0.0192123470191573
18,"break_correlation",1,"Equal weights",0.00460530415395424,0.0102977933813925,0.00496453775143439,0.736328125,0.0176405384450605
18,"break_correlation",1,"ARIMA independent",0.00462871568578953,0.0104742807860086,0.00484176721143554,0.595703125,0.0134228534320075
18,"break_correlation",1,"Bootstrap independent",0.00463663947142831,0.0104229856769946,0.00488207610058526,0.598307291666667,0.0130705905444384
18,"break_correlation",1,"Gaussian copula bootstrap",0.00469619526877995,0.0104111997662246,0.00463033418158892,0.578125,0.0125779611847339
19,"break_correlation",1,"WIRED-full",0.00588202840752427,0.0129887503451936,0.00569147170413531,0.613932291666667,0.0192147102101617
19,"break_correlation",1,"No tail copula",0.00590247951930369,0.0129914868297012,0.00588633216413161,0.611979166666667,0.019025319341126
19,"break_correlation",1,"Static dependence",0.00567979435163548,0.0126249245013047,0.0060542802450133,0.667317708333333,0.0202368437165234
19,"break_correlation",1,"Rolling dependence",0.00584712275520806,0.0127922214651414,0.0047628360023243,0.64453125,0.0207528064284233
19,"break_correlation",1,"Independent marginals",0.00588295489003732,0.0132454087356701,0.00775501954096202,0.621744791666667,0.0191555530824404
19,"break_correlation",1,"Equal weights",0.00472564266932047,0.0105845237030745,0.0048432962010672,0.696614583333333,0.0183027136272821
19,"break_correlation",1,"ARIMA independent",0.0045010349195664,0.0102322524479262,0.00477009618903774,0.623697916666667,0.0136184077867877
19,"break_correlation",1,"Bootstrap independent",0.00461121572777724,0.0103536755578406,0.00446717745749485,0.529947916666667,0.011090739350019
19,"break_correlation",1,"Gaussian copula bootstrap",0.00459002416855855,0.0101975925488208,0.00451014227272924,0.556640625,0.0117629378087694
20,"break_correlation",1,"WIRED-full",0.00471322196214481,0.0105749527079671,0.00652941566849965,0.776692708333333,0.0202592661345458
20,"break_correlation",1,"No tail copula",0.00481528735198189,0.0107600436233802,0.00678279290304772,0.762369791666667,0.0207426584057886
20,"break_correlation",1,"Static dependence",0.00471944838696524,0.0105474063958767,0.00663468069548176,0.81640625,0.0220653457576989
20,"break_correlation",1,"Rolling dependence",0.00476858623293889,0.0105835884846557,0.00478575379524653,0.76953125,0.0202822633972383
20,"break_correlation",1,"Independent marginals",0.00470500296782131,0.0107510310159839,0.00861453346821879,0.762369791666667,0.0199374162894159
20,"break_correlation",1,"Equal weights",0.00473696640514418,0.0106119409552421,0.00603686603574974,0.766927083333333,0.0207762814115354
20,"break_correlation",1,"ARIMA independent",0.00454866365745947,0.010323765836867,0.00501371290571277,0.619140625,0.0138978283625138
20,"break_correlation",1,"Bootstrap independent",0.00450508378883301,0.0101445007430888,0.00494337822122211,0.591145833333333,0.0131572601362602
20,"break_correlation",1,"Gaussian copula bootstrap",0.00449280454818473,0.00997057700795646,0.0044656276006292,0.59375,0.0131115222724647
21,"break_correlation",1,"WIRED-full",0.00439709912510239,0.00983563263283607,0.00476651257397006,0.717447916666667,0.0164331535852681
21,"break_correlation",1,"No tail copula",0.00436979846665633,0.00976408632696486,0.00478483657397101,0.723307291666667,0.0164584167497276
21,"break_correlation",1,"Static dependence",0.00439241283791065,0.00985850668889811,0.004855405139316,0.688151041666667,0.0155644777336955
21,"break_correlation",1,"Rolling dependence",0.00438087860630055,0.00978223307776139,0.00475183945174052,0.702473958333333,0.015790784978175
21,"break_correlation",1,"Independent marginals",0.00436799477070263,0.00995295423913384,0.00605548959706269,0.72265625,0.0165065036099919
21,"break_correlation",1,"Equal weights",0.00439687279533942,0.00986000645236504,0.00487473568190521,0.725911458333333,0.0169260098303161
21,"break_correlation",1,"ARIMA independent",0.00442976518345782,0.0100635474980171,0.00512394370152958,0.635416666666667,0.0137514081833636
21,"break_correlation",1,"Bootstrap independent",0.00449422395007131,0.0100830676547895,0.00499345307354128,0.58984375,0.0125462508578957
21,"break_correlation",1,"Gaussian copula bootstrap",0.00450794057130766,0.0100380372583329,0.00469840154546377,0.572916666666667,0.0119851630712482
22,"break_correlation",1,"WIRED-full",0.00461191798002442,0.0103202742557825,0.0046047894217902,0.768229166666667,0.0192962369040561
22,"break_correlation",1,"No tail copula",0.00462384076130988,0.0103268860890392,0.00459720129970094,0.72265625,0.0171786946330817
22,"break_correlation",1,"Static dependence",0.00461815429347154,0.0103805998841585,0.00484302915657667,0.742838541666667,0.017954310227624
22,"break_correlation",1,"Rolling dependence",0.0046042672174801,0.0102904707821611,0.00480626681123909,0.742838541666667,0.0181595190866784
22,"break_correlation",1,"Independent marginals",0.00460398456661149,0.0104806693224964,0.00583608619452852,0.720703125,0.0172901469122263
22,"break_correlation",1,"Equal weights",0.00460240962147922,0.0103272624682378,0.00480061699911033,0.764973958333333,0.0191185267615817
22,"break_correlation",1,"ARIMA independent",0.00466422351267695,0.0105828625909585,0.00491460227787106,0.639322916666667,0.014267837516964
22,"break_correlation",1,"Bootstrap independent",0.00476996664316174,0.0107158888698002,0.00450632915480084,0.567057291666667,0.0123791944585012
22,"break_correlation",1,"Gaussian copula bootstrap",0.00473141195868981,0.0104928958093596,0.00441305670229592,0.592447916666667,0.0130301689528616
23,"break_correlation",1,"WIRED-full",0.00445036070384478,0.0100014863541773,0.00473602013271822,0.752604166666667,0.0177976367651609
23,"break_correlation",1,"No tail copula",0.00446521616524537,0.0100668885715672,0.00504270607546865,0.746744791666667,0.0178055780926012
23,"break_correlation",1,"Static dependence",0.00448152688337215,0.0101250654810355,0.00520256410979566,0.752604166666667,0.0179900196414014
23,"break_correlation",1,"Rolling dependence",0.00445499096352833,0.00997821848281561,0.00439817352277329,0.749348958333333,0.017898585755768
23,"break_correlation",1,"Independent marginals",0.00446702603230604,0.0102845040202288,0.00671194052407101,0.755208333333333,0.0178242741735905
23,"break_correlation",1,"Equal weights",0.00439846996799356,0.00987309008528284,0.00458999973370002,0.733723958333333,0.0171753746594935
23,"break_correlation",1,"ARIMA independent",0.00449731798435572,0.010228717113871,0.0047034518446989,0.631510416666667,0.0142002165482915
23,"break_correlation",1,"Bootstrap independent",0.00453810359830639,0.0102514171333586,0.00453309911907052,0.561197916666667,0.0123532761151868
23,"break_correlation",1,"Gaussian copula bootstrap",0.00453803910251074,0.0101266930070388,0.00431008431235671,0.576822916666667,0.0126933677464696
24,"break_correlation",1,"WIRED-full",0.00445884794927393,0.00998262529228627,0.00441282143514897,0.688151041666667,0.01612662708354
24,"break_correlation",1,"No tail copula",0.0044265210756305,0.00989238376750913,0.00447539794332218,0.709635416666667,0.0164995185692218
24,"break_correlation",1,"Static dependence",0.00446902298373466,0.0100175880319058,0.00451481030225239,0.6875,0.016120467690912
24,"break_correlation",1,"Rolling dependence",0.00448735314522116,0.00999350225766726,0.00469767988798268,0.709635416666667,0.0169100432259571
24,"break_correlation",1,"Independent marginals",0.00447440762711089,0.0101989742860949,0.00558885306805397,0.692057291666667,0.016035459651112
24,"break_correlation",1,"Equal weights",0.00435672798067299,0.00974950639464412,0.00447768856485505,0.727213541666667,0.0169732453645411
24,"break_correlation",1,"ARIMA independent",0.00441323275576723,0.010004397479699,0.00468278969327343,0.618489583333333,0.0134965035176784
24,"break_correlation",1,"Bootstrap independent",0.00443449115617171,0.00997072970293175,0.00463461915827662,0.612630208333333,0.0132200958708241
24,"break_correlation",1,"Gaussian copula bootstrap",0.00443851796161347,0.00988576363323298,0.00437918808936234,0.603515625,0.0129868012180184
25,"break_correlation",1,"WIRED-full",0.00453789524805923,0.0101637254106522,0.0049554137009338,0.709635416666667,0.0168691756231682
25,"break_correlation",1,"No tail copula",0.00456933166104275,0.0102006900139929,0.00504562071552498,0.705078125,0.0166977246266134
25,"break_correlation",1,"Static dependence",0.00458113858730256,0.0102859417946533,0.00531026803221788,0.718098958333333,0.0171088146836236
25,"break_correlation",1,"Rolling dependence",0.00459383832378951,0.0102407895030449,0.00445074788353618,0.708984375,0.0168667310283885
25,"break_correlation",1,"Independent marginals",0.00458074676940333,0.0104369479144108,0.00609393669297658,0.702473958333333,0.0168023918873372
25,"break_correlation",1,"Equal weights",0.00462071573693086,0.0103704424520728,0.00499244950289198,0.716796875,0.0174781325030116
25,"break_correlation",1,"ARIMA independent",0.00458895994200207,0.0103129908968561,0.00456806373936931,0.589192708333333,0.0127031809596399
25,"break_correlation",1,"Bootstrap independent",0.00460812309907314,0.0103580032980645,0.00455621450294157,0.580078125,0.0129128971650656
25,"break_correlation",1,"Gaussian copula bootstrap",0.00463671921585299,0.0102931993679375,0.00440307852763953,0.582682291666667,0.0128746120693042
26,"break_correlation",1,"WIRED-full",0.00459359931844152,0.0102574136096135,0.00457876362276306,0.673177083333333,0.0154999219086682
26,"break_correlation",1,"No tail copula",0.00460862293642527,0.0102429286972629,0.00465627167313275,0.672526041666667,0.0154596679423735
26,"break_correlation",1,"Static dependence",0.00460846540529102,0.0103017107405087,0.00464749794900861,0.688151041666667,0.015704485436398
26,"break_correlation",1,"Rolling dependence",0.0046052079884932,0.0102742325269507,0.00468870301836563,0.668619791666667,0.0154623548675115
26,"break_correlation",1,"Independent marginals",0.00458664951925993,0.0103766584380281,0.00559855852067227,0.671223958333333,0.0154461546010431
26,"break_correlation",1,"Equal weights",0.00457984922546077,0.010255539765047,0.00500972342351996,0.742838541666667,0.0178645483679391
26,"break_correlation",1,"ARIMA independent",0.00458762643590657,0.0103847359835745,0.00497869643068647,0.6171875,0.0138343750089643
26,"break_correlation",1,"Bootstrap independent",0.004688428355875,0.0105153256590118,0.00472049549444567,0.556640625,0.0118528875247205
26,"break_correlation",1,"Gaussian copula bootstrap",0.00464424158438938,0.0103139026783242,0.00453869521118511,0.608723958333333,0.0132387889806642
27,"break_correlation",1,"WIRED-full",0.00482303361761275,0.0107799483077071,0.00551896951938227,0.723307291666667,0.0192577212538699
27,"break_correlation",1,"No tail copula",0.00475976133822197,0.0106593686101316,0.00550003594296765,0.7109375,0.0183359613338905
27,"break_correlation",1,"Static dependence",0.00480544276813261,0.0108312327891275,0.006017357555515,0.7109375,0.0182712143740395
27,"break_correlation",1,"Rolling dependence",0.00473422082586169,0.0105747945186048,0.00475214885403498,0.725260416666667,0.018730728358271
27,"break_correlation",1,"Independent marginals",0.0047014587427286,0.0106844230109139,0.00738253973421606,0.727864583333333,0.0189570950479636
27,"break_correlation",1,"Equal weights",0.00441432741470924,0.00992511145052504,0.00485106943369929,0.718098958333333,0.0173986712497174
27,"break_correlation",1,"ARIMA independent",0.00437792912254107,0.00996062061756593,0.00464198665878957,0.582682291666667,0.0120454730230453
27,"break_correlation",1,"Bootstrap independent",0.0044143751786085,0.00996300933690263,0.00464259126862861,0.555989583333333,0.0114241656453069
27,"break_correlation",1,"Gaussian copula bootstrap",0.00439266162359165,0.00981603349681146,0.00455836300799751,0.579427083333333,0.0120765064084158
28,"break_correlation",1,"WIRED-full",0.0045708501598583,0.0102221268062744,0.00466828578332317,0.6953125,0.0160744820945593
28,"break_correlation",1,"No tail copula",0.00457299922558404,0.0101991161305415,0.00476366293528817,0.696614583333333,0.016168748100871
28,"break_correlation",1,"Static dependence",0.00454164927338758,0.0101636555823358,0.00484929675214764,0.714192708333333,0.0166527975661654
28,"break_correlation",1,"Rolling dependence",0.0046007629779467,0.0102368267493359,0.00482196151423505,0.706380208333333,0.0167683230398269
28,"break_correlation",1,"Independent marginals",0.0045844709851121,0.0104221998721786,0.00585991687157146,0.69140625,0.0162235622022166
28,"break_correlation",1,"Equal weights",0.00459218708826887,0.0102713521911093,0.00474683980476074,0.705729166666667,0.0166010753066619
28,"break_correlation",1,"ARIMA independent",0.00464314095016247,0.0105215266009516,0.00490405298276044,0.611328125,0.013322873489764
28,"break_correlation",1,"Bootstrap independent",0.00459220930920295,0.0103516542417611,0.00481279102042529,0.595703125,0.0128548750245053
28,"break_correlation",1,"Gaussian copula bootstrap",0.00461163111724201,0.0102545401545386,0.00459408178294996,0.59375,0.0125743374230699
29,"break_correlation",1,"WIRED-full",0.00508628115641859,0.0113777498058482,0.0052457510057274,0.652994791666667,0.0162947407965978
29,"break_correlation",1,"No tail copula",0.00507986885672599,0.0113321870927019,0.00554245320904795,0.680338541666667,0.0173584715632362
29,"break_correlation",1,"Static dependence",0.00514247106033308,0.0115377510167698,0.00568606197031814,0.6640625,0.0167802083373164
29,"break_correlation",1,"Rolling dependence",0.00505207615267675,0.0112815021834928,0.00482397115575947,0.663411458333333,0.0165430555080813
29,"break_correlation",1,"Independent marginals",0.00512130532517601,0.0116012227098415,0.00626405580246872,0.630208333333333,0.015462598997946
29,"break_correlation",1,"Equal weights",0.00489121467899421,0.0108839868668836,0.00495838536226419,0.694661458333333,0.0177234904352404
29,"break_correlation",1,"ARIMA independent",0.00479778078952786,0.0108295692868177,0.00496972144918353,0.615885416666667,0.0140642885220046
29,"break_correlation",1,"Bootstrap independent",0.00475669825575843,0.0107051786341736,0.00489067619978981,0.580729166666667,0.0130625947706145
29,"break_correlation",1,"Gaussian copula bootstrap",0.0047594883286974,0.0105405369921837,0.00445251341099619,0.5625,0.0124990341013063
30,"break_correlation",1,"WIRED-full",0.00441315856665401,0.00989077323620857,0.00487069552353722,0.686848958333333,0.0157034105681785
30,"break_correlation",1,"No tail copula",0.00439895455923949,0.00985795878881721,0.00498567610268196,0.6875,0.01570600280821
30,"break_correlation",1,"Static dependence",0.00442058912573705,0.00993752641346511,0.004955013209345,0.685546875,0.0155273953311227
30,"break_correlation",1,"Rolling dependence",0.00444095217176534,0.00994432769288012,0.00513238934710153,0.662760416666667,0.0148846118462088
30,"break_correlation",1,"Independent marginals",0.00441888339043757,0.0100452618002323,0.00565232202743183,0.670572916666667,0.0151467551903794
30,"break_correlation",1,"Equal weights",0.00436781693631169,0.00981873062922373,0.00485882174905242,0.725260416666667,0.016773570840069
30,"break_correlation",1,"ARIMA independent",0.00446840320678918,0.0101676810592094,0.00502648896488694,0.610677083333333,0.0132088588369119
30,"break_correlation",1,"Bootstrap independent",0.00451302412981237,0.0101754384623591,0.00489691028053412,0.594401041666667,0.0126045183134843
30,"break_correlation",1,"Gaussian copula bootstrap",0.00450651984050797,0.0100673633897271,0.00473485126947858,0.58984375,0.0125053792228553
1,"break_correlation",3,"WIRED-full",0.00773158257744632,0.0172250686627903,0.00847220902833046,0.767578125,0.0328275491396956
1,"break_correlation",3,"No tail copula",0.00748567738158356,0.0167374011678551,0.00842555987776213,0.770833333333333,0.0315008389330528
1,"break_correlation",3,"Static dependence",0.00759275425831629,0.0170244618284258,0.00906411481700747,0.767578125,0.0319649528713747
1,"break_correlation",3,"Rolling dependence",0.00764130681740472,0.0170184661880113,0.00824004438405083,0.772135416666667,0.0330181276742331
1,"break_correlation",3,"Independent marginals",0.00757171142854869,0.0172341784431351,0.0118125231209355,0.775390625,0.0331445966808863
1,"break_correlation",3,"Equal weights",0.00823422513830049,0.0184335014920315,0.0092388176784016,0.770833333333333,0.0364664449759957
1,"break_correlation",3,"ARIMA independent",0.0075162517454609,0.0170024574389893,0.00860686683684922,0.660807291666667,0.0243279683741937
1,"break_correlation",3,"Bootstrap independent",0.00759792947553267,0.0170051040751738,0.00808995036388523,0.6015625,0.0211935374805427
1,"break_correlation",3,"Gaussian copula bootstrap",0.00754922008069798,0.0167316696508579,0.00769506882899905,0.622395833333333,0.0227284851686422
2,"break_correlation",3,"WIRED-full",0.00895440566140377,0.0202311711142674,0.0102043529937028,0.675130208333333,0.0294520209494249
2,"break_correlation",3,"No tail copula",0.00911396799689592,0.0204179366632982,0.0102416073587591,0.656901041666667,0.0282272615593263
2,"break_correlation",3,"Static dependence",0.00905898210668046,0.0204428291380776,0.0109366312973816,0.68359375,0.0300658668631267
2,"break_correlation",3,"Rolling dependence",0.00934977540870446,0.0209910017894991,0.0103338278072248,0.65234375,0.0287364508071296
2,"break_correlation",3,"Independent marginals",0.00911749762549329,0.0206370736013265,0.0127298759835209,0.676432291666667,0.0302869514283215
2,"break_correlation",3,"Equal weights",0.00776308813292433,0.0175297586861322,0.00811082250431022,0.744140625,0.0307599689547917
2,"break_correlation",3,"ARIMA independent",0.0078621603072866,0.0178469379928153,0.00762640589711773,0.621744791666667,0.0236989624947558
2,"break_correlation",3,"Bootstrap independent",0.00799782761159267,0.0180167168694283,0.00757014774428605,0.577473958333333,0.0227953937635191
2,"break_correlation",3,"Gaussian copula bootstrap",0.00801946431730773,0.0178733262791456,0.00737424212920917,0.578776041666667,0.022970226129677
3,"break_correlation",3,"WIRED-full",0.00799037519917134,0.0179742702893613,0.00905023090226129,0.744140625,0.0310799500727441
3,"break_correlation",3,"No tail copula",0.00798355071576695,0.0179336954859269,0.00930892229181431,0.763671875,0.0320406261640261
3,"break_correlation",3,"Static dependence",0.00793612892837636,0.0178872115998568,0.00925363356781502,0.765625,0.0320892375254586
3,"break_correlation",3,"Rolling dependence",0.00799203359654182,0.0179313010239207,0.00884531105085818,0.768880208333333,0.0322039591976487
3,"break_correlation",3,"Independent marginals",0.00809863582996992,0.0184898328653916,0.0115131766858446,0.744791666666667,0.0319082511542785
3,"break_correlation",3,"Equal weights",0.00773367233686456,0.0173255443991457,0.00816984946204957,0.749348958333333,0.0307453029608568
3,"break_correlation",3,"ARIMA independent",0.00768789721532197,0.0174818780047231,0.00851753041826481,0.654947916666667,0.0249891686812726
3,"break_correlation",3,"Bootstrap independent",0.00784150336893918,0.0175745310849426,0.00800879336420877,0.610677083333333,0.0223274173096471
3,"break_correlation",3,"Gaussian copula bootstrap",0.0078349384667864,0.0174113426166043,0.00772191747858844,0.610677083333333,0.0225401159925666
4,"break_correlation",3,"WIRED-full",0.0074570610357256,0.016801741632918,0.00735722318956481,0.658854166666667,0.0249241289584023
4,"break_correlation",3,"No tail copula",0.00750555735403392,0.0168375939331657,0.00741362012391337,0.654296875,0.0249746731018659
4,"break_correlation",3,"Static dependence",0.00750051431912875,0.0169885745337699,0.00752562218247285,0.651041666666667,0.0243548379370319
4,"break_correlation",3,"Rolling dependence",0.0074821175812559,0.0168047589530569,0.00734776600749434,0.640625,0.0241368826092076
4,"break_correlation",3,"Independent marginals",0.00751777807520712,0.0170928463025951,0.00828158547607022,0.65234375,0.0246007046709287
4,"break_correlation",3,"Equal weights",0.00741769310063257,0.0166399855985846,0.00735112978785927,0.673828125,0.0260675392937959
4,"break_correlation",3,"ARIMA independent",0.0076161855079559,0.0171782838740514,0.00750501308150596,0.5859375,0.0217535623836456
4,"break_correlation",3,"Bootstrap independent",0.00763778253287103,0.0171860192652211,0.00745649016617547,0.561197916666667,0.0206542426376824
4,"break_correlation",3,"Gaussian copula bootstrap",0.00762994149121294,0.0170268880294351,0.007299641377508,0.542317708333333,0.020056242797855
5,"break_correlation",3,"WIRED-full",0.00796205163006498,0.0178782014977172,0.00784005567934009,0.657552083333333,0.0262116153865114
5,"break_correlation",3,"No tail copula",0.00795930363833488,0.0179131118474513,0.00796827611925743,0.658854166666667,0.0257059200911579
5,"break_correlation",3,"Static dependence",0.00791645299670202,0.0178665008819335,0.00808252152633864,0.671223958333333,0.026388169609856
5,"break_correlation",3,"Rolling dependence",0.00795337306744566,0.017859747271146,0.00784239452356781,0.655598958333333,0.0259793132311167
5,"break_correlation",3,"Independent marginals",0.0079473593363148,0.0181318302618382,0.00916265001179255,0.654296875,0.0259218808453887
5,"break_correlation",3,"Equal weights",0.00782563658050912,0.0175540604727223,0.0079082762717776,0.682291666666667,0.0266185054811019
5,"break_correlation",3,"ARIMA independent",0.00793577433954208,0.0180276729838652,0.00827384109939189,0.617838541666667,0.0235858869772733
5,"break_correlation",3,"Bootstrap independent",0.00802601186166341,0.018132389677709,0.00811633915665629,0.583333333333333,0.0221405846446132
5,"break_correlation",3,"Gaussian copula bootstrap",0.00799672565083904,0.0179119867496249,0.00789451252701818,0.600260416666667,0.0228309025578952
6,"break_correlation",3,"WIRED-full",0.00789938051678969,0.0181066530005798,0.00888054157577733,0.650390625,0.024467540188868
6,"break_correlation",3,"No tail copula",0.0078194683008685,0.017739698337702,0.008453529745355,0.66015625,0.0246003560247811
6,"break_correlation",3,"Static dependence",0.00781754868381907,0.0178467890071696,0.00845865754731486,0.643229166666667,0.0238205168817556
6,"break_correlation",3,"Rolling dependence",0.00790416419269559,0.0180477542869322,0.00877037814931939,0.654947916666667,0.0249855877455798
6,"break_correlation",3,"Independent marginals",0.00802449533241005,0.0183676825167472,0.00995166750477497,0.642578125,0.0241845944859492
6,"break_correlation",3,"Equal weights",0.00756829287350985,0.0171814598906801,0.00817042718466467,0.715494791666667,0.0278669201052578
6,"break_correlation",3,"ARIMA independent",0.00752965578460461,0.0171457035187381,0.00826455196501848,0.639973958333333,0.0235948346937999
6,"break_correlation",3,"Bootstrap independent",0.00759212188473329,0.0172169923664243,0.00820084125048595,0.640625,0.0230179414573171
6,"break_correlation",3,"Gaussian copula bootstrap",0.00763932070102742,0.0170881569541532,0.00782028709604043,0.611979166666667,0.0220992400694958
7,"break_correlation",3,"WIRED-full",0.0145379683399145,0.0313721511991037,0.0128706413538195,0.5625,0.0428253720805448
7,"break_correlation",3,"No tail copula",0.0148598826363944,0.0320708626943208,0.0141971663741292,0.518229166666667,0.042462157895483
7,"break_correlation",3,"Static dependence",0.0147917881422522,0.0321544349379256,0.0153019706135353,0.546875,0.0432004643377818
7,"break_correlation",3,"Rolling dependence",0.0146979677419948,0.0317374521091479,0.0127440328696898,0.542317708333333,0.0423090230008164
7,"break_correlation",3,"Independent marginals",0.0145167591243362,0.0323515444817355,0.0210930920034897,0.55859375,0.0427419037234734
7,"break_correlation",3,"Equal weights",0.00891501175081862,0.0200103923775659,0.0108502437055378,0.725911458333333,0.0377135447148207
7,"break_correlation",3,"ARIMA independent",0.00964606078868135,0.0222734294878202,0.0130449078415932,0.56640625,0.0257494286136273
7,"break_correlation",3,"Bootstrap independent",0.00801255247202048,0.0180973536514201,0.00877887114274507,0.622395833333333,0.0240538147865451
7,"break_correlation",3,"Gaussian copula bootstrap",0.00806747675532782,0.0179362288104202,0.00786217319226997,0.602864583333333,0.0241176444339725
8,"break_correlation",3,"WIRED-full",0.010890054089884,0.0238163085379986,0.00995451415699266,0.580729166666667,0.0334864626140774
8,"break_correlation",3,"No tail copula",0.0108932380155446,0.023928775008439,0.0110376738664923,0.59375,0.0339225348529152
8,"break_correlation",3,"Static dependence",0.0110962153411421,0.0243295590800727,0.0110254503842771,0.571614583333333,0.032606816670558
8,"break_correlation",3,"Rolling dependence",0.0110443450532408,0.0240770894119862,0.00983569802932304,0.569661458333333,0.0332782314577243
8,"break_correlation",3,"Independent marginals",0.0112071847148167,0.0251043677892823,0.0141876252799617,0.564453125,0.0330780460066464
8,"break_correlation",3,"Equal weights",0.00905597098489439,0.0200638345137394,0.00926764347655208,0.643880208333333,0.0327827147837782
8,"break_correlation",3,"ARIMA independent",0.00814407090811594,0.0184586199869766,0.00851105989989757,0.575520833333333,0.0231068234838412
8,"break_correlation",3,"Bootstrap independent",0.0080675635714966,0.018205695331866,0.00826510192073855,0.537760416666667,0.0203456007012187
8,"break_correlation",3,"Gaussian copula bootstrap",0.00802675619221273,0.0178696499583922,0.00817114360104118,0.508463541666667,0.0192003724675088
9,"break_correlation",3,"WIRED-full",0.00929022818087803,0.0205610297212615,0.00881305785765983,0.67578125,0.0329399529831388
9,"break_correlation",3,"No tail copula",0.00921150234760667,0.0203001602031924,0.00869510266824126,0.652994791666667,0.0319466447439275
9,"break_correlation",3,"Static dependence",0.00952079361442962,0.0211644579080551,0.00955567141316376,0.663411458333333,0.0333189830368956
9,"break_correlation",3,"Rolling dependence",0.00918566307503101,0.0204636538983405,0.0090245903277566,0.645182291666667,0.0308760286523492
9,"break_correlation",3,"Independent marginals",0.0093042449503685,0.0211989997295063,0.0135917154788977,0.680989583333333,0.0328902787398829
9,"break_correlation",3,"Equal weights",0.00839872617073602,0.0186384757182083,0.00850066456220178,0.698567708333333,0.0329160792755869
9,"break_correlation",3,"ARIMA independent",0.00776906570279291,0.0175843581079575,0.0092151808179855,0.653645833333333,0.0249046522412779
9,"break_correlation",3,"Bootstrap independent",0.00786214654264346,0.0176621244636461,0.00893133228037991,0.646484375,0.0270032517049459
9,"break_correlation",3,"Gaussian copula bootstrap",0.00787388092842695,0.0174053997356483,0.00782309698009515,0.613932291666667,0.0235377275936692
10,"break_correlation",3,"WIRED-full",0.00765801004038416,0.0171877102958436,0.00785435104948124,0.68359375,0.0262374702915617
10,"break_correlation",3,"No tail copula",0.00763827591392651,0.0171299754814988,0.00784719834775244,0.673828125,0.0260345061001543
10,"break_correlation",3,"Static dependence",0.00767973859769299,0.0172971806923787,0.00787282471007667,0.665364583333333,0.0252321088741131
10,"break_correlation",3,"Rolling dependence",0.00763252045516535,0.0171227186428726,0.00783020140592425,0.672526041666667,0.025845012464602
10,"break_correlation",3,"Independent marginals",0.00761659039821849,0.01736843895621,0.00923178153027047,0.689453125,0.0271177524788089
10,"break_correlation",3,"Equal weights",0.00757324106342951,0.0171053024385229,0.00815537993198766,0.720052083333333,0.0292450167630608
10,"break_correlation",3,"ARIMA independent",0.00769316331335568,0.0175163939670468,0.0085367074155889,0.640625,0.0249083999723322
10,"break_correlation",3,"Bootstrap independent",0.00770786235908212,0.0173677701329252,0.00816257515422143,0.623046875,0.0231425082090418
10,"break_correlation",3,"Gaussian copula bootstrap",0.00769095955281408,0.0171453258718499,0.00779466190596763,0.6328125,0.0235971082500814
11,"break_correlation",3,"WIRED-full",0.0104640972984233,0.0235556405729961,0.0141406907743817,0.748046875,0.0410507726054455
11,"break_correlation",3,"No tail copula",0.0111618465204185,0.0251055518564654,0.0152126076151069,0.684895833333333,0.03862146252053
11,"break_correlation",3,"Static dependence",0.0106633649714413,0.0242331979624798,0.0165290316914422,0.736979166666667,0.04052618701612
11,"break_correlation",3,"Rolling dependence",0.0108337822850658,0.0244319239774674,0.0145955338439933,0.736979166666667,0.0403725128893646
11,"break_correlation",3,"Independent marginals",0.0107050149799218,0.0246103715434721,0.0196577627263885,0.722005208333333,0.0395896778390457
11,"break_correlation",3,"Equal weights",0.00771218629248057,0.017348308041944,0.00917489022281061,0.785807291666667,0.0365523674552838
11,"break_correlation",3,"ARIMA independent",0.00844296422095867,0.0192530265393816,0.00864278573911546,0.553385416666667,0.0217112892151166
11,"break_correlation",3,"Bootstrap independent",0.00797637029365339,0.017827346804451,0.00784412909047876,0.512369791666667,0.0190505957345465
11,"break_correlation",3,"Gaussian copula bootstrap",0.00804407718968031,0.0178708135378264,0.00804306378488223,0.509114583333333,0.0187148399820486
12,"break_correlation",3,"WIRED-full",0.00811194998128683,0.0181176807912214,0.00793749769106587,0.6640625,0.0266239732529216
12,"break_correlation",3,"No tail copula",0.00807352350448141,0.0179811839139057,0.0084015360731679,0.694010416666667,0.0286798192400002
12,"break_correlation",3,"Static dependence",0.0080964647415309,0.018125286652125,0.00824241895045319,0.677083333333333,0.0271685561988954
12,"break_correlation",3,"Rolling dependence",0.00810159651845279,0.0181162465942595,0.00825087611416453,0.6640625,0.02670748130006
12,"break_correlation",3,"Independent marginals",0.00808516402376328,0.018321356934497,0.0103520036636816,0.688802083333333,0.0283766139402077
12,"break_correlation",3,"Equal weights",0.00827917421886572,0.018616237694108,0.00903854759183236,0.708333333333333,0.0304418603612067
12,"break_correlation",3,"ARIMA independent",0.00818359849718164,0.0184046982020376,0.00809544439942872,0.591796875,0.0224187546009222
12,"break_correlation",3,"Bootstrap independent",0.00826806713958763,0.0185564561226521,0.00808285691954761,0.555989583333333,0.0207983574136609
12,"break_correlation",3,"Gaussian copula bootstrap",0.00828896579305806,0.0183597316713318,0.007890405356271,0.560546875,0.0208668194037637
13,"break_correlation",3,"WIRED-full",0.00776666901112514,0.0173835737245822,0.00789989672888561,0.649739583333333,0.0251971508860387
13,"break_correlation",3,"No tail copula",0.00776982362240485,0.0173322628773883,0.00784563879805187,0.650390625,0.0254111735337424
13,"break_correlation",3,"Static dependence",0.0077461115346889,0.0174767238382716,0.00825204132457778,0.66796875,0.0262158002345575
13,"break_correlation",3,"Rolling dependence",0.00775055454160394,0.0173242280306394,0.00789049619361589,0.651692708333333,0.0254349526618083
13,"break_correlation",3,"Independent marginals",0.00777317932508813,0.0176087473174503,0.00890672275561665,0.651692708333333,0.0253943379775517
13,"break_correlation",3,"Equal weights",0.00773960315817635,0.017323788009589,0.00791762446029915,0.677734375,0.0267983523531896
13,"break_correlation",3,"ARIMA independent",0.00796064410534675,0.01807938480248,0.00833574605887178,0.579427083333333,0.0218422656434264
13,"break_correlation",3,"Bootstrap independent",0.0079120828769452,0.0178403155115402,0.00810021112786022,0.55078125,0.0205941649191859
13,"break_correlation",3,"Gaussian copula bootstrap",0.0079007419423897,0.017639865903327,0.00784276440433221,0.587890625,0.0220857636226364
14,"break_correlation",3,"WIRED-full",0.00812636326161711,0.0181428016618548,0.00821324052879515,0.626953125,0.027638668184838
14,"break_correlation",3,"No tail copula",0.00804487866452647,0.0180389537840556,0.00885387347547576,0.634765625,0.028063085513781
14,"break_correlation",3,"Static dependence",0.00811223042946393,0.0181457427231885,0.00818266881527038,0.625651041666667,0.0272530388649184
14,"break_correlation",3,"Rolling dependence",0.00809846284019121,0.0180085109737315,0.00803090898047806,0.6328125,0.0279604477254905
14,"break_correlation",3,"Independent marginals",0.0080728109849437,0.0182816388067054,0.00961293460825772,0.633463541666667,0.0279700662271012
14,"break_correlation",3,"Equal weights",0.00858392181652223,0.0192733577293775,0.00906955714957819,0.660807291666667,0.0303050052871974
14,"break_correlation",3,"ARIMA independent",0.00801268902154815,0.0180162240078689,0.00774619694770598,0.502604166666667,0.0191278502372394
14,"break_correlation",3,"Bootstrap independent",0.00822535317001002,0.0184750817235535,0.00787631598797595,0.522135416666667,0.0201116850903264
14,"break_correlation",3,"Gaussian copula bootstrap",0.00814775492217444,0.0181196666278307,0.007689575530824,0.53515625,0.0210667446515907
15,"break_correlation",3,"WIRED-full",0.00775012678454955,0.0175150405131095,0.0102824034481962,0.737630208333333,0.0305558205706872
15,"break_correlation",3,"No tail copula",0.00788134422639625,0.0177652689218159,0.0101080227326183,0.7265625,0.0302302148285433
15,"break_correlation",3,"Static dependence",0.00790629618141109,0.0178238557810348,0.00970348250887975,0.729817708333333,0.0303461706058336
15,"break_correlation",3,"Rolling dependence",0.00783813722349492,0.0176189836190335,0.00926441253600585,0.735677083333333,0.0307754693458328
15,"break_correlation",3,"Independent marginals",0.0078290640407628,0.0178889025291748,0.0127891805590296,0.734375,0.0298710981605191
15,"break_correlation",3,"Equal weights",0.00761392548080548,0.0170375343912344,0.00852833856266178,0.738932291666667,0.0296631907284307
15,"break_correlation",3,"ARIMA independent",0.00764852409991376,0.0172490305162677,0.00853247247295596,0.653645833333333,0.0240726237045451
15,"break_correlation",3,"Bootstrap independent",0.00781839567384047,0.0174863158339697,0.00841900834114881,0.630859375,0.0237135845554873
15,"break_correlation",3,"Gaussian copula bootstrap",0.00784211724697448,0.0173247252848098,0.00769758405548182,0.613932291666667,0.0224641987147088
16,"break_correlation",3,"WIRED-full",0.00858059157073804,0.0191388696641021,0.00792083718953547,0.581380208333333,0.0241072888346356
16,"break_correlation",3,"No tail copula",0.00859137348704108,0.0191583116542448,0.0079516641057478,0.5859375,0.0244337852672721
16,"break_correlation",3,"Static dependence",0.00857581481567605,0.0192364399745548,0.00796695386411653,0.6015625,0.0252810325118147
16,"break_correlation",3,"Rolling dependence",0.00860541318571934,0.0192329848640756,0.00787711958257858,0.600911458333333,0.0250928410737515
16,"break_correlation",3,"Independent marginals",0.00856577283521426,0.0193940640838696,0.00861562183610387,0.570963541666667,0.023323889932147
16,"break_correlation",3,"Equal weights",0.00870654445266156,0.0193965903812719,0.00809956681895856,0.606119791666667,0.0260828066172206
16,"break_correlation",3,"ARIMA independent",0.00849537961032481,0.0191019032315417,0.00826614381030913,0.563151041666667,0.0224578371178245
16,"break_correlation",3,"Bootstrap independent",0.00851176822169534,0.0189803033559282,0.0080406529753545,0.53125,0.0208836402503808
16,"break_correlation",3,"Gaussian copula bootstrap",0.00851514526970608,0.0188884627483669,0.00793666855212589,0.535807291666667,0.0211565318655637
17,"break_correlation",3,"WIRED-full",0.0108627017690968,0.0240053271247088,0.0106631814922993,0.606119791666667,0.034077603766438
17,"break_correlation",3,"No tail copula",0.0110890106061633,0.024478374608472,0.0110464220209661,0.602864583333333,0.0341714472512638
17,"break_correlation",3,"Static dependence",0.0108119772668756,0.0239777049914934,0.0102206180604846,0.619140625,0.0342785087524093
17,"break_correlation",3,"Rolling dependence",0.010848466385762,0.0237767959253939,0.00945725773183709,0.61328125,0.0332044819253135
17,"break_correlation",3,"Independent marginals",0.0109074625075344,0.0248176488146428,0.0147746245477475,0.60546875,0.0336884916527428
17,"break_correlation",3,"Equal weights",0.00871833513658581,0.0193938707027343,0.00863804142238673,0.709635416666667,0.033960446537121
17,"break_correlation",3,"ARIMA independent",0.00873929120117368,0.01988084434897,0.00898243760328121,0.576822916666667,0.02385249153839
17,"break_correlation",3,"Bootstrap independent",0.00788688739985711,0.0177131286644954,0.00846066213261926,0.629557291666667,0.0247379372658883
17,"break_correlation",3,"Gaussian copula bootstrap",0.00785675561116149,0.0173936031643155,0.00744760454275013,0.657552083333333,0.02590284624695
18,"break_correlation",3,"WIRED-full",0.00787011335889819,0.0176323103310381,0.00818186744085631,0.636067708333333,0.0251676390903831
18,"break_correlation",3,"No tail copula",0.0078446973103168,0.0175456955728321,0.00811205347311153,0.621744791666667,0.0241711327540304
18,"break_correlation",3,"Static dependence",0.00785247832970001,0.0176081954109772,0.00805230324067624,0.616536458333333,0.0236598120233264
18,"break_correlation",3,"Rolling dependence",0.00789337986799561,0.0176484984262558,0.00813133916179529,0.6171875,0.0239288648181389
18,"break_correlation",3,"Independent marginals",0.00786504003886777,0.0178297004518854,0.00900784771288938,0.626302083333333,0.0243358620426507
18,"break_correlation",3,"Equal weights",0.00800604317873066,0.0179212387661703,0.00829765636719765,0.654296875,0.0269980502272004
18,"break_correlation",3,"ARIMA independent",0.00800463593256869,0.0180856180237324,0.00841764485451504,0.594401041666667,0.0226550741021137
18,"break_correlation",3,"Bootstrap independent",0.00803808922351382,0.0179578797146566,0.00826132096113261,0.565104166666667,0.0207128491950304
18,"break_correlation",3,"Gaussian copula bootstrap",0.00797680224813195,0.0177014487991866,0.0080135732805765,0.572916666666667,0.0210832857830583
19,"break_correlation",3,"WIRED-full",0.00743721201736086,0.0166414402914028,0.00759601647022418,0.638020833333333,0.0244430530921601
19,"break_correlation",3,"No tail copula",0.00749382997262173,0.0166790866905446,0.00751789509023018,0.613932291666667,0.0229668580339333
19,"break_correlation",3,"Static dependence",0.00749013855790325,0.0167643693782179,0.00750290541055467,0.618489583333333,0.023336905616602
19,"break_correlation",3,"Rolling dependence",0.00743340700284918,0.0166062425695938,0.00760477835367207,0.615885416666667,0.0229779577355425
19,"break_correlation",3,"Independent marginals",0.00748019794015141,0.0168369554893187,0.00802387800345404,0.616536458333333,0.0225610799527433
19,"break_correlation",3,"Equal weights",0.00736368452676692,0.0164751170753066,0.00756128758635132,0.701822916666667,0.0268537435166537
19,"break_correlation",3,"ARIMA independent",0.0075697163787797,0.0170720497694105,0.00815078047014948,0.602864583333333,0.0233477555501434
19,"break_correlation",3,"Bootstrap independent",0.00772782888578745,0.017286601353984,0.00773429670219874,0.546223958333333,0.0199837139543439
19,"break_correlation",3,"Gaussian copula bootstrap",0.00768145502418394,0.0169667045360359,0.00752544323306777,0.570963541666667,0.0209514759454566
20,"break_correlation",3,"WIRED-full",0.00913824931282995,0.0208403251129757,0.0100689333354338,0.657552083333333,0.0303940703618251
20,"break_correlation",3,"No tail copula",0.00916346262647872,0.0208632556656475,0.0105676401998539,0.660807291666667,0.0298149249389221
20,"break_correlation",3,"Static dependence",0.00904595528752769,0.0207054732511301,0.010764833388062,0.689453125,0.0320804829133822
20,"break_correlation",3,"Rolling dependence",0.009240269807496,0.0209188912653106,0.00957637465493638,0.645182291666667,0.0299665818296416
20,"break_correlation",3,"Independent marginals",0.0090216931115852,0.0208504435909184,0.0131140976495612,0.669270833333333,0.0308834361282793
20,"break_correlation",3,"Equal weights",0.00819039891332785,0.018223366889534,0.00790997230687118,0.700520833333333,0.030398181585544
20,"break_correlation",3,"ARIMA independent",0.00793331845216852,0.0179297646414249,0.00863175499650021,0.636067708333333,0.0242273803997077
20,"break_correlation",3,"Bootstrap independent",0.00817832918633571,0.0182516178953459,0.00786835804574005,0.612630208333333,0.0232184992416278
20,"break_correlation",3,"Gaussian copula bootstrap",0.00817598017294572,0.0180349377241393,0.00747931535315979,0.5859375,0.0222058980321192
21,"break_correlation",3,"WIRED-full",0.00756302318469351,0.0169044371069999,0.00794567599315914,0.758463541666667,0.0318721554876318
21,"break_correlation",3,"No tail copula",0.00746827001829743,0.0167166328746625,0.00815541461494669,0.787760416666667,0.0336509548228783
21,"break_correlation",3,"Static dependence",0.00759775971520983,0.0170071439661986,0.00839577073592768,0.747395833333333,0.0310376199371839
21,"break_correlation",3,"Rolling dependence",0.00751164106180649,0.0167935998796103,0.00795723808954562,0.774088541666667,0.0324636000109731
21,"break_correlation",3,"Independent marginals",0.0075438680139763,0.0172691734186473,0.0118648024562331,0.764322916666667,0.0321607537937902
21,"break_correlation",3,"Equal weights",0.0078284674118443,0.0175999031203466,0.00904431387906888,0.776041666666667,0.0358100987692588
21,"break_correlation",3,"ARIMA independent",0.00741553828886628,0.0169050323682868,0.00871426205913615,0.696614583333333,0.0257605726292346
21,"break_correlation",3,"Bootstrap independent",0.00752560975375712,0.0169331072194031,0.00817968262035286,0.638671875,0.0229431899925658
21,"break_correlation",3,"Gaussian copula bootstrap",0.00746739104755363,0.0165910276309005,0.00759352799514427,0.614583333333333,0.0215891824817267
22,"break_correlation",3,"WIRED-full",0.00778487313803335,0.0176160123341009,0.00972331030299208,0.708984375,0.0284066307361526
22,"break_correlation",3,"No tail copula",0.00764379255079653,0.0173224093235422,0.00946711899427777,0.705729166666667,0.0280460804364189
22,"break_correlation",3,"Static dependence",0.00769660744942145,0.0175607219258295,0.0100844821380136,0.71484375,0.0288270714382514
22,"break_correlation",3,"Rolling dependence",0.00769859035919653,0.0174734705823846,0.00934513041051241,0.688151041666667,0.0273676172196532
22,"break_correlation",3,"Independent marginals",0.00769506603902349,0.0176943272425524,0.0120066143274419,0.704427083333333,0.0281533894277019
22,"break_correlation",3,"Equal weights",0.00729209701624418,0.0164820170118221,0.00876771337275686,0.717447916666667,0.0284853364085192
22,"break_correlation",3,"ARIMA independent",0.00769473310113268,0.0175432436000201,0.00838629661041427,0.580729166666667,0.0208462680911716
22,"break_correlation",3,"Bootstrap independent",0.00768717094698727,0.0173274078744762,0.00807252097467059,0.571614583333333,0.0204220696791336
22,"break_correlation",3,"Gaussian copula bootstrap",0.00767841283252533,0.0171354107589999,0.00789410641779794,0.569010416666667,0.0203235465383514
23,"break_correlation",3,"WIRED-full",0.00804772400316181,0.0179788338599098,0.00783189840389675,0.618489583333333,0.0243795626887049
23,"break_correlation",3,"No tail copula",0.00797176961440442,0.0177826766153173,0.00786122755790659,0.657552083333333,0.0258155754977707
23,"break_correlation",3,"Static dependence",0.00800084554302033,0.0179477698302352,0.00792710480866595,0.641927083333333,0.0251522226362798
23,"break_correlation",3,"Rolling dependence",0.00797222004491526,0.0178258157618113,0.0077651534785536,0.665364583333333,0.0263263100678285
23,"break_correlation",3,"Independent marginals",0.00797584641057535,0.0180425893730414,0.00865557887372839,0.647786458333333,0.025852874173717
23,"break_correlation",3,"Equal weights",0.00790500212656952,0.0176560939966764,0.00778148538571776,0.671223958333333,0.0271831366864156
23,"break_correlation",3,"ARIMA independent",0.0081196756212629,0.0182980607774157,0.00794063655967809,0.589192708333333,0.0232843646563065
23,"break_correlation",3,"Bootstrap independent",0.0081957695853285,0.0182867335671497,0.00776556566451787,0.576171875,0.0222611362906929
23,"break_correlation",3,"Gaussian copula bootstrap",0.00816146844718721,0.0180395727248206,0.00752982243493982,0.598958333333333,0.0223841416207195
24,"break_correlation",3,"WIRED-full",0.0098431494956661,0.0221767314097119,0.0104076129195279,0.591145833333333,0.0287614022392394
24,"break_correlation",3,"No tail copula",0.00977476566317555,0.0219242271068197,0.0104421628862278,0.573567708333333,0.028075903258352
24,"break_correlation",3,"Static dependence",0.00975590110657219,0.0220595142787103,0.0108407257475176,0.592447916666667,0.0299586671921438
24,"break_correlation",3,"Rolling dependence",0.00983117632803511,0.0221553218156875,0.0107949343629944,0.602864583333333,0.0295135176824124
24,"break_correlation",3,"Independent marginals",0.0101012252499737,0.023018167010838,0.012582858157881,0.580078125,0.0285528525389357
24,"break_correlation",3,"Equal weights",0.00851201102127512,0.0190073578731102,0.00835539893540167,0.630208333333333,0.0278396645878244
24,"break_correlation",3,"ARIMA independent",0.00899361427716434,0.0207508973507146,0.0103833216668522,0.557942708333333,0.0235320923848394
24,"break_correlation",3,"Bootstrap independent",0.00805787605945566,0.0182245551216338,0.00862462911077002,0.61328125,0.0244513421321079
24,"break_correlation",3,"Gaussian copula bootstrap",0.00805933574512857,0.0179269819930154,0.00804631376248099,0.587890625,0.0233131197270606
25,"break_correlation",3,"WIRED-full",0.00753290540573576,0.0168541184777155,0.00765496511535273,0.675130208333333,0.0256447740865837
25,"break_correlation",3,"No tail copula",0.00750816476820718,0.0167756933760347,0.00767335454136622,0.697916666666667,0.0266751475730526
25,"break_correlation",3,"Static dependence",0.00749651460392422,0.0167757397687376,0.00768297640736085,0.711588541666667,0.0272965659829751
25,"break_correlation",3,"Rolling dependence",0.00751915422520935,0.0168019961275472,0.0077012356455786,0.690104166666667,0.0263045096554829
25,"break_correlation",3,"Independent marginals",0.00751938912164788,0.0170903160765848,0.0091836373997223,0.69140625,0.0269455986014499
25,"break_correlation",3,"Equal weights",0.00744781863731335,0.0166932690920707,0.0077100938495558,0.751302083333333,0.0294641405032714
25,"break_correlation",3,"ARIMA independent",0.00770918142153967,0.0174829661553787,0.00845783110034134,0.655598958333333,0.024659552155738
25,"break_correlation",3,"Bootstrap independent",0.00772706160879883,0.0173522823967825,0.00828729810441395,0.629557291666667,0.0233510808285815
25,"break_correlation",3,"Gaussian copula bootstrap",0.00772784102733482,0.017147244140858,0.00763843187536859,0.598307291666667,0.0218023624705089
26,"break_correlation",3,"WIRED-full",0.00807208791658969,0.0181071903018364,0.0080777510074996,0.628255208333333,0.0258222689123728
26,"break_correlation",3,"No tail copula",0.00806814360256824,0.0180086508700791,0.00798004566567656,0.639322916666667,0.0261330414072507
26,"break_correlation",3,"Static dependence",0.00815304784702084,0.0182513264642646,0.00796837841643674,0.615885416666667,0.0255603735231087
26,"break_correlation",3,"Rolling dependence",0.00801658846385796,0.0179605393483771,0.00790200483040055,0.6171875,0.0251777546107977
26,"break_correlation",3,"Independent marginals",0.00812939687988107,0.0184593001698932,0.00954399353057341,0.622395833333333,0.0260447408446598
26,"break_correlation",3,"Equal weights",0.00781977859096215,0.0174630214575391,0.00770675804081645,0.668619791666667,0.0273164116207707
26,"break_correlation",3,"ARIMA independent",0.00793975114208934,0.0178586547379064,0.00802959676785996,0.559895833333333,0.0221454935528086
26,"break_correlation",3,"Bootstrap independent",0.00812348261015273,0.0180636891487275,0.00771181194827876,0.516927083333333,0.0199291099539029
26,"break_correlation",3,"Gaussian copula bootstrap",0.00800906231327775,0.0176245266062254,0.00757160862383304,0.565104166666667,0.0219145990292158
27,"break_correlation",3,"WIRED-full",0.00809763671443947,0.018044677742963,0.0082030942382489,0.630859375,0.0252417335600313
27,"break_correlation",3,"No tail copula",0.00815680132910767,0.0181680350374286,0.00828334295505213,0.618489583333333,0.0253449407142991
27,"break_correlation",3,"Static dependence",0.00806288778928542,0.0179995545697548,0.00783690562592058,0.612630208333333,0.0243257104384335
27,"break_correlation",3,"Rolling dependence",0.00811955560858632,0.0180368478362353,0.00782610155390921,0.641276041666667,0.0258805529699468
27,"break_correlation",3,"Independent marginals",0.00814506446843442,0.0183132507739121,0.00941750731170836,0.636067708333333,0.02624113698892
27,"break_correlation",3,"Equal weights",0.00797381016111413,0.0179073050052427,0.00839008176226377,0.660807291666667,0.0267017701373276
27,"break_correlation",3,"ARIMA independent",0.00819282623040265,0.0185712855045015,0.00834397847238119,0.568359375,0.0217831594107699
27,"break_correlation",3,"Bootstrap independent",0.00789539743747169,0.0178040828938108,0.00804755508194342,0.600260416666667,0.0224540827414097
27,"break_correlation",3,"Gaussian copula bootstrap",0.00796327461029912,0.017702658703594,0.00770486026120576,0.597005208333333,0.0226797668108955
28,"break_correlation",3,"WIRED-full",0.00758829752180616,0.016874089303812,0.00735249004060155,0.690755208333333,0.0272294103446639
28,"break_correlation",3,"No tail copula",0.00748584845845462,0.0166232014856784,0.00742641033522577,0.693359375,0.0268449612518636
28,"break_correlation",3,"Static dependence",0.00756124426446027,0.0168431420125783,0.007543146219792,0.692057291666667,0.0272209323753431
28,"break_correlation",3,"Rolling dependence",0.00755889081694452,0.0168158884057842,0.00736425613271332,0.709635416666667,0.0283652889566231
28,"break_correlation",3,"Independent marginals",0.00756416327101283,0.0170927867904489,0.00926421586876103,0.701822916666667,0.0277898910542729
28,"break_correlation",3,"Equal weights",0.00750123728079598,0.0167381548757862,0.00757524585441933,0.75390625,0.030977444753011
28,"break_correlation",3,"ARIMA independent",0.00750454711337617,0.0170186732910353,0.00855873993017694,0.66015625,0.0250452619175324
28,"break_correlation",3,"Bootstrap independent",0.00756661194600373,0.0170076207517044,0.00829286147292897,0.649739583333333,0.0243606880276659
28,"break_correlation",3,"Gaussian copula bootstrap",0.00760464684442366,0.0168659996488249,0.00739925295722516,0.645833333333333,0.0242378793695218
29,"break_correlation",3,"WIRED-full",0.00782107056115585,0.0174477649472731,0.00777416083000436,0.640625,0.0235798575196509
29,"break_correlation",3,"No tail copula",0.00790204128607176,0.0176056560907995,0.00782038223031279,0.656901041666667,0.0249481508000121
29,"break_correlation",3,"Static dependence",0.00786044973063862,0.0175351740834583,0.00778191117520573,0.68359375,0.0262766002976117
29,"break_correlation",3,"Rolling dependence",0.00789736605168939,0.0176235235292596,0.00788239093917737,0.678385416666667,0.0261026019795771
29,"break_correlation",3,"Independent marginals",0.00797765829073789,0.0180027290163349,0.00880936215832603,0.662109375,0.0254888782269067
29,"break_correlation",3,"Equal weights",0.00784539108377872,0.017529992660155,0.00795203813708739,0.724609375,0.0292379627903409
29,"break_correlation",3,"ARIMA independent",0.00788021128019989,0.0177864222005667,0.00836869046871655,0.6640625,0.0247914731527695
29,"break_correlation",3,"Bootstrap independent",0.00792974527803567,0.0177760494717131,0.00810020946046427,0.627604166666667,0.0232422234375079
29,"break_correlation",3,"Gaussian copula bootstrap",0.00789629996382316,0.0174917606003402,0.00776028452789407,0.628255208333333,0.0235021387276049
30,"break_correlation",3,"WIRED-full",0.00810153916240678,0.0182965082850949,0.00825356668565925,0.62890625,0.0251522625289409
30,"break_correlation",3,"No tail copula",0.00813817176995153,0.0183306477915468,0.00850312180556475,0.628255208333333,0.0250515752807086
30,"break_correlation",3,"Static dependence",0.00812035736981561,0.0183477131605512,0.00841814527444841,0.63671875,0.0253064490336259
30,"break_correlation",3,"Rolling dependence",0.00804784784010704,0.0181426664156201,0.00804351336061873,0.6484375,0.0258997875305535
30,"break_correlation",3,"Independent marginals",0.00814531516007736,0.0185992841397626,0.00974918010736677,0.620442708333333,0.0249122877385916
30,"break_correlation",3,"Equal weights",0.00775972331470663,0.0173909584309396,0.00793773628159296,0.681640625,0.0271944131417052
30,"break_correlation",3,"ARIMA independent",0.00793958242725947,0.0178828995588459,0.00802188102009781,0.599609375,0.0227320861417928
30,"break_correlation",3,"Bootstrap independent",0.00802353194067788,0.0179778162276799,0.00802599844992809,0.563151041666667,0.0213401342580114
30,"break_correlation",3,"Gaussian copula bootstrap",0.00802579541588208,0.0178088521460428,0.00771961117996965,0.550130208333333,0.0205016654359323
1,"break_correlation",6,"WIRED-full",0.0122529456107391,0.0275180517185364,0.0122982696916351,0.672526041666667,0.0415765798619371
1,"break_correlation",6,"No tail copula",0.0123146078348798,0.0275708973461285,0.0132430406874578,0.659505208333333,0.0408563192476787
1,"break_correlation",6,"Static dependence",0.0122336304590995,0.0273873137815468,0.0123413774834677,0.645833333333333,0.0403226597114125
1,"break_correlation",6,"Rolling dependence",0.0123539228428744,0.0276478362899875,0.0121175719189104,0.654947916666667,0.0407780593429412
1,"break_correlation",6,"Independent marginals",0.0123384730189924,0.0279609751380528,0.015660268094151,0.665364583333333,0.0417377692468332
1,"break_correlation",6,"Equal weights",0.0113376783822157,0.0253374226025264,0.0113521186420899,0.69921875,0.0408793542966446
1,"break_correlation",6,"ARIMA independent",0.01100684427111,0.0249122539045347,0.0112380301248173,0.616536458333333,0.0334741196616243
1,"break_correlation",6,"Bootstrap independent",0.0112091569936074,0.025154556991103,0.0113249665806886,0.625,0.0353175300556025
1,"break_correlation",6,"Gaussian copula bootstrap",0.0111130299626132,0.0246067880421179,0.0105392598945705,0.667317708333333,0.0390945803412012
2,"break_correlation",6,"WIRED-full",0.0109654106007135,0.0244818487094629,0.0117015438389768,0.712890625,0.0413243369892139
2,"break_correlation",6,"No tail copula",0.010921808057339,0.0244421282026737,0.0121775373725995,0.703776041666667,0.0406585426335732
2,"break_correlation",6,"Static dependence",0.0109099134581376,0.024402503039425,0.0116591137289294,0.709635416666667,0.0415633551090814
2,"break_correlation",6,"Rolling dependence",0.010916813300489,0.0243620128675584,0.0116400486732938,0.727213541666667,0.0432516582335521
2,"break_correlation",6,"Independent marginals",0.0110214875925559,0.0250750629198574,0.0162624442967525,0.73046875,0.04367234749308
2,"break_correlation",6,"Equal weights",0.0109685770407817,0.0246761852687223,0.0121401752694467,0.701822916666667,0.0414497724138254
2,"break_correlation",6,"ARIMA independent",0.0103608184216948,0.0237623166899532,0.0134773938413074,0.692708333333333,0.0369811673688151
2,"break_correlation",6,"Bootstrap independent",0.0104554755452127,0.0237394714583589,0.0127886821538153,0.634765625,0.0322904580636218
2,"break_correlation",6,"Gaussian copula bootstrap",0.0104849275126117,0.0233553512226296,0.0111805241018195,0.627604166666667,0.0321905246646966
3,"break_correlation",6,"WIRED-full",0.0116177950776048,0.0259891854112935,0.0129749864689666,0.64453125,0.0373765648505002
3,"break_correlation",6,"No tail copula",0.0114937219668282,0.0256694127625305,0.0126761720670366,0.6640625,0.0386776914282873
3,"break_correlation",6,"Static dependence",0.0115320771038743,0.0257256403467344,0.0127795091081973,0.676432291666667,0.0402027334683584
3,"break_correlation",6,"Rolling dependence",0.0115615396443058,0.0258606605034825,0.01275606327661,0.654296875,0.0382619675721824
3,"break_correlation",6,"Independent marginals",0.0115916912600731,0.02612045534405,0.013833618118887,0.627604166666667,0.035975288996221
3,"break_correlation",6,"Equal weights",0.0117690297780723,0.026207700051272,0.0120191236557619,0.627604166666667,0.0370259444165347
3,"break_correlation",6,"ARIMA independent",0.0128948018860857,0.0288710022607716,0.0128805029035595,0.556640625,0.0340095433617159
3,"break_correlation",6,"Bootstrap independent",0.0118867118283868,0.0265252082074527,0.0118256924949175,0.608072916666667,0.0332013861463453
3,"break_correlation",6,"Gaussian copula bootstrap",0.0119898743332984,0.0266189138368041,0.011338354881353,0.598307291666667,0.0328162470416652
4,"break_correlation",6,"WIRED-full",0.0113182459605397,0.0255598421104004,0.0116817645573548,0.577473958333333,0.0327120154427907
4,"break_correlation",6,"No tail copula",0.0112223207985485,0.0253151454682105,0.0116566186775932,0.596354166666667,0.0341483456769864
4,"break_correlation",6,"Static dependence",0.0113302519402199,0.0256384425083399,0.0116163776210135,0.591796875,0.0336389258563617
4,"break_correlation",6,"Rolling dependence",0.0113540350184856,0.0256849564254381,0.011548365002413,0.578776041666667,0.0324878148773654
4,"break_correlation",6,"Independent marginals",0.011215171397594,0.0256534281875607,0.0126065620100354,0.590494791666667,0.0337303029933399
4,"break_correlation",6,"Equal weights",0.0114408188810528,0.0259017242528268,0.0116909585892503,0.625,0.0361122510223886
4,"break_correlation",6,"ARIMA independent",0.0112199362453203,0.025567739921121,0.0117288535082193,0.580729166666667,0.0313387362013511
4,"break_correlation",6,"Bootstrap independent",0.0112258931743058,0.0255193652988066,0.0117868065905723,0.620442708333333,0.0338537596324685
4,"break_correlation",6,"Gaussian copula bootstrap",0.0111719868895666,0.0250368092687094,0.0117790675201553,0.598958333333333,0.032587192871125
5,"break_correlation",6,"WIRED-full",0.0113513936861738,0.0255491335497898,0.0111155189956877,0.59375,0.0330106914274456
5,"break_correlation",6,"No tail copula",0.0113985352432599,0.0256733308903889,0.0112596858524596,0.578776041666667,0.0316113731852888
5,"break_correlation",6,"Static dependence",0.011494195060917,0.0260094448330315,0.0110514513926859,0.561197916666667,0.0302526456117785
5,"break_correlation",6,"Rolling dependence",0.0114339817906883,0.0258706641042162,0.0112248686062399,0.578125,0.0317422564365843
5,"break_correlation",6,"Independent marginals",0.0113920269697681,0.0258492342703828,0.0117450589350875,0.576171875,0.0311104937616649
5,"break_correlation",6,"Equal weights",0.0114285258299564,0.0256695108164177,0.0108812966450558,0.57421875,0.0312205495061901
5,"break_correlation",6,"ARIMA independent",0.0115591626522195,0.0261384961967121,0.0113068286412056,0.563802083333333,0.0301913778746149
5,"break_correlation",6,"Bootstrap independent",0.0116370282988711,0.0260293678162125,0.0109902246709953,0.564453125,0.0310107163199466
5,"break_correlation",6,"Gaussian copula bootstrap",0.0117303133134065,0.0260335885757996,0.0108065581718634,0.524739583333333,0.0282122570111143
6,"break_correlation",6,"WIRED-full",0.0117991911099686,0.026327267658212,0.0116615553601614,0.607421875,0.0360736301270794
6,"break_correlation",6,"No tail copula",0.0118272866469502,0.0263377609401829,0.011713259963293,0.591145833333333,0.0349534865470993
6,"break_correlation",6,"Static dependence",0.0119836420326678,0.0266720015848118,0.0117437086271591,0.592447916666667,0.0357526736682447
6,"break_correlation",6,"Rolling dependence",0.0119235307248656,0.026632656646047,0.0120455422036072,0.626302083333333,0.0373752367906498
6,"break_correlation",6,"Independent marginals",0.0118883355063919,0.026799231938353,0.0137077188178459,0.598307291666667,0.0354399482316493
6,"break_correlation",6,"Equal weights",0.0116315727235272,0.0260837196199209,0.0124797770392341,0.650390625,0.0383694159348434
6,"break_correlation",6,"ARIMA independent",0.0121345138472852,0.0275212949965705,0.0141939758138744,0.586588541666667,0.0348755646135233
6,"break_correlation",6,"Bootstrap independent",0.0108385751571852,0.0244743249423304,0.0122114239804334,0.642578125,0.034754498807718
6,"break_correlation",6,"Gaussian copula bootstrap",0.0108639762338276,0.0242472330491921,0.0113419508534905,0.645182291666667,0.0353209094153894
7,"break_correlation",6,"WIRED-full",0.0116000587554637,0.0259115271959978,0.0114378581821378,0.570963541666667,0.0311323585913646
7,"break_correlation",6,"No tail copula",0.0115837293888511,0.0257589252024611,0.0114042530404752,0.587239583333333,0.0327405711239264
7,"break_correlation",6,"Static dependence",0.0114642404434378,0.0256446413076001,0.0114193002106251,0.597005208333333,0.0334219985495645
7,"break_correlation",6,"Rolling dependence",0.0115723139994537,0.025823710173652,0.0114808311230934,0.570963541666667,0.0312535509183525
7,"break_correlation",6,"Independent marginals",0.011566705743475,0.0260310571627457,0.0121823219630076,0.595052083333333,0.0327423584031686
7,"break_correlation",6,"Equal weights",0.011480169587298,0.0256759425939121,0.0114994319047183,0.627604166666667,0.0365773369468655
7,"break_correlation",6,"ARIMA independent",0.0116038451171529,0.0261790249748662,0.0117171951667906,0.600260416666667,0.0330311816189134
7,"break_correlation",6,"Bootstrap independent",0.0116858526771174,0.0261010916666769,0.0116202324841289,0.569010416666667,0.030830769678252
7,"break_correlation",6,"Gaussian copula bootstrap",0.0117410175375621,0.0259325363106825,0.0114407155141054,0.551432291666667,0.0298370520055866
8,"break_correlation",6,"WIRED-full",0.0113351550632713,0.0254517461165681,0.0105496940351868,0.583333333333333,0.0318931600414775
8,"break_correlation",6,"No tail copula",0.0113027728736285,0.0253493235197821,0.0107056664722419,0.5859375,0.0323197310108118
8,"break_correlation",6,"Static dependence",0.0114632822091823,0.0256664176524233,0.0105324097489482,0.567057291666667,0.0308626872204883
8,"break_correlation",6,"Rolling dependence",0.0114562331617901,0.0257841237595261,0.010576443583689,0.585286458333333,0.0324965607699536
8,"break_correlation",6,"Independent marginals",0.0114665494023819,0.0258379911877624,0.0111749612898544,0.583984375,0.0325426709808175
8,"break_correlation",6,"Equal weights",0.0113771151364023,0.0255796369246231,0.0105844434617239,0.567057291666667,0.0315042402677011
8,"break_correlation",6,"ARIMA independent",0.0109592301938551,0.024875860491949,0.0105620810152496,0.557291666666667,0.0295323864172634
8,"break_correlation",6,"Bootstrap independent",0.0112436867436132,0.0252953173702853,0.0105464417168785,0.489583333333333,0.0264703227717519
8,"break_correlation",6,"Gaussian copula bootstrap",0.0111707279595116,0.024980386701967,0.0105425881314084,0.48828125,0.0265156530448492
9,"break_correlation",6,"WIRED-full",0.0133626795415202,0.0295205799965138,0.0120948934827409,0.602213541666667,0.036627811101919
9,"break_correlation",6,"No tail copula",0.0132565667269551,0.0291720054699372,0.0117887663943657,0.5625,0.0331745335366829
9,"break_correlation",6,"Static dependence",0.0132297731219274,0.0292929312706993,0.012328729930811,0.579427083333333,0.0348987073959759
9,"break_correlation",6,"Rolling dependence",0.0134214056802899,0.0296617655031636,0.012229009703684,0.591796875,0.0359418327342784
9,"break_correlation",6,"Independent marginals",0.0132651579028628,0.0295546725849747,0.0128142523906048,0.564453125,0.0337819170036363
9,"break_correlation",6,"Equal weights",0.0116467119843508,0.0259902452846715,0.0115258867134345,0.626302083333333,0.0359813333544034
9,"break_correlation",6,"ARIMA independent",0.0130838553386692,0.0294405617572886,0.0127519955351405,0.548828125,0.0325634689618661
9,"break_correlation",6,"Bootstrap independent",0.0116354567617924,0.0261054227649072,0.0111834106937164,0.546223958333333,0.0293491177504149
9,"break_correlation",6,"Gaussian copula bootstrap",0.0115797522474122,0.0257257658961647,0.0114247680105266,0.567708333333333,0.0310536215180362
10,"break_correlation",6,"WIRED-full",0.0120656100157687,0.0276932698976336,0.0120796859378959,0.552083333333333,0.0313242974660816
10,"break_correlation",6,"No tail copula",0.0120819617252206,0.0277417452445821,0.0126756899225688,0.5703125,0.0330568797766822
10,"break_correlation",6,"Static dependence",0.0118913662025304,0.0272849273483782,0.0121668274891169,0.578776041666667,0.0336936405144625
10,"break_correlation",6,"Rolling dependence",0.0119391227976592,0.0274384199710403,0.0120085939131794,0.576822916666667,0.0328030971079073
10,"break_correlation",6,"Independent marginals",0.0120580135745207,0.0278321389603952,0.012959986501317,0.584635416666667,0.0341026059938712
10,"break_correlation",6,"Equal weights",0.0110742875108975,0.0249496483410199,0.0107714437559879,0.613932291666667,0.0332727672500235
10,"break_correlation",6,"ARIMA independent",0.0115616732147578,0.0260789591277295,0.0106273784714797,0.513020833333333,0.0278838562456183
10,"break_correlation",6,"Bootstrap independent",0.011668479183227,0.0259541280118583,0.0107281525528387,0.530598958333333,0.0281797636966212
10,"break_correlation",6,"Gaussian copula bootstrap",0.011679869391748,0.0257556036769442,0.011107216876364,0.508463541666667,0.0261007192002771
11,"break_correlation",6,"WIRED-full",0.0115259388018708,0.0256783798589834,0.0116339080216704,0.670572916666667,0.0391163582761127
11,"break_correlation",6,"No tail copula",0.0112812613291341,0.0250679901552888,0.0113415917571701,0.688802083333333,0.0402533211839727
11,"break_correlation",6,"Static dependence",0.0116424145371094,0.0259471262224936,0.0116376143770161,0.658203125,0.0386480269295223
11,"break_correlation",6,"Rolling dependence",0.0118083284806428,0.0262708604057717,0.0117403058277274,0.673177083333333,0.0395658505910047
11,"break_correlation",6,"Independent marginals",0.0114193816557162,0.0258175815767346,0.0149621115739931,0.689453125,0.0405523618693788
11,"break_correlation",6,"Equal weights",0.0111894708167339,0.0250211608881388,0.0114652591090667,0.710286458333333,0.0414312020701636
11,"break_correlation",6,"ARIMA independent",0.0108489682738959,0.0247651547770006,0.0129406068685876,0.681640625,0.037766381775991
11,"break_correlation",6,"Bootstrap independent",0.0113308814568423,0.0253063278828009,0.0120882470874686,0.591145833333333,0.0312561920640258
11,"break_correlation",6,"Gaussian copula bootstrap",0.011277526876658,0.0249152701601428,0.0114290799502097,0.588541666666667,0.0315382165490554
12,"break_correlation",6,"WIRED-full",0.0117880965116322,0.0262851926830648,0.0128456067496424,0.662109375,0.0405549256619743
12,"break_correlation",6,"No tail copula",0.0117211835617802,0.0261452630005583,0.0134099334461885,0.666666666666667,0.0390736254444733
12,"break_correlation",6,"Static dependence",0.0114508004587973,0.0255701681794461,0.0127822335432786,0.688802083333333,0.0401868221312083
12,"break_correlation",6,"Rolling dependence",0.0118253343999254,0.0264021707601406,0.0137805098374543,0.677083333333333,0.0404293084144558
12,"break_correlation",6,"Independent marginals",0.0116145517525059,0.0262591695637133,0.0165904762088247,0.688151041666667,0.0402492246194349
12,"break_correlation",6,"Equal weights",0.0109220191124886,0.0244876003385149,0.0122936908627896,0.727213541666667,0.0414832484168745
12,"break_correlation",6,"ARIMA independent",0.0111718111394615,0.0255259307414909,0.0143535163766909,0.653645833333333,0.0368552167030533
12,"break_correlation",6,"Bootstrap independent",0.0109172144671563,0.0246597560384029,0.012678022655759,0.622395833333333,0.0336489724759979
12,"break_correlation",6,"Gaussian copula bootstrap",0.010888848685737,0.024249498750751,0.0119740214749664,0.623046875,0.033351388456388
13,"break_correlation",6,"WIRED-full",0.0106046098246543,0.0240130983343574,0.0111758511641062,0.668619791666667,0.0341793945374483
13,"break_correlation",6,"No tail copula",0.010529763693229,0.0237853774489107,0.0115607922833508,0.680338541666667,0.0358827480756936
13,"break_correlation",6,"Static dependence",0.0105115352928223,0.023750293775349,0.0109227604111247,0.681640625,0.0351651664271601
13,"break_correlation",6,"Rolling dependence",0.0105395628727214,0.0238295716958888,0.0112704661970799,0.6953125,0.0368282183734689
13,"break_correlation",6,"Independent marginals",0.0105285766992907,0.0240414509788877,0.0125243683099472,0.685546875,0.0360342504966862
13,"break_correlation",6,"Equal weights",0.0106329362053505,0.0240638355373593,0.0119496005952123,0.697265625,0.037277711769629
13,"break_correlation",6,"ARIMA independent",0.0103631757667844,0.0235971014879352,0.0113801118232711,0.647786458333333,0.0327703219072055
13,"break_correlation",6,"Bootstrap independent",0.0105511385957285,0.0237791771441962,0.0111035091364706,0.682291666666667,0.0345983605153307
13,"break_correlation",6,"Gaussian copula bootstrap",0.0105754551447743,0.0235806751093574,0.0106806097121211,0.612630208333333,0.031084912799923
14,"break_correlation",6,"WIRED-full",0.0117853296767287,0.0265861260988452,0.012165364905408,0.62890625,0.0360434293809356
14,"break_correlation",6,"No tail copula",0.0117241693504881,0.0264592667493306,0.0128951321677264,0.643229166666667,0.0375125119035195
14,"break_correlation",6,"Static dependence",0.0117587796160244,0.0266088063020891,0.0127519785569156,0.634765625,0.0366457388493936
14,"break_correlation",6,"Rolling dependence",0.0117438238597986,0.0265343507662964,0.012354063131972,0.635416666666667,0.0367846115375351
14,"break_correlation",6,"Independent marginals",0.0116287121590019,0.0264872549950709,0.0145527719815482,0.645182291666667,0.0374562509364687
14,"break_correlation",6,"Equal weights",0.0117772904168584,0.0263461723021811,0.0115721572478712,0.664713541666667,0.0387511011794792
14,"break_correlation",6,"ARIMA independent",0.0118521489266916,0.0268004186381425,0.0119041086720013,0.569661458333333,0.031136091284628
14,"break_correlation",6,"Bootstrap independent",0.012247719650622,0.0272326853922706,0.011260107217456,0.503255208333333,0.02912413402078
14,"break_correlation",6,"Gaussian copula bootstrap",0.0123302724155288,0.0270018106153109,0.0109541920300077,0.4921875,0.0283540836705946
15,"break_correlation",6,"WIRED-full",0.0126427887351641,0.0281678282361039,0.0119191035140318,0.598958333333333,0.0353640834747972
15,"break_correlation",6,"No tail copula",0.0125583444847593,0.0279245995905762,0.0121498919322863,0.59765625,0.036136658058544
15,"break_correlation",6,"Static dependence",0.0127506652566856,0.0283269598121078,0.0116107452220006,0.591796875,0.0358655185310383
15,"break_correlation",6,"Rolling dependence",0.0124902651438299,0.0277379593631403,0.0114842085129854,0.598307291666667,0.035659311853029
15,"break_correlation",6,"Independent marginals",0.0126048157791037,0.0283114413278439,0.0137243907725897,0.591145833333333,0.0360572958156458
15,"break_correlation",6,"Equal weights",0.0114405867664602,0.0253772315867357,0.0109037363388876,0.634765625,0.0360630371080287
15,"break_correlation",6,"ARIMA independent",0.0107849595526931,0.0243593637362782,0.0110190743035514,0.613932291666667,0.0317558766654242
15,"break_correlation",6,"Bootstrap independent",0.0108980425171985,0.0243116388318886,0.0107908678690411,0.582682291666667,0.0309362512484888
15,"break_correlation",6,"Gaussian copula bootstrap",0.010953797268892,0.0242284696775735,0.0104071690019473,0.576171875,0.0296910343406168
16,"break_correlation",6,"WIRED-full",0.0153475700486646,0.0338234490702704,0.0147071548322632,0.604817708333333,0.047025888750625
16,"break_correlation",6,"No tail copula",0.0152011889124318,0.033346662637831,0.0146418768855088,0.586588541666667,0.0454169387952133
16,"break_correlation",6,"Static dependence",0.0157686889505832,0.0347522496859342,0.0149937969931734,0.583333333333333,0.0466171222072916
16,"break_correlation",6,"Rolling dependence",0.0152943591574105,0.0337969045019017,0.0150426437380949,0.6171875,0.0476455321766185
16,"break_correlation",6,"Independent marginals",0.0154701778735657,0.0345046982048686,0.0194342850802809,0.60546875,0.0466566606282459
16,"break_correlation",6,"Equal weights",0.0127635518727148,0.0283009631542153,0.0123117760444354,0.674479166666667,0.0444126731992746
16,"break_correlation",6,"ARIMA independent",0.0122573312781263,0.0281026701145592,0.0138060876537866,0.56640625,0.0324318718917465
16,"break_correlation",6,"Bootstrap independent",0.0121326081641706,0.0270741993023362,0.0113963303040014,0.592447916666667,0.0344939865725186
16,"break_correlation",6,"Gaussian copula bootstrap",0.0121933030364628,0.0268717039628125,0.0110653124888617,0.625,0.0361977347201046
17,"break_correlation",6,"WIRED-full",0.0176953617767913,0.038602784125984,0.0169983046565272,0.625651041666667,0.0540004110241119
17,"break_correlation",6,"No tail copula",0.016832231019007,0.0366132136967731,0.0172493939107211,0.662109375,0.0550472508921255
17,"break_correlation",6,"Static dependence",0.0169542213641212,0.0370319298006614,0.0169916748198614,0.66796875,0.0554542772398173
17,"break_correlation",6,"Rolling dependence",0.0172360513978526,0.0375635381855114,0.0164572980765142,0.634114583333333,0.0535840287637857
17,"break_correlation",6,"Independent marginals",0.0176378530817503,0.0391667937477059,0.0232894069575396,0.634114583333333,0.0546083433540608
17,"break_correlation",6,"Equal weights",0.0110133216502317,0.0248807915205974,0.0137873205709423,0.766276041666667,0.0483071110483036
17,"break_correlation",6,"ARIMA independent",0.0110555854144072,0.0250847752099792,0.0113225340078539,0.60546875,0.0325993292279132
17,"break_correlation",6,"Bootstrap independent",0.011336608585443,0.0253661216559592,0.0112334751345518,0.565104166666667,0.0302809597281358
17,"break_correlation",6,"Gaussian copula bootstrap",0.01136451718976,0.025131959227211,0.0109514184483337,0.577473958333333,0.0314749604694742
18,"break_correlation",6,"WIRED-full",0.0108604363797071,0.0243597779599108,0.0111221305390251,0.600911458333333,0.0315674175151439
18,"break_correlation",6,"No tail copula",0.010810306392693,0.0241947888304749,0.0109983789069779,0.615885416666667,0.032484903552464
18,"break_correlation",6,"Static dependence",0.0108488086718428,0.0243810358082574,0.0111170987942036,0.607421875,0.0319540199341251
18,"break_correlation",6,"Rolling dependence",0.0108873524169957,0.0244745539234851,0.0110440657996005,0.595703125,0.0313056525499831
18,"break_correlation",6,"Independent marginals",0.010827982796932,0.0245318733181627,0.0116240997216395,0.599609375,0.0313660205970637
18,"break_correlation",6,"Equal weights",0.0108600532313879,0.0243860093279632,0.0109914485060031,0.61328125,0.0323336253418599
18,"break_correlation",6,"ARIMA independent",0.011105869905458,0.0250485994615626,0.0116409979157969,0.582682291666667,0.0309437170084993
18,"break_correlation",6,"Bootstrap independent",0.0109792404006741,0.0246336826595251,0.0116842117980069,0.623046875,0.0325660116330632
18,"break_correlation",6,"Gaussian copula bootstrap",0.0109661013093989,0.0244079859728709,0.0110357636565326,0.600260416666667,0.0310946625880938
19,"break_correlation",6,"WIRED-full",0.0108663701456467,0.0244045575696857,0.0109748416803898,0.658854166666667,0.0363846352074542
19,"break_correlation",6,"No tail copula",0.0110026486661397,0.0246928278887242,0.0110950299551566,0.639973958333333,0.0351885289969646
19,"break_correlation",6,"Static dependence",0.0109785135244432,0.0247060635844603,0.0109954776702098,0.642578125,0.035232363887655
19,"break_correlation",6,"Rolling dependence",0.011041705765745,0.0247934515392954,0.0109730169073015,0.642578125,0.0358801713151872
19,"break_correlation",6,"Independent marginals",0.0110141742294021,0.0250633518506065,0.0121915304315277,0.626302083333333,0.0342132447879905
19,"break_correlation",6,"Equal weights",0.0108827559747024,0.0245124660259637,0.0112863630672445,0.66796875,0.0367576833745401
19,"break_correlation",6,"ARIMA independent",0.0110299603437519,0.0248883000281649,0.0109841715037923,0.575520833333333,0.0296436278497135
19,"break_correlation",6,"Bootstrap independent",0.0113588705248679,0.0256154938297209,0.0116459648184963,0.587239583333333,0.0314605799286922
19,"break_correlation",6,"Gaussian copula bootstrap",0.0113158195586599,0.0251290855639862,0.0109317336020989,0.546875,0.0288636651182791
20,"break_correlation",6,"WIRED-full",0.0117044181409016,0.0262211405258485,0.011765968862498,0.695963541666667,0.0440623153208487
20,"break_correlation",6,"No tail copula",0.0118476019042445,0.0264518071231589,0.011893902319151,0.684895833333333,0.0441765946731588
20,"break_correlation",6,"Static dependence",0.0119226615832671,0.0266673586833007,0.0119116959223158,0.680989583333333,0.0460832722212473
20,"break_correlation",6,"Rolling dependence",0.0118826969276195,0.0265497565133973,0.0115792983185444,0.659505208333333,0.0421338139974307
20,"break_correlation",6,"Independent marginals",0.0118596655277476,0.0269891327649121,0.0153432575625212,0.688151041666667,0.0441172517984878
20,"break_correlation",6,"Equal weights",0.0122415627117485,0.0273491709538915,0.0135053466091505,0.69140625,0.0497422335967449
20,"break_correlation",6,"ARIMA independent",0.0114552792522966,0.0264661322141056,0.0129065747943722,0.603515625,0.0326211846014405
20,"break_correlation",6,"Bootstrap independent",0.0117064298709959,0.0260182556363022,0.0109136924241185,0.517578125,0.027152228959211
20,"break_correlation",6,"Gaussian copula bootstrap",0.0117431115660063,0.0259269356068078,0.0117905298248214,0.503255208333333,0.0257612711009345
21,"break_correlation",6,"WIRED-full",0.0107632547178846,0.0241501975809373,0.0109666909964521,0.654947916666667,0.0354800575853057
21,"break_correlation",6,"No tail copula",0.0108506217827008,0.0241749329970673,0.0110182566000665,0.649088541666667,0.0346347604381075
21,"break_correlation",6,"Static dependence",0.0109289500610696,0.0244272638433759,0.0110625305145855,0.604166666666667,0.0325017099093049
21,"break_correlation",6,"Rolling dependence",0.0108820478796345,0.0243247223467326,0.0110278945634407,0.653645833333333,0.0350681149848963
21,"break_correlation",6,"Independent marginals",0.0108330382038251,0.0244191281660866,0.0120466095756664,0.656901041666667,0.0352051702771981
21,"break_correlation",6,"Equal weights",0.0107650593603007,0.0241573431792192,0.0111120875559408,0.666015625,0.0358364081625311
21,"break_correlation",6,"ARIMA independent",0.0107429081071553,0.0244010717176617,0.0118564936014942,0.627604166666667,0.0326577237645464
21,"break_correlation",6,"Bootstrap independent",0.0111276936739683,0.0248597987380824,0.0114546851490909,0.535807291666667,0.0282641197185221
21,"break_correlation",6,"Gaussian copula bootstrap",0.0110439615559864,0.024406275766117,0.0111548349094376,0.554036458333333,0.0285537234922394
22,"break_correlation",6,"WIRED-full",0.0115844223283877,0.0258513183243195,0.0107551714464555,0.580078125,0.0332489707071831
22,"break_correlation",6,"No tail copula",0.0116511238271643,0.02596604739785,0.0107279771602693,0.546223958333333,0.0306412521749901
22,"break_correlation",6,"Static dependence",0.0115980559845936,0.0259722029239423,0.0110707599080217,0.572916666666667,0.0330045636654962
22,"break_correlation",6,"Rolling dependence",0.0115760610164744,0.0259447073926213,0.010740609087316,0.557291666666667,0.0309463574938912
22,"break_correlation",6,"Independent marginals",0.0115911424217557,0.0260771697907194,0.0120558999937865,0.578776041666667,0.0327013937813828
22,"break_correlation",6,"Equal weights",0.0111811441834104,0.0250478629653335,0.010598993716719,0.576171875,0.0318104713201355
22,"break_correlation",6,"ARIMA independent",0.0110591942940079,0.0250599394214286,0.0110980967135488,0.580078125,0.030907196529136
22,"break_correlation",6,"Bootstrap independent",0.0112411938280166,0.0252452035854559,0.0107725951316944,0.551432291666667,0.0303599146288937
22,"break_correlation",6,"Gaussian copula bootstrap",0.0111991831461343,0.0249548051108142,0.0106301924683443,0.553385416666667,0.0304256276669626
23,"break_correlation",6,"WIRED-full",0.0119476912625645,0.0267148359021415,0.0108526630259952,0.549479166666667,0.030368877530454
23,"break_correlation",6,"No tail copula",0.0118811553277866,0.0264914864347749,0.0108272744472951,0.567708333333333,0.0313506205168654
23,"break_correlation",6,"Static dependence",0.0119043956985084,0.0266667953350434,0.0108550321500003,0.5546875,0.0307322001192914
23,"break_correlation",6,"Rolling dependence",0.0118963058680135,0.0266480721723334,0.0107820185368551,0.564453125,0.0312732517637859
23,"break_correlation",6,"Independent marginals",0.0118838493678624,0.0268070878315802,0.0112208416690261,0.553385416666667,0.0307381210627604
23,"break_correlation",6,"Equal weights",0.011626403295945,0.0260726637137679,0.010728619667123,0.578125,0.0327661943162217
23,"break_correlation",6,"ARIMA independent",0.0117543745325303,0.0264640992481152,0.0107869806782288,0.549479166666667,0.0302055632483459
23,"break_correlation",6,"Bootstrap independent",0.0118780277864958,0.026662189625735,0.0109245950296515,0.517578125,0.0291388821963738
23,"break_correlation",6,"Gaussian copula bootstrap",0.0119424384724207,0.0264719502654932,0.0108009026128148,0.533854166666667,0.0299684735102229
24,"break_correlation",6,"WIRED-full",0.0103231251588183,0.0231930338032879,0.0106690800084226,0.722005208333333,0.0392787375124462
24,"break_correlation",6,"No tail copula",0.0104037551510003,0.0233023949058624,0.0105972705454301,0.682291666666667,0.0364211768289967
24,"break_correlation",6,"Static dependence",0.0104181267168326,0.0234298156019864,0.0106031766617755,0.663411458333333,0.035265278821997
24,"break_correlation",6,"Rolling dependence",0.0104207105972676,0.0233527663509965,0.0106041712667933,0.677734375,0.0363326215144761
24,"break_correlation",6,"Independent marginals",0.0103950476959224,0.0236054408093147,0.0119649824151452,0.684244791666667,0.0365638742202767
24,"break_correlation",6,"Equal weights",0.0103840548957597,0.0233621687481032,0.0106481697179456,0.719401041666667,0.0390846948130888
24,"break_correlation",6,"ARIMA independent",0.0105430385448736,0.0240382871719542,0.0117807949115905,0.645833333333333,0.0339103907154736
24,"break_correlation",6,"Bootstrap independent",0.010551094881089,0.0237419844177148,0.0110585862361676,0.62890625,0.0325162399300997
24,"break_correlation",6,"Gaussian copula bootstrap",0.0105657431660535,0.0235389269217026,0.0105803581728616,0.6171875,0.0317911362717956
25,"break_correlation",6,"WIRED-full",0.0171862907818596,0.0409982461375933,0.039949733610127,0.6640625,0.0522240555039527
25,"break_correlation",6,"No tail copula",0.0171833602187274,0.0412972688015934,0.0421706236385703,0.667317708333333,0.0533144397562231
25,"break_correlation",6,"Static dependence",0.0169256455853807,0.0406263584591034,0.0400846268115329,0.66796875,0.0522790585533409
25,"break_correlation",6,"Rolling dependence",0.0165938736439891,0.0397874704181504,0.0386931484334659,0.685546875,0.052479153597147
25,"break_correlation",6,"Independent marginals",0.0166929965476637,0.0399566896001763,0.042390121902279,0.677734375,0.053650810004402
25,"break_correlation",6,"Equal weights",0.0116421638231172,0.0266813421593552,0.0204666894369858,0.763020833333333,0.0549623842713552
25,"break_correlation",6,"ARIMA independent",0.0120095337565696,0.0271430814612826,0.0126833882446326,0.5703125,0.0338396830158804
25,"break_correlation",6,"Bootstrap independent",0.0117178663089891,0.0259290468090507,0.0113553800274134,0.504557291666667,0.0269352856728882
25,"break_correlation",6,"Gaussian copula bootstrap",0.0115224097481813,0.0253895195345311,0.0114192585678504,0.544270833333333,0.0288386658153686
26,"break_correlation",6,"WIRED-full",0.0114476518163212,0.0257310819244056,0.0123044698180348,0.692708333333333,0.0418204345587367
26,"break_correlation",6,"No tail copula",0.0115667293610034,0.0259111788147572,0.0125947965408538,0.700520833333333,0.0422845402876655
26,"break_correlation",6,"Static dependence",0.0114785167474418,0.025836528184799,0.0127706898693448,0.705729166666667,0.0429702224516942
26,"break_correlation",6,"Rolling dependence",0.0113866410698193,0.0256111583620175,0.0123002791023323,0.721354166666667,0.0434509950432285
26,"break_correlation",6,"Independent marginals",0.0115302248061913,0.0264238566645425,0.0176994085242174,0.708984375,0.0430549596450639
26,"break_correlation",6,"Equal weights",0.0112260006462491,0.0251908596842874,0.0116391043249199,0.736328125,0.0439184438704684
26,"break_correlation",6,"ARIMA independent",0.0115628104196663,0.0261542583674066,0.0121993347075004,0.608723958333333,0.0341005168495569
26,"break_correlation",6,"Bootstrap independent",0.0116945826790278,0.026234063572328,0.0121632275741005,0.580729166666667,0.0341768878022023
26,"break_correlation",6,"Gaussian copula bootstrap",0.0117270318213196,0.0259531820158319,0.0108804147921066,0.552083333333333,0.0312668309096024
27,"break_correlation",6,"WIRED-full",0.0156073986014899,0.0377377207470365,0.0375011353941238,0.800130208333333,0.0752434942230021
27,"break_correlation",6,"No tail copula",0.0151807120124136,0.036836900392081,0.038119028162691,0.781901041666667,0.0730928175751394
27,"break_correlation",6,"Static dependence",0.0147846496081592,0.0358423053549884,0.0364863923381168,0.820963541666667,0.0739435517933723
27,"break_correlation",6,"Rolling dependence",0.01514442212193,0.0369157812428104,0.0397446501334925,0.8046875,0.0736369417633753
27,"break_correlation",6,"Independent marginals",0.0154379378551398,0.0384231069162449,0.0520815848140124,0.807291666666667,0.0752306156682674
27,"break_correlation",6,"Equal weights",0.0128793299103805,0.0290734479473967,0.0220418395463659,0.81640625,0.0697297226680852
27,"break_correlation",6,"ARIMA independent",0.0104193636284688,0.0239740543267309,0.0183763227243319,0.801432291666667,0.0475223948762856
27,"break_correlation",6,"Bootstrap independent",0.0108849411845211,0.0242340393431946,0.0132292173034504,0.572265625,0.0308072106534754
27,"break_correlation",6,"Gaussian copula bootstrap",0.01085237101195,0.0238958074159361,0.0114732015752853,0.585286458333333,0.0321439938528466
28,"break_correlation",6,"WIRED-full",0.0109380879151815,0.0245078461739181,0.0111276039348365,0.673177083333333,0.0379135122246256
28,"break_correlation",6,"No tail copula",0.0109645189111504,0.0245249237323479,0.0111644728737387,0.677083333333333,0.037849605110086
28,"break_correlation",6,"Static dependence",0.0109496361946488,0.0245633479151919,0.0111484103349163,0.681640625,0.0382761984608068
28,"break_correlation",6,"Rolling dependence",0.0109060766149419,0.0244295892506942,0.0110682794887111,0.677083333333333,0.0375202300329119
28,"break_correlation",6,"Independent marginals",0.0109113141491429,0.0247860058217967,0.0126917953534896,0.666666666666667,0.0369869749766239
28,"break_correlation",6,"Equal weights",0.0109914981178532,0.0246005960666078,0.0112979786995995,0.714192708333333,0.0413136394186136
28,"break_correlation",6,"ARIMA independent",0.0111463964944313,0.0252193260844297,0.0114121097134709,0.600260416666667,0.0313972845354519
28,"break_correlation",6,"Bootstrap independent",0.0112257432446412,0.0253077906669454,0.0116203334610566,0.615234375,0.0322095160649057
28,"break_correlation",6,"Gaussian copula bootstrap",0.0111357363209841,0.0247898115659921,0.011008097831909,0.643880208333333,0.0350869044939808
29,"break_correlation",6,"WIRED-full",0.0137519316462818,0.0310811740243691,0.0145409696406342,0.514973958333333,0.0330831360038427
29,"break_correlation",6,"No tail copula",0.0136232240758171,0.0306858822279976,0.0147049685988586,0.524088541666667,0.0346750182575674
29,"break_correlation",6,"Static dependence",0.0136749773637137,0.0308327852005195,0.0144627888443068,0.52734375,0.0346170915852988
29,"break_correlation",6,"Rolling dependence",0.0133531996354378,0.03018256775188,0.0145537895020158,0.5390625,0.0349329087874585
29,"break_correlation",6,"Independent marginals",0.0134290503682995,0.0305697514383494,0.0163498351041592,0.540364583333333,0.0351344133200465
29,"break_correlation",6,"Equal weights",0.0119834246375533,0.026852002709286,0.0123877931994379,0.576822916666667,0.033620250071819
29,"break_correlation",6,"ARIMA independent",0.0116900138982827,0.0261945093305163,0.0110550695066585,0.532552083333333,0.0284229566770229
29,"break_correlation",6,"Bootstrap independent",0.0117430440913712,0.0260535052713416,0.0111632623907792,0.548828125,0.0302782672257036
29,"break_correlation",6,"Gaussian copula bootstrap",0.011676859302345,0.0256786891863719,0.0108048720675113,0.576171875,0.0323629094818084
30,"break_correlation",6,"WIRED-full",0.0134424651345893,0.0297068059324735,0.0127598822900638,0.579427083333333,0.0370190440604547
30,"break_correlation",6,"No tail copula",0.0139374316919084,0.0305876551253588,0.012878520174209,0.559244791666667,0.0363574061106183
30,"break_correlation",6,"Static dependence",0.0135289982715903,0.0299298821413792,0.0132151057179428,0.598958333333333,0.0390898041960694
30,"break_correlation",6,"Rolling dependence",0.0139024879426461,0.03058507342839,0.0130031497309358,0.56640625,0.0379583020177189
30,"break_correlation",6,"Independent marginals",0.0136213589590437,0.0303419626207089,0.0149041389452489,0.561848958333333,0.0355641393562921
30,"break_correlation",6,"Equal weights",0.0121707652028881,0.0270915743601954,0.012700292120932,0.674479166666667,0.040824349314044
30,"break_correlation",6,"ARIMA independent",0.0112594377342601,0.025503802483384,0.0129006912619176,0.645833333333333,0.0356504015621252
30,"break_correlation",6,"Bootstrap independent",0.0115744093995925,0.0258503769679857,0.0128202418539395,0.611979166666667,0.0337651319097131
30,"break_correlation",6,"Gaussian copula bootstrap",0.011337845180807,0.025199667835397,0.0117766090156085,0.63671875,0.035466335424444
1,"independent_series",1,"WIRED-full",0.00381415565667258,0.00956301258936823,0.00864851732485714,0.776692708333333,0.0160694050631738
1,"independent_series",1,"No tail copula",0.0037332569362011,0.00930393569060062,0.00819498233257563,0.775390625,0.0159879373407696
1,"independent_series",1,"Static dependence",0.00377824095493248,0.00943941920514016,0.00812919461213162,0.78125,0.0160413803735099
1,"independent_series",1,"Rolling dependence",0.00393553192085325,0.0098997163913483,0.00858153553467311,0.755859375,0.0155619639335122
1,"independent_series",1,"Independent marginals",0.0039267972728199,0.00989463124413509,0.00880815525270512,0.754557291666667,0.015515008394034
1,"independent_series",1,"Equal weights",0.00325323126988574,0.00790005317554694,0.00708282581766658,0.841796875,0.0171109251736408
1,"independent_series",1,"ARIMA independent",0.00305691195581352,0.00733438336134276,0.00619675913964207,0.818359375,0.0138771219423468
1,"independent_series",1,"Bootstrap independent",0.00304943637995207,0.00732194966723228,0.00619784788924973,0.796875,0.0133170210922838
1,"independent_series",1,"Gaussian copula bootstrap",0.00305679877073981,0.00733646407386829,0.00621648084157058,0.80078125,0.01346939726795
2,"independent_series",1,"WIRED-full",0.00334353183384583,0.00799876096466292,0.0065227906847768,0.777994791666667,0.0142216416753162
2,"independent_series",1,"No tail copula",0.0033881406781845,0.00809262202215629,0.00656742574376072,0.770182291666667,0.013997937539506
2,"independent_series",1,"Static dependence",0.00334540151050373,0.00799102366556525,0.00647505197525988,0.766276041666667,0.0135215785138441
2,"independent_series",1,"Rolling dependence",0.00334608266215424,0.00800355281329265,0.00648830862499233,0.774088541666667,0.0138723112608516
2,"independent_series",1,"Independent marginals",0.00336725458714974,0.00806105477276936,0.00647122115726263,0.757161458333333,0.0136572663137656
2,"independent_series",1,"Equal weights",0.00325212140523842,0.00778617691259089,0.00656299006981016,0.82421875,0.0151403138722494
2,"independent_series",1,"ARIMA independent",0.00322121745179707,0.00773279405456567,0.00648069376614893,0.832682291666667,0.0152784844953093
2,"independent_series",1,"Bootstrap independent",0.00322849831750553,0.00776258684776214,0.00646256256602184,0.822265625,0.014976777414157
2,"independent_series",1,"Gaussian copula bootstrap",0.00319847463320222,0.00767782311885591,0.00647016654782731,0.817708333333333,0.0145549245301926
3,"independent_series",1,"WIRED-full",0.00320753357648615,0.00766496994797706,0.00622033117257611,0.766927083333333,0.0134066345626382
3,"independent_series",1,"No tail copula",0.00320556485664848,0.00765094776925058,0.0062126627250381,0.770182291666667,0.0132300312494302
3,"independent_series",1,"Static dependence",0.00320016035996751,0.00763899158263804,0.00622113918048981,0.770182291666667,0.0132392384442992
3,"independent_series",1,"Rolling dependence",0.00319777953708776,0.00764543473250449,0.00623871416677712,0.776041666666667,0.0135163275478235
3,"independent_series",1,"Independent marginals",0.00320319382506507,0.00763725992059071,0.00626512435067498,0.753255208333333,0.0129395287712314
3,"independent_series",1,"Equal weights",0.00326180364887113,0.00779112122335252,0.00627308351395018,0.777994791666667,0.0143742961984257
3,"independent_series",1,"ARIMA independent",0.00320189053915593,0.00764947262746223,0.00625814991872142,0.783854166666667,0.013776923375723
3,"independent_series",1,"Bootstrap independent",0.00319485775478626,0.00763210512767392,0.00622994547490663,0.76171875,0.0129850951676362
3,"independent_series",1,"Gaussian copula bootstrap",0.00318787516218094,0.00761542498530205,0.00622065878589015,0.764322916666667,0.0130074858698295
4,"independent_series",1,"WIRED-full",0.00329012329993604,0.00787064456831466,0.00644013569085647,0.807942708333333,0.0148626636108086
4,"independent_series",1,"No tail copula",0.00326920209995767,0.00783213298219319,0.00645208697620161,0.822916666666667,0.0149490158534787
4,"independent_series",1,"Static dependence",0.00329953192009935,0.00788691826456618,0.00645572244881771,0.82421875,0.0155087325582037
4,"independent_series",1,"Rolling dependence",0.0033087233827576,0.00792693009143124,0.00652581411323421,0.819661458333333,0.0153278324639291
4,"independent_series",1,"Independent marginals",0.00328570030689483,0.00785617229963892,0.0064721055639158,0.805338541666667,0.0147768485600405
4,"independent_series",1,"Equal weights",0.00325264940823009,0.00779686363152071,0.00656716841816752,0.85546875,0.0162899410987272
4,"independent_series",1,"ARIMA independent",0.0033152755354074,0.00794824578445633,0.00659185737467684,0.818359375,0.0150533979693668
4,"independent_series",1,"Bootstrap independent",0.00323644390163077,0.00776387640439811,0.00643910477763262,0.768880208333333,0.0132858609645041
4,"independent_series",1,"Gaussian copula bootstrap",0.0032260576249299,0.00774764086654937,0.00642088289444484,0.809895833333333,0.0143198250467122
5,"independent_series",1,"WIRED-full",0.00331770746767086,0.00796919065339528,0.0062370060084958,0.75,0.0132487510162932
5,"independent_series",1,"No tail copula",0.00333695569818538,0.00799490794667454,0.00623914644169719,0.76953125,0.0138209642051664
5,"independent_series",1,"Static dependence",0.00332437550218549,0.00797851114141375,0.00621108465710502,0.740234375,0.0131701493880141
5,"independent_series",1,"Rolling dependence",0.00336652204777919,0.00808757657020133,0.00635113413395339,0.740885416666667,0.0130052152293232
5,"independent_series",1,"Independent marginals",0.00332371575224846,0.0079743494726116,0.00625299522466661,0.759765625,0.0134071521905616
5,"independent_series",1,"Equal weights",0.00322180307796045,0.00772974269502166,0.00622650577418178,0.818359375,0.0153131464262648
5,"independent_series",1,"ARIMA independent",0.00319439730449997,0.00766165299864797,0.00624605096142966,0.825520833333333,0.0148574655548699
5,"independent_series",1,"Bootstrap independent",0.00318645825961992,0.00765831364771593,0.00622566187365155,0.8203125,0.0149700462249808
5,"independent_series",1,"Gaussian copula bootstrap",0.00317760017398163,0.00763698154589953,0.00621714820681148,0.820963541666667,0.0146161165197188
6,"independent_series",1,"WIRED-full",0.00337101101100789,0.00809432009570771,0.00627399192288535,0.78515625,0.0144465741942868
6,"independent_series",1,"No tail copula",0.00336194758269749,0.00807620633585636,0.00627504785809636,0.757161458333333,0.0137645751289481
6,"independent_series",1,"Static dependence",0.00335364395437418,0.00806030582666388,0.00624249973241074,0.745442708333333,0.0130557523587724
6,"independent_series",1,"Rolling dependence",0.0033900756327338,0.0081741668325002,0.00640861325421526,0.764973958333333,0.013925416111633
6,"independent_series",1,"Independent marginals",0.00336452663454345,0.0080537920500898,0.0062446373948349,0.778645833333333,0.014106088033677
6,"independent_series",1,"Equal weights",0.00330944713395115,0.00792452285415834,0.00628667015906574,0.788411458333333,0.0143583121412692
6,"independent_series",1,"ARIMA independent",0.00324500366463116,0.00774679863391769,0.00631418186916267,0.810546875,0.0146496289492175
6,"independent_series",1,"Bootstrap independent",0.00326673692729867,0.00780876342907105,0.00623152054715379,0.762369791666667,0.0131787024386018
6,"independent_series",1,"Gaussian copula bootstrap",0.00325368185697418,0.00778821572098827,0.00625228533709433,0.7734375,0.0134254129422279
7,"independent_series",1,"WIRED-full",0.00310124005028268,0.00743403228526438,0.0060462405624582,0.815755208333333,0.0143086771606583
7,"independent_series",1,"No tail copula",0.00313204952185373,0.00751065205519322,0.00615705520439901,0.805989583333333,0.0142915078074477
7,"independent_series",1,"Static dependence",0.00311903679801443,0.00745356166518519,0.00603668510547005,0.82421875,0.0146437516539238
7,"independent_series",1,"Rolling dependence",0.00312364977048263,0.00748221358429136,0.00612871525501338,0.820963541666667,0.0147186283310887
7,"independent_series",1,"Independent marginals",0.0031203269917869,0.00746223518497116,0.00606145268150455,0.803385416666667,0.0142312590730001
7,"independent_series",1,"Equal weights",0.00318831800949701,0.00760505946459995,0.00647997715288373,0.840494791666667,0.0157497863106019
7,"independent_series",1,"ARIMA independent",0.00309270822209839,0.00739349078258921,0.00599609359126904,0.819010416666667,0.0143132603980443
7,"independent_series",1,"Bootstrap independent",0.00307957240748409,0.00737710478965692,0.00592720023186931,0.815104166666667,0.0138887608036348
7,"independent_series",1,"Gaussian copula bootstrap",0.00310837007231762,0.00744911350063451,0.00603225217189526,0.815755208333333,0.0147990912347054
8,"independent_series",1,"WIRED-full",0.00316797938319721,0.00755823188012836,0.00583275217474123,0.785807291666667,0.0134590907027599
8,"independent_series",1,"No tail copula",0.00315187923408159,0.00751989150095402,0.00583063089755013,0.800130208333333,0.0138868676720656
8,"independent_series",1,"Static dependence",0.0031702436462933,0.00755075374114514,0.00584102428890978,0.81640625,0.0146856507127441
8,"independent_series",1,"Rolling dependence",0.00314786539177064,0.00752853219274789,0.00582569972701655,0.801432291666667,0.0138134949647584
8,"independent_series",1,"Independent marginals",0.00317264976835924,0.00755733467735233,0.00586029792275767,0.809895833333333,0.0145672737974609
8,"independent_series",1,"Equal weights",0.00315157999898278,0.0074995306767285,0.00587476248244311,0.828776041666667,0.0153923139337765
8,"independent_series",1,"ARIMA independent",0.00311205138515899,0.007424169108662,0.00582081900680028,0.814453125,0.0140761296201893
8,"independent_series",1,"Bootstrap independent",0.00310182045904158,0.00741057319372015,0.0058381043568439,0.813151041666667,0.0140665847848237
8,"independent_series",1,"Gaussian copula bootstrap",0.00309288937772684,0.00738384548382817,0.00582103529577523,0.806640625,0.0139177164745689
9,"independent_series",1,"WIRED-full",0.00344606681202642,0.00827054738380377,0.00697138975731018,0.798828125,0.0154681683147971
9,"independent_series",1,"No tail copula",0.00339088440115282,0.00814574424218281,0.00696432670486377,0.802083333333333,0.0150023160547032
9,"independent_series",1,"Static dependence",0.00338902270596117,0.00814483327309532,0.00684787843783825,0.789713541666667,0.0148395631720655
9,"independent_series",1,"Rolling dependence",0.00339949285172276,0.00818371470501321,0.00688662114766519,0.804036458333333,0.0149603649823227
9,"independent_series",1,"Independent marginals",0.00338341727941917,0.00814046027054768,0.00684079612355606,0.781901041666667,0.0143609225814094
9,"independent_series",1,"Equal weights",0.00334739436355887,0.00803183622236161,0.00693246629441953,0.83203125,0.0161309787267802
9,"independent_series",1,"ARIMA independent",0.00330429019787688,0.00793791409296153,0.00693986487590807,0.83203125,0.0156040267728571
9,"independent_series",1,"Bootstrap independent",0.00328159622737187,0.00789956353481535,0.00680082566018469,0.771484375,0.0135526457626468
9,"independent_series",1,"Gaussian copula bootstrap",0.0032982789106931,0.00794379197398927,0.00684149287365556,0.774739583333333,0.0141343088218825
10,"independent_series",1,"WIRED-full",0.00329649997896091,0.00793976653253152,0.00686048009632031,0.853515625,0.0163325750479921
10,"independent_series",1,"No tail copula",0.0032808162327728,0.00791165089169533,0.00686528431234079,0.837239583333333,0.0156387900564709
10,"independent_series",1,"Static dependence",0.00329232472276539,0.00793414177668128,0.00694158543712978,0.845052083333333,0.0160470396271974
10,"independent_series",1,"Rolling dependence",0.00328301448943718,0.00791145885056046,0.00683380221658819,0.83203125,0.0153542159437004
10,"independent_series",1,"Independent marginals",0.0032820166134968,0.00791543091342247,0.0068260469411363,0.83203125,0.0153229177296051
10,"independent_series",1,"Equal weights",0.00332923045871856,0.00800697002312288,0.00711053023738771,0.8671875,0.0178775004449462
10,"independent_series",1,"ARIMA independent",0.00330089579996149,0.00794221915891705,0.0068317684632747,0.826171875,0.0155603113526589
10,"independent_series",1,"Bootstrap independent",0.00327949420017528,0.00789797065998392,0.00674786238577294,0.796223958333333,0.0140765297177561
10,"independent_series",1,"Gaussian copula bootstrap",0.00327825509399585,0.00790458830838906,0.00675132365767433,0.805989583333333,0.0146099845308534
11,"independent_series",1,"WIRED-full",0.00398491391755724,0.00968808605392813,0.00801203399799978,0.788411458333333,0.017120735067551
11,"independent_series",1,"No tail copula",0.00402789609410678,0.00978295698431297,0.00839507499820141,0.801432291666667,0.0176127448125397
11,"independent_series",1,"Static dependence",0.00400510509408334,0.00975484902409329,0.00795197349733546,0.790364583333333,0.0171419338336872
11,"independent_series",1,"Rolling dependence",0.00407909132215254,0.00993493475318804,0.00779398430134488,0.770833333333333,0.0164245689860894
11,"independent_series",1,"Independent marginals",0.00413153243772432,0.0100217248978136,0.00803054085686029,0.780598958333333,0.0170783918386483
11,"independent_series",1,"Equal weights",0.00343594941843492,0.00823348218617081,0.0070576360053833,0.84765625,0.0179179970559485
11,"independent_series",1,"ARIMA independent",0.00334813470002492,0.00798044232275114,0.00669581490072394,0.80859375,0.0152319890152371
11,"independent_series",1,"Bootstrap independent",0.00331983377259453,0.00793929840070748,0.00670865492545284,0.780598958333333,0.0140255825554898
11,"independent_series",1,"Gaussian copula bootstrap",0.00331620959885075,0.0079332111495759,0.00676662411426158,0.779296875,0.0139975751349777
12,"independent_series",1,"WIRED-full",0.00320266257859781,0.00773756664598797,0.00591267977502943,0.804036458333333,0.0143312652067169
12,"independent_series",1,"No tail copula",0.00322821134618047,0.00778038420228699,0.00593090382866406,0.800130208333333,0.0141206267893944
12,"independent_series",1,"Static dependence",0.00322630538523025,0.00779547313874358,0.00590119123540661,0.787109375,0.0137556000559183
12,"independent_series",1,"Rolling dependence",0.00322178522228683,0.00778049506834937,0.00591735278659431,0.80078125,0.0141143795006077
12,"independent_series",1,"Independent marginals",0.00324926921426876,0.00783300716460936,0.0059188864425868,0.783203125,0.0138177272623484
12,"independent_series",1,"Equal weights",0.00319880610374439,0.00770793989934719,0.00590656019395249,0.819010416666667,0.0151118278595219
12,"independent_series",1,"ARIMA independent",0.00316798362792467,0.00762599558170051,0.00585662333770662,0.813151041666667,0.0144000713499006
12,"independent_series",1,"Bootstrap independent",0.00315681562191257,0.00762431662475656,0.0059493732359083,0.761067708333333,0.0126406853607637
12,"independent_series",1,"Gaussian copula bootstrap",0.00315046201301979,0.00759016325552365,0.00590157324893967,0.76953125,0.0128729135530976
13,"independent_series",1,"WIRED-full",0.00427414968654377,0.0103010914220418,0.0083037674772825,0.733723958333333,0.0155514146037681
13,"independent_series",1,"No tail copula",0.00424215576183675,0.010178407540592,0.00818356064319202,0.736979166666667,0.0155409972791803
13,"independent_series",1,"Static dependence",0.0043097787639044,0.0104106235837487,0.00831480183578279,0.727213541666667,0.0155108278147407
13,"independent_series",1,"Rolling dependence",0.00420075330484595,0.0101112981909559,0.00822197639274328,0.748046875,0.0160683537025096
13,"independent_series",1,"Independent marginals",0.00420145495584363,0.0101176583306775,0.00843943651357216,0.765625,0.016042596093775
13,"independent_series",1,"Equal weights",0.00349372282147863,0.00838936418818525,0.0066205733138356,0.827473958333333,0.0163261054966776
13,"independent_series",1,"ARIMA independent",0.00328019162677197,0.00793587490440455,0.00641551400293785,0.784505208333333,0.0135867850953557
13,"independent_series",1,"Bootstrap independent",0.00328014226594739,0.00791337270213222,0.00648934847045406,0.81640625,0.0145243721942473
13,"independent_series",1,"Gaussian copula bootstrap",0.00327737995325502,0.0079161503401507,0.00642482016434585,0.791666666666667,0.0137249877624636
14,"independent_series",1,"WIRED-full",0.00334714953323967,0.0080276883612903,0.00662138251530315,0.775390625,0.0144635847478582
14,"independent_series",1,"No tail copula",0.00337300802462952,0.00810367383457627,0.00663979765585686,0.794921875,0.0151445104771979
14,"independent_series",1,"Static dependence",0.00333265156538102,0.00798062851880517,0.00661787468974874,0.801432291666667,0.0153266124047701
14,"independent_series",1,"Rolling dependence",0.00329736225314566,0.0079025979816158,0.00661648251797497,0.79296875,0.0146769334929574
14,"independent_series",1,"Independent marginals",0.00334937678311631,0.00803850818632185,0.00670009833611548,0.797526041666667,0.0151431521490555
14,"independent_series",1,"Equal weights",0.00327317046407265,0.0078131076078683,0.0065307926426285,0.804036458333333,0.0153511644625586
14,"independent_series",1,"ARIMA independent",0.00317167979655005,0.00758586895010859,0.00651723106153941,0.842447916666667,0.0156461700777096
14,"independent_series",1,"Bootstrap independent",0.00317895295397052,0.007587904192463,0.00650227969668544,0.777994791666667,0.0136657907165609
14,"independent_series",1,"Gaussian copula bootstrap",0.00318161626056835,0.00759844516227605,0.00650449126322819,0.78125,0.0137772772840554
15,"independent_series",1,"WIRED-full",0.00344759137299413,0.00843096326206066,0.00654022847719844,0.799479166666667,0.0156814671578729
15,"independent_series",1,"No tail copula",0.0034483828277847,0.00839341592497482,0.00653292953881152,0.794921875,0.015361264880607
15,"independent_series",1,"Static dependence",0.00347344106501691,0.00850497646892489,0.00666232100769921,0.775390625,0.0148405117790366
15,"independent_series",1,"Rolling dependence",0.00343427430244433,0.00838362538974845,0.00663183755912244,0.822916666666667,0.01596165781719
15,"independent_series",1,"Independent marginals",0.00341283071445233,0.00828470473552585,0.00655654718911916,0.774739583333333,0.0148459559777734
15,"independent_series",1,"Equal weights",0.00328128786721601,0.00792720374783734,0.00615472573591064,0.841796875,0.0161108793584421
15,"independent_series",1,"ARIMA independent",0.00313504089261795,0.00751851139502781,0.00606387834168569,0.830078125,0.0147521982183434
15,"independent_series",1,"Bootstrap independent",0.00311186420881416,0.00747746115614122,0.0060372313185562,0.797526041666667,0.0137009505395301
15,"independent_series",1,"Gaussian copula bootstrap",0.00311286553330943,0.00749197131185349,0.00605126918616921,0.79296875,0.0134887063310742
16,"independent_series",1,"WIRED-full",0.0045372353371541,0.0107552212681878,0.0102593320527839,0.794921875,0.0202327390740952
16,"independent_series",1,"No tail copula",0.00470234979390374,0.0110279950630955,0.0107377935577366,0.791666666666667,0.0203068331957904
16,"independent_series",1,"Static dependence",0.00456359497246464,0.0107955220500284,0.0104319476934682,0.825520833333333,0.0210381898756094
16,"independent_series",1,"Rolling dependence",0.00474065744162708,0.0111493375003269,0.0105253628486802,0.779947916666667,0.0201577147504165
16,"independent_series",1,"Independent marginals",0.00448784742061127,0.0106035556813651,0.0102138686826436,0.833333333333333,0.0210002421553859
16,"independent_series",1,"Equal weights",0.00341011346492991,0.00818144127983769,0.00716438674213442,0.8671875,0.0185362930491545
16,"independent_series",1,"ARIMA independent",0.00317167827482468,0.00756678076635559,0.00632574788728533,0.867838541666667,0.0163074450971941
16,"independent_series",1,"Bootstrap independent",0.00315017661554912,0.00753930930508998,0.00618389436453057,0.823567708333333,0.0147207451588628
16,"independent_series",1,"Gaussian copula bootstrap",0.00317495145135254,0.00760806735006699,0.00634474564855981,0.840494791666667,0.0156003131436559
17,"independent_series",1,"WIRED-full",0.00366904637330686,0.00894235031861006,0.00836388952968323,0.819010416666667,0.0171282290702685
17,"independent_series",1,"No tail copula",0.00355504508452793,0.00863217630247295,0.00808255796096066,0.862630208333333,0.0178364749754342
17,"independent_series",1,"Static dependence",0.00356063909438638,0.00867823470922289,0.00808851982824844,0.858723958333333,0.017813032573294
17,"independent_series",1,"Rolling dependence",0.0037615023817815,0.00918722752709431,0.00894619090151198,0.842447916666667,0.0176751206739382
17,"independent_series",1,"Independent marginals",0.00348321162590458,0.00845151707185524,0.00780509403289559,0.848958333333333,0.0173983719818309
17,"independent_series",1,"Equal weights",0.00314762263075107,0.00755635549136352,0.00639321844282136,0.8828125,0.0172836993978431
17,"independent_series",1,"ARIMA independent",0.00302745384606415,0.0072470708445961,0.00588537143458458,0.848307291666667,0.0149516124523109
17,"independent_series",1,"Bootstrap independent",0.00302351464402327,0.00726891449068025,0.00596788751246943,0.828125,0.0140710617353719
17,"independent_series",1,"Gaussian copula bootstrap",0.00302129534841839,0.00724961765214598,0.00597092267420388,0.838541666666667,0.0143016356031449
18,"independent_series",1,"WIRED-full",0.00370681617680046,0.0089502854822745,0.00764461497674944,0.83203125,0.0174977196384981
18,"independent_series",1,"No tail copula",0.00367724019150582,0.00883768057913755,0.00756325369835345,0.830729166666667,0.0172378126811654
18,"independent_series",1,"Static dependence",0.00370048379189322,0.0089382544086522,0.00772048106092828,0.834635416666667,0.0172674092401535
18,"independent_series",1,"Rolling dependence",0.00371600740547176,0.0089556992802918,0.00747980787022973,0.83203125,0.0174099630202344
18,"independent_series",1,"Independent marginals",0.0036114206867965,0.0087086357002757,0.00779937309115195,0.84765625,0.0174491716518589
18,"independent_series",1,"Equal weights",0.00344638111416319,0.00827414853115435,0.00757200189842747,0.838541666666667,0.0171751767210959
18,"independent_series",1,"ARIMA independent",0.00328175748020601,0.00790033153258144,0.0070813124926452,0.807291666666667,0.0144720154765903
18,"independent_series",1,"Bootstrap independent",0.00327347582149553,0.00788892434296544,0.00707875127969397,0.779296875,0.0139910050382338
18,"independent_series",1,"Gaussian copula bootstrap",0.00327138507278424,0.00787554152065672,0.00709428636904929,0.792317708333333,0.0142823542079894
19,"independent_series",1,"WIRED-full",0.0031779486580924,0.00759793272353501,0.00615319807338883,0.840494791666667,0.015975044158586
19,"independent_series",1,"No tail copula",0.0031860800844159,0.00762644080890032,0.00621040947056957,0.829427083333333,0.0156959271661657
19,"independent_series",1,"Static dependence",0.00315744732177913,0.00753907272699491,0.00620554196666571,0.844401041666667,0.0162617068813247
19,"independent_series",1,"Rolling dependence",0.00316053883888042,0.0075637247779042,0.00605052568211398,0.845703125,0.0162175633461122
19,"independent_series",1,"Independent marginals",0.00312992024458502,0.0074890378907048,0.00607955750019001,0.833333333333333,0.0155029563663906
19,"independent_series",1,"Equal weights",0.00314894823110641,0.00751493719910968,0.00628193999748918,0.860026041666667,0.0164043977840743
19,"independent_series",1,"ARIMA independent",0.00305491647467214,0.00729448406520307,0.00591413778931385,0.802083333333333,0.0137601995260997
19,"independent_series",1,"Bootstrap independent",0.00305518295562573,0.00728241998507929,0.0059137630808255,0.788411458333333,0.013384184322552
19,"independent_series",1,"Gaussian copula bootstrap",0.00306239663530188,0.00729639828659165,0.00593644318384316,0.802734375,0.0138068616193553
20,"independent_series",1,"WIRED-full",0.00326042923189157,0.0077912079738506,0.00614061672589102,0.7890625,0.0142996849320533
20,"independent_series",1,"No tail copula",0.0032474090664801,0.00776352708342781,0.00615928560646137,0.807291666666667,0.0145722773863356
20,"independent_series",1,"Static dependence",0.00325931927061014,0.00777617417879162,0.00615468342862424,0.79296875,0.0143596857776377
20,"independent_series",1,"Rolling dependence",0.00325340618868612,0.00777692480956122,0.00618152427751899,0.7890625,0.0140845596932856
20,"independent_series",1,"Independent marginals",0.00323381902452136,0.00772406198363048,0.00614877592914551,0.807291666666667,0.01469042402152
20,"independent_series",1,"Equal weights",0.00324236879794513,0.0077279736253486,0.00615622823924254,0.844401041666667,0.0156538644785874
20,"independent_series",1,"ARIMA independent",0.00323824843525266,0.00772887926425569,0.0061263053789874,0.8125,0.0148764660588889
20,"independent_series",1,"Bootstrap independent",0.00323399805038961,0.00771286480444464,0.00612845506260485,0.801432291666667,0.0145746938773046
20,"independent_series",1,"Gaussian copula bootstrap",0.00325045648307943,0.00774375098279939,0.00615092857229576,0.794921875,0.0144591532381866
21,"independent_series",1,"WIRED-full",0.00359098153684536,0.00859417920067493,0.00674147891315831,0.7578125,0.0150159018430376
21,"independent_series",1,"No tail copula",0.00360882265607176,0.00858145733655339,0.00672437335064818,0.747395833333333,0.0143957245563664
21,"independent_series",1,"Static dependence",0.00363291583761118,0.00869134738877735,0.00671924357402106,0.7421875,0.01445235054283
21,"independent_series",1,"Rolling dependence",0.00362841822223187,0.00868088177709918,0.00672184383310863,0.760416666666667,0.0147055751625743
21,"independent_series",1,"Independent marginals",0.00358793986947606,0.00855641223699331,0.00668981070879604,0.744140625,0.0142791606576146
21,"independent_series",1,"Equal weights",0.00329999738096737,0.00788246792977434,0.00641526463030925,0.80859375,0.0150791642630268
21,"independent_series",1,"ARIMA independent",0.003292307432582,0.0079108591164108,0.00629424782933287,0.777994791666667,0.0138259941533151
21,"independent_series",1,"Bootstrap independent",0.0031572448217394,0.00754360114930654,0.00623709067047624,0.76953125,0.0128568110801781
21,"independent_series",1,"Gaussian copula bootstrap",0.00314540217130599,0.00751414348749531,0.00624072365581433,0.79296875,0.0136208953219712
22,"independent_series",1,"WIRED-full",0.00334005556706488,0.00803289809045829,0.00632632929413881,0.78125,0.0143053841391948
22,"independent_series",1,"No tail copula",0.00330823490896652,0.00792478834925974,0.00622663741616955,0.788411458333333,0.0139895073903249
22,"independent_series",1,"Static dependence",0.00335681206740966,0.00804368865001742,0.00626546712674145,0.783854166666667,0.0141839580298205
22,"independent_series",1,"Rolling dependence",0.00333697327796616,0.00799236673309962,0.00626593543355587,0.791666666666667,0.0147076850214733
22,"independent_series",1,"Independent marginals",0.00334907328311074,0.00803018832053095,0.00624011523967247,0.782552083333333,0.0142318745758154
22,"independent_series",1,"Equal weights",0.0033422875408885,0.0079886323751143,0.00665322258964938,0.827473958333333,0.0164552214053285
22,"independent_series",1,"ARIMA independent",0.00325691363893032,0.00779633552165257,0.00616017954679594,0.806640625,0.0145026809886025
22,"independent_series",1,"Bootstrap independent",0.00323155988933619,0.00775321422862542,0.00618540266954541,0.797526041666667,0.0138991585794094
22,"independent_series",1,"Gaussian copula bootstrap",0.00324297392528077,0.00777952411677388,0.00627580341344373,0.77734375,0.0130738621838901
23,"independent_series",1,"WIRED-full",0.0033128085903544,0.00798611559320841,0.0067496352540427,0.7734375,0.0136772314713371
23,"independent_series",1,"No tail copula",0.00335452662509535,0.00808801822823596,0.00673856283359117,0.78515625,0.0141827825030044
23,"independent_series",1,"Static dependence",0.00332385352902485,0.00800234744831423,0.00670587994267893,0.766927083333333,0.0136562830769928
23,"independent_series",1,"Rolling dependence",0.00332465501374145,0.00802238679986787,0.00675085626748436,0.764973958333333,0.0134720453890957
23,"independent_series",1,"Independent marginals",0.00332103673840315,0.00799014891063616,0.00669041853491552,0.777994791666667,0.0139400873673944
23,"independent_series",1,"Equal weights",0.00331162298605371,0.00800514607560738,0.0067259629935188,0.81640625,0.0149053542131347
23,"independent_series",1,"ARIMA independent",0.00328599052986119,0.007900327044645,0.00673666768547861,0.80859375,0.0144412609790355
23,"independent_series",1,"Bootstrap independent",0.00329257030425475,0.00791087372957553,0.00671421435735717,0.78125,0.0134840873133459
23,"independent_series",1,"Gaussian copula bootstrap",0.00328779983904078,0.00790449977111154,0.00670367636676567,0.776041666666667,0.0133043281091295
24,"independent_series",1,"WIRED-full",0.00358626067033694,0.008721300547624,0.00756259229891504,0.831380208333333,0.017551247964214
24,"independent_series",1,"No tail copula",0.00374412929166268,0.00909825930791424,0.00841936738154007,0.830078125,0.0180916539720766
24,"independent_series",1,"Static dependence",0.00375431715970288,0.00912451218133384,0.00814117038722784,0.817708333333333,0.0176188934994585
24,"independent_series",1,"Rolling dependence",0.00358619934150918,0.00868879399771068,0.00829990913289118,0.854166666666667,0.0183631441715662
24,"independent_series",1,"Independent marginals",0.00367353800015659,0.0088992025424991,0.00778379966997919,0.814453125,0.0171133542141357
24,"independent_series",1,"Equal weights",0.0032525218216752,0.0078713463012095,0.00643309447422563,0.828776041666667,0.0155448334337715
24,"independent_series",1,"ARIMA independent",0.00317932497464482,0.00765377519143479,0.00623278626545441,0.837239583333333,0.0153335939396987
24,"independent_series",1,"Bootstrap independent",0.0031707479029877,0.00765152590558883,0.0062392591015905,0.811197916666667,0.0140555554462086
24,"independent_series",1,"Gaussian copula bootstrap",0.00318008724205301,0.00766244731174367,0.00624146810797189,0.7890625,0.0133286099374953
25,"independent_series",1,"WIRED-full",0.00325198681416164,0.00780275728833285,0.0063187528738208,0.780598958333333,0.0142973215861359
25,"independent_series",1,"No tail copula",0.00327171844762594,0.00785536734901294,0.00635586687903805,0.783203125,0.0146709354914827
25,"independent_series",1,"Static dependence",0.0032459178083069,0.00778504673215036,0.00633792003227555,0.796875,0.0145759728140766
25,"independent_series",1,"Rolling dependence",0.00324231838233238,0.00777143332183639,0.00636423173386905,0.791666666666667,0.0147728590386738
25,"independent_series",1,"Independent marginals",0.00325394610809876,0.00780639974590961,0.00635748695305885,0.790364583333333,0.0148457967910344
25,"independent_series",1,"Equal weights",0.00321432883413965,0.00770147041187492,0.00630806738140024,0.805989583333333,0.0145170218518254
25,"independent_series",1,"ARIMA independent",0.00316649117530942,0.00757414685645125,0.00629198351920912,0.8203125,0.0147386527991028
25,"independent_series",1,"Bootstrap independent",0.00316632756449002,0.00755998721416097,0.00626977671698529,0.796875,0.0138161777215072
25,"independent_series",1,"Gaussian copula bootstrap",0.00316808791813771,0.00757294683136469,0.00628196125687239,0.784505208333333,0.0134424540645083
26,"independent_series",1,"WIRED-full",0.00321130926830184,0.00761819738584031,0.00607822651123366,0.809895833333333,0.0145540576468525
26,"independent_series",1,"No tail copula",0.00321152500424292,0.00764552864333645,0.00620793867362168,0.820963541666667,0.0149310355566331
26,"independent_series",1,"Static dependence",0.00323637466360984,0.00766929525878491,0.00607380961776244,0.806640625,0.0145896195124608
26,"independent_series",1,"Rolling dependence",0.00321339611585166,0.00763164438803966,0.00612039245606662,0.807942708333333,0.0145831665308026
26,"independent_series",1,"Independent marginals",0.00320343942894639,0.00761925661371358,0.00606937626972674,0.814453125,0.0146496184529814
26,"independent_series",1,"Equal weights",0.00329329257151971,0.00785291797039921,0.00643021692632921,0.847005208333333,0.0167166278727605
26,"independent_series",1,"ARIMA independent",0.0031145244675502,0.00742574621770863,0.00608428628919765,0.833333333333333,0.0145027920219384
26,"independent_series",1,"Bootstrap independent",0.00314242899023631,0.00747421650837737,0.00612765444001768,0.818359375,0.0143052732752019
26,"independent_series",1,"Gaussian copula bootstrap",0.00313809022907405,0.00747394526189889,0.00613255922119337,0.830729166666667,0.0146373204693073
27,"independent_series",1,"WIRED-full",0.00329244618802605,0.0079080281690243,0.00650580884140894,0.802083333333333,0.0150173254157857
27,"independent_series",1,"No tail copula",0.00325267990718567,0.00783296632357056,0.00650201673073092,0.783854166666667,0.0144000303920707
27,"independent_series",1,"Static dependence",0.00325007933555764,0.00782807869872688,0.00644076561969398,0.791666666666667,0.0144232317375401
27,"independent_series",1,"Rolling dependence",0.00327667538790804,0.00790725887581275,0.00651865015079242,0.791666666666667,0.0144023224650008
27,"independent_series",1,"Independent marginals",0.00327601823386718,0.00789970052997593,0.00658684747515001,0.786458333333333,0.0146347305130378
27,"independent_series",1,"Equal weights",0.00323500669809192,0.00779418805907459,0.00643306155053072,0.793619791666667,0.0142342871921719
27,"independent_series",1,"ARIMA independent",0.0032446590005669,0.00781743934877176,0.00635495400563822,0.795572916666667,0.014332983744423
27,"independent_series",1,"Bootstrap independent",0.00316425991786382,0.00765924795173137,0.00634142742749819,0.801432291666667,0.0135991985905022
27,"independent_series",1,"Gaussian copula bootstrap",0.00316742557397001,0.0076707117028469,0.00634557020359995,0.800130208333333,0.013605123054365
28,"independent_series",1,"WIRED-full",0.00321151453231671,0.00763153870882767,0.00601196154932421,0.829427083333333,0.0155047343592558
28,"independent_series",1,"No tail copula",0.00317121670020776,0.00753736844489688,0.00602839080141647,0.832682291666667,0.0151867565112682
28,"independent_series",1,"Static dependence",0.00318277951668837,0.00757807332591048,0.00614098981521634,0.827473958333333,0.0152215959666765
28,"independent_series",1,"Rolling dependence",0.00316410126868541,0.00754381285907409,0.00608577045749663,0.828125,0.015509472199165
28,"independent_series",1,"Independent marginals",0.00316987220038246,0.00754644417310255,0.00608725279338377,0.830078125,0.0154371688364472
28,"independent_series",1,"Equal weights",0.00311019262408278,0.00742949812281967,0.00599043640249355,0.845052083333333,0.0156246188460872
28,"independent_series",1,"ARIMA independent",0.0030826345958494,0.00736916994611069,0.00600002216608201,0.852864583333333,0.0157589598775478
28,"independent_series",1,"Bootstrap independent",0.0030760250089633,0.00734743082719666,0.00592547823481487,0.811848958333333,0.0138806163032947
28,"independent_series",1,"Gaussian copula bootstrap",0.00307857942166166,0.00736312677686847,0.00595152594318767,0.822916666666667,0.0144358545280112
29,"independent_series",1,"WIRED-full",0.00316609944401821,0.00757877837628898,0.00609317333525707,0.807291666666667,0.0144755652454874
29,"independent_series",1,"No tail copula",0.00317869451064781,0.00763768199188446,0.0061728542578025,0.8046875,0.0147273650655999
29,"independent_series",1,"Static dependence",0.00319419492181303,0.00766143120725175,0.00610929177264335,0.818359375,0.0148897447913186
29,"independent_series",1,"Rolling dependence",0.00317346344692645,0.00761277289320774,0.00607747844165128,0.801432291666667,0.0143263397512049
29,"independent_series",1,"Independent marginals",0.00319470991453272,0.00766677574938191,0.00614077131176586,0.811848958333333,0.0145558931479948
29,"independent_series",1,"Equal weights",0.00329760331108581,0.00786985947249491,0.00633867149322028,0.822265625,0.0159858146819429
29,"independent_series",1,"ARIMA independent",0.0032708342590979,0.00787788171689832,0.00606093910826905,0.781901041666667,0.0136601695781493
29,"independent_series",1,"Bootstrap independent",0.00310976837030333,0.00745382105948769,0.00603064025503439,0.792317708333333,0.0139959600556261
29,"independent_series",1,"Gaussian copula bootstrap",0.00312221003406859,0.0074979169487557,0.0060539989445389,0.781901041666667,0.0137063647882514
30,"independent_series",1,"WIRED-full",0.00364972395011315,0.00872434341461071,0.00753909660812666,0.8125,0.017192644303964
30,"independent_series",1,"No tail copula",0.00363017970810099,0.00869785827311847,0.00753419976333692,0.82421875,0.017406264404073
30,"independent_series",1,"Static dependence",0.00366425196042454,0.00875043831345595,0.00733600410463406,0.822916666666667,0.0172455728742721
30,"independent_series",1,"Rolling dependence",0.003690744883827,0.00884834221753653,0.00751017869013429,0.828125,0.0176109129271362
30,"independent_series",1,"Independent marginals",0.00375286303458439,0.00898469684155652,0.0078050870447751,0.826171875,0.0177940828118
30,"independent_series",1,"Equal weights",0.00327614188809875,0.00779217658911222,0.00641186748889445,0.838541666666667,0.0169264694887553
30,"independent_series",1,"ARIMA independent",0.00356444756203076,0.00849900812276501,0.00619746012269787,0.784505208333333,0.0154661465478717
30,"independent_series",1,"Bootstrap independent",0.00316168272484708,0.00755950832851783,0.00601347916845702,0.802734375,0.013745980255863
30,"independent_series",1,"Gaussian copula bootstrap",0.00317707993431882,0.00758220217408989,0.00602851763829342,0.81640625,0.0142269144992404
1,"independent_series",3,"WIRED-full",0.00592560879891754,0.013998088954839,0.0111480314182827,0.814453125,0.0278738025171034
1,"independent_series",3,"No tail copula",0.00591572326191893,0.0139952152542026,0.0111132654855531,0.809895833333333,0.0275353737775445
1,"independent_series",3,"Static dependence",0.00593066228553887,0.0139944992473641,0.0110558122573647,0.81640625,0.0273606527703305
1,"independent_series",3,"Rolling dependence",0.00587183695933964,0.0138999689619175,0.0111012991257823,0.814453125,0.0270332247436638
1,"independent_series",3,"Independent marginals",0.00594927276802381,0.0140558129909974,0.0111561805524014,0.796875,0.0269832395798179
1,"independent_series",3,"Equal weights",0.0060557201180848,0.0142913927866451,0.0111269622940904,0.815104166666667,0.0285344005180787
1,"independent_series",3,"ARIMA independent",0.00576597318800662,0.0136413084044982,0.011134423344454,0.7734375,0.0244098835121653
1,"independent_series",3,"Bootstrap independent",0.00582227700007672,0.0137313553530568,0.0110388570281676,0.759765625,0.023641503226093
1,"independent_series",3,"Gaussian copula bootstrap",0.0058652443828755,0.0138125883555233,0.0112471247587066,0.758463541666667,0.0236578090359436
2,"independent_series",3,"WIRED-full",0.00588898535166555,0.0140462897963197,0.0112555527144358,0.77734375,0.0247474153268063
2,"independent_series",3,"No tail copula",0.00588629675881397,0.0140442825029166,0.0113121990887834,0.779296875,0.0249718745096259
2,"independent_series",3,"Static dependence",0.00592880160015517,0.0141567940792518,0.0112746936426435,0.775390625,0.0247591565322374
2,"independent_series",3,"Rolling dependence",0.00591339850447539,0.0141400362208546,0.0113614704934191,0.760416666666667,0.023787034905733
2,"independent_series",3,"Independent marginals",0.00586864714310734,0.0140007656128431,0.0112418202298929,0.772135416666667,0.0245340037780859
2,"independent_series",3,"Equal weights",0.00591176834868238,0.0141152549315466,0.0113594860332697,0.776692708333333,0.0250657547517053
2,"independent_series",3,"ARIMA independent",0.00590409707169099,0.0140901097420515,0.01111912089124,0.791666666666667,0.0255996571806311
2,"independent_series",3,"Bootstrap independent",0.00593659856048169,0.0141755779608643,0.0111492325878033,0.775390625,0.0246190461735157
2,"independent_series",3,"Gaussian copula bootstrap",0.00587927449277166,0.014010115692265,0.0112185611722272,0.776692708333333,0.0242784289016809
3,"independent_series",3,"WIRED-full",0.00690249986692481,0.0165124913919529,0.0115122768120011,0.689453125,0.0242307490391721
3,"independent_series",3,"No tail copula",0.00692707278796607,0.0165327812658258,0.0117069775517696,0.7109375,0.0252211197336597
3,"independent_series",3,"Static dependence",0.00696600647125925,0.016655904341708,0.011508302499894,0.677083333333333,0.0239358310356977
3,"independent_series",3,"Rolling dependence",0.00691473289525006,0.016515168619063,0.0118146247295542,0.703776041666667,0.0248221503526862
3,"independent_series",3,"Independent marginals",0.00689792871619689,0.0165398699611061,0.0116138703605734,0.6875,0.0242066263879143
3,"independent_series",3,"Equal weights",0.00603119409535971,0.0144231961090362,0.0111385188895965,0.7421875,0.0249402701630684
3,"independent_series",3,"ARIMA independent",0.00564393396069904,0.0134273089249317,0.0109769591981851,0.779296875,0.0250029654535074
3,"independent_series",3,"Bootstrap independent",0.00572491785599693,0.0135911411559843,0.0110243263748701,0.762369791666667,0.0250617826818903
3,"independent_series",3,"Gaussian copula bootstrap",0.00571237283381531,0.0135835129740702,0.0110308161492693,0.784505208333333,0.0256330552830191
4,"independent_series",3,"WIRED-full",0.00603136242166263,0.0143117594823109,0.0112834389110551,0.782552083333333,0.0263855979345914
4,"independent_series",3,"No tail copula",0.00605410283770318,0.0143530924986596,0.0110420976472171,0.787760416666667,0.026876406183977
4,"independent_series",3,"Static dependence",0.00602205085012477,0.0142664515360849,0.010876407176717,0.795572916666667,0.0271880865915014
4,"independent_series",3,"Rolling dependence",0.00596100927454787,0.0141691688254703,0.0109758092650762,0.787760416666667,0.0261495694204272
4,"independent_series",3,"Independent marginals",0.00598320636826975,0.014199040327391,0.0109213375839969,0.787760416666667,0.0269566190563669
4,"independent_series",3,"Equal weights",0.00586595373370579,0.0139581130493266,0.0110337634388629,0.798828125,0.0268421953458759
4,"independent_series",3,"ARIMA independent",0.00579561153460453,0.0138845392475792,0.010748621295014,0.776692708333333,0.0245810392504697
4,"independent_series",3,"Bootstrap independent",0.00578459366638579,0.0137980084988985,0.0107968042683799,0.783203125,0.0247683235979805
4,"independent_series",3,"Gaussian copula bootstrap",0.00580326066430497,0.0138185149282474,0.0110620238943374,0.777994791666667,0.0238544207360997
5,"independent_series",3,"WIRED-full",0.00626204404193457,0.0151634847881648,0.0126793088225907,0.823567708333333,0.0299356415020257
5,"independent_series",3,"No tail copula",0.006082759949497,0.0147203105750247,0.0124988381232028,0.849609375,0.0314728143987669
5,"independent_series",3,"Static dependence",0.00608127039490607,0.0147147488943185,0.0120797945868165,0.826822916666667,0.0302946837215446
5,"independent_series",3,"Rolling dependence",0.00610089153700539,0.0147405044868243,0.0121660483464964,0.819010416666667,0.0295879440006879
5,"independent_series",3,"Independent marginals",0.00616402840344901,0.0150629892459482,0.0130384906936964,0.845703125,0.0321223329244475
5,"independent_series",3,"Equal weights",0.00623705059716458,0.0148971852702752,0.0126328124612569,0.848958333333333,0.031474849320238
5,"independent_series",3,"ARIMA independent",0.00549645239787077,0.0130737756338631,0.0103696929577767,0.840494791666667,0.0268724221457667
5,"independent_series",3,"Bootstrap independent",0.00549901226718658,0.0130599906683614,0.0103526320074018,0.835286458333333,0.0267180397657294
5,"independent_series",3,"Gaussian copula bootstrap",0.0055197696442799,0.0130968572768608,0.0103859103663812,0.810546875,0.0256631901246682
6,"independent_series",3,"WIRED-full",0.00581691813177913,0.0138480612803002,0.0117353297225855,0.834635416666667,0.0296735564225133
6,"independent_series",3,"No tail copula",0.00579173193794952,0.0138090927971381,0.0120599373252724,0.841145833333333,0.0290969568781863
6,"independent_series",3,"Static dependence",0.00577408876719423,0.0137597738448788,0.0115075606772457,0.815104166666667,0.0283691672162379
6,"independent_series",3,"Rolling dependence",0.00567757052591957,0.0135251836187856,0.0115496037721098,0.841145833333333,0.0284670329643359
6,"independent_series",3,"Independent marginals",0.00582640419432655,0.0138886224801389,0.0121029311802434,0.824869791666667,0.0294208674950084
6,"independent_series",3,"Equal weights",0.0058263868077139,0.0139194646732467,0.012004881585761,0.83203125,0.0291754327130051
6,"independent_series",3,"ARIMA independent",0.00550813035128755,0.0131781649639163,0.010751358509989,0.827473958333333,0.0251121610165483
6,"independent_series",3,"Bootstrap independent",0.00547551382577321,0.0130255648103355,0.0108144248529942,0.809895833333333,0.0241761646095712
6,"independent_series",3,"Gaussian copula bootstrap",0.0054750228117154,0.0130543071535901,0.0109401956802104,0.846354166666667,0.0258779224093414
7,"independent_series",3,"WIRED-full",0.00528131195772872,0.0125852820571033,0.00979230497286589,0.795572916666667,0.023715304742611
7,"independent_series",3,"No tail copula",0.00528332322955761,0.012580633576443,0.00977854614709432,0.798177083333333,0.0238706651499511
7,"independent_series",3,"Static dependence",0.00530127372781838,0.0126274516586481,0.0097875359706091,0.798828125,0.0240659489107032
7,"independent_series",3,"Rolling dependence",0.00531557024575105,0.01263186773902,0.00967773698437021,0.802083333333333,0.0242994863265169
7,"independent_series",3,"Independent marginals",0.00525987871725706,0.0125087905043948,0.00975300262160353,0.811197916666667,0.0244115168849401
7,"independent_series",3,"Equal weights",0.00524151224121228,0.0124792197764794,0.00975913087321194,0.795572916666667,0.0233611694904706
7,"independent_series",3,"ARIMA independent",0.00524542271991117,0.0124915021428776,0.00973991352523468,0.805989583333333,0.0241888549663474
7,"independent_series",3,"Bootstrap independent",0.00527973246465918,0.0125268492937357,0.00967348594575298,0.755208333333333,0.0213793124300529
7,"independent_series",3,"Gaussian copula bootstrap",0.0052844418172426,0.0125374902071983,0.00976530206274905,0.759765625,0.0216604994257186
8,"independent_series",3,"WIRED-full",0.00795548378260998,0.019760324964491,0.0170381450259262,0.686848958333333,0.0280119950823351
8,"independent_series",3,"No tail copula",0.00780728889298659,0.0191713698524482,0.0167558696969024,0.686197916666667,0.0280010376751504
8,"independent_series",3,"Static dependence",0.00802165953722076,0.0200024401286779,0.016795757184299,0.693359375,0.0276483576065957
8,"independent_series",3,"Rolling dependence",0.00785829265353438,0.019520591084147,0.016709800348989,0.74609375,0.0300534167715238
8,"independent_series",3,"Independent marginals",0.00784527305931667,0.0193570559018661,0.0169786232442223,0.725911458333333,0.0290220584213151
8,"independent_series",3,"Equal weights",0.00607546824643582,0.0145084445006888,0.0110946294981018,0.805338541666667,0.028538083273809
8,"independent_series",3,"ARIMA independent",0.00558482628005219,0.0132620932120761,0.010061182330708,0.822916666666667,0.0262902614625727
8,"independent_series",3,"Bootstrap independent",0.0055686021998014,0.0131711257798894,0.0100477973125214,0.805989583333333,0.0254509296843083
8,"independent_series",3,"Gaussian copula bootstrap",0.00557180257266973,0.0131851537940993,0.010164538475637,0.826171875,0.0266755219967037
9,"independent_series",3,"WIRED-full",0.00567166062952899,0.0134002358842578,0.0102144177518408,0.827473958333333,0.0275262350933081
9,"independent_series",3,"No tail copula",0.00565921170460958,0.01340396283108,0.0103490833485588,0.822916666666667,0.0278544226938203
9,"independent_series",3,"Static dependence",0.0056629259734367,0.0133524373284589,0.01045935251274,0.84765625,0.0289639863796513
9,"independent_series",3,"Rolling dependence",0.0056425742445564,0.0133212452974652,0.0102285059399253,0.829427083333333,0.0275315080342139
9,"independent_series",3,"Independent marginals",0.00569111109853428,0.0133942751992885,0.0104319449364904,0.821614583333333,0.0275231516635045
9,"independent_series",3,"Equal weights",0.00570853291505814,0.0134835155682854,0.0103622567097712,0.84375,0.0286806847848374
9,"independent_series",3,"ARIMA independent",0.00561383302667817,0.0133612311111808,0.0102348186160528,0.810546875,0.0261790507911206
9,"independent_series",3,"Bootstrap independent",0.00548703648867889,0.0130181705100199,0.0100511088090599,0.811848958333333,0.0252033139448392
9,"independent_series",3,"Gaussian copula bootstrap",0.00546355235030034,0.0129781456660817,0.0101256287369956,0.828776041666667,0.0261356922632955
10,"independent_series",3,"WIRED-full",0.00779124278698726,0.0191383747736592,0.0178106554346274,0.750651041666667,0.0296542381500845
10,"independent_series",3,"No tail copula",0.00791266490427505,0.0193880017996485,0.018500223707142,0.763671875,0.0306354594611443
10,"independent_series",3,"Static dependence",0.0078357969168441,0.0192121518131462,0.017764569960046,0.755859375,0.0304990277354974
10,"independent_series",3,"Rolling dependence",0.00774219768365412,0.018981698425999,0.0173221580256933,0.7421875,0.0294282128310693
10,"independent_series",3,"Independent marginals",0.00796004208938315,0.0194732477415214,0.0175995290370536,0.725911458333333,0.0296992521762395
10,"independent_series",3,"Equal weights",0.00587987740084387,0.0139848932863646,0.0118288030774907,0.817057291666667,0.0295060793120174
10,"independent_series",3,"ARIMA independent",0.00570349722685448,0.0135811367561087,0.0110044232274253,0.794270833333333,0.0259460632035501
10,"independent_series",3,"Bootstrap independent",0.00563728035212761,0.0133802103772448,0.0109651398361378,0.81640625,0.0273145263208147
10,"independent_series",3,"Gaussian copula bootstrap",0.00563358925650187,0.0133853242809167,0.0111138802910758,0.798828125,0.0261279951981509
11,"independent_series",3,"WIRED-full",0.00576186730181336,0.013694401701777,0.0104445333777141,0.84375,0.0281440517127558
11,"independent_series",3,"No tail copula",0.00576891014915815,0.0137042864579642,0.01052076914226,0.783203125,0.0255274080127095
11,"independent_series",3,"Static dependence",0.00575812283737735,0.0136768081754885,0.010449414351739,0.791015625,0.0257598920336693
11,"independent_series",3,"Rolling dependence",0.0057672023637064,0.0136936313379556,0.0104529733844687,0.790364583333333,0.0255383580018155
11,"independent_series",3,"Independent marginals",0.00578507341060408,0.0137213535389547,0.0104768290627089,0.779947916666667,0.025831991252055
11,"independent_series",3,"Equal weights",0.00572834264703734,0.0136352953027057,0.0104879693780135,0.795572916666667,0.0255626285488785
11,"independent_series",3,"ARIMA independent",0.00577616402491977,0.0136807680712741,0.0105635413978823,0.780598958333333,0.0254974171887618
11,"independent_series",3,"Bootstrap independent",0.00576523110131986,0.0136385949434176,0.0104857140945629,0.821614583333333,0.0272232681827907
11,"independent_series",3,"Gaussian copula bootstrap",0.00576084575149348,0.013640566316664,0.0104949054424191,0.791015625,0.0261189482270948
12,"independent_series",3,"WIRED-full",0.00569038344951939,0.0135607742622059,0.0111971420393333,0.814453125,0.0266327432665949
12,"independent_series",3,"No tail copula",0.00570189832777783,0.0135828047305785,0.0112052498293364,0.819661458333333,0.0268138271716952
12,"independent_series",3,"Static dependence",0.00569548172327881,0.0135521584240235,0.0111604410754705,0.815104166666667,0.0265017122546979
12,"independent_series",3,"Rolling dependence",0.00569600829541256,0.0135687541362386,0.0110792453452475,0.8046875,0.0259193368434414
12,"independent_series",3,"Independent marginals",0.00569913715472895,0.0135501792713141,0.0110358840198854,0.81640625,0.0267002433276524
12,"independent_series",3,"Equal weights",0.00580920471031719,0.0137831372699152,0.0116349687675398,0.83203125,0.0289422888150607
12,"independent_series",3,"ARIMA independent",0.00569781899817218,0.0135808203599714,0.0110014225272828,0.8046875,0.0257776414341468
12,"independent_series",3,"Bootstrap independent",0.00568501960352041,0.0135060041489053,0.0110041122945544,0.805338541666667,0.0261663092310788
12,"independent_series",3,"Gaussian copula bootstrap",0.005682279700711,0.013526581207865,0.011094923385526,0.815104166666667,0.0269846644049212
13,"independent_series",3,"WIRED-full",0.00758876464618507,0.0183946876403271,0.0122303024097177,0.728515625,0.0273112788407375
13,"independent_series",3,"No tail copula",0.00729710692486312,0.0175748643028006,0.011853398019351,0.74609375,0.027892809683619
13,"independent_series",3,"Static dependence",0.00735995877031484,0.0178071078849106,0.0117072039519292,0.729166666666667,0.0266307249778762
13,"independent_series",3,"Rolling dependence",0.00743653748440883,0.0181073791193041,0.0118768648554941,0.740885416666667,0.0270824442123591
13,"independent_series",3,"Independent marginals",0.00748884341141666,0.0180682798215202,0.0120861125662971,0.731119791666667,0.0269870444848268
13,"independent_series",3,"Equal weights",0.00594663840123552,0.0142819879252229,0.0106593792464056,0.810546875,0.0280273628908711
13,"independent_series",3,"ARIMA independent",0.00576509407333984,0.0138403197365748,0.0106638971162745,0.798828125,0.0258377329469714
13,"independent_series",3,"Bootstrap independent",0.00580572897581913,0.0138881345373178,0.010594299723866,0.790364583333333,0.0255256042876535
13,"independent_series",3,"Gaussian copula bootstrap",0.00581385566740161,0.0139307524314505,0.0106996833598848,0.793619791666667,0.0257045150525917
14,"independent_series",3,"WIRED-full",0.00574785566502623,0.0137630506272532,0.0110648645485004,0.789713541666667,0.0253649363536913
14,"independent_series",3,"No tail copula",0.00570417483758313,0.0136826153518328,0.0110699873574278,0.796223958333333,0.0257151180953291
14,"independent_series",3,"Static dependence",0.00572034543023292,0.0137209128574524,0.0109209659868317,0.7890625,0.0250214844102357
14,"independent_series",3,"Rolling dependence",0.00576666887816206,0.0138413767137931,0.0109813650796549,0.798828125,0.0260236089084751
14,"independent_series",3,"Independent marginals",0.00576426707940185,0.0137777627826806,0.0109946949870065,0.786458333333333,0.0255358898341891
14,"independent_series",3,"Equal weights",0.00577477415799748,0.0138284986786837,0.0111897744669778,0.80859375,0.0269282233469815
14,"independent_series",3,"ARIMA independent",0.00569555119442248,0.0135843751864333,0.011203715775929,0.837890625,0.0272697435196302
14,"independent_series",3,"Bootstrap independent",0.00563798761744826,0.0133768632727057,0.0110761763380225,0.798177083333333,0.0250136781747835
14,"independent_series",3,"Gaussian copula bootstrap",0.00563634897037131,0.0134448244139203,0.0109660031549773,0.794921875,0.0245875942500945
15,"independent_series",3,"WIRED-full",0.00562973432167418,0.0133439839309716,0.0104173409056588,0.797526041666667,0.0259126720070259
15,"independent_series",3,"No tail copula",0.00563156321401458,0.0133790556308763,0.0105413268611006,0.8203125,0.0265566763420331
15,"independent_series",3,"Static dependence",0.00561892394890484,0.0133319130873408,0.0104862415878535,0.82421875,0.0271284385164182
15,"independent_series",3,"Rolling dependence",0.00569143865569514,0.0134777655408665,0.0105246363554089,0.813802083333333,0.026485879647899
15,"independent_series",3,"Independent marginals",0.00563773276644522,0.0133608312994709,0.0105283821202894,0.814453125,0.0263268400681782
15,"independent_series",3,"Equal weights",0.00569920934225813,0.0135226881381892,0.0106101884532774,0.849609375,0.0292676434557484
15,"independent_series",3,"ARIMA independent",0.0059904382602691,0.0140694780860772,0.0109017715230952,0.785807291666667,0.0270806723729478
15,"independent_series",3,"Bootstrap independent",0.00555053334350492,0.0131448577158872,0.0104515228783281,0.826822916666667,0.0272125595712365
15,"independent_series",3,"Gaussian copula bootstrap",0.00559935760309078,0.0132696895959776,0.0104973244357292,0.850260416666667,0.0286476386465466
16,"independent_series",3,"WIRED-full",0.00586622003546328,0.0140194771553866,0.0101326049799345,0.760416666666667,0.023994988355863
16,"independent_series",3,"No tail copula",0.00593122556173483,0.0141554674705553,0.0103319489056997,0.762369791666667,0.0246640692841208
16,"independent_series",3,"Static dependence",0.00577384864147478,0.0137409402398203,0.0100429543626721,0.772786458333333,0.0248040272340952
16,"independent_series",3,"Rolling dependence",0.00592358810136493,0.0141537028436514,0.0101322052709599,0.756510416666667,0.0244646136585736
16,"independent_series",3,"Independent marginals",0.00586851121558638,0.013985678047342,0.0101627353333594,0.748697916666667,0.0242781811878208
16,"independent_series",3,"Equal weights",0.00595312512898768,0.0142128954805307,0.0103997875421614,0.798828125,0.026561038650293
16,"independent_series",3,"ARIMA independent",0.00618949927139153,0.0148593375366109,0.0104931188100685,0.739583333333333,0.0244400404569343
16,"independent_series",3,"Bootstrap independent",0.00559061120466984,0.0132325802422014,0.0100428279816285,0.775390625,0.0239545060655652
16,"independent_series",3,"Gaussian copula bootstrap",0.00556333335089372,0.0131915210216268,0.00999157506338995,0.766276041666667,0.0234441321233222
17,"independent_series",3,"WIRED-full",0.00549188076580766,0.013066947417214,0.0107899816367394,0.822265625,0.0270356837006405
17,"independent_series",3,"No tail copula",0.00546089315679106,0.0129873728552836,0.0106782521478562,0.794921875,0.0255535542834453
17,"independent_series",3,"Static dependence",0.00548209886933005,0.0130138349618882,0.0106431739740394,0.809244791666667,0.0264356968173163
17,"independent_series",3,"Rolling dependence",0.0054906281392842,0.0130504624671576,0.0107584876803323,0.825520833333333,0.026444693494518
17,"independent_series",3,"Independent marginals",0.00548737829929322,0.0130497944783984,0.0107106028025239,0.813151041666667,0.0262227522459778
17,"independent_series",3,"Equal weights",0.00576030412784749,0.0138168330564192,0.0119353983812517,0.830078125,0.0294942564507941
17,"independent_series",3,"ARIMA independent",0.00544385066883404,0.0129238360977821,0.0105875175404091,0.810546875,0.0248499057589374
17,"independent_series",3,"Bootstrap independent",0.00544617884458937,0.0128871463119492,0.0105719668738839,0.807942708333333,0.0244154166037107
17,"independent_series",3,"Gaussian copula bootstrap",0.00544250819306096,0.012894426589838,0.0105903368593022,0.807942708333333,0.0245177524742282
18,"independent_series",3,"WIRED-full",0.00569660941180145,0.0136107687304661,0.0111212217817863,0.813802083333333,0.0261469787429115
18,"independent_series",3,"No tail copula",0.00569580873367148,0.0135854889417375,0.0109407048460415,0.799479166666667,0.0258069961460961
18,"independent_series",3,"Static dependence",0.00572418164624212,0.013630411309147,0.0109800320697688,0.814453125,0.0264037460875488
18,"independent_series",3,"Rolling dependence",0.00572416670278432,0.0136427662595387,0.0108916201704461,0.8046875,0.0259051635382803
18,"independent_series",3,"Independent marginals",0.00571616334973462,0.0135926481808346,0.0107655685025316,0.798177083333333,0.0258190662850945
18,"independent_series",3,"Equal weights",0.00578727037689124,0.0137858634108622,0.0111829040545649,0.820963541666667,0.0268876983870681
18,"independent_series",3,"ARIMA independent",0.0057469082366686,0.0137158237499471,0.0108655956902987,0.794921875,0.0261082850077746
18,"independent_series",3,"Bootstrap independent",0.00573507296396687,0.0137024156867894,0.0107283988849251,0.771484375,0.0238707222677991
18,"independent_series",3,"Gaussian copula bootstrap",0.00576953738552321,0.0137675983058273,0.0107817839385749,0.785807291666667,0.0250333470357869
19,"independent_series",3,"WIRED-full",0.00594948000813718,0.0141165395750523,0.011307294463601,0.79296875,0.0261257967038717
19,"independent_series",3,"No tail copula",0.0059253922982563,0.0140850877521501,0.0116238059967317,0.811848958333333,0.0275306523733551
19,"independent_series",3,"Static dependence",0.00597978620639423,0.0142003353223419,0.011283974291206,0.806640625,0.027451601241134
19,"independent_series",3,"Rolling dependence",0.00596272542304217,0.0141982113047032,0.0113570514373869,0.794270833333333,0.02625884517275
19,"independent_series",3,"Independent marginals",0.00601613077199021,0.0142460517387073,0.0115116928721662,0.793619791666667,0.0267526417901285
19,"independent_series",3,"Equal weights",0.00593322957892264,0.0141084660098587,0.0112560985138865,0.809244791666667,0.0272306365484714
19,"independent_series",3,"ARIMA independent",0.0059381954587142,0.0140668778330455,0.0113448322093325,0.76171875,0.0249229781347608
19,"independent_series",3,"Bootstrap independent",0.00597852859008189,0.0141327924870972,0.0113732619139554,0.763671875,0.0251132848722887
19,"independent_series",3,"Gaussian copula bootstrap",0.00598932505880245,0.0141348219287117,0.0115444205410111,0.765625,0.0251758743392519
20,"independent_series",3,"WIRED-full",0.00586016068710543,0.0140163825728942,0.0102038906343319,0.814453125,0.0267693037629092
20,"independent_series",3,"No tail copula",0.00595152431020448,0.0142244572677906,0.0101865493616558,0.785807291666667,0.0254214251103183
20,"independent_series",3,"Static dependence",0.00591464946997335,0.0140932630363874,0.0101577529115824,0.782552083333333,0.0249020679106821
20,"independent_series",3,"Rolling dependence",0.00585834200750025,0.0139976713392307,0.0100897593250202,0.800130208333333,0.0257371090948372
20,"independent_series",3,"Independent marginals",0.00582996350463921,0.0139158857496143,0.0101289783657893,0.798177083333333,0.0258842501001114
20,"independent_series",3,"Equal weights",0.00562146858953886,0.0134418068016407,0.0101408982606847,0.819661458333333,0.0262532027796675
20,"independent_series",3,"ARIMA independent",0.00544831815231347,0.0129957093544978,0.0100139176262919,0.828776041666667,0.0260467192909577
20,"independent_series",3,"Bootstrap independent",0.00547239389796096,0.0130518245701355,0.00995155436739098,0.841796875,0.0273289128965633
20,"independent_series",3,"Gaussian copula bootstrap",0.00545246037491803,0.0129996598298055,0.00991405886232293,0.829427083333333,0.0258591165228524
21,"independent_series",3,"WIRED-full",0.00588005337575686,0.0141433048353982,0.0112724021059228,0.787760416666667,0.0251667155978469
21,"independent_series",3,"No tail copula",0.00582889637322484,0.0140094025199306,0.0111610865618875,0.783854166666667,0.0253940785634801
21,"independent_series",3,"Static dependence",0.00589290571083981,0.0141211269504451,0.0111384916961741,0.783203125,0.0253693694925547
21,"independent_series",3,"Rolling dependence",0.00586098784793759,0.0140709594320061,0.0111494673012815,0.78515625,0.0250157319194554
21,"independent_series",3,"Independent marginals",0.00589960716251974,0.0140913732487718,0.0112065885939502,0.759114583333333,0.0239617353460629
21,"independent_series",3,"Equal weights",0.00587897211573988,0.0141186605614811,0.0112045829905173,0.792317708333333,0.0257865104732152
21,"independent_series",3,"ARIMA independent",0.00586708347118932,0.0140825594776019,0.011095361067571,0.804036458333333,0.0259470721527098
21,"independent_series",3,"Bootstrap independent",0.00583050268885736,0.0139363924585091,0.0110814652305342,0.771484375,0.0246843540925444
21,"independent_series",3,"Gaussian copula bootstrap",0.00583991854131335,0.0139741850766915,0.0111036372433513,0.777994791666667,0.0253152272490888
22,"independent_series",3,"WIRED-full",0.00585682943277101,0.0140702765947064,0.010801507620067,0.78125,0.0257969091092664
22,"independent_series",3,"No tail copula",0.00591998632384846,0.0142001874589028,0.0111109713259965,0.798828125,0.0271426262357438
22,"independent_series",3,"Static dependence",0.00577979588583551,0.0138321304192458,0.010706854455145,0.791666666666667,0.0260473154404543
22,"independent_series",3,"Rolling dependence",0.00589375896353984,0.0141230192261277,0.0109482807467887,0.798177083333333,0.0263441825942773
22,"independent_series",3,"Independent marginals",0.00592246893762468,0.014108649749491,0.0107507724827021,0.792317708333333,0.0259670306253477
22,"independent_series",3,"Equal weights",0.00603219945016136,0.014419343880173,0.0113525098031501,0.78125,0.0269966704585843
22,"independent_series",3,"ARIMA independent",0.00579325772329949,0.0137998626150838,0.0107544222346845,0.819010416666667,0.0261896577420187
22,"independent_series",3,"Bootstrap independent",0.00567358572984495,0.0135151025997872,0.0105814376187496,0.782552083333333,0.0254106883837702
22,"independent_series",3,"Gaussian copula bootstrap",0.00568144026738085,0.0135459020626134,0.0107041899979565,0.788411458333333,0.0256148547292402
23,"independent_series",3,"WIRED-full",0.0057618553994773,0.0138126350305136,0.0115095473113014,0.800130208333333,0.0256135008817868
23,"independent_series",3,"No tail copula",0.00567693423087756,0.013622379171767,0.0114988610886208,0.795572916666667,0.025049646459329
23,"independent_series",3,"Static dependence",0.00570004076268385,0.0136841584241379,0.0113847117699765,0.811197916666667,0.0257788264942903
23,"independent_series",3,"Rolling dependence",0.00573476116841909,0.0137438045821094,0.0114540700081469,0.792317708333333,0.0247348295879408
23,"independent_series",3,"Independent marginals",0.00571051632109507,0.0136696788218202,0.0113275330844117,0.813802083333333,0.0260240604957153
23,"independent_series",3,"Equal weights",0.00567267291584977,0.0135816927614906,0.0115017070447112,0.830729166666667,0.0267576661656522
23,"independent_series",3,"ARIMA independent",0.00565946127265821,0.0135542331510929,0.0112797651722325,0.807291666666667,0.0248987800360277
23,"independent_series",3,"Bootstrap independent",0.00581780933409756,0.0138815837698174,0.0113465110733001,0.776041666666667,0.0246065016325034
23,"independent_series",3,"Gaussian copula bootstrap",0.00579639231298902,0.0138264792420507,0.0115463466065758,0.8046875,0.0260962563865388
24,"independent_series",3,"WIRED-full",0.00551897552348157,0.0131846913986853,0.0102939940431275,0.805338541666667,0.0253778699110335
24,"independent_series",3,"No tail copula",0.00557481138535996,0.0133138304695414,0.0103089597924249,0.800130208333333,0.0253726589586734
24,"independent_series",3,"Static dependence",0.00553491835555789,0.0131838496425263,0.0101636484716793,0.798177083333333,0.0251791541074092
24,"independent_series",3,"Rolling dependence",0.00554468651319008,0.0132206274831867,0.0102076149511106,0.796875,0.0249916084120663
24,"independent_series",3,"Independent marginals",0.00556304755013566,0.0132598080654679,0.010150806496428,0.810546875,0.025681237403563
24,"independent_series",3,"Equal weights",0.0054872975469299,0.013103459455815,0.0102236956210727,0.811848958333333,0.0258210152453409
24,"independent_series",3,"ARIMA independent",0.00544933514068349,0.0129986540003989,0.0101223712055979,0.804036458333333,0.0247067125012602
24,"independent_series",3,"Bootstrap independent",0.00551495720498524,0.0131412995299762,0.0101501140465076,0.82421875,0.0264239011543398
24,"independent_series",3,"Gaussian copula bootstrap",0.00555375657952311,0.0132275209700473,0.0101340250899909,0.802734375,0.0255185659132101
25,"independent_series",3,"WIRED-full",0.00569662300833217,0.0135725193965137,0.0106384880804462,0.778645833333333,0.0242038073653432
25,"independent_series",3,"No tail copula",0.00565550094671134,0.01345760081716,0.0106417885615203,0.771484375,0.0239164843407294
25,"independent_series",3,"Static dependence",0.00567869416136941,0.013520465410926,0.0106147108491189,0.760416666666667,0.0235126918380237
25,"independent_series",3,"Rolling dependence",0.0056918544568344,0.0135375697831034,0.0106232876951153,0.790364583333333,0.0253215620524989
25,"independent_series",3,"Independent marginals",0.00562926088495157,0.0134006646531682,0.0106302687517537,0.777994791666667,0.0241907091143142
25,"independent_series",3,"Equal weights",0.00564273334964761,0.0134564405373269,0.0107028833940416,0.791015625,0.0250978908176149
25,"independent_series",3,"ARIMA independent",0.00555503736687253,0.0132131108791025,0.0106045582951776,0.801432291666667,0.0250667680830332
25,"independent_series",3,"Bootstrap independent",0.00558869215641957,0.0132239837329829,0.0105767295454026,0.777994791666667,0.023757978405983
25,"independent_series",3,"Gaussian copula bootstrap",0.00562558411017574,0.0132885921483207,0.0106224480192346,0.772135416666667,0.0236941462030213
26,"independent_series",3,"WIRED-full",0.00574565540653093,0.0137389799699556,0.0110069219821023,0.744791666666667,0.0233224878051277
26,"independent_series",3,"No tail copula",0.00570480142243112,0.0136004850037653,0.0109529437687581,0.76171875,0.0237920915202413
26,"independent_series",3,"Static dependence",0.00576705135811914,0.0137875066363651,0.0109605136793557,0.766276041666667,0.0246269765690094
26,"independent_series",3,"Rolling dependence",0.00577860077571259,0.0138288539064666,0.0109788108432004,0.755208333333333,0.0238673211437165
26,"independent_series",3,"Independent marginals",0.00571200099477112,0.0136048379367407,0.0109558836096143,0.756510416666667,0.0235063939612604
26,"independent_series",3,"Equal weights",0.00567749326241247,0.0135326236450334,0.010999390991959,0.776692708333333,0.0246798080815701
26,"independent_series",3,"ARIMA independent",0.00561185032551329,0.0133161348290868,0.0109754953394407,0.783203125,0.0242172461179952
26,"independent_series",3,"Bootstrap independent",0.00567402385082567,0.013395786610451,0.0109497542320286,0.774739583333333,0.02513709099334
26,"independent_series",3,"Gaussian copula bootstrap",0.00569831720333879,0.0134859248337012,0.0110437212701646,0.768880208333333,0.0242494878912317
27,"independent_series",3,"WIRED-full",0.00647912002712628,0.0154431491545302,0.011553468839733,0.772786458333333,0.027735650471367
27,"independent_series",3,"No tail copula",0.00658447066172938,0.0155824344557673,0.0118692881793197,0.774739583333333,0.0284947914962079
27,"independent_series",3,"Static dependence",0.00668480533531957,0.0157740244135654,0.012193950388073,0.762369791666667,0.0279948611037737
27,"independent_series",3,"Rolling dependence",0.00651727691367652,0.0154331320405853,0.011768905342689,0.771484375,0.0277855695087193
27,"independent_series",3,"Independent marginals",0.00640591416766142,0.0151438540187116,0.0120265804856078,0.799479166666667,0.0287289548871043
27,"independent_series",3,"Equal weights",0.00595042368790144,0.0142077628397298,0.0108292972568412,0.803385416666667,0.0268414547258001
27,"independent_series",3,"ARIMA independent",0.00575850540728554,0.0137305863080324,0.0109800774778212,0.8359375,0.0276070976141814
27,"independent_series",3,"Bootstrap independent",0.00563710783863273,0.0133550526145614,0.010710913208324,0.844401041666667,0.0287507037849834
27,"independent_series",3,"Gaussian copula bootstrap",0.00564365708446206,0.0133385416548833,0.0107675712607173,0.824869791666667,0.0278974321357079
28,"independent_series",3,"WIRED-full",0.00551856338010517,0.01322736263548,0.0107265059105803,0.849609375,0.0276949198309163
28,"independent_series",3,"No tail copula",0.00551107768372714,0.0132141425169751,0.0106670337349586,0.834635416666667,0.0272098956132913
28,"independent_series",3,"Static dependence",0.00551823416793823,0.0132168389944891,0.010450043503006,0.81640625,0.0257773450323127
28,"independent_series",3,"Rolling dependence",0.00554431346566974,0.0132622948796629,0.010472652259907,0.847005208333333,0.0277759528788682
28,"independent_series",3,"Independent marginals",0.00554048094980766,0.0132384785062894,0.0103836784652693,0.817708333333333,0.0257596329644938
28,"independent_series",3,"Equal weights",0.00556036422138183,0.013345013070224,0.0104692358451666,0.821614583333333,0.0269734802242986
28,"independent_series",3,"ARIMA independent",0.00551382548998691,0.0131821180548793,0.0104224930845656,0.845703125,0.0274464614751753
28,"independent_series",3,"Bootstrap independent",0.00555918069262522,0.0132139625132982,0.0103341308295803,0.833984375,0.0268291888849026
28,"independent_series",3,"Gaussian copula bootstrap",0.00559534543516699,0.0132901809388544,0.0106207013423888,0.828125,0.0268130390077854
29,"independent_series",3,"WIRED-full",0.00684169568185301,0.016212297333766,0.0127688923261753,0.741536458333333,0.0264190937441632
29,"independent_series",3,"No tail copula",0.00697979389414696,0.0165601477446265,0.0127309618436089,0.711588541666667,0.0262232764761673
29,"independent_series",3,"Static dependence",0.00706726684507854,0.01678650728783,0.0126448196309959,0.710286458333333,0.0264214689820013
29,"independent_series",3,"Rolling dependence",0.00703857671583554,0.016736690204395,0.0124701326890563,0.699869791666667,0.0250579865364596
29,"independent_series",3,"Independent marginals",0.00704414250592396,0.0166609294265527,0.0127856995249857,0.71484375,0.026487700535924
29,"independent_series",3,"Equal weights",0.00590799373590009,0.0140641814824775,0.0109289445407463,0.787760416666667,0.02717866997935
29,"independent_series",3,"ARIMA independent",0.00563141932155348,0.0134131151026594,0.0107081796663445,0.780598958333333,0.0245009851994274
29,"independent_series",3,"Bootstrap independent",0.00566612449608862,0.0134300746586091,0.0107467391929297,0.752604166666667,0.0232374044848331
29,"independent_series",3,"Gaussian copula bootstrap",0.00563694982061475,0.0133929351148002,0.0108459367643138,0.737630208333333,0.021921646031172
30,"independent_series",3,"WIRED-full",0.00575327690757372,0.0137300028551604,0.0103373783104057,0.796223958333333,0.026383005805079
30,"independent_series",3,"No tail copula",0.00577483806155054,0.013741873331384,0.0103644262504721,0.806640625,0.026885311370903
30,"independent_series",3,"Static dependence",0.00576954694931644,0.0137049595884393,0.0101324461587612,0.768880208333333,0.0249133431744635
30,"independent_series",3,"Rolling dependence",0.00571814465698448,0.0136038362437136,0.0101357836474497,0.802083333333333,0.0261847632021072
30,"independent_series",3,"Independent marginals",0.0056912777484033,0.0134971273299257,0.010109530719458,0.811848958333333,0.0270485567405147
30,"independent_series",3,"Equal weights",0.00556501075695662,0.0132572190972481,0.0102659848742905,0.819661458333333,0.0269430639678971
30,"independent_series",3,"ARIMA independent",0.00552169695881909,0.013138855125195,0.0100730173175738,0.8046875,0.026157588202791
30,"independent_series",3,"Bootstrap independent",0.00552089323919017,0.0131359612063201,0.0100689906360526,0.783854166666667,0.0245080854389045
30,"independent_series",3,"Gaussian copula bootstrap",0.00551149575272064,0.0130898719154111,0.0101310611917796,0.798177083333333,0.0253905741064574
1,"independent_series",6,"WIRED-full",0.00825997592255961,0.0197980586362985,0.0158671407473565,0.785807291666667,0.0357216082868072
1,"independent_series",6,"No tail copula",0.00824536698191953,0.019750120061903,0.0161948831924829,0.785807291666667,0.0359464721336733
1,"independent_series",6,"Static dependence",0.0082528449222973,0.0197716195148931,0.0158186208787663,0.78125,0.0350429798955931
1,"independent_series",6,"Rolling dependence",0.00831567060995667,0.0198469626181813,0.0160800853931817,0.770833333333333,0.0353661320932748
1,"independent_series",6,"Independent marginals",0.00832401476796845,0.0198991812285517,0.0157698156344064,0.774088541666667,0.035211351384061
1,"independent_series",6,"Equal weights",0.00845269614392164,0.0202621627889656,0.0162631186422994,0.796875,0.0380505957144648
1,"independent_series",6,"ARIMA independent",0.00818018620962548,0.0195250070373135,0.0156983730963297,0.801432291666667,0.0367343478555619
1,"independent_series",6,"Bootstrap independent",0.00834409370678199,0.0197626724529592,0.0156707707646285,0.7734375,0.0360334546652776
1,"independent_series",6,"Gaussian copula bootstrap",0.00835304406460009,0.0198658542336196,0.0160677777348965,0.779296875,0.0362424863217815
2,"independent_series",6,"WIRED-full",0.0099829892126341,0.0236071813101879,0.0179095696871078,0.731119791666667,0.0392208583581206
2,"independent_series",6,"No tail copula",0.0101574960857187,0.0240038039154335,0.0184622997197339,0.725260416666667,0.0374049281565
2,"independent_series",6,"Static dependence",0.00990888653718468,0.0235807720864958,0.0178747392575122,0.731119791666667,0.0387560300501189
2,"independent_series",6,"Rolling dependence",0.0100874521236219,0.0238337754171031,0.0182521273316891,0.719401041666667,0.0375700434159715
2,"independent_series",6,"Independent marginals",0.0098927714581647,0.0233115235627801,0.0179225583579246,0.73828125,0.0380866947332084
2,"independent_series",6,"Equal weights",0.00859258547015402,0.020376027605249,0.0151337383415624,0.802734375,0.0403390307869276
2,"independent_series",6,"ARIMA independent",0.00809731794386871,0.0192521709152217,0.0149235512281086,0.772786458333333,0.035423870036975
2,"independent_series",6,"Bootstrap independent",0.00809919986393798,0.019144376613006,0.0147518706639778,0.755208333333333,0.0354605324738239
2,"independent_series",6,"Gaussian copula bootstrap",0.00808963896138526,0.0191580592359665,0.014942663362188,0.77734375,0.0355323775116105
3,"independent_series",6,"WIRED-full",0.010918254597854,0.0270555875288011,0.0205602065692503,0.673177083333333,0.0357776370997624
3,"independent_series",6,"No tail copula",0.0110469385493939,0.0271173073746941,0.0209072301903511,0.676432291666667,0.0357391510925214
3,"independent_series",6,"Static dependence",0.0112291414026824,0.0280214271979135,0.0218683268152995,0.684895833333333,0.0366598981658424
3,"independent_series",6,"Rolling dependence",0.0108108987084279,0.026662389518249,0.0207789212664481,0.693359375,0.0366352112643515
3,"independent_series",6,"Independent marginals",0.0105705563139548,0.0259634215111334,0.0208182470745032,0.725260416666667,0.036950431041469
3,"independent_series",6,"Equal weights",0.00842216625280657,0.0201687031478241,0.0160689536043297,0.794270833333333,0.037196411519883
3,"independent_series",6,"ARIMA independent",0.00782914194171786,0.018755722998213,0.0147365535081828,0.805338541666667,0.0347983419056201
3,"independent_series",6,"Bootstrap independent",0.00801045297037314,0.0188456984399722,0.014791788278549,0.776041666666667,0.0337550388719408
3,"independent_series",6,"Gaussian copula bootstrap",0.00800456215551354,0.0188585135223159,0.0153365162121678,0.772786458333333,0.0334854339922928
4,"independent_series",6,"WIRED-full",0.00827981481794508,0.0196446583246114,0.0152267501972699,0.796223958333333,0.0386294299175691
4,"independent_series",6,"No tail copula",0.00838503592756973,0.0198487110958253,0.0153372497969944,0.789713541666667,0.0373650794566027
4,"independent_series",6,"Static dependence",0.0083757525787477,0.019837515023176,0.015084175999056,0.806640625,0.0388488200954528
4,"independent_series",6,"Rolling dependence",0.00843598813143231,0.0199608901361867,0.0155201006082078,0.791666666666667,0.0387697478993587
4,"independent_series",6,"Independent marginals",0.00841907872968071,0.0199582165797978,0.0156756125750584,0.783203125,0.0389895032168782
4,"independent_series",6,"Equal weights",0.00805578581118622,0.0190536515944563,0.0148992307574378,0.77734375,0.0353848309642405
4,"independent_series",6,"ARIMA independent",0.00813737657375883,0.0193184787418601,0.0147405569896106,0.761067708333333,0.0336959128543025
4,"independent_series",6,"Bootstrap independent",0.00834482312882737,0.0196689007464909,0.0149367620828598,0.727213541666667,0.0323424109605908
4,"independent_series",6,"Gaussian copula bootstrap",0.00835172404414054,0.0196743328746697,0.014927552167037,0.75390625,0.0341344954562325
5,"independent_series",6,"WIRED-full",0.00828384924170362,0.0195645506316599,0.0154161588599715,0.740885416666667,0.0327389999999072
5,"independent_series",6,"No tail copula",0.0082470431865983,0.0193937580271598,0.0154219404635975,0.740885416666667,0.0321895402770133
5,"independent_series",6,"Static dependence",0.00813793128094911,0.0192257608020833,0.0156436418994746,0.764322916666667,0.0341199113217733
5,"independent_series",6,"Rolling dependence",0.00824354718056249,0.0194568021241365,0.0154636990038344,0.750651041666667,0.033138928916201
5,"independent_series",6,"Independent marginals",0.00821511666580708,0.0193007390216232,0.0153977984876587,0.75390625,0.0329816809640572
5,"independent_series",6,"Equal weights",0.00818125050573349,0.0193368496064403,0.0156049608969802,0.802734375,0.0364877685105898
5,"independent_series",6,"ARIMA independent",0.00794505942473714,0.0188212039641635,0.0155901592894023,0.759765625,0.0324962573797407
5,"independent_series",6,"Bootstrap independent",0.00805625983003388,0.0188525252787418,0.0153642762285594,0.776692708333333,0.0345486436970598
5,"independent_series",6,"Gaussian copula bootstrap",0.00805526889833191,0.0189040731809381,0.0154136148311648,0.774739583333333,0.0344154844712873
6,"independent_series",6,"WIRED-full",0.00975481885717822,0.0234276047333586,0.0158016487496136,0.740885416666667,0.0377260559889952
6,"independent_series",6,"No tail copula",0.00961103643172131,0.0230756914256539,0.0159438401959856,0.740234375,0.0381557081497352
6,"independent_series",6,"Static dependence",0.00999026922486091,0.0240294483230179,0.0159036476420611,0.719401041666667,0.0368882516981462
6,"independent_series",6,"Rolling dependence",0.00963673521316863,0.0232729376647543,0.0157838213670174,0.740234375,0.0370937149549463
6,"independent_series",6,"Independent marginals",0.00973915761086114,0.0235470347062478,0.0164248911660072,0.740885416666667,0.0378434493739761
6,"independent_series",6,"Equal weights",0.00861232457013332,0.0205716432489404,0.0153110115505234,0.768229166666667,0.0376348967434184
6,"independent_series",6,"ARIMA independent",0.00813688780713867,0.0192759674909477,0.0152683811395303,0.791015625,0.0369118272375846
6,"independent_series",6,"Bootstrap independent",0.0080806110547435,0.019043989167919,0.0150033937790238,0.750651041666667,0.034937139807097
6,"independent_series",6,"Gaussian copula bootstrap",0.00806089623637854,0.0190728968579784,0.0151136450679484,0.73828125,0.034287273737019
7,"independent_series",6,"WIRED-full",0.00809136270944554,0.019151443975207,0.0152814384018517,0.775390625,0.0342517442612587
7,"independent_series",6,"No tail copula",0.00817420893398556,0.0193142950757359,0.015213940513435,0.763020833333333,0.0344037950195311
7,"independent_series",6,"Static dependence",0.00828268757569976,0.0196222815440206,0.0151884467443236,0.735026041666667,0.0327069535580335
7,"independent_series",6,"Rolling dependence",0.00816550849665448,0.0193129193426127,0.0151833419180902,0.772135416666667,0.0347414352284506
7,"independent_series",6,"Independent marginals",0.00814109986838876,0.0191609075829167,0.0150469786920661,0.748697916666667,0.0327193697507946
7,"independent_series",6,"Equal weights",0.0079926941465147,0.0189929992911163,0.0151412371526333,0.777994791666667,0.0344890601608459
7,"independent_series",6,"ARIMA independent",0.00835416980098726,0.0197598517119404,0.0148462579753124,0.725911458333333,0.0326393126787872
7,"independent_series",6,"Bootstrap independent",0.00802647498811058,0.0189573729547944,0.0147989382118033,0.792317708333333,0.0354453180147588
7,"independent_series",6,"Gaussian copula bootstrap",0.00806073827655997,0.0190941414003811,0.0148654210858466,0.770833333333333,0.0339368004822475
8,"independent_series",6,"WIRED-full",0.00846865618640329,0.0199348504567299,0.0162565134625276,0.740234375,0.0345362855175758
8,"independent_series",6,"No tail copula",0.00846273534429029,0.0198711911138954,0.0162281671673995,0.736328125,0.0345577721308869
8,"independent_series",6,"Static dependence",0.00845837666463731,0.0199174662145804,0.0160564005895584,0.759114583333333,0.0356103038589828
8,"independent_series",6,"Rolling dependence",0.00850444731749803,0.0199447983414517,0.0161022554155836,0.723307291666667,0.0337370248253027
8,"independent_series",6,"Independent marginals",0.00850849216020567,0.0198909303141323,0.0158301301195014,0.745442708333333,0.0351285327709035
8,"independent_series",6,"Equal weights",0.00840441718144675,0.0199524718184215,0.0161324589375471,0.772135416666667,0.0368306622680733
8,"independent_series",6,"ARIMA independent",0.00811771844380958,0.0192245721925851,0.0154679556574867,0.764322916666667,0.0349218872349036
8,"independent_series",6,"Bootstrap independent",0.00830902488214444,0.0194004262446355,0.0157339071306044,0.722005208333333,0.0318255947861762
8,"independent_series",6,"Gaussian copula bootstrap",0.00833982205630514,0.0195087970487272,0.016015843435558,0.716796875,0.0311290654506504
9,"independent_series",6,"WIRED-full",0.00839193931052005,0.0199699888810437,0.0154715056405863,0.802083333333333,0.0384953309567131
9,"independent_series",6,"No tail copula",0.00842870311094546,0.020029661496946,0.0156303914133195,0.807942708333333,0.0393343882823386
9,"independent_series",6,"Static dependence",0.00841516407177843,0.0200031264328413,0.0152145876551668,0.795572916666667,0.0379650522070636
9,"independent_series",6,"Rolling dependence",0.00852310202280633,0.0202150143671575,0.015474145586544,0.811197916666667,0.0401354386808884
9,"independent_series",6,"Independent marginals",0.00837059576916865,0.0198942119657556,0.0150995983598894,0.804036458333333,0.0387529255735932
9,"independent_series",6,"Equal weights",0.00830853455553849,0.01968962270199,0.0158447045267595,0.84375,0.0413293147715329
9,"independent_series",6,"ARIMA independent",0.00850237264073399,0.0201094689750049,0.0150776434373005,0.764973958333333,0.0368442415370771
9,"independent_series",6,"Bootstrap independent",0.00811623794905595,0.0192260246616635,0.014977866709819,0.804036458333333,0.0375810318859924
9,"independent_series",6,"Gaussian copula bootstrap",0.0081515229663372,0.0193622172638241,0.0151624760594211,0.7890625,0.0369534516259035
10,"independent_series",6,"WIRED-full",0.00775133635511845,0.0185294560851282,0.0146062503621183,0.806640625,0.0356519186923381
10,"independent_series",6,"No tail copula",0.00773980580643579,0.0184880124818786,0.0144886594338751,0.803385416666667,0.0351255352705757
10,"independent_series",6,"Static dependence",0.00774112034828264,0.0184953847846481,0.0145548996677874,0.810546875,0.0363596105321169
10,"independent_series",6,"Rolling dependence",0.00773004871293961,0.0185406682292518,0.0144722291825287,0.8046875,0.035424179954663
10,"independent_series",6,"Independent marginals",0.00774217975862371,0.0185063798463268,0.0146492194897242,0.825520833333333,0.0366445834161634
10,"independent_series",6,"Equal weights",0.00801330843869155,0.0191383142804539,0.0153868942608544,0.792317708333333,0.0365924236750103
10,"independent_series",6,"ARIMA independent",0.00806803346152371,0.0193616004444626,0.0145551050824193,0.73828125,0.030955467598922
10,"independent_series",6,"Bootstrap independent",0.00775244075854464,0.018386010042204,0.0146672678701411,0.714192708333333,0.0284832433727253
10,"independent_series",6,"Gaussian copula bootstrap",0.00774118454025833,0.0184064707449358,0.0146393231643826,0.720052083333333,0.0289166422622154
11,"independent_series",6,"WIRED-full",0.00816318331788105,0.0194550264709823,0.0156402351804533,0.820963541666667,0.0382104940174945
11,"independent_series",6,"No tail copula",0.00834028125519157,0.0198697398261327,0.0160043621431089,0.820963541666667,0.0391303028653596
11,"independent_series",6,"Static dependence",0.00817729242854636,0.0194341288891239,0.0156175224870443,0.832682291666667,0.0386819879701871
11,"independent_series",6,"Rolling dependence",0.00813165611202258,0.0193796234193362,0.0155737614036629,0.818359375,0.0380280243113788
11,"independent_series",6,"Independent marginals",0.00813502986077634,0.019375369060878,0.0154798764534112,0.8359375,0.0390620890582654
11,"independent_series",6,"Equal weights",0.00806501761662489,0.0191938421109101,0.0154263717054033,0.831380208333333,0.0387280362317065
11,"independent_series",6,"ARIMA independent",0.0103775457485215,0.025362439247323,0.0192128622531212,0.669270833333333,0.0336243543233292
11,"independent_series",6,"Bootstrap independent",0.00808731495904267,0.0190826146496407,0.0152444339129884,0.835286458333333,0.0394403435636178
11,"independent_series",6,"Gaussian copula bootstrap",0.00808903604674798,0.0191943485926127,0.0154128105437127,0.832682291666667,0.0404066288220624
12,"independent_series",6,"WIRED-full",0.0129250315980982,0.032872973234412,0.0302887136114271,0.7109375,0.0449228841136463
12,"independent_series",6,"No tail copula",0.0127779048617726,0.0323320606648789,0.0289599896092593,0.679036458333333,0.0425066767120928
12,"independent_series",6,"Static dependence",0.0129332478356279,0.0327256332491284,0.0292594962724662,0.685546875,0.0427346505617795
12,"independent_series",6,"Rolling dependence",0.0132317910724044,0.0338274657850947,0.0318415185483305,0.676432291666667,0.0430742213788752
12,"independent_series",6,"Independent marginals",0.0129424977060574,0.0328073830294021,0.0294895216292482,0.679036458333333,0.0424928913637592
12,"independent_series",6,"Equal weights",0.00930580222658571,0.0224540257495687,0.0180984688645028,0.80859375,0.0430153355274652
12,"independent_series",6,"ARIMA independent",0.00819176638261412,0.0194880322963601,0.0156388979148282,0.803385416666667,0.0371903527858075
12,"independent_series",6,"Bootstrap independent",0.00827187499393088,0.0195355802993672,0.0156549474644502,0.791666666666667,0.0366417042104236
12,"independent_series",6,"Gaussian copula bootstrap",0.00825960717824969,0.0194879539848163,0.015850948800962,0.791015625,0.0364879737262733
13,"independent_series",6,"WIRED-full",0.00781287158580141,0.0185731448664766,0.0147322165658425,0.792317708333333,0.0347222880696182
13,"independent_series",6,"No tail copula",0.00775676963632961,0.0184675896275087,0.0149318380733535,0.7890625,0.0353087298004533
13,"independent_series",6,"Static dependence",0.00784851848614057,0.0187050805327771,0.0148622204398278,0.786458333333333,0.0344750114645984
13,"independent_series",6,"Rolling dependence",0.00782658022343777,0.0186169930957211,0.0149068644199225,0.794270833333333,0.0353210082778077
13,"independent_series",6,"Independent marginals",0.00777158164868188,0.0184857991872312,0.0145261274750453,0.779947916666667,0.0343252537310111
13,"independent_series",6,"Equal weights",0.00776504928323415,0.0184679444350471,0.0146825623445176,0.796223958333333,0.0347849499703946
13,"independent_series",6,"ARIMA independent",0.00758724771878675,0.0180762732021792,0.014371596053984,0.811848958333333,0.0355933540702441
13,"independent_series",6,"Bootstrap independent",0.00770148036787437,0.0181420149165719,0.0144608092675538,0.76953125,0.0329083343317315
13,"independent_series",6,"Gaussian copula bootstrap",0.00768080000506992,0.0181238797077599,0.0145928361455047,0.762369791666667,0.0316523108652298
14,"independent_series",6,"WIRED-full",0.00890083604844686,0.0211341130912083,0.0167213490230211,0.73828125,0.0345679621667909
14,"independent_series",6,"No tail copula",0.00885022753944488,0.0209908844839869,0.0166412493282424,0.724609375,0.0340441061118552
14,"independent_series",6,"Static dependence",0.00891821216096504,0.0212041494420766,0.0166753090905647,0.72265625,0.034096521103647
14,"independent_series",6,"Rolling dependence",0.00887752305508174,0.0210948922992805,0.0166408149288267,0.735026041666667,0.0340868046044725
14,"independent_series",6,"Independent marginals",0.00874753998820324,0.0207138605504611,0.0159178619355679,0.733072916666667,0.0338966135506299
14,"independent_series",6,"Equal weights",0.00834703922583611,0.0198080922485833,0.015867988008125,0.789713541666667,0.036777010712638
14,"independent_series",6,"ARIMA independent",0.00826913708473211,0.0195374228568941,0.0155358000613807,0.787760416666667,0.0372365459228612
14,"independent_series",6,"Bootstrap independent",0.00850590866025053,0.0201563607098899,0.0155710639994376,0.780598958333333,0.0384085469982368
14,"independent_series",6,"Gaussian copula bootstrap",0.0085257157457464,0.0202164162214292,0.0160664882067792,0.768229166666667,0.0379485069568279
15,"independent_series",6,"WIRED-full",0.00810286720026453,0.0192557156781027,0.014328195280558,0.766276041666667,0.0343043995236733
15,"independent_series",6,"No tail copula",0.00806985612049945,0.0191833319688253,0.0144583604337087,0.771484375,0.0350404152322855
15,"independent_series",6,"Static dependence",0.00811218352179408,0.0193043225852076,0.0144183270785319,0.760416666666667,0.0334054134288709
15,"independent_series",6,"Rolling dependence",0.00803943933069399,0.0191003950889446,0.014340878362742,0.77734375,0.035015053125783
15,"independent_series",6,"Independent marginals",0.00803334788871908,0.0189956752977224,0.0144105923280375,0.775390625,0.034853623687955
15,"independent_series",6,"Equal weights",0.00803041483757933,0.0190923014030685,0.0145369200769375,0.767578125,0.0347405733227254
15,"independent_series",6,"ARIMA independent",0.00819551783993584,0.0194672671154175,0.0143222944529527,0.749348958333333,0.033566264997218
15,"independent_series",6,"Bootstrap independent",0.00801942606788526,0.0189748639265189,0.0143702504555217,0.765625,0.0334952828844329
15,"independent_series",6,"Gaussian copula bootstrap",0.00805363139523624,0.019113121952591,0.014544761538485,0.749348958333333,0.0334632398988169
16,"independent_series",6,"WIRED-full",0.00830893538863989,0.0197483307292424,0.0152331334766512,0.78515625,0.0366998468409588
16,"independent_series",6,"No tail copula",0.00827064182629011,0.0196913077262749,0.0152780335256438,0.783203125,0.0363012176120479
16,"independent_series",6,"Static dependence",0.0083451577580924,0.0198233894936739,0.0152747854501392,0.789713541666667,0.0372504226355064
16,"independent_series",6,"Rolling dependence",0.00829954795731024,0.0197233120515675,0.0153092652907857,0.793619791666667,0.0371359319606463
16,"independent_series",6,"Independent marginals",0.00833797236771134,0.0197373136350742,0.0152665241599405,0.784505208333333,0.0372212412282819
16,"independent_series",6,"Equal weights",0.00820894178561055,0.0195492244506264,0.0153302059078507,0.802083333333333,0.0383003157684985
16,"independent_series",6,"ARIMA independent",0.00813901411506847,0.0193341788503979,0.0150598646746673,0.8125,0.0383872235454553
16,"independent_series",6,"Bootstrap independent",0.00831537168638722,0.019711147501494,0.0151103630360879,0.818359375,0.0394892402535
16,"independent_series",6,"Gaussian copula bootstrap",0.00829962332798098,0.0197225164115968,0.0153175320091914,0.801432291666667,0.0379715384512867
17,"independent_series",6,"WIRED-full",0.00825352501931311,0.0197302176359277,0.0151414375636369,0.758463541666667,0.0339750493935999
17,"independent_series",6,"No tail copula",0.00817950737219325,0.0194997536836184,0.0151309092584416,0.774739583333333,0.0346462294693874
17,"independent_series",6,"Static dependence",0.00825041741810136,0.0196823442237184,0.0149993082175071,0.772786458333333,0.0351649935675186
17,"independent_series",6,"Rolling dependence",0.00816101464895592,0.0194993735186931,0.0151475157456601,0.805338541666667,0.0367888356601351
17,"independent_series",6,"Independent marginals",0.00823330039570956,0.0195844031810816,0.0150907004374325,0.771484375,0.034880508086112
17,"independent_series",6,"Equal weights",0.00855155830527841,0.020347519769304,0.0152112557888936,0.767578125,0.035217241560782
17,"independent_series",6,"ARIMA independent",0.00811362604299272,0.0193229466453489,0.0151161272748676,0.78515625,0.0356674915127169
17,"independent_series",6,"Bootstrap independent",0.00822633120850309,0.0193900904971441,0.0151885175348743,0.762369791666667,0.0338943905454075
17,"independent_series",6,"Gaussian copula bootstrap",0.00830512639215158,0.0195354081115085,0.0151982574535368,0.798177083333333,0.0366295750911286
18,"independent_series",6,"WIRED-full",0.00874391113034783,0.0208558877089103,0.0171328357732528,0.826171875,0.0416111609403375
18,"independent_series",6,"No tail copula",0.00862957753970043,0.0205611619114035,0.0164766180560159,0.81640625,0.0403304987414244
18,"independent_series",6,"Static dependence",0.00865061106067074,0.020583120759455,0.0171542060149111,0.837890625,0.0423829532013381
18,"independent_series",6,"Rolling dependence",0.00885160038858145,0.0211581642031074,0.0171924060352941,0.80078125,0.0400626287465976
18,"independent_series",6,"Independent marginals",0.00862686724128259,0.0205568710713724,0.0165962377137152,0.824869791666667,0.0411878597298322
18,"independent_series",6,"Equal weights",0.00852827752547957,0.0202746173156446,0.0165323812209637,0.849609375,0.0435158149150206
18,"independent_series",6,"ARIMA independent",0.00845215262989903,0.0200968681333211,0.0154864250042079,0.771484375,0.0359939031231756
18,"independent_series",6,"Bootstrap independent",0.00823070113954895,0.0194557325878982,0.015216658753274,0.802083333333333,0.0381031798607299
18,"independent_series",6,"Gaussian copula bootstrap",0.00824494036345494,0.0195086967117991,0.0156391966900845,0.840494791666667,0.0413873295998244
19,"independent_series",6,"WIRED-full",0.00832329988696112,0.019611047386885,0.0153276248726704,0.725911458333333,0.0330919482296492
19,"independent_series",6,"No tail copula",0.00836580829924316,0.019683950949624,0.015222995084808,0.735677083333333,0.034196854356244
19,"independent_series",6,"Static dependence",0.008351048510305,0.0196427641873433,0.0153145985478819,0.723307291666667,0.0325340323485966
19,"independent_series",6,"Rolling dependence",0.00831382851234195,0.0196075460782872,0.0153894146800418,0.725911458333333,0.0322522064355738
19,"independent_series",6,"Independent marginals",0.00829082896801461,0.019511695391998,0.0152694952069355,0.720052083333333,0.0322706194906733
19,"independent_series",6,"Equal weights",0.00837705699978642,0.0197314149135957,0.0153534427245827,0.737630208333333,0.0336051383266601
19,"independent_series",6,"ARIMA independent",0.00860278704842949,0.0203198494913794,0.0155814013814802,0.735026041666667,0.0337649370275885
19,"independent_series",6,"Bootstrap independent",0.00806025171145754,0.0190081520313294,0.0152632337969369,0.766927083333333,0.034056396913379
19,"independent_series",6,"Gaussian copula bootstrap",0.00807523350767673,0.0190951440403102,0.0153921368154893,0.767578125,0.0342649109338961
20,"independent_series",6,"WIRED-full",0.00809427398532867,0.0190246347080507,0.0149155161737021,0.8046875,0.0373053760968536
20,"independent_series",6,"No tail copula",0.00800042873035669,0.0188074598512986,0.0147842740659111,0.757161458333333,0.0334156509308244
20,"independent_series",6,"Static dependence",0.00808440194577128,0.0190254225483612,0.0147666298450929,0.784505208333333,0.0357388657733825
20,"independent_series",6,"Rolling dependence",0.00816112032366399,0.0191617012818299,0.0148675612203054,0.779947916666667,0.0361938055011354
20,"independent_series",6,"Independent marginals",0.00807166794758518,0.0190053029316226,0.0150443917261059,0.770833333333333,0.0347255879391118
20,"independent_series",6,"Equal weights",0.00811112945913066,0.019126099766969,0.0148926692235041,0.790364583333333,0.0361237299528655
20,"independent_series",6,"ARIMA independent",0.00793762511643516,0.0187657141660348,0.0148758011025655,0.76953125,0.0338900618599425
20,"independent_series",6,"Bootstrap independent",0.00811701102676292,0.0189595609709809,0.0148609157976618,0.74609375,0.0343719455805761
20,"independent_series",6,"Gaussian copula bootstrap",0.00805692293208464,0.0188449681716985,0.0148606465592291,0.818359375,0.0391263779856559
21,"independent_series",6,"WIRED-full",0.00793035549919703,0.0188708587692246,0.0143753898858751,0.740885416666667,0.0314553022201965
21,"independent_series",6,"No tail copula",0.00793793675654098,0.0188915518602508,0.0143698347515736,0.748697916666667,0.0319751365677299
21,"independent_series",6,"Static dependence",0.00794066365164744,0.0189094047738387,0.0144486941608365,0.770182291666667,0.0335108837558562
21,"independent_series",6,"Rolling dependence",0.00791570018619574,0.0188458060721236,0.0144820191415723,0.740885416666667,0.0318885297137783
21,"independent_series",6,"Independent marginals",0.00790072365542497,0.0187274734594172,0.0143082531103655,0.761067708333333,0.0329308578302017
21,"independent_series",6,"Equal weights",0.00796578466822473,0.0189472088765328,0.0144395608013471,0.762369791666667,0.0328157189079597
21,"independent_series",6,"ARIMA independent",0.00792335113623669,0.0188145117447527,0.0143331438113215,0.77734375,0.0336874304426394
21,"independent_series",6,"Bootstrap independent",0.00788767891585108,0.0186935755527532,0.0143429410849125,0.799479166666667,0.0348119266686091
21,"independent_series",6,"Gaussian copula bootstrap",0.00790593413191004,0.018744030822019,0.0146209046186497,0.803385416666667,0.0352943480208137
22,"independent_series",6,"WIRED-full",0.00816796822455361,0.0193108544534133,0.0146638508125793,0.832682291666667,0.0391477564640461
22,"independent_series",6,"No tail copula",0.00815462118583815,0.0193773682286669,0.0144580260804918,0.833333333333333,0.0389827775937813
22,"independent_series",6,"Static dependence",0.00810801216547683,0.0192183550087638,0.0143148250124269,0.838541666666667,0.0391445708218007
22,"independent_series",6,"Rolling dependence",0.00807535603967891,0.019188538377072,0.0142912716406958,0.833984375,0.0389478295069355
22,"independent_series",6,"Independent marginals",0.00808656328415895,0.0191080592165243,0.0141304656754407,0.837239583333333,0.0390427056922934
22,"independent_series",6,"Equal weights",0.0080284540601949,0.0191353119750976,0.0145209397005915,0.833333333333333,0.0384138772940647
22,"independent_series",6,"ARIMA independent",0.00795039657567637,0.0188943057717163,0.0139027304154004,0.80859375,0.0369267918294985
22,"independent_series",6,"Bootstrap independent",0.00809597731160005,0.0189595325430504,0.0140733131540939,0.840494791666667,0.0393905712180595
22,"independent_series",6,"Gaussian copula bootstrap",0.00802475740800112,0.0189608066934332,0.0142423359891582,0.846354166666667,0.0397830188429676
23,"independent_series",6,"WIRED-full",0.00922898705869584,0.021927797864797,0.0164233583129192,0.697916666666667,0.0315011816775782
23,"independent_series",6,"No tail copula",0.00923518866600728,0.0218647293623984,0.016495319821309,0.6875,0.030725735177118
23,"independent_series",6,"Static dependence",0.00916003889456767,0.0218380417757834,0.0165206414361462,0.697265625,0.0311837905192478
23,"independent_series",6,"Rolling dependence",0.00916931452388381,0.0216817058912609,0.0163828868147597,0.69140625,0.0306724840434714
23,"independent_series",6,"Independent marginals",0.0091029260722709,0.0215299240242659,0.0161101580646718,0.702473958333333,0.0309151051335413
23,"independent_series",6,"Equal weights",0.00845890725489415,0.0201520498536671,0.0164776948391616,0.76953125,0.0347881372622568
23,"independent_series",6,"ARIMA independent",0.00818768623039821,0.0195456660849105,0.0159853628577599,0.802734375,0.035987828096477
23,"independent_series",6,"Bootstrap independent",0.00838389621180967,0.0198039538816488,0.0160332660913306,0.751953125,0.0357917720191057
23,"independent_series",6,"Gaussian copula bootstrap",0.00836603129265575,0.0198616214657614,0.016082346685493,0.774088541666667,0.0375004802676391
24,"independent_series",6,"WIRED-full",0.00796697739258967,0.0189252259966286,0.0161037552597989,0.831380208333333,0.0383193621028169
24,"independent_series",6,"No tail copula",0.00802093274076945,0.0191552508715762,0.0162984268600493,0.8359375,0.0393370678851754
24,"independent_series",6,"Static dependence",0.00796093136937049,0.0189576353827167,0.0158664577190214,0.826822916666667,0.0376237303826624
24,"independent_series",6,"Rolling dependence",0.00799363563006561,0.0189968040823082,0.0160510500654739,0.82421875,0.0375426609311368
24,"independent_series",6,"Independent marginals",0.00797847341621313,0.0189687639317533,0.0156610366198908,0.831380208333333,0.0387637771801608
24,"independent_series",6,"Equal weights",0.00792318617097288,0.018849297524964,0.0159526367556285,0.83203125,0.0382632157867032
24,"independent_series",6,"ARIMA independent",0.00796855857844618,0.0189170079026917,0.015458946917523,0.832682291666667,0.0384305501546462
24,"independent_series",6,"Bootstrap independent",0.00811735680867529,0.0189183655685149,0.0154175579690165,0.791666666666667,0.0356424891439957
24,"independent_series",6,"Gaussian copula bootstrap",0.00820323088243664,0.0191521876384664,0.0157925216317421,0.839192708333333,0.038242594000641
25,"independent_series",6,"WIRED-full",0.00842234592144479,0.0199403457997163,0.0156353612968633,0.76171875,0.0353991932245185
25,"independent_series",6,"No tail copula",0.00835831988450612,0.0197382763926436,0.0155256174299078,0.784505208333333,0.0359470899997347
25,"independent_series",6,"Static dependence",0.008421134307914,0.0199562101710319,0.0156403380816887,0.780598958333333,0.0352767359253733
25,"independent_series",6,"Rolling dependence",0.00834256411259215,0.0197470366697904,0.0156027308325482,0.784505208333333,0.0358784727695315
25,"independent_series",6,"Independent marginals",0.00828898265962498,0.0195815906307295,0.0155244555422132,0.792317708333333,0.0365965533183707
25,"independent_series",6,"Equal weights",0.00815505910128513,0.0193641914058513,0.0154705946111205,0.793619791666667,0.035946466846986
25,"independent_series",6,"ARIMA independent",0.00819191604387883,0.0193964899303156,0.0154576757042725,0.793619791666667,0.0366818162003719
25,"independent_series",6,"Bootstrap independent",0.00812461505592398,0.019144714145529,0.0154320718402373,0.770833333333333,0.0357794007148207
25,"independent_series",6,"Gaussian copula bootstrap",0.00811310938903711,0.0190333526426574,0.0154818787533898,0.755859375,0.0340804148290605
26,"independent_series",6,"WIRED-full",0.00817433026743059,0.0195121270012968,0.0160515159230466,0.700520833333333,0.0286763210048467
26,"independent_series",6,"No tail copula",0.00822054571365513,0.019525674815835,0.0158634834543918,0.686197916666667,0.0286760794129485
26,"independent_series",6,"Static dependence",0.00820987840868603,0.0196080970353895,0.0161584431516925,0.707682291666667,0.029365369453208
26,"independent_series",6,"Rolling dependence",0.00821436360062916,0.0196003712371597,0.0160265566038716,0.705729166666667,0.0292240373386253
26,"independent_series",6,"Independent marginals",0.00818326099067756,0.0194107448809701,0.0159310680716708,0.717447916666667,0.0297120920499283
26,"independent_series",6,"Equal weights",0.00810443483383423,0.0193609546166194,0.0156215822205296,0.724609375,0.0303436897401929
26,"independent_series",6,"ARIMA independent",0.00804439010249092,0.0192263669094224,0.0154031021033478,0.727864583333333,0.0303410522080398
26,"independent_series",6,"Bootstrap independent",0.00829214761223557,0.0195307798140616,0.0159352073672374,0.693359375,0.0287136697596375
26,"independent_series",6,"Gaussian copula bootstrap",0.00818409952902501,0.0193577154269661,0.0154207137958268,0.735026041666667,0.0311622290991635
27,"independent_series",6,"WIRED-full",0.00843677658537335,0.02021099280929,0.0161369361112754,0.756510416666667,0.0345954630992135
27,"independent_series",6,"No tail copula",0.00834804580852398,0.019974751726062,0.0160996471876648,0.768880208333333,0.0351025380666641
27,"independent_series",6,"Static dependence",0.00842915279091067,0.0202308945338913,0.0161982617521406,0.768880208333333,0.0348824465349827
27,"independent_series",6,"Rolling dependence",0.00848264117007723,0.020286918595934,0.0162678809606653,0.753255208333333,0.034406302612267
27,"independent_series",6,"Independent marginals",0.0084639570787603,0.0202066199305363,0.0160764027478722,0.775390625,0.0356791637392489
27,"independent_series",6,"Equal weights",0.00848474800667196,0.0202448281059185,0.0162130624430601,0.763671875,0.0355621885007629
27,"independent_series",6,"ARIMA independent",0.0090372678780784,0.0217248458432976,0.0161794418172637,0.72265625,0.0336055285495759
27,"independent_series",6,"Bootstrap independent",0.00858230072521391,0.0203128034920734,0.0160225835355372,0.764322916666667,0.0368924612558031
27,"independent_series",6,"Gaussian copula bootstrap",0.00866780449582259,0.0205648129089769,0.0161518493748968,0.748697916666667,0.035300193960272
28,"independent_series",6,"WIRED-full",0.00969031677706617,0.022804416400436,0.0153501462887989,0.736328125,0.0385496529821358
28,"independent_series",6,"No tail copula",0.00964497792778276,0.0225557677201123,0.0154073896004802,0.734375,0.0380366745879056
28,"independent_series",6,"Static dependence",0.00968060029374828,0.0226879274777836,0.015154536391875,0.704427083333333,0.0368346934184893
28,"independent_series",6,"Rolling dependence",0.00952434114584912,0.0222949486046633,0.0154858028729756,0.735026041666667,0.03821687118092
28,"independent_series",6,"Independent marginals",0.00975336302942866,0.0227373667791938,0.0158065866976133,0.727213541666667,0.038998657935481
28,"independent_series",6,"Equal weights",0.00852251955029996,0.0201437567946622,0.0149997227260159,0.78125,0.0373872798959597
28,"independent_series",6,"ARIMA independent",0.00832818963850162,0.0197543704360809,0.0148598160974517,0.778645833333333,0.0358779640342236
28,"independent_series",6,"Bootstrap independent",0.00840648595747626,0.0197787186324399,0.0148380912436415,0.781901041666667,0.0364046092187982
28,"independent_series",6,"Gaussian copula bootstrap",0.00840949408669847,0.0198121183434167,0.0149217494668072,0.783203125,0.0368975244108658
29,"independent_series",6,"WIRED-full",0.0091384327669408,0.0216251692771934,0.0153325168522457,0.794921875,0.0387200902097467
29,"independent_series",6,"No tail copula",0.00925045678801085,0.0218344419679181,0.0153464534758019,0.777994791666667,0.038004040195584
29,"independent_series",6,"Static dependence",0.0091593692071926,0.0217271634224764,0.0154502712491287,0.772135416666667,0.0379202090243367
29,"independent_series",6,"Rolling dependence",0.00909747506301677,0.0215455916979819,0.0152312997416632,0.778645833333333,0.0382657521301762
29,"independent_series",6,"Independent marginals",0.00920874647098679,0.0216217544249666,0.0158140088796977,0.778645833333333,0.0380218506175203
29,"independent_series",6,"Equal weights",0.00827608657227261,0.0197468880618251,0.0148465120718431,0.810546875,0.0378211802546814
29,"independent_series",6,"ARIMA independent",0.0080290731159037,0.0191747212827883,0.0147919899789738,0.784505208333333,0.034875806429199
29,"independent_series",6,"Bootstrap independent",0.00814339760953613,0.0192933820395561,0.0147601413499278,0.791015625,0.0361287096916829
29,"independent_series",6,"Gaussian copula bootstrap",0.00810758854766197,0.0191389554860445,0.014877978868301,0.782552083333333,0.0351011884706333
30,"independent_series",6,"WIRED-full",0.00851966792172871,0.0202361843368077,0.0158099721349704,0.755208333333333,0.0352097084458634
30,"independent_series",6,"No tail copula",0.00853615887210481,0.0202010350326673,0.0159761540944444,0.776041666666667,0.0373105551265637
30,"independent_series",6,"Static dependence",0.00849899655715297,0.0202459314225033,0.0157987650884573,0.774088541666667,0.0364546712310031
30,"independent_series",6,"Rolling dependence",0.00850526733129262,0.0201923621632249,0.0156928238123527,0.763020833333333,0.0358690403336093
30,"independent_series",6,"Independent marginals",0.00865677111310149,0.0204986297547755,0.0160257760335533,0.772135416666667,0.0380722523203821
30,"independent_series",6,"Equal weights",0.00834184476857,0.0198350481422892,0.0156783366398154,0.77734375,0.0364120123851266
30,"independent_series",6,"ARIMA independent",0.00876453422849128,0.020519296545115,0.0157473121169052,0.766927083333333,0.0385065109532549
30,"independent_series",6,"Bootstrap independent",0.00828821549939204,0.0195808871813222,0.0156584580528699,0.842447916666667,0.0423897513687318
30,"independent_series",6,"Gaussian copula bootstrap",0.00829558292657859,0.0196634306776525,0.015797049264857,0.838541666666667,0.0423092687086587
1,"regime_heavy_tail",1,"WIRED-full",0.0019523351139267,0.00459259931891859,0.00362032877386735,0.877604166666667,0.0100086989931642
1,"regime_heavy_tail",1,"No tail copula",0.00205379415971252,0.00484569760767068,0.00390126453796831,0.89453125,0.0106062166738856
1,"regime_heavy_tail",1,"Static dependence",0.00202225550992924,0.0047265891719686,0.00388391446602922,0.871744791666667,0.0101760830003647
1,"regime_heavy_tail",1,"Rolling dependence",0.00199814003066117,0.00469153012605575,0.00389991400200518,0.895833333333333,0.0102005599151197
1,"regime_heavy_tail",1,"Independent marginals",0.00199808506377151,0.00480816269186224,0.00537589176197889,0.875651041666667,0.0103265592040832
1,"regime_heavy_tail",1,"Equal weights",0.0019623975062633,0.00460274071939724,0.00399199751357336,0.94140625,0.0128267402138123
1,"regime_heavy_tail",1,"ARIMA independent",0.00207191264621074,0.00488056527801418,0.0073917972998965,0.955078125,0.0142927111617577
1,"regime_heavy_tail",1,"Bootstrap independent",0.00184187843452828,0.00439870641985891,0.00478974600745156,0.887369791666667,0.00940450017642933
1,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00184021358345388,0.00432612457988781,0.00362847061338858,0.902994791666667,0.00945139436890447
2,"regime_heavy_tail",1,"WIRED-full",0.00223106460339907,0.00510171372516234,0.00340558207800749,0.841145833333333,0.00829869763650047
2,"regime_heavy_tail",1,"No tail copula",0.00220012603161819,0.00503198316352753,0.00341771331037988,0.836588541666667,0.00820007836775171
2,"regime_heavy_tail",1,"Static dependence",0.0021860114833002,0.0049984778010027,0.00350303677951971,0.845703125,0.00850783400002948
2,"regime_heavy_tail",1,"Rolling dependence",0.00215599166471513,0.00492752225036949,0.00341746467487869,0.848958333333333,0.00822170682448978
2,"regime_heavy_tail",1,"Independent marginals",0.00218491177964346,0.00506136523888352,0.00431023872487469,0.837890625,0.00837028851640367
2,"regime_heavy_tail",1,"Equal weights",0.00219251951049324,0.00506160410840952,0.00381299604423757,0.897786458333333,0.0104523840579682
2,"regime_heavy_tail",1,"ARIMA independent",0.00235958557936369,0.00548894862565308,0.00742493044655887,0.94140625,0.0143610417933386
2,"regime_heavy_tail",1,"Bootstrap independent",0.00202992311327199,0.00476630468482756,0.00429854366462916,0.854166666666667,0.007846874057967
2,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00203765903507231,0.00471224449781239,0.0036289825936271,0.857421875,0.0079701858406106
3,"regime_heavy_tail",1,"WIRED-full",0.00164261842240475,0.00390314960902697,0.00329836066127372,0.876953125,0.00846321371463342
3,"regime_heavy_tail",1,"No tail copula",0.00163788592819761,0.00389920948388402,0.00327980054044744,0.8828125,0.00846398816171778
3,"regime_heavy_tail",1,"Static dependence",0.00164478440483629,0.00389519081257551,0.00336809917711757,0.871744791666667,0.00830223179386351
3,"regime_heavy_tail",1,"Rolling dependence",0.00164116521906068,0.00388476987125795,0.00335977318899786,0.874348958333333,0.00824973999000665
3,"regime_heavy_tail",1,"Independent marginals",0.00165307998325115,0.00395901671839257,0.00399264370785797,0.862630208333333,0.00823555474129873
3,"regime_heavy_tail",1,"Equal weights",0.00171211003398201,0.00411283900911569,0.00404300617694113,0.923177083333333,0.0107207232467673
3,"regime_heavy_tail",1,"ARIMA independent",0.00191558464747636,0.00461676896752795,0.00770277159782786,0.960286458333333,0.0142732993350183
3,"regime_heavy_tail",1,"Bootstrap independent",0.00160400106449928,0.00387889096888458,0.00378013061806132,0.838541666666667,0.00719705566944989
3,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0016000320344644,0.00380211719233194,0.00329038237547493,0.831380208333333,0.00690490605658001
4,"regime_heavy_tail",1,"WIRED-full",0.00231268860807503,0.00562998189709299,0.00573345428065377,0.89453125,0.0114800637102979
4,"regime_heavy_tail",1,"No tail copula",0.00222468929629104,0.0053773241389109,0.00526300538741684,0.89453125,0.0113436220739977
4,"regime_heavy_tail",1,"Static dependence",0.00225681504462761,0.00546689520008463,0.00530577039079842,0.90234375,0.011185565171656
4,"regime_heavy_tail",1,"Rolling dependence",0.0022945705418715,0.00561477254546303,0.00530813430648593,0.893880208333333,0.0111473560139202
4,"regime_heavy_tail",1,"Independent marginals",0.00235306712864467,0.00578489059824995,0.00717253516862686,0.889322916666667,0.0112660603397978
4,"regime_heavy_tail",1,"Equal weights",0.00209243473600076,0.00486266303695338,0.00420489687801571,0.929036458333333,0.0121636810446209
4,"regime_heavy_tail",1,"ARIMA independent",0.00209301207904347,0.00487335332454047,0.00607095281849298,0.934895833333333,0.0121343081728545
4,"regime_heavy_tail",1,"Bootstrap independent",0.00192827785118737,0.00451733225188604,0.00434659405567296,0.847005208333333,0.00768372332011811
4,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0019271564834897,0.00444893341376055,0.00360466558146928,0.847005208333333,0.00778351278399157
5,"regime_heavy_tail",1,"WIRED-full",0.0119658826886299,0.0272250878100013,0.0194329677060654,0.543619791666667,0.0273021118062961
5,"regime_heavy_tail",1,"No tail copula",0.0115819446205254,0.0264280402326262,0.0188133773468144,0.544921875,0.0271331536798601
5,"regime_heavy_tail",1,"Static dependence",0.0114421742835964,0.0262884986179289,0.0195491054513465,0.565104166666667,0.0274101717038591
5,"regime_heavy_tail",1,"Rolling dependence",0.0124173678425178,0.0288937617653973,0.0229718292976342,0.526692708333333,0.0269405682875671
5,"regime_heavy_tail",1,"Independent marginals",0.0115448829852552,0.0270420724439071,0.0233070600713228,0.5625,0.0274802973541109
5,"regime_heavy_tail",1,"Equal weights",0.00671765490405316,0.0151985826058109,0.00932225749860847,0.65234375,0.0263684392204942
5,"regime_heavy_tail",1,"ARIMA independent",0.00665940718004844,0.0150890714358559,0.00814431648660245,0.490234375,0.0104659481269758
5,"regime_heavy_tail",1,"Bootstrap independent",0.00652548101834012,0.01438739002873,0.00915945770121361,0.411458333333333,0.00655277866425766
5,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0065110103749292,0.0143551312966592,0.00938598430956644,0.419921875,0.00684245473095138
6,"regime_heavy_tail",1,"WIRED-full",0.00208294245025204,0.0048212930323479,0.00400319803328047,0.921875,0.010220516858941
6,"regime_heavy_tail",1,"No tail copula",0.00209552666474833,0.00489347875894677,0.00433202362794217,0.916015625,0.0101523561608299
6,"regime_heavy_tail",1,"Static dependence",0.0020990975027893,0.00485603890366439,0.00410939899014992,0.921223958333333,0.010951458194107
6,"regime_heavy_tail",1,"Rolling dependence",0.00211802217463863,0.00489930515511121,0.00412518846574889,0.927083333333333,0.0102398236390195
6,"regime_heavy_tail",1,"Independent marginals",0.00209449419838373,0.00502390562309474,0.00588972319579097,0.918619791666667,0.0103277298854884
6,"regime_heavy_tail",1,"Equal weights",0.00221077665163664,0.00518310616525336,0.00535786966214361,0.947265625,0.0140218129733351
6,"regime_heavy_tail",1,"ARIMA independent",0.0026551082124731,0.00617262603371635,0.0123562086779092,0.967447916666667,0.0186437978642631
6,"regime_heavy_tail",1,"Bootstrap independent",0.00211599814230111,0.00523943063300436,0.00715190232673685,0.930338541666667,0.0113453527561174
6,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00208391402322763,0.00493632202181586,0.0045225713931269,0.9140625,0.0102743269333601
7,"regime_heavy_tail",1,"WIRED-full",0.00653688071426405,0.0144215796193713,0.00843263801725713,0.567057291666667,0.011449927132635
7,"regime_heavy_tail",1,"No tail copula",0.00657008604205214,0.0144673999493051,0.00821034286100184,0.572916666666667,0.012124728425656
7,"regime_heavy_tail",1,"Static dependence",0.00651681481544308,0.0143769291886554,0.0082249422669569,0.56640625,0.0115336917536997
7,"regime_heavy_tail",1,"Rolling dependence",0.00655449219024166,0.0144648868633014,0.00840121590384361,0.565104166666667,0.0113251562587553
7,"regime_heavy_tail",1,"Independent marginals",0.00655908506198232,0.0145566259218432,0.00826804699003514,0.563802083333333,0.0111933670682229
7,"regime_heavy_tail",1,"Equal weights",0.00645215975066643,0.0142761848994197,0.0079702742048857,0.624348958333333,0.0137964887375175
7,"regime_heavy_tail",1,"ARIMA independent",0.00649569591397047,0.0145439778641467,0.00862405955962176,0.645182291666667,0.0156386753761211
7,"regime_heavy_tail",1,"Bootstrap independent",0.00660167797888414,0.0145310338246898,0.00823005397800458,0.5703125,0.0113231181936395
7,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00657962680714687,0.014383799658064,0.0082369848610005,0.543619791666667,0.0106966135544287
8,"regime_heavy_tail",1,"WIRED-full",0.00633838735773639,0.0142374201531635,0.00698595900823588,0.53515625,0.0110676252938187
8,"regime_heavy_tail",1,"No tail copula",0.00612066454506986,0.0136912496574088,0.00683053396180496,0.544921875,0.0109833594241732
8,"regime_heavy_tail",1,"Static dependence",0.00622712176874948,0.0140061200517734,0.00703766629221159,0.514322916666667,0.010562867427624
8,"regime_heavy_tail",1,"Rolling dependence",0.0062147930125537,0.0140072847963293,0.00691791200534201,0.543619791666667,0.0110793207937117
8,"regime_heavy_tail",1,"Independent marginals",0.00618631035894284,0.0139102363307293,0.00754351787280066,0.534505208333333,0.0108418951248466
8,"regime_heavy_tail",1,"Equal weights",0.00557341770031968,0.0123751882774708,0.00653390861645758,0.626302083333333,0.0129375848246611
8,"regime_heavy_tail",1,"ARIMA independent",0.00557107168902345,0.0125793148629364,0.00749565553017358,0.659505208333333,0.0149593319195883
8,"regime_heavy_tail",1,"Bootstrap independent",0.00571842170420691,0.0125561440590239,0.00693218149717655,0.504557291666667,0.00815063521734271
8,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00572775790986507,0.0125318168146394,0.00705798691681745,0.505208333333333,0.00839919413618245
9,"regime_heavy_tail",1,"WIRED-full",0.00206779257224293,0.00477323990221363,0.00356248988373647,0.80078125,0.00744155662700917
9,"regime_heavy_tail",1,"No tail copula",0.00204673292469083,0.00472766556623888,0.00356974897960253,0.8046875,0.00744165707275524
9,"regime_heavy_tail",1,"Static dependence",0.00204393623934568,0.00470031215506127,0.00355231814686314,0.797526041666667,0.00746209371464564
9,"regime_heavy_tail",1,"Rolling dependence",0.00204869699699155,0.00473208600615578,0.00363856535263675,0.7890625,0.00721178059374493
9,"regime_heavy_tail",1,"Independent marginals",0.00205443357048881,0.00477219203441465,0.00402339317572206,0.80078125,0.00755825476352897
9,"regime_heavy_tail",1,"Equal weights",0.00210009982368807,0.00486296043051668,0.00369782808441325,0.866536458333333,0.00997164279345566
9,"regime_heavy_tail",1,"ARIMA independent",0.00221891820865782,0.00516973879944133,0.00659444737444746,0.932291666666667,0.0130703588695917
9,"regime_heavy_tail",1,"Bootstrap independent",0.00203788469084906,0.00473913194371253,0.00407450924632937,0.771484375,0.00671334279903633
9,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00203187905530901,0.00471575805688762,0.00369206040948087,0.802083333333333,0.00730137473802729
10,"regime_heavy_tail",1,"WIRED-full",0.0017731170325821,0.00412597656641339,0.0031418076342082,0.847005208333333,0.00741364320329302
10,"regime_heavy_tail",1,"No tail copula",0.00177071141276395,0.00413725613576997,0.00316595403401359,0.849609375,0.00738126838812463
10,"regime_heavy_tail",1,"Static dependence",0.00176737245011186,0.00410552717129911,0.00315081969736697,0.850911458333333,0.00751035447501911
10,"regime_heavy_tail",1,"Rolling dependence",0.00177217085658945,0.00413276702810626,0.00320171607926712,0.853515625,0.00748423694153494
10,"regime_heavy_tail",1,"Independent marginals",0.00178011057306219,0.00416996897674572,0.00350691960833832,0.841145833333333,0.00723504413508102
10,"regime_heavy_tail",1,"Equal weights",0.00182012998316206,0.00429595001867836,0.00384623769325005,0.915364583333333,0.00970167409662209
10,"regime_heavy_tail",1,"ARIMA independent",0.00193633213430974,0.00456779235531688,0.00603126854011391,0.931640625,0.0116552990930779
10,"regime_heavy_tail",1,"Bootstrap independent",0.00177464964988691,0.00423104105410151,0.00411401309091444,0.879557291666667,0.00807488266693117
10,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00176519853162167,0.00414152214448257,0.00331963553706413,0.852864583333333,0.00745294243249866
11,"regime_heavy_tail",1,"WIRED-full",0.00570475658922714,0.0126982563996891,0.00771403138269049,0.607421875,0.0135458835450878
11,"regime_heavy_tail",1,"No tail copula",0.0056567750728394,0.0125572798636494,0.00754446903360954,0.617838541666667,0.0136173724384293
11,"regime_heavy_tail",1,"Static dependence",0.00567185239262243,0.012625860533157,0.00768281046614431,0.626302083333333,0.0138602028366707
11,"regime_heavy_tail",1,"Rolling dependence",0.00562856731752607,0.0125679036241148,0.00792590273491683,0.6171875,0.0136966391013319
11,"regime_heavy_tail",1,"Independent marginals",0.00574067390235527,0.0129085815809783,0.00885567190458567,0.610026041666667,0.0133368336772115
11,"regime_heavy_tail",1,"Equal weights",0.0053478070240047,0.0118768828262794,0.00717413200108939,0.704427083333333,0.0164958851641225
11,"regime_heavy_tail",1,"ARIMA independent",0.00544529372794667,0.0123985151969486,0.00992673678313548,0.758463541666667,0.0197814263922794
11,"regime_heavy_tail",1,"Bootstrap independent",0.00564694135791501,0.0123311456224981,0.00729063687254623,0.48046875,0.00721353054536228
11,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00566119868473725,0.0123675165975155,0.00769510787216149,0.475911458333333,0.00729630475942809
12,"regime_heavy_tail",1,"WIRED-full",0.00204046084253978,0.00466533105372098,0.00333480281407765,0.819661458333333,0.00698187867412179
12,"regime_heavy_tail",1,"No tail copula",0.00203473207700083,0.00468549766827657,0.00341159132932199,0.830729166666667,0.00717479644484724
12,"regime_heavy_tail",1,"Static dependence",0.00203887000578677,0.00466762462207084,0.00338428494562294,0.822265625,0.00710899813957357
12,"regime_heavy_tail",1,"Rolling dependence",0.00203452468561332,0.00465730537047946,0.00363511009657341,0.827473958333333,0.0071175562448163
12,"regime_heavy_tail",1,"Independent marginals",0.00203709283837562,0.004707350868953,0.0038311536759699,0.809244791666667,0.00668733279405127
12,"regime_heavy_tail",1,"Equal weights",0.00210021920785366,0.00493896604206168,0.00441263678915937,0.922526041666667,0.0110930007403032
12,"regime_heavy_tail",1,"ARIMA independent",0.00239884525717083,0.00568489837794463,0.00956498164442337,0.956380208333333,0.0162440770678656
12,"regime_heavy_tail",1,"Bootstrap independent",0.00203938700354727,0.00483443439034782,0.00491551913086709,0.874348958333333,0.00894653277251745
12,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00202682037309764,0.00472295942649241,0.00366590135924123,0.850260416666667,0.00773583464595929
13,"regime_heavy_tail",1,"WIRED-full",0.00605151497147167,0.0140443399199296,0.0092663773641882,0.669921875,0.0178201706486272
13,"regime_heavy_tail",1,"No tail copula",0.00619550805448417,0.0144077128528995,0.0090316668119923,0.634765625,0.0167163860151063
13,"regime_heavy_tail",1,"Static dependence",0.00612217789377318,0.0142394658287593,0.00967017301180167,0.665364583333333,0.0180171716352875
13,"regime_heavy_tail",1,"Rolling dependence",0.00629919879289728,0.0147530840337568,0.00999719738674391,0.65234375,0.0177257304564014
13,"regime_heavy_tail",1,"Independent marginals",0.0061442346162938,0.0144931884011251,0.0117053483660268,0.666015625,0.0178175438919248
13,"regime_heavy_tail",1,"Equal weights",0.00548487497604475,0.012277779772585,0.00699504686589271,0.686848958333333,0.0181583798680773
13,"regime_heavy_tail",1,"ARIMA independent",0.00552608671094117,0.0125453369260134,0.00771785157499423,0.669921875,0.0149598735671412
13,"regime_heavy_tail",1,"Bootstrap independent",0.00554973706626417,0.0122506148423924,0.0072396132279669,0.5078125,0.00849136997209594
13,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00554116545000862,0.0121996733206401,0.00725396859246463,0.5078125,0.0080379020213505
14,"regime_heavy_tail",1,"WIRED-full",0.00603379033068381,0.0137638562995805,0.00914470912430767,0.71484375,0.0208137174824909
14,"regime_heavy_tail",1,"No tail copula",0.00611591725905058,0.0139255644226341,0.0092675293805989,0.693359375,0.0205795024322276
14,"regime_heavy_tail",1,"Static dependence",0.0059759845075318,0.0136408773586454,0.00957412989329056,0.729166666666667,0.0212560905425697
14,"regime_heavy_tail",1,"Rolling dependence",0.00623333932875085,0.0141857698797616,0.00954581884084556,0.7265625,0.0221746866656265
14,"regime_heavy_tail",1,"Independent marginals",0.00616071416354516,0.0146057773927563,0.0127606062530693,0.702473958333333,0.0212591723360453
14,"regime_heavy_tail",1,"Equal weights",0.00547435593400858,0.0122755195880011,0.00727380317048017,0.729817708333333,0.0207408166974432
14,"regime_heavy_tail",1,"ARIMA independent",0.00565581863538719,0.0127247641897608,0.00722762164492853,0.591796875,0.0115280795435319
14,"regime_heavy_tail",1,"Bootstrap independent",0.00574878453053378,0.0127307753505202,0.00784958953619866,0.468098958333333,0.00661660593903203
14,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00572738805324884,0.0126673581201075,0.00800364935901496,0.479817708333333,0.00688828264152173
15,"regime_heavy_tail",1,"WIRED-full",0.00184050271309986,0.00440862863543804,0.00454748275169289,0.944661458333333,0.0123459190496106
15,"regime_heavy_tail",1,"No tail copula",0.00183059460372475,0.00444833943392697,0.00451654857123151,0.930989583333333,0.0110286884590753
15,"regime_heavy_tail",1,"Static dependence",0.00184189804678352,0.00441442369691087,0.00476237518432627,0.94921875,0.0124543638392816
15,"regime_heavy_tail",1,"Rolling dependence",0.00181539461625292,0.00434463903716502,0.00415572759713038,0.94140625,0.0117834247992625
15,"regime_heavy_tail",1,"Independent marginals",0.00182891616742789,0.0045866807357837,0.0067261281972227,0.947265625,0.0123364883551773
15,"regime_heavy_tail",1,"Equal weights",0.00212121958083556,0.00518789733444667,0.00740391101471809,0.971354166666667,0.0196521350309845
15,"regime_heavy_tail",1,"ARIMA independent",0.00249935794645051,0.00608336623640349,0.014182168475548,0.974609375,0.0205620909573213
15,"regime_heavy_tail",1,"Bootstrap independent",0.00179942442500186,0.00457245936883927,0.0059544489437509,0.89453125,0.00984282440868253
15,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00177068054949381,0.00430859574920781,0.00419882758360212,0.888020833333333,0.00876222843391772
16,"regime_heavy_tail",1,"WIRED-full",0.00228469600540111,0.00544825095405295,0.0061274077682919,0.945963541666667,0.0162113009573278
16,"regime_heavy_tail",1,"No tail copula",0.00222440390130374,0.00533549452242819,0.00622891423547253,0.945963541666667,0.0159837050417286
16,"regime_heavy_tail",1,"Static dependence",0.00221057918499287,0.00523521255385436,0.00608914983864665,0.946614583333333,0.0158296003205608
16,"regime_heavy_tail",1,"Rolling dependence",0.0023358568167764,0.00558843445888125,0.00653378717520264,0.942057291666667,0.0173953680006652
16,"regime_heavy_tail",1,"Independent marginals",0.00223319940025896,0.00559375314888169,0.00957833178347566,0.945963541666667,0.0165756466786785
16,"regime_heavy_tail",1,"Equal weights",0.00234056777376317,0.00555880354045784,0.00634046184069979,0.963541666666667,0.018595742336544
16,"regime_heavy_tail",1,"ARIMA independent",0.00231835206864657,0.00550420258284054,0.00941852788703376,0.961588541666667,0.0166618135789838
16,"regime_heavy_tail",1,"Bootstrap independent",0.00200618366788626,0.00484946338824797,0.00542860062458859,0.875,0.00897462137045277
16,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00200760477368613,0.00474676115123514,0.00420285569711534,0.884765625,0.00978602162431262
17,"regime_heavy_tail",1,"WIRED-full",0.00540211626716948,0.0120807627419188,0.00669781381171918,0.684244791666667,0.0162270491068222
17,"regime_heavy_tail",1,"No tail copula",0.00548032222296998,0.012239726986398,0.00675839079103169,0.673177083333333,0.0154059955220653
17,"regime_heavy_tail",1,"Static dependence",0.00553088514583194,0.0123759144136517,0.00704414568502514,0.684895833333333,0.016718262741567
17,"regime_heavy_tail",1,"Rolling dependence",0.00540505033867087,0.0121432348548674,0.00692897486473118,0.675130208333333,0.015996644471835
17,"regime_heavy_tail",1,"Independent marginals",0.00540620507680246,0.012300412265674,0.00811321813560358,0.680989583333333,0.0157647393066561
17,"regime_heavy_tail",1,"Equal weights",0.0053017717316346,0.0118221182737282,0.00641530606244581,0.668619791666667,0.0163178725783682
17,"regime_heavy_tail",1,"ARIMA independent",0.00516942038427444,0.0116579321670481,0.00705916983459735,0.677734375,0.0141581255143306
17,"regime_heavy_tail",1,"Bootstrap independent",0.0052939200103986,0.0117116432274518,0.00669888007925064,0.571614583333333,0.00931895255763497
17,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00533016922258197,0.0117186102522452,0.00677418368761816,0.555338541666667,0.00847176546616816
18,"regime_heavy_tail",1,"WIRED-full",0.00189959451138266,0.00442383902682373,0.00339802523564239,0.888671875,0.00926227856623116
18,"regime_heavy_tail",1,"No tail copula",0.00191990918759045,0.00449264686432356,0.00352633503283103,0.880859375,0.00963309748428944
18,"regime_heavy_tail",1,"Static dependence",0.00190237518487966,0.00442884098169453,0.00341459266002892,0.884765625,0.00934199299543147
18,"regime_heavy_tail",1,"Rolling dependence",0.00190510800107335,0.00444716985855602,0.00359462232986321,0.89453125,0.00950903158224161
18,"regime_heavy_tail",1,"Independent marginals",0.00189396226273897,0.00452233250269432,0.00466642406212173,0.885416666666667,0.00921251659355463
18,"regime_heavy_tail",1,"Equal weights",0.00196025555214369,0.00458890609447122,0.00380021907624139,0.921223958333333,0.0115208287022604
18,"regime_heavy_tail",1,"ARIMA independent",0.00226905383647266,0.00540053818536892,0.00920153982521008,0.952473958333333,0.0162788579236236
18,"regime_heavy_tail",1,"Bootstrap independent",0.00192281307561081,0.00469619847797377,0.00542776734798632,0.897786458333333,0.00969747742153485
18,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00194902044598011,0.00466041178475036,0.00425750913317276,0.901692708333333,0.0111450749614263
19,"regime_heavy_tail",1,"WIRED-full",0.00213927555037533,0.00502024062195884,0.00516579783315583,0.942708333333333,0.0154400723005847
19,"regime_heavy_tail",1,"No tail copula",0.0020532808803865,0.00485098843381095,0.00479310171290652,0.939453125,0.0136971465428296
19,"regime_heavy_tail",1,"Static dependence",0.00205729220297233,0.00482327983488718,0.00506570774656612,0.9453125,0.0144724489025524
19,"regime_heavy_tail",1,"Rolling dependence",0.00209092523144092,0.00490989587528951,0.00489153954299944,0.945963541666667,0.0151127502726769
19,"regime_heavy_tail",1,"Independent marginals",0.00203960449585221,0.00497336920936328,0.00716962198571881,0.94140625,0.0138066258717311
19,"regime_heavy_tail",1,"Equal weights",0.00213880051681728,0.00501195218435892,0.00538124983849322,0.95703125,0.016472329731376
19,"regime_heavy_tail",1,"ARIMA independent",0.00236985252305675,0.00557327938507816,0.00952172522764622,0.951822916666667,0.0158800125917603
19,"regime_heavy_tail",1,"Bootstrap independent",0.00195946915509635,0.00479309026862022,0.00591405592227686,0.881510416666667,0.0101610995386908
19,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00194349140048573,0.00462253328521589,0.0042837447802624,0.880208333333333,0.00948995843319681
20,"regime_heavy_tail",1,"WIRED-full",0.00183504216612925,0.00426754151391118,0.00308589392836164,0.848958333333333,0.00799297750339024
20,"regime_heavy_tail",1,"No tail copula",0.00180412501139268,0.00421554605948661,0.00310053146654709,0.856770833333333,0.00814722243690014
20,"regime_heavy_tail",1,"Static dependence",0.00183455540182781,0.00425001324483826,0.00313619713513,0.848958333333333,0.00794946908353887
20,"regime_heavy_tail",1,"Rolling dependence",0.00181213351553403,0.00419982016913211,0.00317691533028078,0.845052083333333,0.00771981008053953
20,"regime_heavy_tail",1,"Independent marginals",0.0018170482305718,0.0042681428546546,0.00373736612703489,0.846354166666667,0.00781668317209278
20,"regime_heavy_tail",1,"Equal weights",0.00181664777782482,0.0042377245825795,0.00321784402651199,0.877604166666667,0.00864090593336212
20,"regime_heavy_tail",1,"ARIMA independent",0.0018968708822467,0.00444222496001928,0.00494626496031061,0.918619791666667,0.0109065353581851
20,"regime_heavy_tail",1,"Bootstrap independent",0.00179046010050105,0.00424487667361597,0.00396062290383768,0.85546875,0.00837150266635301
20,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00178910052198235,0.00418170387681693,0.00317857362537951,0.842447916666667,0.00777595867630871
21,"regime_heavy_tail",1,"WIRED-full",0.00192024648253673,0.00446604765231804,0.00313014078617359,0.857421875,0.00813658200403667
21,"regime_heavy_tail",1,"No tail copula",0.00192608161191894,0.00448905834271788,0.00324864244358363,0.865234375,0.00850114222185507
21,"regime_heavy_tail",1,"Static dependence",0.00190594276038377,0.00441395467998938,0.0031166681591673,0.847005208333333,0.00784029738565227
21,"regime_heavy_tail",1,"Rolling dependence",0.001900542696956,0.0044005175109499,0.00323121073964119,0.857421875,0.00805119986429474
21,"regime_heavy_tail",1,"Independent marginals",0.00189785494538964,0.00447234298237535,0.0038067343917527,0.850911458333333,0.00794287842233719
21,"regime_heavy_tail",1,"Equal weights",0.0019689952829428,0.0046346169499439,0.0036333130560891,0.918619791666667,0.0107911683647968
21,"regime_heavy_tail",1,"ARIMA independent",0.00210613166508216,0.00501026608045515,0.00705117897309442,0.951822916666667,0.0140362232291672
21,"regime_heavy_tail",1,"Bootstrap independent",0.00188110985955563,0.00451217749303782,0.0044233653729177,0.865234375,0.00831582613245366
21,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00188177372701935,0.00441763234708781,0.00338253771065729,0.864583333333333,0.00808993764650199
22,"regime_heavy_tail",1,"WIRED-full",0.00214551271764664,0.0049179933202837,0.00388804886422494,0.871744791666667,0.00888698579950717
22,"regime_heavy_tail",1,"No tail copula",0.00214773052898878,0.00494841895394288,0.00394171046960422,0.866536458333333,0.00838532050955435
22,"regime_heavy_tail",1,"Static dependence",0.00214512687871684,0.00492045647959618,0.00396534421417635,0.87890625,0.00868084163910596
22,"regime_heavy_tail",1,"Rolling dependence",0.0021369466908399,0.0048931979264452,0.00414605172209436,0.857421875,0.00822291023784962
22,"regime_heavy_tail",1,"Independent marginals",0.00215222825718499,0.00499595269591876,0.00490195283851658,0.874348958333333,0.00880810878033776
22,"regime_heavy_tail",1,"Equal weights",0.00217878494064137,0.00502236465087534,0.00432320682134468,0.917317708333333,0.01086696793183
22,"regime_heavy_tail",1,"ARIMA independent",0.00231862027513711,0.00536547465234473,0.00706010368028149,0.94140625,0.0129522668311457
22,"regime_heavy_tail",1,"Bootstrap independent",0.00210252328179414,0.00490186353271994,0.00479748766376592,0.853515625,0.00839798079229611
22,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0020920106116571,0.00481910305350208,0.00397086562792673,0.845052083333333,0.008070227461808
23,"regime_heavy_tail",1,"WIRED-full",0.00186849311747954,0.00445129660679092,0.00469718290952853,0.951171875,0.0120378649056659
23,"regime_heavy_tail",1,"No tail copula",0.00186256286079695,0.00450781821222182,0.00505326048662579,0.953776041666667,0.0128276902239293
23,"regime_heavy_tail",1,"Static dependence",0.00182738232525567,0.00436165907320671,0.00450341968600576,0.946614583333333,0.0116005994170464
23,"regime_heavy_tail",1,"Rolling dependence",0.00190737081849988,0.00452941474428866,0.00527914656002171,0.959635416666667,0.0135428146439993
23,"regime_heavy_tail",1,"Independent marginals",0.00188681656499106,0.00478274309378405,0.00798146123745699,0.95703125,0.013828242658532
23,"regime_heavy_tail",1,"Equal weights",0.0022126184213712,0.00553370000490101,0.010049582828954,0.979166666666667,0.0231858093259136
23,"regime_heavy_tail",1,"ARIMA independent",0.00222703724215055,0.00527798285444404,0.0104165035768284,0.972005208333333,0.0176793708571253
23,"regime_heavy_tail",1,"Bootstrap independent",0.00174952565585723,0.00422092443899442,0.00436539188937049,0.8671875,0.00818454063071356
23,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00175207176264347,0.00415047108632942,0.00349350671846113,0.860026041666667,0.00800998249141228
24,"regime_heavy_tail",1,"WIRED-full",0.00196554193847989,0.00461726217553594,0.00359173683560135,0.875651041666667,0.00898288023484381
24,"regime_heavy_tail",1,"No tail copula",0.00196763297344325,0.00462374382128675,0.00366938503227244,0.86328125,0.00873233261386813
24,"regime_heavy_tail",1,"Static dependence",0.00202057014746561,0.00473036694690549,0.00397875313687621,0.884765625,0.00969452324730097
24,"regime_heavy_tail",1,"Rolling dependence",0.00198729527979971,0.00461749839542574,0.0039926659894056,0.884114583333333,0.00911196537956608
24,"regime_heavy_tail",1,"Independent marginals",0.00196884368033929,0.00469840879549611,0.00493669995561349,0.87890625,0.00920960321532804
24,"regime_heavy_tail",1,"Equal weights",0.00195356391975414,0.00466490832231251,0.0044211632977198,0.939453125,0.0122222991975506
24,"regime_heavy_tail",1,"ARIMA independent",0.00215215155093833,0.00515964816580861,0.00879406150256656,0.953125,0.0158782531376488
24,"regime_heavy_tail",1,"Bootstrap independent",0.00182829003862925,0.00438147777132809,0.00433624527690473,0.81640625,0.00714450757976022
24,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00183810017893472,0.00436613627551146,0.00379061770827311,0.822916666666667,0.00783268647358116
25,"regime_heavy_tail",1,"WIRED-full",0.00187281511762236,0.00440926599979048,0.0035652130371975,0.907552083333333,0.0105034222451045
25,"regime_heavy_tail",1,"No tail copula",0.00192565924817477,0.00461687793478727,0.00434834718088111,0.931640625,0.0124582832405242
25,"regime_heavy_tail",1,"Static dependence",0.00189547023360186,0.0044837302503527,0.00415817839487156,0.932291666666667,0.0117433856841977
25,"regime_heavy_tail",1,"Rolling dependence",0.00191125415244086,0.00450797022233007,0.00433368119706401,0.917317708333333,0.0112491442808613
25,"regime_heavy_tail",1,"Independent marginals",0.00189757154783404,0.0046553947313133,0.00611791694094571,0.927083333333333,0.0114721459263065
25,"regime_heavy_tail",1,"Equal weights",0.00206477897831748,0.00496307623691334,0.00577862194722585,0.95703125,0.0162205615431563
25,"regime_heavy_tail",1,"ARIMA independent",0.00235315084536545,0.00561089936254229,0.0113267300932065,0.96875,0.0181060014261033
25,"regime_heavy_tail",1,"Bootstrap independent",0.00180570982643565,0.00445147179417124,0.0051163347706792,0.887369791666667,0.00901406700240209
25,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00180583784320053,0.00430918757427586,0.00389945243929353,0.889973958333333,0.00916832100393154
26,"regime_heavy_tail",1,"WIRED-full",0.00203153060015614,0.00469464697519191,0.00361624042570405,0.913411458333333,0.0106611322514238
26,"regime_heavy_tail",1,"No tail copula",0.00201436048440081,0.00467196729965473,0.00367297588986416,0.907552083333333,0.0101208070409961
26,"regime_heavy_tail",1,"Static dependence",0.00201733348353312,0.0046293379381003,0.003653126266437,0.905598958333333,0.00997064406921688
26,"regime_heavy_tail",1,"Rolling dependence",0.00202278819311323,0.00466109925453426,0.00362649653870422,0.9140625,0.0106781239115627
26,"regime_heavy_tail",1,"Independent marginals",0.00200576175982565,0.00472913168038971,0.00496308174928135,0.901692708333333,0.00986817749855608
26,"regime_heavy_tail",1,"Equal weights",0.00212258904816851,0.00494992491511267,0.00481578132880568,0.943359375,0.0142462814460638
26,"regime_heavy_tail",1,"ARIMA independent",0.00225374022908227,0.00528112794315111,0.00770744760071661,0.942057291666667,0.014606094331385
26,"regime_heavy_tail",1,"Bootstrap independent",0.00198472395781888,0.00466893544424411,0.00452000124364029,0.84765625,0.00780704981575551
26,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00198116736488007,0.00460061830430797,0.00373840099483087,0.850260416666667,0.0079982979689453
27,"regime_heavy_tail",1,"WIRED-full",0.00174779946801404,0.00403187747434741,0.00299337463146423,0.891927083333333,0.00813356815116552
27,"regime_heavy_tail",1,"No tail copula",0.00175352010342481,0.00405697288341566,0.00303285887425562,0.884765625,0.00792155111863458
27,"regime_heavy_tail",1,"Static dependence",0.00174378944247565,0.00403628625649808,0.00314694058537238,0.889973958333333,0.00824278552335475
27,"regime_heavy_tail",1,"Rolling dependence",0.00175917379104527,0.00406394324188144,0.00313477439257624,0.860677083333333,0.00776604943134013
27,"regime_heavy_tail",1,"Independent marginals",0.0017376778295765,0.00408151361990018,0.00354524964677681,0.870442708333333,0.00764336243442445
27,"regime_heavy_tail",1,"Equal weights",0.00180662704611664,0.0042092142399609,0.00338045007556293,0.912109375,0.00971133632457512
27,"regime_heavy_tail",1,"ARIMA independent",0.00195553271365971,0.00459112827470454,0.00634062857495264,0.942057291666667,0.0125367513120818
27,"regime_heavy_tail",1,"Bootstrap independent",0.00172444831986544,0.00409908846981177,0.00377506391431925,0.834635416666667,0.00741829867820311
27,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00172799879156502,0.0040275631498081,0.00315798567591186,0.841145833333333,0.00713223396456424
28,"regime_heavy_tail",1,"WIRED-full",0.00573938116396255,0.0128935753987066,0.0073062423775257,0.741536458333333,0.0207415475787885
28,"regime_heavy_tail",1,"No tail copula",0.0056762652757474,0.0127775346464965,0.00757242005414282,0.737630208333333,0.0210763440806012
28,"regime_heavy_tail",1,"Static dependence",0.00582944740097762,0.0131510788901774,0.00772748309245543,0.721354166666667,0.0205297911591202
28,"regime_heavy_tail",1,"Rolling dependence",0.00576274584594165,0.0130195808103567,0.00795512634485029,0.736328125,0.0210643811158766
28,"regime_heavy_tail",1,"Independent marginals",0.005698079278896,0.0131606188624518,0.00982215123674382,0.732421875,0.0207619399461813
28,"regime_heavy_tail",1,"Equal weights",0.0057667019203742,0.0129476905253228,0.00725934013414091,0.714192708333333,0.021546978332259
28,"regime_heavy_tail",1,"ARIMA independent",0.00557106350833171,0.0126512464211226,0.00788342253365155,0.647135416666667,0.0148921430915375
28,"regime_heavy_tail",1,"Bootstrap independent",0.00549025733786374,0.0121380776514823,0.00706721424497327,0.552734375,0.00937402216875531
28,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0054709046962697,0.0120439793290577,0.006802014487743,0.550130208333333,0.00926249959079174
29,"regime_heavy_tail",1,"WIRED-full",0.00193019952886638,0.00451479779504655,0.00393360439414553,0.929036458333333,0.0118437872685993
29,"regime_heavy_tail",1,"No tail copula",0.00186149319032947,0.00443678044840088,0.00397890863831427,0.916015625,0.0105195342660533
29,"regime_heavy_tail",1,"Static dependence",0.00190566101775862,0.00446426067255174,0.00421049409750551,0.916015625,0.0105633668104892
29,"regime_heavy_tail",1,"Rolling dependence",0.00189061845371658,0.00441031475422882,0.00380931902976567,0.917317708333333,0.0107293034834505
29,"regime_heavy_tail",1,"Independent marginals",0.00192762448608955,0.00469065114645141,0.00625782365307953,0.912109375,0.0108541380277309
29,"regime_heavy_tail",1,"Equal weights",0.00203129270725462,0.00481138522113442,0.00512220766761635,0.959635416666667,0.0167414488836808
29,"regime_heavy_tail",1,"ARIMA independent",0.00218981418864632,0.00513141085597381,0.00894717973309764,0.959635416666667,0.0158714014217986
29,"regime_heavy_tail",1,"Bootstrap independent",0.00179567590622729,0.00440987426969213,0.00523032397099647,0.890625,0.00909620993946257
29,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00178625415049829,0.00425639740119664,0.00384569771721207,0.87109375,0.00838250031231454
30,"regime_heavy_tail",1,"WIRED-full",0.0059821694624542,0.0132585952211619,0.00833945654348651,0.544270833333333,0.0094143777953775
30,"regime_heavy_tail",1,"No tail copula",0.00597925407698751,0.0132130755043135,0.00808815990535129,0.548828125,0.00969613803787894
30,"regime_heavy_tail",1,"Static dependence",0.00599027901395861,0.0132666048260484,0.00823461193636677,0.551432291666667,0.0095767921648547
30,"regime_heavy_tail",1,"Rolling dependence",0.00597876320608264,0.0132722036893723,0.00786136240946622,0.547526041666667,0.00962298705967299
30,"regime_heavy_tail",1,"Independent marginals",0.00596846898218044,0.0132273360821265,0.00775470549203723,0.552734375,0.00989311022702362
30,"regime_heavy_tail",1,"Equal weights",0.00588993907724487,0.0130574862689571,0.00781102534733407,0.604817708333333,0.0116484836275486
30,"regime_heavy_tail",1,"ARIMA independent",0.00584224507026811,0.0131031254613577,0.00777813435998013,0.649739583333333,0.0139223040655984
30,"regime_heavy_tail",1,"Bootstrap independent",0.00604546957871824,0.0132663081814384,0.0080801281440387,0.486328125,0.0079824769874201
30,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0060039829126811,0.0131413470233117,0.00796987712574298,0.503255208333333,0.00825514348417011
1,"regime_heavy_tail",3,"WIRED-full",0.0325810874359917,0.0747136006189709,0.0882526066811988,0.583333333333333,0.0912628955353676
1,"regime_heavy_tail",3,"No tail copula",0.0319415994140682,0.0732272773301402,0.0858359277328976,0.62109375,0.0935828369285917
1,"regime_heavy_tail",3,"Static dependence",0.0326831088263864,0.0755380048015144,0.0898033915220812,0.563802083333333,0.0909499745208897
1,"regime_heavy_tail",3,"Rolling dependence",0.0348408201930105,0.0795221195568399,0.0888885885979184,0.530598958333333,0.0913379535732009
1,"regime_heavy_tail",3,"Independent marginals",0.0315920461738318,0.0758071851521053,0.11085377904637,0.593098958333333,0.0922889764126436
1,"regime_heavy_tail",3,"Equal weights",0.0115933392901219,0.0269951929756332,0.0268484212348201,0.793619791666667,0.0764250342690998
1,"regime_heavy_tail",3,"ARIMA independent",0.00874850102631734,0.0198846149776446,0.0147509751619955,0.74609375,0.0313826383410227
1,"regime_heavy_tail",3,"Bootstrap independent",0.00872451462211514,0.0193781195934017,0.0110983768268581,0.6015625,0.0186858598588965
1,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00879936444189309,0.019350008645855,0.0108502835794752,0.583984375,0.0175811640049712
2,"regime_heavy_tail",3,"WIRED-full",0.00461357623317528,0.0106252099904571,0.00912881107488197,0.868489583333333,0.0222282683292604
2,"regime_heavy_tail",3,"No tail copula",0.00462692328027033,0.010615547768842,0.00915821617018056,0.861979166666667,0.0208289254468811
2,"regime_heavy_tail",3,"Static dependence",0.00466538080408136,0.0107097029437582,0.00885727317060894,0.852213541666667,0.0208963096859055
2,"regime_heavy_tail",3,"Rolling dependence",0.00467584997806367,0.0106618118794801,0.00895459478922079,0.860026041666667,0.0212629466315159
2,"regime_heavy_tail",3,"Independent marginals",0.00466142218222509,0.0108960528517102,0.012273726130586,0.854817708333333,0.0213412845207783
2,"regime_heavy_tail",3,"Equal weights",0.00437006312947106,0.0099882915391914,0.00786473840876712,0.895182291666667,0.0218491620637268
2,"regime_heavy_tail",3,"ARIMA independent",0.00460721941763844,0.0107005254105181,0.0143942709045256,0.914713541666667,0.0264207323126719
2,"regime_heavy_tail",3,"Bootstrap independent",0.00426641421106081,0.0100430685584635,0.00979302998432631,0.869140625,0.0211897308853295
2,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00423510661053799,0.0097173723568722,0.00707459388872337,0.86328125,0.0195299342666081
3,"regime_heavy_tail",3,"WIRED-full",0.00421973730623738,0.00960688245449465,0.00649849455203855,0.833333333333333,0.0152946683576651
3,"regime_heavy_tail",3,"No tail copula",0.00422290670625368,0.00964885446760761,0.00655886819291786,0.837890625,0.0155471410441902
3,"regime_heavy_tail",3,"Static dependence",0.00424766657104478,0.00969782129473464,0.00683883773605862,0.837890625,0.016491445942567
3,"regime_heavy_tail",3,"Rolling dependence",0.0042205605001128,0.00962428903599856,0.00673777542510688,0.839192708333333,0.0153779329386165
3,"regime_heavy_tail",3,"Independent marginals",0.00423433429399805,0.0097686926457541,0.00778747391282087,0.830729166666667,0.0152760919022684
3,"regime_heavy_tail",3,"Equal weights",0.00432988919453002,0.00989456939630966,0.00694530368099156,0.873697916666667,0.0207018039254832
3,"regime_heavy_tail",3,"ARIMA independent",0.00473054287059233,0.0110166608536283,0.0142116121424732,0.919921875,0.0277092633541808
3,"regime_heavy_tail",3,"Bootstrap independent",0.00425358627132781,0.00978249323936634,0.00753083433088943,0.799479166666667,0.0139785661773691
3,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00427462221121968,0.00973777256144688,0.00692219597528624,0.814453125,0.0143271987004966
4,"regime_heavy_tail",3,"WIRED-full",0.00544948734490282,0.01265243557315,0.0147312745498589,0.932942708333333,0.0357659788762729
4,"regime_heavy_tail",3,"No tail copula",0.00519163828253393,0.0122657053177008,0.0157057908988464,0.936197916666667,0.037075327883571
4,"regime_heavy_tail",3,"Static dependence",0.00535528287482714,0.0123636869867673,0.0146600694227669,0.934895833333333,0.0371981980210955
4,"regime_heavy_tail",3,"Rolling dependence",0.00520622424211032,0.0119144706669818,0.0124314397619124,0.926432291666667,0.0336032091731472
4,"regime_heavy_tail",3,"Independent marginals",0.00551824228449755,0.0135007543224245,0.0262420068793731,0.936848958333333,0.0386646397588287
4,"regime_heavy_tail",3,"Equal weights",0.00502232126828833,0.011658196535668,0.013679958932001,0.928385416666667,0.0322094443364862
4,"regime_heavy_tail",3,"ARIMA independent",0.00539711420659265,0.0127586484401203,0.0224465970213428,0.920572916666667,0.0334225341229117
4,"regime_heavy_tail",3,"Bootstrap independent",0.00451861338029903,0.010788443603028,0.0123179257799092,0.858723958333333,0.0182917795080762
4,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00447563360020496,0.0102810611687296,0.00833876151640368,0.861979166666667,0.017468842015861
5,"regime_heavy_tail",3,"WIRED-full",0.00434283888160446,0.00991450962688195,0.007025571435701,0.833333333333333,0.0190682243143267
5,"regime_heavy_tail",3,"No tail copula",0.00426871696644254,0.00983723158907763,0.00708834249565009,0.836588541666667,0.0183692586214703
5,"regime_heavy_tail",3,"Static dependence",0.0042646344860057,0.00974069542991982,0.00683098273417374,0.838541666666667,0.0173347510449107
5,"regime_heavy_tail",3,"Rolling dependence",0.00431672353613644,0.00992377554883173,0.00740619995919759,0.845703125,0.0186320785732343
5,"regime_heavy_tail",3,"Independent marginals",0.00431100224394662,0.0100774840346336,0.009506605296829,0.837890625,0.0180635895803227
5,"regime_heavy_tail",3,"Equal weights",0.00436237659905826,0.0100170806655611,0.00780264208197594,0.893229166666667,0.0230138698733499
5,"regime_heavy_tail",3,"ARIMA independent",0.00440990845422949,0.0102506118861538,0.0117229932235417,0.912760416666667,0.023304777068886
5,"regime_heavy_tail",3,"Bootstrap independent",0.00416698034704643,0.00974443154085824,0.00900286665167008,0.846354166666667,0.0166477172854799
5,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00415896409189563,0.00958453345808017,0.00710418859574565,0.841796875,0.0164505662522915
6,"regime_heavy_tail",3,"WIRED-full",0.00920733210992077,0.0203855442312497,0.0101648465447118,0.659505208333333,0.0247967548513083
6,"regime_heavy_tail",3,"No tail copula",0.00917468180623077,0.0203124792855133,0.0101796752406537,0.630208333333333,0.0229715264508893
6,"regime_heavy_tail",3,"Static dependence",0.00908789708479638,0.0201495197195329,0.0100818694032118,0.677083333333333,0.0259598324217832
6,"regime_heavy_tail",3,"Rolling dependence",0.00921356962063837,0.0204633829527857,0.0100563019531976,0.65625,0.0248651098235901
6,"regime_heavy_tail",3,"Independent marginals",0.00916839057684716,0.0205153819658833,0.0109225335506063,0.638020833333333,0.02322142789324
6,"regime_heavy_tail",3,"Equal weights",0.00904770222837583,0.020025277517088,0.0101264762113272,0.684895833333333,0.026443638727452
6,"regime_heavy_tail",3,"ARIMA independent",0.00893728133036363,0.0202524189584732,0.0129981901114473,0.713541666666667,0.0283179966033675
6,"regime_heavy_tail",3,"Bootstrap independent",0.00908256091414742,0.0201015628276225,0.0109344206096634,0.608723958333333,0.020642325363914
6,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0090917682974435,0.0199138827065517,0.0103610370506638,0.595703125,0.0198746649647716
7,"regime_heavy_tail",3,"WIRED-full",0.00419077259207593,0.00955614517534326,0.00613760022122918,0.891927083333333,0.0206029270104767
7,"regime_heavy_tail",3,"No tail copula",0.0042573661968687,0.00984434675834082,0.00709664333571125,0.899088541666667,0.0224567507233027
7,"regime_heavy_tail",3,"Static dependence",0.00419960099463059,0.00960202692730162,0.00657421146714976,0.901692708333333,0.0222081400058627
7,"regime_heavy_tail",3,"Rolling dependence",0.00419120691606075,0.00957924798405077,0.00635166516987846,0.895182291666667,0.0213610937765083
7,"regime_heavy_tail",3,"Independent marginals",0.00424757309502222,0.0101856488324918,0.0114335466496045,0.906901041666667,0.023436351467731
7,"regime_heavy_tail",3,"Equal weights",0.00446329532916961,0.0102374230767434,0.00823667969747992,0.932942708333333,0.0300935225076095
7,"regime_heavy_tail",3,"ARIMA independent",0.00495302836270685,0.0115845867717125,0.0188270008913324,0.945963541666667,0.0329370519424503
7,"regime_heavy_tail",3,"Bootstrap independent",0.0042948090241074,0.0104550062626398,0.0121721988244641,0.905598958333333,0.0263272530794071
7,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00435164867695147,0.0101342403006767,0.00765315399210299,0.893229166666667,0.0273002916324653
8,"regime_heavy_tail",3,"WIRED-full",0.00419236265480467,0.00968103238669469,0.00645269617409108,0.841796875,0.0206179530993671
8,"regime_heavy_tail",3,"No tail copula",0.0041087619835725,0.00947419945670674,0.00640136777540095,0.826171875,0.0181746632260264
8,"regime_heavy_tail",3,"Static dependence",0.00412767713594215,0.00950088892561965,0.00640450219757709,0.83984375,0.0187439235825774
8,"regime_heavy_tail",3,"Rolling dependence",0.00408166421843355,0.00941287669415592,0.00638148803548916,0.841145833333333,0.0188704088711421
8,"regime_heavy_tail",3,"Independent marginals",0.00418143186027223,0.00995361984980421,0.00927259880619945,0.833333333333333,0.0189137976272751
8,"regime_heavy_tail",3,"Equal weights",0.00431892788566035,0.00991746527142604,0.00692092958196945,0.853515625,0.0221165155721278
8,"regime_heavy_tail",3,"ARIMA independent",0.00464086196572849,0.0109654810131802,0.0154672134901189,0.91796875,0.027148365842976
8,"regime_heavy_tail",3,"Bootstrap independent",0.00402609632277242,0.0096225872312924,0.00969496022906882,0.875,0.0258165050845174
8,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00415403413767317,0.00958484033169005,0.00705760960845258,0.854166666666667,0.0246525777673462
9,"regime_heavy_tail",3,"WIRED-full",0.0050694746843937,0.0115687381488531,0.00869264905856151,0.852864583333333,0.0240158573526956
9,"regime_heavy_tail",3,"No tail copula",0.00504671672326633,0.0115685093804666,0.00851529457628158,0.826171875,0.0237113021413914
9,"regime_heavy_tail",3,"Static dependence",0.00510048545121935,0.0117291227333614,0.0086817056961805,0.831380208333333,0.0238721286837838
9,"regime_heavy_tail",3,"Rolling dependence",0.00509377481173683,0.0116387884245463,0.00849084809908721,0.833333333333333,0.0238301496359913
9,"regime_heavy_tail",3,"Independent marginals",0.00507731027325724,0.0118438297747478,0.0126585689106771,0.835286458333333,0.0232932941147433
9,"regime_heavy_tail",3,"Equal weights",0.00491655330787508,0.0112034881687926,0.0076088985494821,0.848307291666667,0.0215118874586554
9,"regime_heavy_tail",3,"ARIMA independent",0.00477241511093241,0.0110048425419748,0.0100531735800535,0.865885416666667,0.0214569023148304
9,"regime_heavy_tail",3,"Bootstrap independent",0.00472466108700259,0.0108872754117001,0.0086708648700079,0.793619791666667,0.0158482168019289
9,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00476726701121974,0.0108432910421694,0.00722778250315163,0.806640625,0.0171214430991889
10,"regime_heavy_tail",3,"WIRED-full",0.00428357014681323,0.00982973258119767,0.00625564912770777,0.809895833333333,0.0160242249432912
10,"regime_heavy_tail",3,"No tail copula",0.00421346679246764,0.00967374171569884,0.00638234535651243,0.815104166666667,0.0161816560547132
10,"regime_heavy_tail",3,"Static dependence",0.00432757167196543,0.00989156593544586,0.00618638533528323,0.796875,0.0161550663807316
10,"regime_heavy_tail",3,"Rolling dependence",0.00430520902104536,0.00985118355468565,0.00646007675895539,0.78515625,0.0157084147521101
10,"regime_heavy_tail",3,"Independent marginals",0.00431382450905718,0.0100162822792301,0.0079477820336366,0.822916666666667,0.0166705960998681
10,"regime_heavy_tail",3,"Equal weights",0.00430575303864563,0.00985444671242564,0.00642266604683761,0.847005208333333,0.017583320274435
10,"regime_heavy_tail",3,"ARIMA independent",0.00431879032121578,0.00996728910094435,0.00938031951932509,0.883463541666667,0.0190561936395387
10,"regime_heavy_tail",3,"Bootstrap independent",0.00399558570594757,0.00928065189698067,0.00806600780721047,0.835286458333333,0.0157527135276762
10,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00398401338470427,0.00910477591897572,0.00617584268448615,0.818359375,0.0145604887013396
11,"regime_heavy_tail",3,"WIRED-full",0.00882522815200252,0.0199633471818848,0.0109932966042145,0.629557291666667,0.023328810947089
11,"regime_heavy_tail",3,"No tail copula",0.00886783321936895,0.0200312170560952,0.0109229848932939,0.626302083333333,0.0238405187836735
11,"regime_heavy_tail",3,"Static dependence",0.00891931055316079,0.0201565991117725,0.0110852635630623,0.614583333333333,0.0227687770040072
11,"regime_heavy_tail",3,"Rolling dependence",0.00892157792997153,0.0201329914238657,0.0110913535839653,0.623046875,0.0236273628797694
11,"regime_heavy_tail",3,"Independent marginals",0.00881921675738995,0.0200540607301649,0.0125653310218816,0.639973958333333,0.0238365518666765
11,"regime_heavy_tail",3,"Equal weights",0.00892076083385323,0.0199681784801919,0.0108220531450734,0.615885416666667,0.0223173402915378
11,"regime_heavy_tail",3,"ARIMA independent",0.008848536513882,0.0199685184771554,0.0118660853972503,0.635416666666667,0.0230914817613227
11,"regime_heavy_tail",3,"Bootstrap independent",0.0089591105580709,0.0199773225559031,0.0113000753477512,0.541015625,0.0163964243569214
11,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00901219569868112,0.0199234281869755,0.0112490892819258,0.555338541666667,0.0180968667451246
12,"regime_heavy_tail",3,"WIRED-full",0.0146870698478362,0.0320371966760075,0.0315766630187749,0.895182291666667,0.0590034321841544
12,"regime_heavy_tail",3,"No tail copula",0.0146180427980363,0.0322230613436896,0.0333952529090211,0.869791666666667,0.0572701833316808
12,"regime_heavy_tail",3,"Static dependence",0.016038520501416,0.0347421911279002,0.0327165288734308,0.782552083333333,0.0574765965709072
12,"regime_heavy_tail",3,"Rolling dependence",0.0162708864044974,0.0350009152413256,0.0301489193122249,0.803385416666667,0.0573097860422279
12,"regime_heavy_tail",3,"Independent marginals",0.0154080948084854,0.0357125213482576,0.0557376694353353,0.802083333333333,0.0572341608750892
12,"regime_heavy_tail",3,"Equal weights",0.0072066536104381,0.0169764665643059,0.0226058498590431,0.94921875,0.0584168222571954
12,"regime_heavy_tail",3,"ARIMA independent",0.00565984600996618,0.0127420305747573,0.0217699162402004,0.899088541666667,0.0315782277435883
12,"regime_heavy_tail",3,"Bootstrap independent",0.00429522871850054,0.0104759214230951,0.0139456148521634,0.90234375,0.0281371914536443
12,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00430388757370466,0.0101112948603707,0.00848664683763562,0.917317708333333,0.0301880095239357
13,"regime_heavy_tail",3,"WIRED-full",0.00485890050655697,0.0111458153608706,0.0084276838606567,0.865234375,0.0243251970765903
13,"regime_heavy_tail",3,"No tail copula",0.00474918029992384,0.0110020671141883,0.00899010500195745,0.88671875,0.0241955766191114
13,"regime_heavy_tail",3,"Static dependence",0.0050270771870149,0.0115517491272761,0.00880351458732142,0.870442708333333,0.0244149604859554
13,"regime_heavy_tail",3,"Rolling dependence",0.00497939163619917,0.0113636213806271,0.00808765497221615,0.845052083333333,0.0242366588833431
13,"regime_heavy_tail",3,"Independent marginals",0.00501599698538655,0.011783340903567,0.013796660590732,0.895833333333333,0.0255601713805358
13,"regime_heavy_tail",3,"Equal weights",0.00453434182656054,0.0103292542776223,0.00676535692168333,0.880208333333333,0.023420739879604
13,"regime_heavy_tail",3,"ARIMA independent",0.00437200685859705,0.0100304644774306,0.0110273284343677,0.917317708333333,0.0241932765565896
13,"regime_heavy_tail",3,"Bootstrap independent",0.00406190397823288,0.00961312255075249,0.00891948291282471,0.860677083333333,0.0202241806603822
13,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00416188473788427,0.00955489992022246,0.00608009200606887,0.824869791666667,0.0214458406288948
14,"regime_heavy_tail",3,"WIRED-full",0.00447370112439309,0.010268459036634,0.00897962201419999,0.912109375,0.0269249064074201
14,"regime_heavy_tail",3,"No tail copula",0.00460794432878307,0.0106785138055874,0.00981879985412273,0.913411458333333,0.0267097037282753
14,"regime_heavy_tail",3,"Static dependence",0.00457969332253805,0.0104379719157489,0.00846280106125241,0.910807291666667,0.0260185535950882
14,"regime_heavy_tail",3,"Rolling dependence",0.00452605940195262,0.0103585822495334,0.00896368707397892,0.91796875,0.0266371100057973
14,"regime_heavy_tail",3,"Independent marginals",0.00449124197253868,0.0107200357203875,0.0144085744997266,0.916015625,0.0262560403476778
14,"regime_heavy_tail",3,"Equal weights",0.0047110535938493,0.0107680276802228,0.00976639403408052,0.918619791666667,0.0289569896156596
14,"regime_heavy_tail",3,"ARIMA independent",0.00515662055658955,0.0120115936044275,0.0225442905277303,0.934244791666667,0.0346336811512522
14,"regime_heavy_tail",3,"Bootstrap independent",0.00442496534232533,0.0107838365214131,0.015168954304555,0.908203125,0.0256736516603403
14,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00443104318157927,0.0104066643775253,0.00957991617955694,0.9140625,0.0258659253181606
15,"regime_heavy_tail",3,"WIRED-full",0.00795936661149766,0.0177659270307664,0.0102424703565971,0.703776041666667,0.0242648772536368
15,"regime_heavy_tail",3,"No tail copula",0.00800380190697547,0.0177874104514481,0.010337574506404,0.697265625,0.0244266585907527
15,"regime_heavy_tail",3,"Static dependence",0.00791768015957229,0.0177181993323769,0.0103010470244973,0.712890625,0.0249825451816075
15,"regime_heavy_tail",3,"Rolling dependence",0.00789741008679931,0.017636704364555,0.0102390385384894,0.689453125,0.023250358928716
15,"regime_heavy_tail",3,"Independent marginals",0.00790409621151726,0.0178898809831429,0.012536925409238,0.708984375,0.0246859793133328
15,"regime_heavy_tail",3,"Equal weights",0.00788749143316144,0.0177203580970004,0.0105773359388788,0.771484375,0.0296506799841183
15,"regime_heavy_tail",3,"ARIMA independent",0.00783882446217204,0.0179289298306444,0.0145353310563181,0.774088541666667,0.0290755006416015
15,"regime_heavy_tail",3,"Bootstrap independent",0.00787671654741027,0.0176875984248393,0.0118236795763648,0.668619791666667,0.0207063522166672
15,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00786673479523917,0.017488169053237,0.0103683597884624,0.671875,0.0216732799573544
16,"regime_heavy_tail",3,"WIRED-full",0.00470587111443398,0.0108546189763104,0.00874788772284021,0.897135416666667,0.0252935541342822
16,"regime_heavy_tail",3,"No tail copula",0.00465207112143678,0.0107609133813529,0.0087094243178955,0.903645833333333,0.0254211972797278
16,"regime_heavy_tail",3,"Static dependence",0.00469894294480649,0.010849521541463,0.00865746141611362,0.890625,0.0244898207274138
16,"regime_heavy_tail",3,"Rolling dependence",0.00466773564077083,0.0107199549468903,0.00835524284073789,0.902994791666667,0.0261103685810471
16,"regime_heavy_tail",3,"Independent marginals",0.00469130024875586,0.0112668842649408,0.0162001023797867,0.909505208333333,0.0269535521928182
16,"regime_heavy_tail",3,"Equal weights",0.00499763805663263,0.011639186523972,0.0120836421411726,0.938802083333333,0.0351362780599465
16,"regime_heavy_tail",3,"ARIMA independent",0.00660699048333345,0.0159717102302539,0.0477701181100783,0.972005208333333,0.0566396192895235
16,"regime_heavy_tail",3,"Bootstrap independent",0.00459291839542139,0.0110673966221261,0.0143390257051523,0.867838541666667,0.022336952603779
16,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00452724825834674,0.0104725101960685,0.00869103177989041,0.85546875,0.0207260707256752
17,"regime_heavy_tail",3,"WIRED-full",0.00442041393792527,0.0100444795710176,0.00654996230390434,0.796875,0.0151359369216498
17,"regime_heavy_tail",3,"No tail copula",0.00450779355600723,0.0102532585929059,0.00649890436530531,0.772135416666667,0.0143473866573138
17,"regime_heavy_tail",3,"Static dependence",0.00443290706494427,0.0100948778293922,0.00642702786319184,0.794921875,0.0151821746109046
17,"regime_heavy_tail",3,"Rolling dependence",0.00442637678232701,0.0100562026732041,0.00650849124480089,0.796223958333333,0.0151844630398559
17,"regime_heavy_tail",3,"Independent marginals",0.00446496514187727,0.0102425007840751,0.00729542629670289,0.787109375,0.0146684681679555
17,"regime_heavy_tail",3,"Equal weights",0.00428485429928351,0.00977884294517011,0.00663088800339379,0.833333333333333,0.0171512698294045
17,"regime_heavy_tail",3,"ARIMA independent",0.00435316285121659,0.0100832600164328,0.00987351403926606,0.875651041666667,0.0210284206811649
17,"regime_heavy_tail",3,"Bootstrap independent",0.00440450633790282,0.0102433591246153,0.00796947050533017,0.810546875,0.0188112790998345
17,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0043909578151441,0.0100292842610037,0.00657237921748713,0.796875,0.0183670085094874
18,"regime_heavy_tail",3,"WIRED-full",0.00411333120537256,0.00940320008927423,0.0065325407249849,0.859375,0.0192888514464599
18,"regime_heavy_tail",3,"No tail copula",0.00406978798306869,0.00933093926849613,0.0068489884587027,0.889322916666667,0.0214049514164699
18,"regime_heavy_tail",3,"Static dependence",0.00406139769247515,0.0092562823485957,0.00672577009655479,0.888020833333333,0.0212405726274167
18,"regime_heavy_tail",3,"Rolling dependence",0.00414420429399321,0.00946390652737071,0.00644896412126689,0.885416666666667,0.0220470629930227
18,"regime_heavy_tail",3,"Independent marginals",0.00406704423283722,0.00959903210185851,0.0103384491832412,0.887369791666667,0.0212097889647495
18,"regime_heavy_tail",3,"Equal weights",0.00421797899071757,0.00965686668324867,0.00836738491318698,0.91015625,0.0262328179600098
18,"regime_heavy_tail",3,"ARIMA independent",0.00442857572967341,0.0102866720419027,0.013815020946637,0.91796875,0.0266129473119519
18,"regime_heavy_tail",3,"Bootstrap independent",0.0039886493797489,0.00944694089224816,0.0100428244291957,0.887369791666667,0.0210439893955747
18,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00396244941661779,0.00915881352712462,0.00716612849554841,0.874348958333333,0.01957873583369
19,"regime_heavy_tail",3,"WIRED-full",0.00375716807295566,0.0085714342905607,0.0057368149762853,0.83984375,0.0156543999335441
19,"regime_heavy_tail",3,"No tail copula",0.00377494911057971,0.0086240004753429,0.00583751348692447,0.844401041666667,0.0164507676887267
19,"regime_heavy_tail",3,"Static dependence",0.00377682416596121,0.00861906201338321,0.00581233711520582,0.843098958333333,0.015996080389355
19,"regime_heavy_tail",3,"Rolling dependence",0.00375552892359115,0.00856230972409049,0.0057701104784883,0.841145833333333,0.0157070953857408
19,"regime_heavy_tail",3,"Independent marginals",0.00377727092450969,0.00880178810855431,0.00774145029325802,0.854166666666667,0.0167011902224534
19,"regime_heavy_tail",3,"Equal weights",0.00381489013138226,0.00869942631309759,0.00580630058090476,0.865885416666667,0.0175498250627046
19,"regime_heavy_tail",3,"ARIMA independent",0.00388646564319838,0.00896570474059953,0.00827165032741757,0.875,0.0188182521479157
19,"regime_heavy_tail",3,"Bootstrap independent",0.00377418655824848,0.00873072600420635,0.00711005230720249,0.8203125,0.0144690870092542
19,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00376312943265941,0.00859052471762243,0.00585630458120764,0.819010416666667,0.0140398292084536
20,"regime_heavy_tail",3,"WIRED-full",0.0046847232735819,0.0106389849266781,0.00723075394079548,0.811848958333333,0.0164771147897014
20,"regime_heavy_tail",3,"No tail copula",0.00481253430865209,0.0109064316515741,0.00738819952598094,0.795572916666667,0.0166540869998995
20,"regime_heavy_tail",3,"Static dependence",0.00470624134515756,0.0106803264841531,0.00730533932969565,0.786458333333333,0.0159213675214646
20,"regime_heavy_tail",3,"Rolling dependence",0.00465935882739704,0.0106183866664343,0.00781867994495928,0.809244791666667,0.0171694502450266
20,"regime_heavy_tail",3,"Independent marginals",0.00479839092545816,0.0110483957027204,0.0090439500201349,0.80078125,0.0167974817819223
20,"regime_heavy_tail",3,"Equal weights",0.00471789245027379,0.0108274054088257,0.00865756130786687,0.900390625,0.0241423703215008
20,"regime_heavy_tail",3,"ARIMA independent",0.00524139414148531,0.0124422462793844,0.0221900047260269,0.934895833333333,0.035033981065979
20,"regime_heavy_tail",3,"Bootstrap independent",0.00459853315775884,0.0108351783238954,0.0112544019550058,0.838541666666667,0.0191678931479864
20,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0046625006481163,0.0107528529582403,0.00844425703021354,0.817708333333333,0.0192314541318726
21,"regime_heavy_tail",3,"WIRED-full",0.00425871104658776,0.00976198350780127,0.00689770738738073,0.854817708333333,0.016709036813065
21,"regime_heavy_tail",3,"No tail copula",0.00424068863539695,0.00976942979881897,0.00712078722471244,0.860026041666667,0.0175380948547921
21,"regime_heavy_tail",3,"Static dependence",0.00427364917988749,0.00979618532587418,0.00711571727624011,0.861328125,0.0178117280826692
21,"regime_heavy_tail",3,"Rolling dependence",0.00423684460274332,0.00971808295759405,0.00708695369689002,0.846354166666667,0.0163829708004293
21,"regime_heavy_tail",3,"Independent marginals",0.00424536026957268,0.00996125836546661,0.00927895017961558,0.858723958333333,0.017781638130239
21,"regime_heavy_tail",3,"Equal weights",0.00440921570225245,0.0102405395789473,0.00874546572354252,0.911458333333333,0.0253943286450058
21,"regime_heavy_tail",3,"ARIMA independent",0.0048802526810276,0.0115030659383539,0.01898645501128,0.938802083333333,0.0321102486964561
21,"regime_heavy_tail",3,"Bootstrap independent",0.00429231831060159,0.0103289387535215,0.0116046009283194,0.881510416666667,0.0215031738822153
21,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00430061929202692,0.0100082771591805,0.00791028103596635,0.877604166666667,0.0198983000046663
22,"regime_heavy_tail",3,"WIRED-full",0.00423862712146116,0.0096425156750854,0.00625785567024105,0.825520833333333,0.0162443489317278
22,"regime_heavy_tail",3,"No tail copula",0.00425258085592346,0.00965914048886765,0.00650757185933113,0.82421875,0.0164305940546367
22,"regime_heavy_tail",3,"Static dependence",0.00420878250448212,0.00957229780576694,0.00621307038484781,0.822916666666667,0.0158400886606309
22,"regime_heavy_tail",3,"Rolling dependence",0.00422580281235254,0.00959506449867592,0.00629639418116863,0.828125,0.0164582790483229
22,"regime_heavy_tail",3,"Independent marginals",0.00424246617368357,0.00981925617401454,0.00809710802246994,0.822265625,0.0159297352830045
22,"regime_heavy_tail",3,"Equal weights",0.00426722359829146,0.00971935872046194,0.00644391093696906,0.845703125,0.0185359178954813
22,"regime_heavy_tail",3,"ARIMA independent",0.00446078636487152,0.0104365937160753,0.0126448905295415,0.904296875,0.0248215788122678
22,"regime_heavy_tail",3,"Bootstrap independent",0.00423577292453384,0.00984473778519022,0.00804100671305893,0.813151041666667,0.0151134670071255
22,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00419397311590798,0.00954868449082778,0.00623360378150749,0.813802083333333,0.0146325565640998
23,"regime_heavy_tail",3,"WIRED-full",0.00476265077391967,0.0112257594219167,0.010247836172484,0.886067708333333,0.0252020736925137
23,"regime_heavy_tail",3,"No tail copula",0.00476640558160304,0.0113515669978002,0.0100492444133189,0.879557291666667,0.0248858512844906
23,"regime_heavy_tail",3,"Static dependence",0.00474064129039322,0.0112327424027751,0.00968673606200496,0.891276041666667,0.0254401802293388
23,"regime_heavy_tail",3,"Rolling dependence",0.0047865056142246,0.0113584870650793,0.0107986540367679,0.884765625,0.024753930804912
23,"regime_heavy_tail",3,"Independent marginals",0.00486119718713662,0.0119122487693269,0.0152423150342875,0.888020833333333,0.0248418901159686
23,"regime_heavy_tail",3,"Equal weights",0.00466481211888733,0.0109140610064808,0.0101678922855551,0.904296875,0.0276874969740699
23,"regime_heavy_tail",3,"ARIMA independent",0.00514192670327481,0.0121532125440201,0.0220557761482016,0.94140625,0.0357079702570207
23,"regime_heavy_tail",3,"Bootstrap independent",0.00434120900859317,0.010498967397826,0.0122913275162337,0.841145833333333,0.0208649354949328
23,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0043482917796448,0.0101602040064762,0.00850715827204499,0.84375,0.020674947315741
24,"regime_heavy_tail",3,"WIRED-full",0.00699228011893479,0.0160320460309065,0.0135514923740389,0.876302083333333,0.0332673583552671
24,"regime_heavy_tail",3,"No tail copula",0.00675772765582175,0.0155393327597533,0.0133051437432608,0.897786458333333,0.0342833131815289
24,"regime_heavy_tail",3,"Static dependence",0.00660002976734336,0.0151226015671448,0.013490236403904,0.895833333333333,0.035147420779876
24,"regime_heavy_tail",3,"Rolling dependence",0.00649602782996777,0.0148498499332788,0.0117034702795656,0.900390625,0.0339888134841679
24,"regime_heavy_tail",3,"Independent marginals",0.00649485061929075,0.0158532350771743,0.0227133003120763,0.909505208333333,0.0350372392882611
24,"regime_heavy_tail",3,"Equal weights",0.00492715860671299,0.0113304203149071,0.00977893293250331,0.920572916666667,0.0317947691869491
24,"regime_heavy_tail",3,"ARIMA independent",0.00456756234503003,0.0107949404294857,0.0150699221238321,0.913411458333333,0.0284244353408575
24,"regime_heavy_tail",3,"Bootstrap independent",0.00424929540499105,0.0101335568605125,0.0117809151448961,0.889973958333333,0.0242189711269917
24,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00428190725142099,0.00990783947719734,0.00767181951988987,0.881510416666667,0.023074080055157
25,"regime_heavy_tail",3,"WIRED-full",0.008110541341387,0.0181756706054926,0.0108703718950129,0.745442708333333,0.0303941216792901
25,"regime_heavy_tail",3,"No tail copula",0.00809568450272535,0.0181155670741649,0.010983369689939,0.73828125,0.0299868365730527
25,"regime_heavy_tail",3,"Static dependence",0.00811258820514517,0.0181903593880657,0.0107424849663384,0.734375,0.028987475489737
25,"regime_heavy_tail",3,"Rolling dependence",0.00809861913650929,0.0181784901545927,0.0107469129838508,0.735026041666667,0.0292178404399964
25,"regime_heavy_tail",3,"Independent marginals",0.00814886478573954,0.0186341201093046,0.014817814192824,0.727864583333333,0.029471977488057
25,"regime_heavy_tail",3,"Equal weights",0.00801058195961964,0.0179605091321459,0.0113130385530789,0.791015625,0.0350481596041649
25,"regime_heavy_tail",3,"ARIMA independent",0.00846593035876224,0.0195409841177439,0.0145014886274487,0.729817708333333,0.0284653709543764
25,"regime_heavy_tail",3,"Bootstrap independent",0.00822490005071004,0.0181997827487115,0.0105918336635194,0.62890625,0.0191397935723518
25,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00824667451806933,0.0180672160326536,0.0096652864844991,0.597005208333333,0.0172067452619326
26,"regime_heavy_tail",3,"WIRED-full",0.00443537596695118,0.0101438163752249,0.00665918008466969,0.810546875,0.0167526312587996
26,"regime_heavy_tail",3,"No tail copula",0.00441288442042543,0.0101290820224809,0.0065986735161564,0.798828125,0.016534949959622
26,"regime_heavy_tail",3,"Static dependence",0.00438513585726222,0.0100516638718937,0.00654865850813023,0.805989583333333,0.016043057266142
26,"regime_heavy_tail",3,"Rolling dependence",0.00444004607929814,0.010186263240633,0.00653780836398339,0.815755208333333,0.0166895259314208
26,"regime_heavy_tail",3,"Independent marginals",0.00438802568066134,0.0101458637074433,0.00774406881301563,0.8046875,0.0163442025984729
26,"regime_heavy_tail",3,"Equal weights",0.00420733264618438,0.00963169754470721,0.00666209104761742,0.843098958333333,0.0175525799096306
26,"regime_heavy_tail",3,"ARIMA independent",0.00435794284956624,0.0100602821857491,0.00903914956024712,0.85546875,0.0190644334787687
26,"regime_heavy_tail",3,"Bootstrap independent",0.00424026707305773,0.0097011495896521,0.00727556622150508,0.796223958333333,0.0139273232397641
26,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0042576539919987,0.00969777731492476,0.00629723168010401,0.764322916666667,0.0131921629944002
27,"regime_heavy_tail",3,"WIRED-full",0.00427753979220948,0.00973903013913838,0.00650209484514096,0.853515625,0.0179719548481286
27,"regime_heavy_tail",3,"No tail copula",0.0042981777867793,0.00987034685539018,0.00717469346292974,0.867838541666667,0.0198476355091401
27,"regime_heavy_tail",3,"Static dependence",0.00430073419576799,0.00981793994443782,0.00673084155755965,0.875,0.0200166077065693
27,"regime_heavy_tail",3,"Rolling dependence",0.00429153089584354,0.00981723219681165,0.00732986337094102,0.869791666666667,0.01959652819825
27,"regime_heavy_tail",3,"Independent marginals",0.00429182334632856,0.0100246341923279,0.0095472943658032,0.869140625,0.0193685253743193
27,"regime_heavy_tail",3,"Equal weights",0.00444735992878588,0.0102164560911138,0.00827389533313238,0.911458333333333,0.0260364260723215
27,"regime_heavy_tail",3,"ARIMA independent",0.00499847595030565,0.0118204390435458,0.0204927983330028,0.942057291666667,0.0330857048643539
27,"regime_heavy_tail",3,"Bootstrap independent",0.00440437113160219,0.0106023891550273,0.0122769366503612,0.870442708333333,0.0241834563735654
27,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00441366728273078,0.0103322984631234,0.0088627430157352,0.90234375,0.0260656824489013
28,"regime_heavy_tail",3,"WIRED-full",0.00487118472823598,0.0111021118559149,0.00849465906923499,0.869140625,0.0228964134887459
28,"regime_heavy_tail",3,"No tail copula",0.00487893325747899,0.0111838838139612,0.0086746617147977,0.874348958333333,0.024463510000748
28,"regime_heavy_tail",3,"Static dependence",0.00489146497363808,0.0111360356422656,0.00834275410902165,0.874348958333333,0.0238515171708145
28,"regime_heavy_tail",3,"Rolling dependence",0.00486466169123609,0.0110664984202986,0.00843733053161433,0.876953125,0.0233773810813276
28,"regime_heavy_tail",3,"Independent marginals",0.00491218652331436,0.0114496083275155,0.0128317193133849,0.8671875,0.0242449742081349
28,"regime_heavy_tail",3,"Equal weights",0.00486127320644364,0.0110539893403289,0.00826442657187783,0.875651041666667,0.0241913612827707
28,"regime_heavy_tail",3,"ARIMA independent",0.00493532085965312,0.011333583169255,0.011840861215649,0.876953125,0.0238025341090036
28,"regime_heavy_tail",3,"Bootstrap independent",0.00468128032439055,0.0108062783834505,0.00943658401810818,0.807942708333333,0.0167071051978657
28,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0047005445869101,0.0106356498654612,0.00716254965948348,0.796223958333333,0.0155384143899188
29,"regime_heavy_tail",3,"WIRED-full",0.00425889405264387,0.00971347890285824,0.00688589611277056,0.860026041666667,0.0187656779819138
29,"regime_heavy_tail",3,"No tail copula",0.00420912080981891,0.00961653190154212,0.00680691052356472,0.841796875,0.0174112774271897
29,"regime_heavy_tail",3,"Static dependence",0.00427796977275822,0.00973060017205375,0.00649800345698318,0.843098958333333,0.0175805526414954
29,"regime_heavy_tail",3,"Rolling dependence",0.00423159511668282,0.00962460937801372,0.00656758620391171,0.858072916666667,0.0183154575050379
29,"regime_heavy_tail",3,"Independent marginals",0.00425913679185934,0.00998557917483057,0.00919362164364683,0.841796875,0.0176317369962901
29,"regime_heavy_tail",3,"Equal weights",0.00438794983609072,0.0100656180595331,0.00846112847211304,0.900390625,0.0239373123686637
29,"regime_heavy_tail",3,"ARIMA independent",0.00448711467451148,0.0104650130407755,0.0135573028516056,0.908203125,0.0262375470316964
29,"regime_heavy_tail",3,"Bootstrap independent",0.00409139935118074,0.00954820208230816,0.00887142503296248,0.854166666666667,0.0168849610589534
29,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00410956778354321,0.00940898731363613,0.00665380796503131,0.86328125,0.0181316621962086
30,"regime_heavy_tail",3,"WIRED-full",0.00754952721855613,0.0171407146734715,0.0109405058854652,0.780598958333333,0.031822093367851
30,"regime_heavy_tail",3,"No tail copula",0.0075314292655321,0.0171224606963259,0.0112038939437752,0.786458333333333,0.0314141775315954
30,"regime_heavy_tail",3,"Static dependence",0.00751054928632162,0.0170277010347517,0.0110030003817477,0.784505208333333,0.0316294001931511
30,"regime_heavy_tail",3,"Rolling dependence",0.00757902725289068,0.0171907439233467,0.0113510333070138,0.787760416666667,0.0324708658999103
30,"regime_heavy_tail",3,"Independent marginals",0.00752510863260664,0.0175223183855176,0.0151896013414369,0.778645833333333,0.0310050105149172
30,"regime_heavy_tail",3,"Equal weights",0.00750388119588267,0.0169816419056987,0.0106091079143287,0.790364583333333,0.0321039788724563
30,"regime_heavy_tail",3,"ARIMA independent",0.00754686928895646,0.0174969116302326,0.0149316626283738,0.768880208333333,0.0299675348625985
30,"regime_heavy_tail",3,"Bootstrap independent",0.00761426589438234,0.0173112418166702,0.0120114235209737,0.70703125,0.02390492224393
30,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00763089398254334,0.0171301307470213,0.0102863711788331,0.6875,0.0229169516408037
1,"regime_heavy_tail",6,"WIRED-full",0.00684751532532164,0.0155208286267997,0.0101778987834232,0.856119791666667,0.0330589330891177
1,"regime_heavy_tail",6,"No tail copula",0.00703953614855997,0.0159559061262515,0.0107518026205445,0.844401041666667,0.033236258970262
1,"regime_heavy_tail",6,"Static dependence",0.0069202873622252,0.0157157412599065,0.0106318218321484,0.848307291666667,0.0332091064819417
1,"regime_heavy_tail",6,"Rolling dependence",0.00694476370169955,0.0157229161496546,0.0105345454791051,0.858723958333333,0.033446071649362
1,"regime_heavy_tail",6,"Independent marginals",0.00692450134405228,0.0161141825397483,0.0165845012723808,0.850911458333333,0.0339338044878494
1,"regime_heavy_tail",6,"Equal weights",0.00651483133323256,0.0148239558041553,0.0097448712041959,0.865885416666667,0.0331246270846702
1,"regime_heavy_tail",6,"ARIMA independent",0.0068514809567681,0.0159077807604131,0.0156756328928579,0.857421875,0.0327918180604234
1,"regime_heavy_tail",6,"Bootstrap independent",0.00671722684480876,0.0153357610454154,0.0134852724751224,0.852864583333333,0.0313501579195172
1,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00675406563413241,0.0152122962270532,0.00960555995726955,0.828125,0.0289565581661549
2,"regime_heavy_tail",6,"WIRED-full",0.00707118385539902,0.0160546976453987,0.00990479557571748,0.878255208333333,0.0377546887294758
2,"regime_heavy_tail",6,"No tail copula",0.00715519434232597,0.016244859029048,0.0102589544891257,0.880208333333333,0.039524222288612
2,"regime_heavy_tail",6,"Static dependence",0.00722673422487512,0.0163717622325928,0.0099624712847047,0.876953125,0.037149158027827
2,"regime_heavy_tail",6,"Rolling dependence",0.00749666721055303,0.0168908007612912,0.0103527631416097,0.88671875,0.0418544856281621
2,"regime_heavy_tail",6,"Independent marginals",0.00713947150771971,0.016950540322545,0.0181426162943814,0.873046875,0.0381472767655335
2,"regime_heavy_tail",6,"Equal weights",0.0071763928898639,0.0162621445535155,0.00977852375164095,0.900390625,0.0407088898270682
2,"regime_heavy_tail",6,"ARIMA independent",0.00739432688364706,0.0174529207680671,0.0271479006359373,0.917317708333333,0.0470909596222112
2,"regime_heavy_tail",6,"Bootstrap independent",0.00700224578747712,0.0167766294921844,0.0200647851904947,0.846354166666667,0.0337251851724648
2,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00697572721292513,0.0158067122095729,0.00995231670275965,0.86328125,0.0344771949979235
3,"regime_heavy_tail",6,"WIRED-full",0.011307079084687,0.025557277053157,0.0130327068523022,0.69140625,0.0378947848985464
3,"regime_heavy_tail",6,"No tail copula",0.0113392278309619,0.0256408373985327,0.0131229958214567,0.698567708333333,0.03816575190003
3,"regime_heavy_tail",6,"Static dependence",0.0115232622809954,0.0260171878526675,0.0132346607545089,0.705729166666667,0.0396162426301976
3,"regime_heavy_tail",6,"Rolling dependence",0.0116497194895806,0.0263262755651259,0.0132639496527653,0.686197916666667,0.0381707753760465
3,"regime_heavy_tail",6,"Independent marginals",0.0112094890137802,0.0261791651642232,0.0176625409694884,0.706380208333333,0.0383927551562444
3,"regime_heavy_tail",6,"Equal weights",0.0103310734432063,0.0234077790132177,0.0129761457867619,0.749348958333333,0.0397877680874258
3,"regime_heavy_tail",6,"ARIMA independent",0.0100110659266267,0.0231564748064652,0.0156429754090136,0.729166666666667,0.0340954695803372
3,"regime_heavy_tail",6,"Bootstrap independent",0.0102887295030105,0.0234091520581924,0.014029710135371,0.629557291666667,0.0277883939509518
3,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0103128373235855,0.023125260314373,0.013558794182769,0.612630208333333,0.0268185984955809
4,"regime_heavy_tail",6,"WIRED-full",0.0118765006296484,0.0263106526150902,0.0147952425071367,0.630859375,0.0277921676939676
4,"regime_heavy_tail",6,"No tail copula",0.0118653271369732,0.0262576240699005,0.0146033922745834,0.637369791666667,0.0285358687749351
4,"regime_heavy_tail",6,"Static dependence",0.0119285498757372,0.0264149183431946,0.0148494665634668,0.64453125,0.0286883267760502
4,"regime_heavy_tail",6,"Rolling dependence",0.0117738836960925,0.0261152075878379,0.0151309174176619,0.642578125,0.0286036169843509
4,"regime_heavy_tail",6,"Independent marginals",0.0118556983704219,0.0264557829644276,0.0154465690224429,0.647135416666667,0.0289396326474852
4,"regime_heavy_tail",6,"Equal weights",0.0117795528450381,0.026300915951777,0.0142738872534445,0.680989583333333,0.0324605009421431
4,"regime_heavy_tail",6,"ARIMA independent",0.0116662923078711,0.0263751971610147,0.0162580229745104,0.688802083333333,0.0317542928539941
4,"regime_heavy_tail",6,"Bootstrap independent",0.0117180510515816,0.0261973203760469,0.0159070194883885,0.657552083333333,0.0293924378396651
4,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0116953971491806,0.0258462580649314,0.0147243825864607,0.652994791666667,0.0283612737190148
5,"regime_heavy_tail",6,"WIRED-full",0.0105031793725347,0.0236835112523162,0.0131158865644248,0.779296875,0.0433797603740017
5,"regime_heavy_tail",6,"No tail copula",0.0105531149713367,0.0238324678649385,0.013103446168867,0.75390625,0.0405610702421519
5,"regime_heavy_tail",6,"Static dependence",0.0106102715692017,0.0238206854795038,0.0130715675593603,0.759765625,0.0440426606473362
5,"regime_heavy_tail",6,"Rolling dependence",0.0105104963623283,0.0236621921030352,0.0131231415239986,0.770182291666667,0.043371325902523
5,"regime_heavy_tail",6,"Independent marginals",0.0105275671154827,0.0243028649029956,0.0184831740774699,0.757161458333333,0.0408819519158998
5,"regime_heavy_tail",6,"Equal weights",0.0107764020234319,0.0243297581084993,0.0133878040144972,0.766927083333333,0.043035682478157
5,"regime_heavy_tail",6,"ARIMA independent",0.0109907607828481,0.0252575480517092,0.0203109137545345,0.758463541666667,0.0427410552107307
5,"regime_heavy_tail",6,"Bootstrap independent",0.0105764581493245,0.0240433144754474,0.0164357778330832,0.748046875,0.038549389044122
5,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0107381464186989,0.0240151687211465,0.0134245479540896,0.732421875,0.0354640034818567
6,"regime_heavy_tail",6,"WIRED-full",0.0124651085068066,0.0277686584600614,0.0136505938012155,0.592447916666667,0.0269231703991817
6,"regime_heavy_tail",6,"No tail copula",0.0124824538435107,0.0275728643520275,0.0135354273204432,0.579427083333333,0.027369513650177
6,"regime_heavy_tail",6,"Static dependence",0.0125205410463255,0.0277502754240468,0.0135620095121204,0.568359375,0.0268913705376783
6,"regime_heavy_tail",6,"Rolling dependence",0.0125228976398209,0.0277622967210245,0.0135653732528162,0.5703125,0.0265831487395221
6,"regime_heavy_tail",6,"Independent marginals",0.0125101514820406,0.0278797679394117,0.0141153022520311,0.575520833333333,0.0262380654916378
6,"regime_heavy_tail",6,"Equal weights",0.0122919092296822,0.0272475129844452,0.0139416624365639,0.571614583333333,0.0238645991371118
6,"regime_heavy_tail",6,"ARIMA independent",0.012207379016262,0.0272848100939573,0.014285856305638,0.59375,0.0270324793153066
6,"regime_heavy_tail",6,"Bootstrap independent",0.0122599245132983,0.0271676028879035,0.0141346321309853,0.534505208333333,0.0209880784948674
6,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0121817648450197,0.0268537073903695,0.014613566128127,0.565755208333333,0.0226438516553651
7,"regime_heavy_tail",6,"WIRED-full",0.00741242923393634,0.0168077901469134,0.0102440002441403,0.850911458333333,0.0336435379246923
7,"regime_heavy_tail",6,"No tail copula",0.00753744720717268,0.0170854821442822,0.0105653926860598,0.83984375,0.0323118955068677
7,"regime_heavy_tail",6,"Static dependence",0.00757255320229624,0.0171394995974769,0.0104999838421559,0.850260416666667,0.0332045049134366
7,"regime_heavy_tail",6,"Rolling dependence",0.0075112947852983,0.016996279758925,0.0101041453874937,0.828776041666667,0.0306737523920819
7,"regime_heavy_tail",6,"Independent marginals",0.00752393638465691,0.0174692802448664,0.0160861272336401,0.852864583333333,0.0333154544672672
7,"regime_heavy_tail",6,"Equal weights",0.00754535956602793,0.0171127968618097,0.0109101413313911,0.877604166666667,0.0382204919618645
7,"regime_heavy_tail",6,"ARIMA independent",0.00754500267318205,0.0174405040719106,0.0165136469445176,0.854817708333333,0.0350514514098113
7,"regime_heavy_tail",6,"Bootstrap independent",0.00764644844692002,0.0174775334015399,0.0134059731834372,0.747395833333333,0.0254293555264706
7,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00755645314598768,0.0169748951281593,0.0099456430883718,0.754557291666667,0.0254388769603443
8,"regime_heavy_tail",6,"WIRED-full",0.00713227938348238,0.0160915583280336,0.00999824773634577,0.776041666666667,0.0290266788973434
8,"regime_heavy_tail",6,"No tail copula",0.0071570270822799,0.0161420759319806,0.0101563376519705,0.765625,0.0278586018775594
8,"regime_heavy_tail",6,"Static dependence",0.00705280147565753,0.0159754323118298,0.00987451985681463,0.768880208333333,0.0268527423763828
8,"regime_heavy_tail",6,"Rolling dependence",0.00717704675729853,0.0161855145247264,0.00996285933880415,0.755208333333333,0.0271533901769661
8,"regime_heavy_tail",6,"Independent marginals",0.00723755742884823,0.0165416808779851,0.0145523043147712,0.750651041666667,0.0276439965920218
8,"regime_heavy_tail",6,"Equal weights",0.00714276166326255,0.0160882687193584,0.00976538607555646,0.804036458333333,0.0292977025231345
8,"regime_heavy_tail",6,"ARIMA independent",0.00693213915495101,0.0161490252787467,0.0174629275471945,0.872395833333333,0.036309599679233
8,"regime_heavy_tail",6,"Bootstrap independent",0.00698846285994508,0.0159620612149924,0.0145688270059233,0.811197916666667,0.0294854291171753
8,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00698359649354757,0.01569898374077,0.0100505636895208,0.786458333333333,0.0255764308271047
9,"regime_heavy_tail",6,"WIRED-full",0.0114830625087694,0.0255467550612511,0.0123654207061106,0.686197916666667,0.035888726941244
9,"regime_heavy_tail",6,"No tail copula",0.0114973739009453,0.0255565367528788,0.012246316454585,0.666015625,0.0333179399599103
9,"regime_heavy_tail",6,"Static dependence",0.0113557427405019,0.0253023365334578,0.0124138194657734,0.685546875,0.0343939902844932
9,"regime_heavy_tail",6,"Rolling dependence",0.0114319057600365,0.0254488623246157,0.0124103615643183,0.71875,0.0376918035156964
9,"regime_heavy_tail",6,"Independent marginals",0.01136907019979,0.0256584863492892,0.0159114596528589,0.677083333333333,0.0337175813795066
9,"regime_heavy_tail",6,"Equal weights",0.0112387762578891,0.0250732650004045,0.0123637740229492,0.677734375,0.03437025563378
9,"regime_heavy_tail",6,"ARIMA independent",0.0106692602783568,0.0243761852204546,0.0170630027466753,0.736328125,0.0373918960456105
9,"regime_heavy_tail",6,"Bootstrap independent",0.010822694365459,0.0240900158500148,0.0141263397684151,0.716145833333333,0.0352246765837855
9,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0108969473416604,0.0239866474513761,0.0122763097212812,0.658203125,0.0286424460593312
10,"regime_heavy_tail",6,"WIRED-full",0.0145498023779046,0.0321249217043809,0.0131381327523914,0.663411458333333,0.0495081991864239
10,"regime_heavy_tail",6,"No tail copula",0.0140987880312423,0.0311418991158286,0.0133354579746164,0.701171875,0.0507009240338846
10,"regime_heavy_tail",6,"Static dependence",0.014516962085059,0.0321979735495392,0.0139603548497879,0.721354166666667,0.0538631541398484
10,"regime_heavy_tail",6,"Rolling dependence",0.0150569938557162,0.0332268737244026,0.0135041121430255,0.649739583333333,0.0487611962734617
10,"regime_heavy_tail",6,"Independent marginals",0.0145918424674667,0.0337974748178822,0.025081173974521,0.678385416666667,0.0503879348293723
10,"regime_heavy_tail",6,"Equal weights",0.0111504569920418,0.0249943540278587,0.0124077066039011,0.7578125,0.044951234029624
10,"regime_heavy_tail",6,"ARIMA independent",0.0103656715140701,0.0241007212330696,0.0197557804686489,0.809244791666667,0.0470346632012251
10,"regime_heavy_tail",6,"Bootstrap independent",0.01048657538805,0.0238535888023513,0.0149455047202964,0.690104166666667,0.0316739889857629
10,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0104818212590294,0.023453149711214,0.0126010539934362,0.693359375,0.0323918731810455
11,"regime_heavy_tail",6,"WIRED-full",0.00721344205117385,0.0163337842551249,0.0104767503064976,0.834635416666667,0.0339355355607631
11,"regime_heavy_tail",6,"No tail copula",0.00741236357193283,0.0167805147263229,0.0108756431291524,0.838541666666667,0.035441354251441
11,"regime_heavy_tail",6,"Static dependence",0.00753198207719252,0.0169241649407098,0.0100183745822223,0.805989583333333,0.0324024452195174
11,"regime_heavy_tail",6,"Rolling dependence",0.00725373707306988,0.0164051299918083,0.0101359407633528,0.841796875,0.0355290932605193
11,"regime_heavy_tail",6,"Independent marginals",0.00735584690112723,0.0172300117842646,0.0173634059495884,0.839192708333333,0.0362095080232734
11,"regime_heavy_tail",6,"Equal weights",0.0078936721079221,0.01777214386487,0.0110091902645424,0.841145833333333,0.038798291762684
11,"regime_heavy_tail",6,"ARIMA independent",0.00787865092254245,0.0184522349572273,0.01959224848713,0.847005208333333,0.0374280859088499
11,"regime_heavy_tail",6,"Bootstrap independent",0.00715849545970624,0.0166877116944012,0.0149267460591971,0.820963541666667,0.0329988941996182
11,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00703300189897228,0.0159035791629596,0.0100124638600394,0.819010416666667,0.033270071809587
12,"regime_heavy_tail",6,"WIRED-full",0.00769217136870322,0.0173159476933882,0.00906285828930824,0.729166666666667,0.0271250115932646
12,"regime_heavy_tail",6,"No tail copula",0.00785694844007752,0.0176205726987571,0.00920048607879356,0.694661458333333,0.0250490617196834
12,"regime_heavy_tail",6,"Static dependence",0.00753524259444254,0.0169050314519657,0.00904179342460676,0.728515625,0.0254462215677392
12,"regime_heavy_tail",6,"Rolling dependence",0.00767399545106768,0.0172117088835756,0.00904299880405739,0.714192708333333,0.0250918435684647
12,"regime_heavy_tail",6,"Independent marginals",0.00767592058835806,0.0175778276411098,0.0108622381279317,0.733723958333333,0.0266417786179702
12,"regime_heavy_tail",6,"Equal weights",0.0076650269855191,0.0172554002405429,0.00918024038120223,0.73828125,0.0259280188261363
12,"regime_heavy_tail",6,"ARIMA independent",0.00714861227002969,0.0164403182943502,0.0121282147332286,0.796875,0.0281855571028795
12,"regime_heavy_tail",6,"Bootstrap independent",0.00699872972685604,0.015975616870248,0.0107183618242859,0.786458333333333,0.0257952263088253
12,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00700594869692368,0.0157178329554631,0.00909658957828929,0.790364583333333,0.0283610535443036
13,"regime_heavy_tail",6,"WIRED-full",0.00771178482507932,0.0174516358157067,0.0123840569555382,0.925130208333333,0.0491864960678869
13,"regime_heavy_tail",6,"No tail copula",0.00808480347158239,0.0182521810325281,0.0131223034758134,0.931640625,0.0510849511100029
13,"regime_heavy_tail",6,"Static dependence",0.00792253934059264,0.0178812417648875,0.0123406562701126,0.928385416666667,0.0488254187452053
13,"regime_heavy_tail",6,"Rolling dependence",0.00799118813419059,0.0180108226664959,0.0128692679140052,0.93359375,0.0513384902908782
13,"regime_heavy_tail",6,"Independent marginals",0.00795260150542912,0.0186241456946065,0.0299927609086702,0.930338541666667,0.0495923095102958
13,"regime_heavy_tail",6,"Equal weights",0.00791853115513892,0.017814819885452,0.0123824970143187,0.934244791666667,0.0529727034279794
13,"regime_heavy_tail",6,"ARIMA independent",0.00746925299732993,0.0174697268662135,0.0217254780733609,0.895833333333333,0.0418703284106902
13,"regime_heavy_tail",6,"Bootstrap independent",0.0074079250836944,0.0172704241435026,0.0215992932232856,0.919921875,0.046373571025751
13,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00737165860415287,0.0167113483599618,0.0107227687593178,0.904296875,0.0442071962132228
14,"regime_heavy_tail",6,"WIRED-full",0.0118765847762865,0.0265638052815238,0.0141279084920881,0.514973958333333,0.0209992876787217
14,"regime_heavy_tail",6,"No tail copula",0.011899522441732,0.026517456202802,0.0141652629546868,0.504557291666667,0.0207111141682537
14,"regime_heavy_tail",6,"Static dependence",0.0119558082029162,0.0266480799266526,0.0138108583255915,0.515625,0.0215235903338436
14,"regime_heavy_tail",6,"Rolling dependence",0.011988721870141,0.0267557063184869,0.0138951734244868,0.494791666666667,0.0204343533999901
14,"regime_heavy_tail",6,"Independent marginals",0.0119222260223564,0.0266576796332094,0.0132377120664663,0.513020833333333,0.0211356343182642
14,"regime_heavy_tail",6,"Equal weights",0.0115568495293862,0.025860783419233,0.0140690055500212,0.552734375,0.0227450240826507
14,"regime_heavy_tail",6,"ARIMA independent",0.0112992412111506,0.0254872545816658,0.0138602918003209,0.6015625,0.0245353847234315
14,"regime_heavy_tail",6,"Bootstrap independent",0.0115102711060489,0.0257212228516522,0.0141007561297266,0.516927083333333,0.0200212016578685
14,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0115254668417649,0.0255820947569564,0.0156180401962356,0.544270833333333,0.0222244139005086
15,"regime_heavy_tail",6,"WIRED-full",0.00740951249722793,0.0168658256967044,0.0103492616848018,0.8203125,0.0310918825672611
15,"regime_heavy_tail",6,"No tail copula",0.00739453003333168,0.0168814898175327,0.010634201890938,0.8359375,0.0335507373347707
15,"regime_heavy_tail",6,"Static dependence",0.00733973674594472,0.016759902879705,0.0103296262800896,0.824869791666667,0.0300837671369073
15,"regime_heavy_tail",6,"Rolling dependence",0.0073783841808465,0.0168017511977549,0.0103907549031781,0.845703125,0.0336890240113221
15,"regime_heavy_tail",6,"Independent marginals",0.00738961876413702,0.0174579090786495,0.0167082473274742,0.84375,0.0336429627580404
15,"regime_heavy_tail",6,"Equal weights",0.00767456543973286,0.0175950724295046,0.0117236224085867,0.881510416666667,0.0420982205451698
15,"regime_heavy_tail",6,"ARIMA independent",0.00788871472627362,0.0186087541641333,0.0256603600664972,0.908854166666667,0.0471973736563521
15,"regime_heavy_tail",6,"Bootstrap independent",0.00738496384065805,0.0175338557783687,0.0191978589408624,0.857421875,0.0382636430920719
15,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00740787777886453,0.0169319025420914,0.011111902280925,0.884765625,0.0411747066888049
16,"regime_heavy_tail",6,"WIRED-full",0.00793509255350077,0.0184496926550485,0.0150464752738596,0.8515625,0.0397355011576581
16,"regime_heavy_tail",6,"No tail copula",0.00768920949581036,0.0179045242376803,0.0141244187424562,0.845052083333333,0.0384317085155557
16,"regime_heavy_tail",6,"Static dependence",0.00796835178445715,0.0184107924650621,0.0149393595255921,0.869140625,0.0403942258132505
16,"regime_heavy_tail",6,"Rolling dependence",0.00800790523407015,0.0186428435499727,0.0158362654475082,0.836588541666667,0.0396138887593013
16,"regime_heavy_tail",6,"Independent marginals",0.00789922120548654,0.0188495762965213,0.0240571023599988,0.865885416666667,0.0409175353147442
16,"regime_heavy_tail",6,"Equal weights",0.00723762859412894,0.0165903354879159,0.0116010188462181,0.88671875,0.0399504847745705
16,"regime_heavy_tail",6,"ARIMA independent",0.00710843730457862,0.0165450241753934,0.0198846416281837,0.889322916666667,0.0396584116078563
16,"regime_heavy_tail",6,"Bootstrap independent",0.00684601235750024,0.0160149802553038,0.0164143794166977,0.884765625,0.0375352209479083
16,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00680238862691081,0.0154733932532682,0.0103108908495073,0.876302083333333,0.0374366671780535
17,"regime_heavy_tail",6,"WIRED-full",0.00709300311190749,0.015987546975132,0.00988419026997808,0.847005208333333,0.0308913988250311
17,"regime_heavy_tail",6,"No tail copula",0.0071716301150441,0.0161963886191028,0.0105269179679276,0.876302083333333,0.0343345975518082
17,"regime_heavy_tail",6,"Static dependence",0.0070499673612853,0.0160024888285035,0.0106459516686168,0.866536458333333,0.0326004769688686
17,"regime_heavy_tail",6,"Rolling dependence",0.00727576505798451,0.0164048096662369,0.0104839841452093,0.859375,0.0337865379695805
17,"regime_heavy_tail",6,"Independent marginals",0.00716903574498738,0.0165666324369536,0.0163603893579319,0.87109375,0.0341969766154019
17,"regime_heavy_tail",6,"Equal weights",0.00704485088907894,0.0159074314523676,0.01069774386105,0.888020833333333,0.0373058237858664
17,"regime_heavy_tail",6,"ARIMA independent",0.00738158506419002,0.0172741172531168,0.0234137835754352,0.927083333333333,0.0462353664077255
17,"regime_heavy_tail",6,"Bootstrap independent",0.00688516001734282,0.0158172488941667,0.0145240241894349,0.830729166666667,0.0293410577222659
17,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00678574805232688,0.0154596542480915,0.0113592256886304,0.854166666666667,0.0321023684700203
18,"regime_heavy_tail",6,"WIRED-full",0.0125056013038095,0.0278150403925396,0.0140212236026965,0.645833333333333,0.0306120584722186
18,"regime_heavy_tail",6,"No tail copula",0.01247590030368,0.0276559631876653,0.0139173200161953,0.630859375,0.0302622617361297
18,"regime_heavy_tail",6,"Static dependence",0.0125413656517215,0.0278241373208052,0.0137713308354868,0.641276041666667,0.0317548044565694
18,"regime_heavy_tail",6,"Rolling dependence",0.0126050708339336,0.0279683629627937,0.0138651760810039,0.621744791666667,0.0290842675212248
18,"regime_heavy_tail",6,"Independent marginals",0.0125390710630767,0.0280265482376113,0.0154387796503143,0.624348958333333,0.0291621321393212
18,"regime_heavy_tail",6,"Equal weights",0.0126888700770929,0.0285654245373327,0.015931345784283,0.663411458333333,0.036910117187582
18,"regime_heavy_tail",6,"ARIMA independent",0.0121123639234613,0.027177082459393,0.015170610574367,0.654947916666667,0.0309632299571414
18,"regime_heavy_tail",6,"Bootstrap independent",0.0122662922499922,0.027145309569174,0.0146392059778396,0.606119791666667,0.0254857583548895
18,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0121584277380043,0.0266948236662605,0.0142102507466148,0.636067708333333,0.0285771614849825
19,"regime_heavy_tail",6,"WIRED-full",0.00739194568026906,0.0168115039634595,0.0103512693149622,0.790364583333333,0.0284817708420138
19,"regime_heavy_tail",6,"No tail copula",0.00761187132872446,0.0173293056606861,0.0106608472398565,0.785807291666667,0.0316124414715086
19,"regime_heavy_tail",6,"Static dependence",0.00751775768132606,0.0171400213468713,0.0103893454423871,0.752604166666667,0.0281790415950181
19,"regime_heavy_tail",6,"Rolling dependence",0.00752553217806681,0.0171512044422638,0.010595618851347,0.747395833333333,0.0293939500149895
19,"regime_heavy_tail",6,"Independent marginals",0.00753606402136382,0.0175493483884935,0.0137901701922567,0.768880208333333,0.029563399763031
19,"regime_heavy_tail",6,"Equal weights",0.00749718818055806,0.0170756949952247,0.0106038074700734,0.822916666666667,0.0333619512207653
19,"regime_heavy_tail",6,"ARIMA independent",0.00786215916141991,0.0185029892231283,0.0241294416314814,0.875,0.0438969211230632
19,"regime_heavy_tail",6,"Bootstrap independent",0.00761610416618175,0.017879900732096,0.0150484748136788,0.729817708333333,0.0301757119329364
19,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00758617964962329,0.0172457285249365,0.0106557209184024,0.719401041666667,0.0280426240337702
20,"regime_heavy_tail",6,"WIRED-full",0.00705092916995074,0.0159594028136067,0.00997868846222623,0.873046875,0.0358836289066202
20,"regime_heavy_tail",6,"No tail copula",0.00708847358326397,0.0160749241693999,0.00959267272600526,0.86328125,0.0343158492712492
20,"regime_heavy_tail",6,"Static dependence",0.00711499461672602,0.016092590889404,0.00994811012738336,0.869791666666667,0.0347447178590218
20,"regime_heavy_tail",6,"Rolling dependence",0.00713124795630216,0.0161106689528914,0.00967215336899424,0.87109375,0.0362970748746275
20,"regime_heavy_tail",6,"Independent marginals",0.00724076198487204,0.0166807908040391,0.0171688903968561,0.860026041666667,0.0345166528626611
20,"regime_heavy_tail",6,"Equal weights",0.00683435831171513,0.0154769250828982,0.00990770998904263,0.87890625,0.0369942888144572
20,"regime_heavy_tail",6,"ARIMA independent",0.00689637714805219,0.0159439171611477,0.0162636650449601,0.86328125,0.0336216799805168
20,"regime_heavy_tail",6,"Bootstrap independent",0.00677580729734225,0.0157169334502307,0.0156138336479714,0.849609375,0.0339109447668454
20,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00672195244830565,0.0152599874716297,0.00943694967079574,0.846354166666667,0.0334225759756985
21,"regime_heavy_tail",6,"WIRED-full",0.00763634978059653,0.0171914447861728,0.0103646300744038,0.744140625,0.0233696108741665
21,"regime_heavy_tail",6,"No tail copula",0.0076168976233774,0.0171443998066898,0.0104796575422413,0.73828125,0.0233591181906873
21,"regime_heavy_tail",6,"Static dependence",0.00761874864942946,0.0171546098693332,0.0104439161866866,0.748046875,0.0240650894104086
21,"regime_heavy_tail",6,"Rolling dependence",0.00762225880838354,0.0171497361638605,0.010307883793728,0.740234375,0.0232699271737097
21,"regime_heavy_tail",6,"Independent marginals",0.0076284582486363,0.0174035623000591,0.0116918786087715,0.749348958333333,0.0238289111516777
21,"regime_heavy_tail",6,"Equal weights",0.00771481433022551,0.0173691798688274,0.0104149340800677,0.755859375,0.0246154741025247
21,"regime_heavy_tail",6,"ARIMA independent",0.00780488295022124,0.0177660918202175,0.0117281698220767,0.725911458333333,0.0241791145627414
21,"regime_heavy_tail",6,"Bootstrap independent",0.00774343490595288,0.0175183320544267,0.0113745582671371,0.716796875,0.0229199346661127
21,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.007745826723118,0.0173596013096868,0.0102503004713411,0.720052083333333,0.0230057273184964
22,"regime_heavy_tail",6,"WIRED-full",0.00715992314898575,0.016213901467765,0.0104920933350827,0.843098958333333,0.0331860053527458
22,"regime_heavy_tail",6,"No tail copula",0.00718361008105598,0.0162966870291653,0.0104805222600572,0.861979166666667,0.0346192005501995
22,"regime_heavy_tail",6,"Static dependence",0.00715682379525808,0.016183746247851,0.0100859666047281,0.842447916666667,0.0315568551125215
22,"regime_heavy_tail",6,"Rolling dependence",0.00709001039691502,0.0160572546776162,0.0101954577130873,0.860026041666667,0.033803595877232
22,"regime_heavy_tail",6,"Independent marginals",0.00715534970268293,0.0166592364893974,0.0172740814025947,0.860026041666667,0.0341049856896221
22,"regime_heavy_tail",6,"Equal weights",0.00745356123833955,0.0169145335530448,0.0106190655308261,0.84765625,0.0361744309450799
22,"regime_heavy_tail",6,"ARIMA independent",0.00732912937916652,0.0171879844227252,0.0232017908663602,0.895182291666667,0.0438657128599751
22,"regime_heavy_tail",6,"Bootstrap independent",0.00702649393412257,0.0164189889347901,0.0181866193955642,0.831380208333333,0.0315769599907292
22,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00700901695921791,0.0158422484306269,0.0103208822306891,0.833333333333333,0.0320674237416465
23,"regime_heavy_tail",6,"WIRED-full",0.00693509659281777,0.0160134371647003,0.0119446714760594,0.857421875,0.0331447825356732
23,"regime_heavy_tail",6,"No tail copula",0.00691798354109949,0.0160101877238559,0.0124011751563404,0.848307291666667,0.0315483281649222
23,"regime_heavy_tail",6,"Static dependence",0.00698558360587826,0.0161361928366033,0.0125822762733242,0.861328125,0.0343357169665498
23,"regime_heavy_tail",6,"Rolling dependence",0.00694795497710697,0.015916824161573,0.0119702160650338,0.861979166666667,0.0342926741324827
23,"regime_heavy_tail",6,"Independent marginals",0.0069240636069868,0.0162908798119904,0.0158479311441958,0.856770833333333,0.033605708332707
23,"regime_heavy_tail",6,"Equal weights",0.00690972740334413,0.0158548826070019,0.012168490914525,0.860026041666667,0.0333766774885778
23,"regime_heavy_tail",6,"ARIMA independent",0.00727500657066101,0.0169824738254834,0.0187847532312648,0.869791666666667,0.0383209449090249
23,"regime_heavy_tail",6,"Bootstrap independent",0.00709457466882074,0.0159877991759796,0.0114299942348457,0.704427083333333,0.018629460036426
23,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00711229571359814,0.0159690448075522,0.0104241563052507,0.706380208333333,0.0188777671354629
24,"regime_heavy_tail",6,"WIRED-full",0.0116590016209154,0.026351834409257,0.0156873167311149,0.78515625,0.0505046795729869
24,"regime_heavy_tail",6,"No tail copula",0.0120196749939691,0.0271417260613913,0.0161804103911343,0.797526041666667,0.0526835648921336
24,"regime_heavy_tail",6,"Static dependence",0.0112873681523479,0.0254665455166415,0.0158891875210999,0.822916666666667,0.0546549781233789
24,"regime_heavy_tail",6,"Rolling dependence",0.0115599285844971,0.0262619369313904,0.0158560714012575,0.802734375,0.0518480593007333
24,"regime_heavy_tail",6,"Independent marginals",0.0115346932511902,0.0268962394258846,0.0249885251220467,0.791015625,0.0514933884317202
24,"regime_heavy_tail",6,"Equal weights",0.0103368198086216,0.023196784993257,0.0128053443002939,0.805989583333333,0.048731583085682
24,"regime_heavy_tail",6,"ARIMA independent",0.0101497264855121,0.0234957785173016,0.0176204565197576,0.7265625,0.0374081170773015
24,"regime_heavy_tail",6,"Bootstrap independent",0.0103985992345468,0.0233292085612507,0.0138380130448709,0.672526041666667,0.0330418169814247
24,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0103993957387089,0.0230813955235164,0.0115977936719337,0.68359375,0.0334601364960351
25,"regime_heavy_tail",6,"WIRED-full",0.00634717174371478,0.0144584807588434,0.00917870890446116,0.813151041666667,0.0282841247392223
25,"regime_heavy_tail",6,"No tail copula",0.00665486808240756,0.01520213776319,0.00951925665213651,0.794921875,0.0287554092204588
25,"regime_heavy_tail",6,"Static dependence",0.00653507045503943,0.0148761793745281,0.00902807550918892,0.775390625,0.026914785970695
25,"regime_heavy_tail",6,"Rolling dependence",0.00642584611624209,0.0146285022769437,0.00919322540918435,0.795572916666667,0.0268942435706884
25,"regime_heavy_tail",6,"Independent marginals",0.00646049111898046,0.0149791359206267,0.0124132428081004,0.785807291666667,0.0280830023099937
25,"regime_heavy_tail",6,"Equal weights",0.00653306295840586,0.0149113939139662,0.0101417114774266,0.854817708333333,0.0342936591205661
25,"regime_heavy_tail",6,"ARIMA independent",0.0064521426424905,0.0151059276545187,0.0182844294244605,0.900390625,0.0382080744685393
25,"regime_heavy_tail",6,"Bootstrap independent",0.00642682172053928,0.0148371655667907,0.0116921018226149,0.7890625,0.0265587524475132
25,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00651386979834597,0.0148102506744812,0.00909521156811761,0.788411458333333,0.0286682599396151
26,"regime_heavy_tail",6,"WIRED-full",0.00801428929198057,0.0181418615953355,0.00940923321323201,0.755208333333333,0.0259708296939293
26,"regime_heavy_tail",6,"No tail copula",0.00787824926707443,0.0177401845280982,0.00939022839941548,0.740234375,0.0240220614236573
26,"regime_heavy_tail",6,"Static dependence",0.00786497408706683,0.0177196880853479,0.00942699018781957,0.751302083333333,0.0245806661239062
26,"regime_heavy_tail",6,"Rolling dependence",0.00790321157349964,0.0178399182336772,0.00938263967238446,0.745442708333333,0.0245760461906051
26,"regime_heavy_tail",6,"Independent marginals",0.00787511588853175,0.0180317918474783,0.0114923291475409,0.737630208333333,0.0236407146139678
26,"regime_heavy_tail",6,"Equal weights",0.00806862275746659,0.0182466824828103,0.00945758786622985,0.739583333333333,0.0244870367699537
26,"regime_heavy_tail",6,"ARIMA independent",0.00763509256990248,0.0175543514871057,0.012590697839798,0.807942708333333,0.0290378059135106
26,"regime_heavy_tail",6,"Bootstrap independent",0.00758199754513968,0.0172256596136718,0.0120737432127794,0.774088541666667,0.0243914402708613
26,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00764036275138376,0.017115190087039,0.00948106177204453,0.777994791666667,0.025246068070122
27,"regime_heavy_tail",6,"WIRED-full",0.00754901162465187,0.0171495242476882,0.0121202855854521,0.774739583333333,0.0362153537053798
27,"regime_heavy_tail",6,"No tail copula",0.00733262790399948,0.0168455685868396,0.0118529683288318,0.797526041666667,0.035755901089493
27,"regime_heavy_tail",6,"Static dependence",0.00739051551881005,0.0168172859921164,0.0121041390172358,0.805338541666667,0.0368140329997171
27,"regime_heavy_tail",6,"Rolling dependence",0.00741198303556079,0.016909594581233,0.0124998894820617,0.78515625,0.0363156840773092
27,"regime_heavy_tail",6,"Independent marginals",0.00750815472974456,0.0174361178984006,0.0196896942733172,0.810546875,0.0366707588707081
27,"regime_heavy_tail",6,"Equal weights",0.00719421280919956,0.0164071716974741,0.0109122996697664,0.848958333333333,0.0367467714169761
27,"regime_heavy_tail",6,"ARIMA independent",0.00712149261000173,0.0167091253184388,0.0193027965385131,0.875,0.0388656771897175
27,"regime_heavy_tail",6,"Bootstrap independent",0.00683880439011963,0.0161508566986642,0.0152135194884871,0.831380208333333,0.0309643242708237
27,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00686505203624492,0.0157433294162489,0.00975415668078492,0.848958333333333,0.032374478015243
28,"regime_heavy_tail",6,"WIRED-full",0.00736245596562367,0.0165781652048702,0.0103366201958331,0.798177083333333,0.0284173250216732
28,"regime_heavy_tail",6,"No tail copula",0.00743903667595401,0.0168204692819397,0.0109083247244281,0.793619791666667,0.0282648710218777
28,"regime_heavy_tail",6,"Static dependence",0.00740990092115819,0.0167034867600399,0.010376679247018,0.792317708333333,0.0283533771795774
28,"regime_heavy_tail",6,"Rolling dependence",0.00741003191698944,0.0166682735552017,0.0104134698979533,0.7890625,0.0271312626356239
28,"regime_heavy_tail",6,"Independent marginals",0.00738334303046737,0.0168636503365022,0.0131518216515047,0.792317708333333,0.0275785185379015
28,"regime_heavy_tail",6,"Equal weights",0.00747082872737092,0.0169060392475841,0.0106224822028378,0.825520833333333,0.0316904894712124
28,"regime_heavy_tail",6,"ARIMA independent",0.00767423749488395,0.0178271901280139,0.015423783879602,0.819010416666667,0.0332053794585737
28,"regime_heavy_tail",6,"Bootstrap independent",0.00737758528603375,0.0166493918077818,0.0118725447479183,0.701171875,0.0205008142742895
28,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00730187192065447,0.0164325867563958,0.0101831426784447,0.765625,0.0252144995597492
29,"regime_heavy_tail",6,"WIRED-full",0.0079813352440629,0.018131462598428,0.0108005785087834,0.856770833333333,0.0370230507255066
29,"regime_heavy_tail",6,"No tail copula",0.00793006971901471,0.0180473707167204,0.0107790352926584,0.856770833333333,0.0376147926056382
29,"regime_heavy_tail",6,"Static dependence",0.00789663161403251,0.0178902238927177,0.0103652324949951,0.847005208333333,0.0361058006953313
29,"regime_heavy_tail",6,"Rolling dependence",0.0077733036893621,0.0176622011061987,0.0105730007848217,0.865234375,0.0379264893845028
29,"regime_heavy_tail",6,"Independent marginals",0.00777003818293322,0.0181160862024774,0.0169350329309126,0.856119791666667,0.0367683429633476
29,"regime_heavy_tail",6,"Equal weights",0.00802795255423481,0.018173822998912,0.0107282422782413,0.872395833333333,0.0398940767088545
29,"regime_heavy_tail",6,"ARIMA independent",0.00792269238804805,0.0183531132141802,0.0211525181864673,0.879557291666667,0.0416025009704435
29,"regime_heavy_tail",6,"Bootstrap independent",0.00784159326927963,0.0182366829511435,0.0161539972554492,0.789713541666667,0.0328601337447438
29,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00784145469122566,0.017827139838579,0.0108507270820672,0.78515625,0.031192146301071
30,"regime_heavy_tail",6,"WIRED-full",0.00751657774814867,0.0170855812393768,0.010796121564404,0.916015625,0.0473109852138406
30,"regime_heavy_tail",6,"No tail copula",0.00743470725997559,0.0169595601646324,0.0108143952203559,0.90234375,0.0434528960921239
30,"regime_heavy_tail",6,"Static dependence",0.00747059576681526,0.0170057135105197,0.0112828513189301,0.9140625,0.0490023585448161
30,"regime_heavy_tail",6,"Rolling dependence",0.0075936031127014,0.0172771899012894,0.0111783936371957,0.911458333333333,0.0459789121373649
30,"regime_heavy_tail",6,"Independent marginals",0.0074281073046,0.0178414068085393,0.0254058534113368,0.910807291666667,0.0463204629708044
30,"regime_heavy_tail",6,"Equal weights",0.00789091509422216,0.0179792521043832,0.0123563246445111,0.940755208333333,0.0564642337641245
30,"regime_heavy_tail",6,"ARIMA independent",0.00812007840136309,0.0191136945069659,0.0332013812974525,0.943359375,0.0573093190705396
30,"regime_heavy_tail",6,"Bootstrap independent",0.00739577785454079,0.017524811778568,0.0231241953384433,0.884114583333333,0.041979566689103
30,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00737644464900577,0.0166782658088418,0.0106037184606089,0.858072916666667,0.0403760350249626
1,"static_gaussian",1,"WIRED-full",0.00274816186862745,0.0063671152239611,0.00373745116253314,0.798828125,0.0120557423163673
1,"static_gaussian",1,"No tail copula",0.00273983835696363,0.00634236831286505,0.00372816702459004,0.772786458333333,0.0116149072464197
1,"static_gaussian",1,"Static dependence",0.00273802076977774,0.00633866161872853,0.00369856688963116,0.774739583333333,0.0113585726277638
1,"static_gaussian",1,"Rolling dependence",0.00273993598213102,0.00635782213733011,0.00375059083976091,0.761067708333333,0.0111998515843696
1,"static_gaussian",1,"Independent marginals",0.00276370396929178,0.00645172448139386,0.00425050214829245,0.764973958333333,0.0114546679797887
1,"static_gaussian",1,"Equal weights",0.00276180334259507,0.00639689540902556,0.00372699764174866,0.797526041666667,0.012443652312685
1,"static_gaussian",1,"ARIMA independent",0.00276242029613761,0.00644686488560796,0.00451793141281317,0.802083333333333,0.0129287202665776
1,"static_gaussian",1,"Bootstrap independent",0.00268689736260933,0.00628201405155976,0.00414266247830026,0.791015625,0.0117653768021524
1,"static_gaussian",1,"Gaussian copula bootstrap",0.00268597255174727,0.0062236325301629,0.0037504246847175,0.826171875,0.0128213595317291
2,"static_gaussian",1,"WIRED-full",0.00277048398627318,0.0064177371977221,0.00374446262535641,0.770833333333333,0.0118403665287131
2,"static_gaussian",1,"No tail copula",0.00277679985414032,0.0064277645704045,0.00373517639508773,0.75,0.0112792596064411
2,"static_gaussian",1,"Static dependence",0.00277891202034465,0.00643509755528524,0.00371671047220142,0.744791666666667,0.0112090644285931
2,"static_gaussian",1,"Rolling dependence",0.00277917016746794,0.00644132077905488,0.00377462635810141,0.757161458333333,0.0114533458065113
2,"static_gaussian",1,"Independent marginals",0.00278085523670221,0.00649485394908939,0.00400302228549813,0.7421875,0.0112170747067417
2,"static_gaussian",1,"Equal weights",0.00276938720542524,0.006420764966551,0.00378525270754268,0.770182291666667,0.0117670622114331
2,"static_gaussian",1,"ARIMA independent",0.00278257170179214,0.00651479716007983,0.00414778471731985,0.796223958333333,0.0123906824644993
2,"static_gaussian",1,"Bootstrap independent",0.00278409280442589,0.00651209350159957,0.00417035809663044,0.784505208333333,0.0123419646677035
2,"static_gaussian",1,"Gaussian copula bootstrap",0.00278813557983047,0.00645452372272165,0.00369178300065853,0.768880208333333,0.0120993696538139
3,"static_gaussian",1,"WIRED-full",0.00282616856580847,0.00658718712881115,0.00383184785720299,0.748697916666667,0.0114007778906412
3,"static_gaussian",1,"No tail copula",0.00283273774132913,0.00658115989989111,0.00387072405514831,0.768229166666667,0.0118654270788655
3,"static_gaussian",1,"Static dependence",0.00281748140357878,0.00656522402486822,0.00385060888154854,0.75,0.0114717295877297
3,"static_gaussian",1,"Rolling dependence",0.00284511979771056,0.00662960762195477,0.00385001052872121,0.761067708333333,0.0117552211667045
3,"static_gaussian",1,"Independent marginals",0.00283851973751849,0.0066368727943433,0.0044109560320967,0.763671875,0.0116117441096005
3,"static_gaussian",1,"Equal weights",0.00273509503376808,0.0063998329663289,0.00379824918270791,0.771484375,0.0116145239604173
3,"static_gaussian",1,"ARIMA independent",0.00267599027432018,0.00628155590351799,0.00413628485994484,0.789713541666667,0.0118587034607613
3,"static_gaussian",1,"Bootstrap independent",0.00267476587986487,0.00626710767975212,0.00407656417670672,0.77734375,0.011551488434879
3,"static_gaussian",1,"Gaussian copula bootstrap",0.00267069742899488,0.00620697550681942,0.0037954654251984,0.791666666666667,0.0118428317062929
4,"static_gaussian",1,"WIRED-full",0.00278740662003491,0.00645347967211026,0.00371606084580542,0.813151041666667,0.0130710293956504
4,"static_gaussian",1,"No tail copula",0.00278243134112582,0.00644886094432463,0.00372557980715824,0.81640625,0.0131556150830514
4,"static_gaussian",1,"Static dependence",0.00278770644244697,0.00646641472153909,0.0037288836386493,0.824869791666667,0.0134372054019509
4,"static_gaussian",1,"Rolling dependence",0.00277188697611572,0.00643309828880894,0.00369389180571149,0.809244791666667,0.0129977704423655
4,"static_gaussian",1,"Independent marginals",0.00279148953980595,0.00653459320596548,0.00442704862111347,0.802083333333333,0.0129881852710559
4,"static_gaussian",1,"Equal weights",0.00280745142611784,0.00647639174409315,0.00377887780111031,0.833333333333333,0.0138211584059442
4,"static_gaussian",1,"ARIMA independent",0.0027545725949827,0.00645113559437583,0.00435043523684652,0.802734375,0.0126689693251298
4,"static_gaussian",1,"Bootstrap independent",0.00276117579143798,0.00645306595415195,0.00430478653171408,0.813802083333333,0.0130557888895848
4,"static_gaussian",1,"Gaussian copula bootstrap",0.00276400969278616,0.00640013162114368,0.00373794532753044,0.802734375,0.0127274093942379
5,"static_gaussian",1,"WIRED-full",0.00291890807451238,0.00678047258652544,0.00386058806037087,0.796223958333333,0.0130749034549047
5,"static_gaussian",1,"No tail copula",0.0028835786452973,0.00668947243981538,0.00383404165154107,0.801432291666667,0.0131540854459829
5,"static_gaussian",1,"Static dependence",0.00289705527017609,0.00673858279356233,0.00390374396777794,0.800130208333333,0.0131031657966114
5,"static_gaussian",1,"Rolling dependence",0.00291522153506097,0.00676384724075149,0.00393069766849806,0.779296875,0.0128325052351268
5,"static_gaussian",1,"Independent marginals",0.00286663716160011,0.00672422961746188,0.00474723067459629,0.795572916666667,0.0130464239454246
5,"static_gaussian",1,"Equal weights",0.00280179070372236,0.00649913502623162,0.00381189417486418,0.819661458333333,0.0132696838340181
5,"static_gaussian",1,"ARIMA independent",0.00276231983263729,0.00645890041402763,0.00411257732036154,0.791666666666667,0.012213477221351
5,"static_gaussian",1,"Bootstrap independent",0.00275148329486177,0.00644483532704576,0.00418363964475872,0.780598958333333,0.0120666372172381
5,"static_gaussian",1,"Gaussian copula bootstrap",0.00274795229892098,0.0063699190982915,0.00377571878370509,0.781901041666667,0.0121033849299948
6,"static_gaussian",1,"WIRED-full",0.00279452177237465,0.00649265999345423,0.00400561284693063,0.751953125,0.0114436053672106
6,"static_gaussian",1,"No tail copula",0.0027912851778082,0.00647210231628251,0.00398552817072285,0.731770833333333,0.0111618275199744
6,"static_gaussian",1,"Static dependence",0.00279135665832912,0.00649154301797535,0.00401005379047723,0.72265625,0.0108316679786818
6,"static_gaussian",1,"Rolling dependence",0.00277551033768224,0.00645838304389891,0.00398808984786824,0.751953125,0.0117118316414464
6,"static_gaussian",1,"Independent marginals",0.00278810600076461,0.00653271848487542,0.00421554670573771,0.728515625,0.0108573690541133
6,"static_gaussian",1,"Equal weights",0.00277474703708791,0.0064347768565724,0.00399383667330284,0.770182291666667,0.0118284852447394
6,"static_gaussian",1,"ARIMA independent",0.002772769882882,0.0064923069131605,0.00438907085187592,0.778645833333333,0.0121110282448177
6,"static_gaussian",1,"Bootstrap independent",0.00277194013105309,0.00649488058865096,0.00455019475758619,0.776692708333333,0.012077157665152
6,"static_gaussian",1,"Gaussian copula bootstrap",0.00277810032084691,0.00643466315926431,0.00398031384618056,0.786458333333333,0.0124114199682937
7,"static_gaussian",1,"WIRED-full",0.0031626349572179,0.00726419790650005,0.00394718297465265,0.746744791666667,0.0131284623413462
7,"static_gaussian",1,"No tail copula",0.00314580606637706,0.00723369327293839,0.00394167384813216,0.757161458333333,0.0130415471213093
7,"static_gaussian",1,"Static dependence",0.00314397110764028,0.00723944294893451,0.00404025063277935,0.7734375,0.0137017121974075
7,"static_gaussian",1,"Rolling dependence",0.00313132369466389,0.0072082531115905,0.00409539131368732,0.789713541666667,0.0137631315307744
7,"static_gaussian",1,"Independent marginals",0.0031378781627314,0.00729687289446701,0.00483078346715801,0.77734375,0.0136188288363178
7,"static_gaussian",1,"Equal weights",0.00302633890728427,0.00696090702261662,0.00387910440035092,0.798828125,0.0136901670463171
7,"static_gaussian",1,"ARIMA independent",0.00288385432386304,0.00678082789056545,0.00450438362218154,0.805338541666667,0.0130074922600714
7,"static_gaussian",1,"Bootstrap independent",0.00284818417813389,0.00669350862969794,0.00471947852904435,0.830729166666667,0.0133342889898907
7,"static_gaussian",1,"Gaussian copula bootstrap",0.00287309392883627,0.00665206197884048,0.00384692496614061,0.817708333333333,0.0132979348465404
8,"static_gaussian",1,"WIRED-full",0.00273557848645627,0.00638237629548795,0.0040181823205381,0.815755208333333,0.0129044941122171
8,"static_gaussian",1,"No tail copula",0.00275439025786175,0.00641316605008457,0.00407986789473993,0.83203125,0.0136577951573461
8,"static_gaussian",1,"Static dependence",0.00273294358464875,0.00635775364386843,0.00391896088533366,0.837239583333333,0.0133771056306367
8,"static_gaussian",1,"Rolling dependence",0.00272744778422947,0.00634141707222834,0.00395751068232081,0.835286458333333,0.0132494789481396
8,"static_gaussian",1,"Independent marginals",0.0027654870216719,0.00649152770246668,0.00496993780078433,0.83203125,0.0132944577403987
8,"static_gaussian",1,"Equal weights",0.00269714412873819,0.00626458355709581,0.00404363343313061,0.867838541666667,0.0144058147418117
8,"static_gaussian",1,"ARIMA independent",0.00264712810290448,0.00622768594709534,0.00435481810289806,0.813802083333333,0.0122892363969756
8,"static_gaussian",1,"Bootstrap independent",0.0026475622252734,0.00620781440474289,0.0044429887186023,0.833984375,0.0129838115092326
8,"static_gaussian",1,"Gaussian copula bootstrap",0.00264392711328423,0.00614489709018717,0.00380132496695709,0.833333333333333,0.0128125694215801
9,"static_gaussian",1,"WIRED-full",0.00277753041826309,0.00644282039988954,0.00395871982728216,0.759765625,0.0117507960016932
9,"static_gaussian",1,"No tail copula",0.00277037744791523,0.00641447038595621,0.00393154669915122,0.732421875,0.0111248897265589
9,"static_gaussian",1,"Static dependence",0.00278031147686604,0.00644332454579922,0.00397216748474983,0.742838541666667,0.0114282082514213
9,"static_gaussian",1,"Rolling dependence",0.00277035993087928,0.00642690258691268,0.00411537661012094,0.73828125,0.0111485761557584
9,"static_gaussian",1,"Independent marginals",0.00275619379033469,0.00642660254842576,0.00426313074675955,0.744791666666667,0.0113890393280043
9,"static_gaussian",1,"Equal weights",0.00280595175763921,0.00649530621776596,0.0039247495535659,0.753255208333333,0.0117046921156185
9,"static_gaussian",1,"ARIMA independent",0.00273040252468675,0.00637310133065847,0.00414309751271523,0.759114583333333,0.0112941862505171
9,"static_gaussian",1,"Bootstrap independent",0.00274480637874125,0.00638365427316997,0.00414911387324497,0.762369791666667,0.0116470869879578
9,"static_gaussian",1,"Gaussian copula bootstrap",0.00275333557539628,0.00634562644925333,0.00395688410749775,0.770833333333333,0.0118880297942164
10,"static_gaussian",1,"WIRED-full",0.00277088426938374,0.00644298367089338,0.00375562573656379,0.793619791666667,0.0124290472410302
10,"static_gaussian",1,"No tail copula",0.002786623091813,0.00649113136992742,0.0038802879619773,0.787109375,0.0122730823574125
10,"static_gaussian",1,"Static dependence",0.00276838170445125,0.00644943187543966,0.0037808727128589,0.793619791666667,0.0124885436526473
10,"static_gaussian",1,"Rolling dependence",0.00277504339845574,0.00646060720107322,0.00378789802964322,0.790364583333333,0.0122557874059449
10,"static_gaussian",1,"Independent marginals",0.00277367349533785,0.00652921166350568,0.00435096071674177,0.784505208333333,0.0121885862149795
10,"static_gaussian",1,"Equal weights",0.00284117106578277,0.0066231466988453,0.0040047822566333,0.813802083333333,0.0136890573285515
10,"static_gaussian",1,"ARIMA independent",0.0027684377667152,0.00648640873931203,0.00404781379255283,0.766927083333333,0.0116254371396858
10,"static_gaussian",1,"Bootstrap independent",0.00278409434677936,0.00651122461699701,0.00406427076077601,0.761067708333333,0.0114272571667513
10,"static_gaussian",1,"Gaussian copula bootstrap",0.00277712151115222,0.00644922691906675,0.00376980039811098,0.733072916666667,0.0107711753079252
11,"static_gaussian",1,"WIRED-full",0.00294723283269719,0.00690030190680387,0.0041635082598345,0.817057291666667,0.0133472846950551
11,"static_gaussian",1,"No tail copula",0.00297498901829265,0.00696659288172317,0.00427445646408267,0.814453125,0.013246650099524
11,"static_gaussian",1,"Static dependence",0.00299911191423668,0.0070153205532786,0.00432040353741952,0.819661458333333,0.0138669706735263
11,"static_gaussian",1,"Rolling dependence",0.00298595585617468,0.00699258364449427,0.00444265508810554,0.820963541666667,0.0135227617048098
11,"static_gaussian",1,"Independent marginals",0.00296462146590655,0.00696985162443701,0.00537458741594809,0.822916666666667,0.0137202579434984
11,"static_gaussian",1,"Equal weights",0.00287541879134546,0.00666085411844307,0.00412850368383994,0.853515625,0.0143126327068765
11,"static_gaussian",1,"ARIMA independent",0.00285144348917914,0.00668837335015214,0.00489085518497217,0.835286458333333,0.0134934551741942
11,"static_gaussian",1,"Bootstrap independent",0.00284284074612197,0.00666085807446352,0.00489672044787204,0.837239583333333,0.013455794942488
11,"static_gaussian",1,"Gaussian copula bootstrap",0.00283681437851753,0.00656608523558528,0.00409745254732786,0.833333333333333,0.013266519571858
12,"static_gaussian",1,"WIRED-full",0.00349083997756495,0.00849164702047561,0.00558368348523478,0.766927083333333,0.0141900957227876
12,"static_gaussian",1,"No tail copula",0.00359017145755065,0.00875720323219756,0.00595137009435674,0.75390625,0.0141735013791341
12,"static_gaussian",1,"Static dependence",0.00347419176041308,0.00846932069551798,0.00574459358415875,0.774088541666667,0.0142500249802991
12,"static_gaussian",1,"Rolling dependence",0.00356469939252184,0.00867446759383396,0.00582903535766103,0.766276041666667,0.0141040212872274
12,"static_gaussian",1,"Independent marginals",0.00351994979625366,0.00855711505977184,0.00717393822724037,0.774088541666667,0.0143269242484517
12,"static_gaussian",1,"Equal weights",0.00293182838540818,0.00678800081548572,0.00398165605021914,0.807291666666667,0.0136051165646236
12,"static_gaussian",1,"ARIMA independent",0.00295561209714098,0.00689539909459121,0.00443154319914176,0.755208333333333,0.0122545762177098
12,"static_gaussian",1,"Bootstrap independent",0.00289275289837069,0.00673726698077652,0.00422680427614715,0.753255208333333,0.0120626334994579
12,"static_gaussian",1,"Gaussian copula bootstrap",0.00289842844766349,0.00668614418181056,0.00392709849617642,0.740885416666667,0.0118561431457957
13,"static_gaussian",1,"WIRED-full",0.00296905804768581,0.00701667380469108,0.00457756724695243,0.770833333333333,0.0131825197630515
13,"static_gaussian",1,"No tail copula",0.0030158958477805,0.00712242519182368,0.0047716065996682,0.766927083333333,0.0132158016839952
13,"static_gaussian",1,"Static dependence",0.00304918546978958,0.0072135749877686,0.00452158310917013,0.776041666666667,0.0132702574431859
13,"static_gaussian",1,"Rolling dependence",0.00296907071812795,0.00702118576069211,0.00438765017647096,0.779296875,0.013394691017875
13,"static_gaussian",1,"Independent marginals",0.00305620714132917,0.00730071885642057,0.00578911678943077,0.777994791666667,0.0133852027174123
13,"static_gaussian",1,"Equal weights",0.00280238809995522,0.00648342907632555,0.00404294596760088,0.796875,0.0129216893193651
13,"static_gaussian",1,"ARIMA independent",0.00277639713319078,0.00646834351131228,0.00440092308086913,0.764322916666667,0.0118607290032045
13,"static_gaussian",1,"Bootstrap independent",0.00278510209400943,0.00648012374501282,0.00436471451768619,0.783203125,0.0120899636485674
13,"static_gaussian",1,"Gaussian copula bootstrap",0.00277640887379532,0.00640568145326916,0.00393794975105286,0.804036458333333,0.0126550266171091
14,"static_gaussian",1,"WIRED-full",0.00265550426628865,0.00617711437895026,0.00372041226224293,0.817708333333333,0.0123453176556973
14,"static_gaussian",1,"No tail copula",0.00265649669255694,0.00618035010872559,0.00374534540856982,0.818359375,0.0124433793680933
14,"static_gaussian",1,"Static dependence",0.00266713744388945,0.00619772053944513,0.00373509548710422,0.823567708333333,0.0126322926233028
14,"static_gaussian",1,"Rolling dependence",0.00265972777624121,0.00618244408146129,0.0037303544543634,0.797526041666667,0.0120111269005815
14,"static_gaussian",1,"Independent marginals",0.00266575479269671,0.00627707525367462,0.00438734802876471,0.822916666666667,0.0125335950420828
14,"static_gaussian",1,"Equal weights",0.00266652963911964,0.00620102307320812,0.00373683392383575,0.841796875,0.0130773189901206
14,"static_gaussian",1,"ARIMA independent",0.0026612444877105,0.00625761765947209,0.00429160081481716,0.813151041666667,0.012144946609066
14,"static_gaussian",1,"Bootstrap independent",0.00266184400871528,0.00625305158549427,0.00440320731610546,0.837890625,0.0130863467592554
14,"static_gaussian",1,"Gaussian copula bootstrap",0.00265292420335115,0.00616061721099728,0.00377432406104425,0.831380208333333,0.012886385468
15,"static_gaussian",1,"WIRED-full",0.00290536731784886,0.00681874808974994,0.00390573953625359,0.763671875,0.0123432463386369
15,"static_gaussian",1,"No tail copula",0.00287773798641384,0.00674388158486665,0.00396646713781724,0.774739583333333,0.0125269098084907
15,"static_gaussian",1,"Static dependence",0.00290846667788683,0.00683266384095339,0.00403168096998463,0.76171875,0.0123458924190322
15,"static_gaussian",1,"Rolling dependence",0.00293413713625458,0.00692047299199019,0.00418014717316617,0.755208333333333,0.0121371269112052
15,"static_gaussian",1,"Independent marginals",0.0029092270496417,0.00687408868152074,0.00453876950364263,0.7578125,0.0121170078917546
15,"static_gaussian",1,"Equal weights",0.00283766407123446,0.00661594198033684,0.00384984208488139,0.796223958333333,0.013020164928221
15,"static_gaussian",1,"ARIMA independent",0.00276370438225646,0.00648868710750139,0.00415339663629515,0.791666666666667,0.0122405977928857
15,"static_gaussian",1,"Bootstrap independent",0.00277474897538719,0.00650603498936879,0.00414224596703265,0.766927083333333,0.0118020848460431
15,"static_gaussian",1,"Gaussian copula bootstrap",0.00277478846267896,0.00644537599048863,0.00378777625141698,0.76171875,0.011568064666737
16,"static_gaussian",1,"WIRED-full",0.00347823780545637,0.00802619971066868,0.00541048771096684,0.813151041666667,0.0161860610799872
16,"static_gaussian",1,"No tail copula",0.00338576229581484,0.00780197147975573,0.00536896760727728,0.8359375,0.0160347017520375
16,"static_gaussian",1,"Static dependence",0.0034990923540606,0.00806714639063618,0.00542157067559993,0.790364583333333,0.0157941014373386
16,"static_gaussian",1,"Rolling dependence",0.00342002449436272,0.00790476220712081,0.00509655791759187,0.819661458333333,0.0161007894629708
16,"static_gaussian",1,"Independent marginals",0.00333167943388751,0.00783184874505302,0.00643923521399821,0.804036458333333,0.0155712041114576
16,"static_gaussian",1,"Equal weights",0.00305989180824214,0.00709865677319529,0.00474023338989197,0.888671875,0.0179127969002872
16,"static_gaussian",1,"ARIMA independent",0.0027040934062328,0.00635102240276693,0.00425654919068109,0.798177083333333,0.0122976924247224
16,"static_gaussian",1,"Bootstrap independent",0.00270237655982871,0.00635263278314435,0.00411849673871375,0.774088541666667,0.0116013467145099
16,"static_gaussian",1,"Gaussian copula bootstrap",0.00268985348041367,0.00625283641912378,0.00381939168127552,0.791015625,0.0119353115984925
17,"static_gaussian",1,"WIRED-full",0.00275459682545038,0.00641546904113802,0.00399120684896558,0.78515625,0.0121996986963771
17,"static_gaussian",1,"No tail copula",0.00274825849154446,0.00639895665540773,0.00396757154893474,0.796875,0.0123715677404746
17,"static_gaussian",1,"Static dependence",0.00277404990187609,0.00644633991795858,0.00397129597466511,0.8125,0.0128052846877897
17,"static_gaussian",1,"Rolling dependence",0.00276179859147387,0.00643236212650216,0.00396884017784658,0.801432291666667,0.0124833623906776
17,"static_gaussian",1,"Independent marginals",0.0027989897030046,0.00655862688560283,0.00454182613909783,0.798828125,0.0125161785290661
17,"static_gaussian",1,"Equal weights",0.00272922279762775,0.0063534500011014,0.00399172941085367,0.826171875,0.0130500476753135
17,"static_gaussian",1,"ARIMA independent",0.00272556787581271,0.00642000435989272,0.00439146658269,0.791015625,0.0120039804088073
17,"static_gaussian",1,"Bootstrap independent",0.00271629271567561,0.00638086871872976,0.00438791735171033,0.796223958333333,0.0123489736742698
17,"static_gaussian",1,"Gaussian copula bootstrap",0.00271994819071754,0.00632825328443561,0.00397938893059627,0.799479166666667,0.0123259697017291
18,"static_gaussian",1,"WIRED-full",0.00324596106435604,0.0075739217529857,0.00553129342300338,0.768229166666667,0.0133487332073539
18,"static_gaussian",1,"No tail copula",0.00324549944902245,0.00760559616212516,0.00551967261218557,0.76171875,0.0134143957008278
18,"static_gaussian",1,"Static dependence",0.00324236802771935,0.00754370048658531,0.00553918686058186,0.778645833333333,0.0136567979512523
18,"static_gaussian",1,"Rolling dependence",0.0032064784298265,0.00747428842060972,0.00548200568973581,0.778645833333333,0.0137568281787627
18,"static_gaussian",1,"Independent marginals",0.00328261538208499,0.00763901291531721,0.00639461822613174,0.770182291666667,0.0134828903439707
18,"static_gaussian",1,"Equal weights",0.00282783415624363,0.00658101378170437,0.00421305508911003,0.818359375,0.0134410699108711
18,"static_gaussian",1,"ARIMA independent",0.00276525588405043,0.00646440437394837,0.00415722350925117,0.761067708333333,0.0115790088499507
18,"static_gaussian",1,"Bootstrap independent",0.00276701027863526,0.00645758110682144,0.00410603090105804,0.77734375,0.0121442789801705
18,"static_gaussian",1,"Gaussian copula bootstrap",0.00276206590444819,0.00637977187839578,0.00380747969314805,0.772135416666667,0.0120014747821188
19,"static_gaussian",1,"WIRED-full",0.00287215197455431,0.00662770565777786,0.00379951252009764,0.811848958333333,0.0135961902516554
19,"static_gaussian",1,"No tail copula",0.0029706928391617,0.00681222174809268,0.00397743659410283,0.791666666666667,0.013547778863939
19,"static_gaussian",1,"Static dependence",0.00295208518248064,0.00678918388979455,0.00396030584307763,0.830078125,0.0144695956793152
19,"static_gaussian",1,"Rolling dependence",0.00290085919282556,0.00670938913126965,0.00406885514122901,0.822265625,0.0139095567475364
19,"static_gaussian",1,"Independent marginals",0.00292304784997619,0.00682856133249064,0.00477735271788678,0.783203125,0.0131026577167538
19,"static_gaussian",1,"Equal weights",0.00284153057698249,0.0065836266896889,0.00391521623676342,0.844401041666667,0.0148779300479405
19,"static_gaussian",1,"ARIMA independent",0.0027212027805235,0.006380116731343,0.00424359871573199,0.8203125,0.0129073971960793
19,"static_gaussian",1,"Bootstrap independent",0.00272639394655714,0.00639803826019196,0.00433595890616957,0.830729166666667,0.0133555091865381
19,"static_gaussian",1,"Gaussian copula bootstrap",0.00272752019006857,0.00632191929039066,0.00370144177481438,0.837239583333333,0.0136097479922741
20,"static_gaussian",1,"WIRED-full",0.00278394678188151,0.00644252108532568,0.0037963328773102,0.790364583333333,0.0125509116125605
20,"static_gaussian",1,"No tail copula",0.00277352608786255,0.00641908627607249,0.00377307594087435,0.793619791666667,0.0126333850432926
20,"static_gaussian",1,"Static dependence",0.00279281008866489,0.00645892458395834,0.00379018590014655,0.798828125,0.0128622033440171
20,"static_gaussian",1,"Rolling dependence",0.00279034317195826,0.00645195148736441,0.00380222775643739,0.792317708333333,0.0126613061448544
20,"static_gaussian",1,"Independent marginals",0.00278903308636728,0.00650960356977631,0.00427672364247343,0.780598958333333,0.0123951642744138
20,"static_gaussian",1,"Equal weights",0.0028701827422145,0.00665188086605592,0.00385931842444427,0.79296875,0.0133981845634616
20,"static_gaussian",1,"ARIMA independent",0.00276877954223579,0.00646686345913632,0.0042140786101692,0.789713541666667,0.0124130879305305
20,"static_gaussian",1,"Bootstrap independent",0.00277430784215591,0.00647693207048687,0.00409850984960098,0.787109375,0.0122960168954484
20,"static_gaussian",1,"Gaussian copula bootstrap",0.00276966082795459,0.00639950671219768,0.00380594012726426,0.786458333333333,0.0123109704810926
21,"static_gaussian",1,"WIRED-full",0.00279464964267516,0.0065087204128789,0.00395745037418653,0.820963541666667,0.0132082949923752
21,"static_gaussian",1,"No tail copula",0.00278478763209184,0.00648775316217114,0.00398447876713873,0.802734375,0.0128608010802433
21,"static_gaussian",1,"Static dependence",0.00278550844500045,0.00650026765218982,0.0039464747449653,0.794270833333333,0.0125426304155194
21,"static_gaussian",1,"Rolling dependence",0.00278717626156782,0.00650530985193128,0.00402919268834605,0.804036458333333,0.0127178436471464
21,"static_gaussian",1,"Independent marginals",0.00278092201976281,0.00654684963183196,0.00450839565851246,0.783203125,0.0124112519026961
21,"static_gaussian",1,"Equal weights",0.002776994496901,0.00646547420143944,0.00395788447057533,0.819010416666667,0.0130257114638633
21,"static_gaussian",1,"ARIMA independent",0.00278140922180287,0.00654582938385052,0.00445125909154719,0.797526041666667,0.012650374514876
21,"static_gaussian",1,"Bootstrap independent",0.00278519294071681,0.00655191234856991,0.00455240071353856,0.791015625,0.0126215540393044
21,"static_gaussian",1,"Gaussian copula bootstrap",0.00277759917322975,0.00645287231069257,0.00395453006263849,0.790364583333333,0.0124325916656132
22,"static_gaussian",1,"WIRED-full",0.00293723893712584,0.00692186346788271,0.00423448366525921,0.7578125,0.0121333648943137
22,"static_gaussian",1,"No tail copula",0.00292611561516515,0.00690818311582064,0.00432063385776867,0.754557291666667,0.0118918387702464
22,"static_gaussian",1,"Static dependence",0.00292043575280655,0.00688279821744071,0.00418820884580705,0.767578125,0.0122690105193597
22,"static_gaussian",1,"Rolling dependence",0.00296414636378963,0.00701070292825285,0.00438317553368472,0.748697916666667,0.0118608476151647
22,"static_gaussian",1,"Independent marginals",0.00293937888345182,0.00696939017506816,0.00507299563461148,0.757161458333333,0.0120635273999149
22,"static_gaussian",1,"Equal weights",0.00275687444625989,0.00641691784829944,0.00395698942977917,0.804036458333333,0.0126967722637504
22,"static_gaussian",1,"ARIMA independent",0.00266483894613054,0.00624204850515425,0.00449783245045474,0.803385416666667,0.0122249424473946
22,"static_gaussian",1,"Bootstrap independent",0.00269890424972352,0.00629443854356198,0.00444299713480446,0.814453125,0.0126150509901521
22,"static_gaussian",1,"Gaussian copula bootstrap",0.00267500094366816,0.00619527458938255,0.00389088735895688,0.802083333333333,0.0123202104906154
23,"static_gaussian",1,"WIRED-full",0.00283628473091373,0.00661211011099196,0.00404029189584866,0.831380208333333,0.0136453628908533
23,"static_gaussian",1,"No tail copula",0.00282561481891503,0.00657635308014365,0.00407048281296723,0.829427083333333,0.0137487788597835
23,"static_gaussian",1,"Static dependence",0.00284402400528908,0.00660757803962973,0.00398820493551949,0.839192708333333,0.0139946827589498
23,"static_gaussian",1,"Rolling dependence",0.00281437012487358,0.00655640030361698,0.00388865192831882,0.826171875,0.0137165743580843
23,"static_gaussian",1,"Independent marginals",0.00284954177737499,0.00670044144986399,0.00491790609768749,0.829427083333333,0.0138299547861287
23,"static_gaussian",1,"Equal weights",0.0027727807963841,0.00642984430342718,0.00394097000761804,0.848307291666667,0.0139619087613383
23,"static_gaussian",1,"ARIMA independent",0.00278143385843404,0.00651473491776086,0.00429990477437056,0.798177083333333,0.0125256450719039
23,"static_gaussian",1,"Bootstrap independent",0.00279107166820354,0.00651291377707899,0.00418996293389494,0.777994791666667,0.01197008755811
23,"static_gaussian",1,"Gaussian copula bootstrap",0.00277281612967931,0.00642102677598523,0.00383430954144748,0.779947916666667,0.0120241173656284
24,"static_gaussian",1,"WIRED-full",0.00312374761875228,0.00727250486162669,0.00438389391126426,0.774739583333333,0.0129898038471736
24,"static_gaussian",1,"No tail copula",0.00312246379339242,0.0072488475969497,0.0043485148876338,0.772135416666667,0.0126755386907215
24,"static_gaussian",1,"Static dependence",0.00311376443401947,0.00725442785764641,0.00429600764281073,0.763020833333333,0.0125764434333667
24,"static_gaussian",1,"Rolling dependence",0.00313140163251518,0.00731166526246541,0.00436855414965816,0.768880208333333,0.0129719060635461
24,"static_gaussian",1,"Independent marginals",0.00315591256007777,0.00741019565802922,0.00544240660198302,0.774739583333333,0.0129398698709362
24,"static_gaussian",1,"Equal weights",0.00294216239869868,0.00681157449561361,0.00407731466421428,0.796223958333333,0.0128708305526555
24,"static_gaussian",1,"ARIMA independent",0.00291513936789027,0.0068001540415074,0.00455101898154836,0.791015625,0.0127247894513487
24,"static_gaussian",1,"Bootstrap independent",0.0029057415757623,0.00680024447960375,0.00465855697055482,0.795572916666667,0.0129925085940822
24,"static_gaussian",1,"Gaussian copula bootstrap",0.00290836865125389,0.00673627881255437,0.00410507395700218,0.793619791666667,0.0125524126178972
25,"static_gaussian",1,"WIRED-full",0.0029397910782634,0.00688725510234625,0.00402857122399291,0.737630208333333,0.0120895632999026
25,"static_gaussian",1,"No tail copula",0.00297148196095197,0.00692809692789028,0.00407256628719823,0.73828125,0.0124244236347654
25,"static_gaussian",1,"Static dependence",0.00297895742052139,0.00696210820608407,0.0040887589572804,0.748046875,0.0123122763399075
25,"static_gaussian",1,"Rolling dependence",0.00294816079944601,0.00689520398606277,0.00402175712637945,0.74609375,0.012142680919338
25,"static_gaussian",1,"Independent marginals",0.00297049983869594,0.00699922175930461,0.00467432656680291,0.740885416666667,0.0122692690565213
25,"static_gaussian",1,"Equal weights",0.0027354189087565,0.00638405493663006,0.0038725940594697,0.763020833333333,0.011814778779438
25,"static_gaussian",1,"ARIMA independent",0.00270737592807545,0.00636028616328425,0.00415915317781162,0.787760416666667,0.0119598327831736
25,"static_gaussian",1,"Bootstrap independent",0.00268027637238845,0.00629851171052793,0.00423413521232738,0.822916666666667,0.0125816272308381
25,"static_gaussian",1,"Gaussian copula bootstrap",0.00268201244210885,0.00624650948562307,0.00382500516195896,0.826822916666667,0.0127567096665399
26,"static_gaussian",1,"WIRED-full",0.00288378827713524,0.00666290032061516,0.00390007501980663,0.775390625,0.0125585597865627
26,"static_gaussian",1,"No tail copula",0.00288987302495762,0.00667424142807959,0.00396743853525207,0.791015625,0.0128293746747313
26,"static_gaussian",1,"Static dependence",0.0028712340696684,0.00664056991809515,0.00391000060122051,0.784505208333333,0.0126467260914225
26,"static_gaussian",1,"Rolling dependence",0.00287384319238685,0.00666148741689472,0.0039257653041399,0.779296875,0.0126775253702097
26,"static_gaussian",1,"Independent marginals",0.00285375897006708,0.0066595414027996,0.00445101457278686,0.7734375,0.012361131708728
26,"static_gaussian",1,"Equal weights",0.00277089988835436,0.00640788741882459,0.00389031340074596,0.805338541666667,0.0128411785554332
26,"static_gaussian",1,"ARIMA independent",0.00280399151258032,0.00655525258711892,0.00448412862926519,0.794921875,0.0126534269649662
26,"static_gaussian",1,"Bootstrap independent",0.00279645858177107,0.00651583903700588,0.00439211768886668,0.794921875,0.0125031337835481
26,"static_gaussian",1,"Gaussian copula bootstrap",0.00277743640555465,0.00641493682465119,0.00389214738403594,0.787109375,0.012234666313596
27,"static_gaussian",1,"WIRED-full",0.00280095102640346,0.00646059660812529,0.00389678041174929,0.83203125,0.0138951973215986
27,"static_gaussian",1,"No tail copula",0.00278731329467705,0.00646539597874145,0.00401595151583424,0.822265625,0.0138234029310009
27,"static_gaussian",1,"Static dependence",0.0027866160249924,0.00643337887817994,0.00394507457718228,0.817057291666667,0.0136074534928556
27,"static_gaussian",1,"Rolling dependence",0.00278044247240783,0.0064366973452352,0.00392366743032275,0.810546875,0.0132140055053006
27,"static_gaussian",1,"Independent marginals",0.00279191901833573,0.00653534586963835,0.00476837564461151,0.813151041666667,0.0135178826909611
27,"static_gaussian",1,"Equal weights",0.00282718854433948,0.00651774055396263,0.00400112787767772,0.823567708333333,0.0136770019968471
27,"static_gaussian",1,"ARIMA independent",0.00275905443376118,0.00645220360731317,0.00443141093462367,0.815104166666667,0.0128800940465479
27,"static_gaussian",1,"Bootstrap independent",0.002767157054891,0.00648080192622218,0.00456899473017947,0.796875,0.0129361434434112
27,"static_gaussian",1,"Gaussian copula bootstrap",0.00275701612901601,0.00638459968439707,0.00383539409311642,0.795572916666667,0.0126599927877456
28,"static_gaussian",1,"WIRED-full",0.00298189160058111,0.00693345173313831,0.00383018704509088,0.780598958333333,0.0129082130203266
28,"static_gaussian",1,"No tail copula",0.00297247679434208,0.00689882202310408,0.00384785634761702,0.774739583333333,0.0126733757268613
28,"static_gaussian",1,"Static dependence",0.00299249170130229,0.00696426252662514,0.00381383692767177,0.768229166666667,0.0123573051422659
28,"static_gaussian",1,"Rolling dependence",0.00298788309748226,0.00694442699013538,0.00378201660083135,0.768880208333333,0.0125861222445493
28,"static_gaussian",1,"Independent marginals",0.00298598244529856,0.0069976303317252,0.00461209296630115,0.787109375,0.012913897713837
28,"static_gaussian",1,"Equal weights",0.00299382343600017,0.0069136428959527,0.00384785378594445,0.828125,0.0144098950482472
28,"static_gaussian",1,"ARIMA independent",0.00294223537933522,0.00689032263526794,0.00426772830365442,0.759765625,0.0120432696856662
28,"static_gaussian",1,"Bootstrap independent",0.0029130548487171,0.00678505668116258,0.00412906612335918,0.7578125,0.0120172676043114
28,"static_gaussian",1,"Gaussian copula bootstrap",0.00291686020247668,0.00672230697899153,0.00377429811434493,0.75390625,0.0118851297807138
29,"static_gaussian",1,"WIRED-full",0.00278959990583664,0.00649979201007275,0.0041779949677273,0.815104166666667,0.0132172174359321
29,"static_gaussian",1,"No tail copula",0.00276777614394168,0.00642671550931695,0.00417538202278401,0.79296875,0.0125827190410305
29,"static_gaussian",1,"Static dependence",0.00277925825090373,0.00647163688309234,0.00403531602977763,0.803385416666667,0.0128400389565083
29,"static_gaussian",1,"Rolling dependence",0.00277618521093074,0.00647644386881431,0.0040211352806516,0.807291666666667,0.0131097029107009
29,"static_gaussian",1,"Independent marginals",0.00278382818517692,0.00655293295844498,0.00507710618896899,0.818359375,0.0134024218537747
29,"static_gaussian",1,"Equal weights",0.0027562399140194,0.0063817814612588,0.00393891189055706,0.8125,0.0128499891459695
29,"static_gaussian",1,"ARIMA independent",0.00275928137294052,0.00646732054032797,0.00444839476089521,0.798177083333333,0.0125560949132571
29,"static_gaussian",1,"Bootstrap independent",0.00272820079603755,0.00637385371518986,0.00444834880651373,0.789713541666667,0.0122179363999458
29,"static_gaussian",1,"Gaussian copula bootstrap",0.00272505189895955,0.00629772430155314,0.00387726842520172,0.781901041666667,0.0118419250015052
30,"static_gaussian",1,"WIRED-full",0.0027941466459311,0.00653887407258498,0.00403350829298575,0.75,0.0113609322151258
30,"static_gaussian",1,"No tail copula",0.00276619424738508,0.00648175893386176,0.0039776699696135,0.761067708333333,0.0116756284423208
30,"static_gaussian",1,"Static dependence",0.00277641680481416,0.00652221792769541,0.00405943531154924,0.766927083333333,0.0118376266788563
30,"static_gaussian",1,"Rolling dependence",0.00278773429785955,0.00651248111729142,0.00409498641898874,0.770182291666667,0.0117638576887501
30,"static_gaussian",1,"Independent marginals",0.00278945032554513,0.00656309743253665,0.00443340481534248,0.766927083333333,0.0117223501861589
30,"static_gaussian",1,"Equal weights",0.00272351811147143,0.00636779848026071,0.0038709605467304,0.798828125,0.0121373096489369
30,"static_gaussian",1,"ARIMA independent",0.00272846334467839,0.00642184822461657,0.00427550223291129,0.789713541666667,0.012023258899211
30,"static_gaussian",1,"Bootstrap independent",0.00270198265089404,0.00632121427609607,0.00407350093441331,0.768229166666667,0.0114140331195205
30,"static_gaussian",1,"Gaussian copula bootstrap",0.00270411495783807,0.00630437705748331,0.00391271621987022,0.776041666666667,0.0118716817152495
1,"static_gaussian",3,"WIRED-full",0.00541320189458319,0.0125740721743377,0.00849204034702175,0.684244791666667,0.0189369856531678
1,"static_gaussian",3,"No tail copula",0.0053150933880192,0.0123494596221371,0.00816563836416157,0.698567708333333,0.0194248335264458
1,"static_gaussian",3,"Static dependence",0.00543929407675944,0.0126665150612951,0.00854061492710497,0.690104166666667,0.0196477734394571
1,"static_gaussian",3,"Rolling dependence",0.00533691223397049,0.0124787873639258,0.00860730027673853,0.703776041666667,0.0193399039038061
1,"static_gaussian",3,"Independent marginals",0.00531184223165724,0.0123712655978084,0.00873031885552907,0.694661458333333,0.0191086859007955
1,"static_gaussian",3,"Equal weights",0.00497814225571891,0.0116078540541042,0.00747767075491906,0.755208333333333,0.0203035346572446
1,"static_gaussian",3,"ARIMA independent",0.00470809644982618,0.0110565078409802,0.00721388973607583,0.783203125,0.0205579835583799
1,"static_gaussian",3,"Bootstrap independent",0.0047541219624314,0.0111231212424292,0.00698940845123703,0.752604166666667,0.0196531596843258
1,"static_gaussian",3,"Gaussian copula bootstrap",0.00474715233974477,0.0109999742304623,0.00668973716792161,0.783854166666667,0.020796743270412
2,"static_gaussian",3,"WIRED-full",0.00516107709992845,0.0119907038730513,0.00693106556667963,0.764973958333333,0.0209079107862298
2,"static_gaussian",3,"No tail copula",0.0052489177388669,0.0121426657969235,0.00684246759841451,0.748046875,0.0201186030793604
2,"static_gaussian",3,"Static dependence",0.00522802303345155,0.012094201965628,0.00689803489853147,0.746744791666667,0.0202650595361823
2,"static_gaussian",3,"Rolling dependence",0.00533460842219271,0.0123177381382205,0.00693908365269814,0.743489583333333,0.0202577460580342
2,"static_gaussian",3,"Independent marginals",0.0052029857411353,0.0121458606445017,0.00806231127932397,0.758463541666667,0.0206965451806029
2,"static_gaussian",3,"Equal weights",0.00505877751926092,0.0117230423457211,0.00690749393763255,0.791666666666667,0.0221172244299777
2,"static_gaussian",3,"ARIMA independent",0.00487572455077719,0.0113993160823622,0.00736807285925258,0.772786458333333,0.0207619038767848
2,"static_gaussian",3,"Bootstrap independent",0.00491306649998735,0.0114698815740341,0.00783940618890406,0.836588541666667,0.0236444676472407
2,"static_gaussian",3,"Gaussian copula bootstrap",0.00490257488629259,0.0113365635234885,0.00689005698752518,0.819010416666667,0.02268279436285
3,"static_gaussian",3,"WIRED-full",0.00568025099851245,0.0133024050518166,0.00908898726379602,0.750651041666667,0.0229354140494077
3,"static_gaussian",3,"No tail copula",0.00564465894661095,0.0131684975625483,0.0089245285161455,0.75,0.0225603650932847
3,"static_gaussian",3,"Static dependence",0.00569028950967137,0.0133409657286792,0.00915112675832604,0.733723958333333,0.0222139757008851
3,"static_gaussian",3,"Rolling dependence",0.00577964505887435,0.0135848923170186,0.00953771561873139,0.751953125,0.0234345187951698
3,"static_gaussian",3,"Independent marginals",0.00575532222101175,0.0135003179798253,0.0110465968724142,0.768229166666667,0.023918429296334
3,"static_gaussian",3,"Equal weights",0.00491409813581254,0.0113663452310809,0.00688552686997311,0.8046875,0.0231721556729474
3,"static_gaussian",3,"ARIMA independent",0.00478184610495137,0.0111878321369152,0.00756906932442322,0.794921875,0.0219977499244602
3,"static_gaussian",3,"Bootstrap independent",0.00483399862287774,0.0113086547484721,0.00728398190378913,0.768880208333333,0.0206022154593634
3,"static_gaussian",3,"Gaussian copula bootstrap",0.00483067572902201,0.0111632025265583,0.00660412683304797,0.772786458333333,0.0207152152463738
4,"static_gaussian",3,"WIRED-full",0.00468700736847604,0.0109129658607393,0.00687164515904907,0.783854166666667,0.0209006810906351
4,"static_gaussian",3,"No tail copula",0.00467591668670908,0.010900877784763,0.00681550011100308,0.785807291666667,0.0209283490150449
4,"static_gaussian",3,"Static dependence",0.00467452429178435,0.0108686436485819,0.00659063948547148,0.791666666666667,0.0214049058040071
4,"static_gaussian",3,"Rolling dependence",0.00469383416687209,0.0109260701370833,0.00661026079043343,0.790364583333333,0.0210512395406906
4,"static_gaussian",3,"Independent marginals",0.00469907568155942,0.0110114713641425,0.00747223212169619,0.789713541666667,0.0214212124325612
4,"static_gaussian",3,"Equal weights",0.00472138236950239,0.0110075975402054,0.0070923092179462,0.847005208333333,0.0239135687814686
4,"static_gaussian",3,"ARIMA independent",0.00462173760745587,0.0108860771673297,0.00748783872499891,0.831380208333333,0.0226391131265741
4,"static_gaussian",3,"Bootstrap independent",0.00464726063367906,0.0108818652550983,0.00748065003047084,0.833333333333333,0.0227099795688719
4,"static_gaussian",3,"Gaussian copula bootstrap",0.00465007741491668,0.0107914586931752,0.00661500234548652,0.830729166666667,0.0224908117973106
5,"static_gaussian",3,"WIRED-full",0.00484508078594929,0.0112624398100898,0.00704150607291676,0.750651041666667,0.0198372996523246
5,"static_gaussian",3,"No tail copula",0.00481852268244149,0.0111743562014624,0.00690971846373035,0.772786458333333,0.0205825177433137
5,"static_gaussian",3,"Static dependence",0.00483036000587492,0.0111995763832334,0.00686015740565817,0.759114583333333,0.0200942353238507
5,"static_gaussian",3,"Rolling dependence",0.00484030824001618,0.0112158285454062,0.00685861695631483,0.761067708333333,0.0201808003525179
5,"static_gaussian",3,"Independent marginals",0.00482410695886913,0.0112758944765085,0.00760810765113537,0.783203125,0.0212013235396144
5,"static_gaussian",3,"Equal weights",0.00485030452627591,0.0112628174249761,0.00690991476144076,0.75390625,0.0199709474483617
5,"static_gaussian",3,"ARIMA independent",0.00480237729971662,0.0112490228788697,0.00696185295448022,0.738932291666667,0.0189676386745573
5,"static_gaussian",3,"Bootstrap independent",0.00488072538786535,0.0114074588256931,0.00696297791842867,0.7578125,0.019989405691686
5,"static_gaussian",3,"Gaussian copula bootstrap",0.00483337637589526,0.0112153536443123,0.00676041554484486,0.749348958333333,0.0195519288412769
6,"static_gaussian",3,"WIRED-full",0.00483017902323531,0.0111821392485999,0.0066651622263712,0.80078125,0.0216953265019132
6,"static_gaussian",3,"No tail copula",0.00487741031755973,0.0112551774369991,0.00675918856770031,0.80078125,0.0219569691765503
6,"static_gaussian",3,"Static dependence",0.0048439113551234,0.0111821083503522,0.00658728689150601,0.79296875,0.0212634539953258
6,"static_gaussian",3,"Rolling dependence",0.0048533590796523,0.0111956346955287,0.00651217701911847,0.813802083333333,0.0225747228426656
6,"static_gaussian",3,"Independent marginals",0.0048642993878051,0.0113567818011392,0.00744333449830575,0.790364583333333,0.0213401572426779
6,"static_gaussian",3,"Equal weights",0.00483303358822099,0.0111782942638317,0.00666477055212039,0.791015625,0.0212936434235726
6,"static_gaussian",3,"ARIMA independent",0.00482612945265224,0.0112793535656279,0.00748171737183962,0.795572916666667,0.0215807775904947
6,"static_gaussian",3,"Bootstrap independent",0.00488571824246349,0.0113265597502451,0.00733404884832951,0.780598958333333,0.0215894455963207
6,"static_gaussian",3,"Gaussian copula bootstrap",0.00488674746791592,0.0112125194114123,0.00651784515317197,0.782552083333333,0.021381396541659
7,"static_gaussian",3,"WIRED-full",0.00514176226967609,0.0118392502493981,0.00677163245491627,0.67578125,0.0177515038502612
7,"static_gaussian",3,"No tail copula",0.00516118916878888,0.0118282305487931,0.00676355637291202,0.684244791666667,0.0180780696497677
7,"static_gaussian",3,"Static dependence",0.00517166948352268,0.0118668229908677,0.00672379553416075,0.692057291666667,0.0186167148425675
7,"static_gaussian",3,"Rolling dependence",0.00514620479982087,0.0118836893314632,0.00672302810181649,0.657552083333333,0.0170981458916156
7,"static_gaussian",3,"Independent marginals",0.00523880859503686,0.0120778836959508,0.00729395089122292,0.66796875,0.0175083923848261
7,"static_gaussian",3,"Equal weights",0.00491931998607703,0.0113595767799633,0.00666171155989802,0.741536458333333,0.0198341188251666
7,"static_gaussian",3,"ARIMA independent",0.00493392228020686,0.0115636968697114,0.00789790619821389,0.776041666666667,0.0215419812545128
7,"static_gaussian",3,"Bootstrap independent",0.00486394125240482,0.0113458983066416,0.00791056404599645,0.8046875,0.0218148985128884
7,"static_gaussian",3,"Gaussian copula bootstrap",0.00485111664768811,0.0111628035321051,0.00673593861344398,0.802083333333333,0.0217400130802812
8,"static_gaussian",3,"WIRED-full",0.00540281134034587,0.0127259417802423,0.00774770131630229,0.748046875,0.0218214359914669
8,"static_gaussian",3,"No tail copula",0.00538971016119009,0.0127277592284099,0.00787083803440619,0.749348958333333,0.0224660242180521
8,"static_gaussian",3,"Static dependence",0.00544131287528238,0.0128572250752202,0.0077667536221887,0.711588541666667,0.0212239525612457
8,"static_gaussian",3,"Rolling dependence",0.00549678783299383,0.0129621014726907,0.00814532893704881,0.715494791666667,0.0207407161427521
8,"static_gaussian",3,"Independent marginals",0.00534181793591008,0.0126391642267499,0.0088618709002182,0.73828125,0.0218590289922242
8,"static_gaussian",3,"Equal weights",0.00489307133731231,0.0113962010957846,0.00707159914937903,0.787109375,0.0218764101627875
8,"static_gaussian",3,"ARIMA independent",0.00472386618184396,0.0111104417678231,0.00755858611248373,0.780598958333333,0.0206945577820605
8,"static_gaussian",3,"Bootstrap independent",0.00479352980615292,0.0112078480658099,0.00755162971161266,0.771484375,0.020223563751753
8,"static_gaussian",3,"Gaussian copula bootstrap",0.00476971879770161,0.0110475022356651,0.00685618336502039,0.8125,0.0220178364151049
9,"static_gaussian",3,"WIRED-full",0.00481798919973748,0.0111469618966047,0.00668514203146941,0.819010416666667,0.022843747349508
9,"static_gaussian",3,"No tail copula",0.00482074369663816,0.0111301661833401,0.0066990858351055,0.796875,0.0214285769846765
9,"static_gaussian",3,"Static dependence",0.0048073096774442,0.0111215617043376,0.00660155601041328,0.7890625,0.0211897742174365
9,"static_gaussian",3,"Rolling dependence",0.00482039832948101,0.0111687598666237,0.00674735348395394,0.817708333333333,0.0223053024073137
9,"static_gaussian",3,"Independent marginals",0.0048253052619189,0.0112902959652238,0.00798050456684821,0.80859375,0.0220639385801809
9,"static_gaussian",3,"Equal weights",0.00480144869892086,0.0110965724983612,0.00656953686948657,0.809895833333333,0.0223433516046957
9,"static_gaussian",3,"ARIMA independent",0.00485782938048424,0.0113826454653073,0.00815864267482752,0.81640625,0.0229081994677138
9,"static_gaussian",3,"Bootstrap independent",0.00481522705865188,0.0112497384000652,0.00814148760362435,0.80078125,0.0216864962545568
9,"static_gaussian",3,"Gaussian copula bootstrap",0.00481463391035607,0.0111342071116002,0.00691205966603636,0.807942708333333,0.0219009774732402
10,"static_gaussian",3,"WIRED-full",0.00499707524361977,0.0116138094714059,0.00709023411672347,0.749348958333333,0.020309743362959
10,"static_gaussian",3,"No tail copula",0.00498833486689267,0.0115895138021855,0.00702851165036424,0.757161458333333,0.0204255409112988
10,"static_gaussian",3,"Static dependence",0.00502301102687848,0.0117042461039291,0.00709840683535902,0.751953125,0.0204505686133722
10,"static_gaussian",3,"Rolling dependence",0.00497403082583327,0.0115754599096955,0.00708757910469016,0.787109375,0.0219096391969767
10,"static_gaussian",3,"Independent marginals",0.00492180288928738,0.0115389854257403,0.00796309815121106,0.766927083333333,0.0206301206464802
10,"static_gaussian",3,"Equal weights",0.0048425026525437,0.0112991936290667,0.0069643586623089,0.794921875,0.0219718329025347
10,"static_gaussian",3,"ARIMA independent",0.00485811028120969,0.0114085920554323,0.0082242893905724,0.798828125,0.0221556431636752
10,"static_gaussian",3,"Bootstrap independent",0.00491608255259807,0.0115210973337571,0.00801121114505157,0.800130208333333,0.0228712307001802
10,"static_gaussian",3,"Gaussian copula bootstrap",0.00495155382938646,0.0114265357225949,0.0069860900800903,0.798177083333333,0.0238352990048591
11,"static_gaussian",3,"WIRED-full",0.00659879771607884,0.0158629458513636,0.0105463508595773,0.685546875,0.0220717772585838
11,"static_gaussian",3,"No tail copula",0.00653905860897474,0.015560318010669,0.0101211339861422,0.715494791666667,0.0231160707289605
11,"static_gaussian",3,"Static dependence",0.00657902163051866,0.0156702523006257,0.010375513492152,0.749348958333333,0.0243580662183792
11,"static_gaussian",3,"Rolling dependence",0.00651927270856576,0.0156476280301279,0.0109277165656614,0.7265625,0.0233242898367687
11,"static_gaussian",3,"Independent marginals",0.00696108509581029,0.01672744137426,0.0132979572007386,0.669921875,0.0225329835909172
11,"static_gaussian",3,"Equal weights",0.00519703252245927,0.0119994513070993,0.00677484648308694,0.803385416666667,0.0240024754206643
11,"static_gaussian",3,"ARIMA independent",0.00496923922617766,0.0116395394591613,0.00871534583966475,0.828776041666667,0.0240695631950291
11,"static_gaussian",3,"Bootstrap independent",0.00503328317404363,0.0117836026679229,0.00835693281920125,0.809244791666667,0.0236250935165157
11,"static_gaussian",3,"Gaussian copula bootstrap",0.00503531343482281,0.0115917354678635,0.00665330743387445,0.791015625,0.0225195199464235
12,"static_gaussian",3,"WIRED-full",0.0047227658697551,0.0109728612242785,0.00682263987310272,0.847005208333333,0.0237734977087966
12,"static_gaussian",3,"No tail copula",0.00471961586349297,0.0109913244293995,0.00684895345805768,0.846354166666667,0.0239293967602791
12,"static_gaussian",3,"Static dependence",0.00472577979990316,0.0109765934691197,0.00682532287996201,0.845703125,0.0240221734100548
12,"static_gaussian",3,"Rolling dependence",0.00473362003882747,0.010994587188859,0.00691313634510341,0.844401041666667,0.0238341966037454
12,"static_gaussian",3,"Independent marginals",0.00474782936311414,0.0111482578455951,0.0083888093943853,0.83984375,0.0239697730810742
12,"static_gaussian",3,"Equal weights",0.0047264176269698,0.0109981446793246,0.00691611376798401,0.854166666666667,0.0242781946043332
12,"static_gaussian",3,"ARIMA independent",0.00474668552886819,0.0111627231813171,0.00837950862674438,0.845703125,0.0240527455711397
12,"static_gaussian",3,"Bootstrap independent",0.00475523840907968,0.0111806183168598,0.00785420369807568,0.833333333333333,0.0228759458977559
12,"static_gaussian",3,"Gaussian copula bootstrap",0.00474115695103347,0.0110100873509065,0.00674157738889277,0.833333333333333,0.0231019869356843
13,"static_gaussian",3,"WIRED-full",0.00652027621944888,0.0156301070311426,0.0125457182344837,0.7734375,0.0271511602335179
13,"static_gaussian",3,"No tail copula",0.00681996103517508,0.0163291135210794,0.012558571336077,0.710286458333333,0.0251825500488413
13,"static_gaussian",3,"Static dependence",0.00658048939178625,0.0157809867683503,0.0123117960492602,0.760416666666667,0.025686961081852
13,"static_gaussian",3,"Rolling dependence",0.0066095939350985,0.0158784818762748,0.0119532822463558,0.774739583333333,0.0263920516624368
13,"static_gaussian",3,"Independent marginals",0.00666974735437106,0.0161091031916077,0.015198382643388,0.767578125,0.0264753624914979
13,"static_gaussian",3,"Equal weights",0.0052534555654254,0.0121381616839452,0.00749748402489393,0.828776041666667,0.0258403748300935
13,"static_gaussian",3,"ARIMA independent",0.00476266847839955,0.0111640201658125,0.00799897181517483,0.813151041666667,0.0220406756363975
13,"static_gaussian",3,"Bootstrap independent",0.00484271768334138,0.0112735703523478,0.00746248920321521,0.777994791666667,0.0204998242832272
13,"static_gaussian",3,"Gaussian copula bootstrap",0.00481771382015537,0.0110892889661785,0.00656781885525479,0.783203125,0.020818405576475
14,"static_gaussian",3,"WIRED-full",0.00601349538045983,0.0141292239952723,0.00871134124688548,0.734375,0.024001439538727
14,"static_gaussian",3,"No tail copula",0.00597261315070838,0.0139468001828685,0.00872652128878162,0.741536458333333,0.0233692156818223
14,"static_gaussian",3,"Static dependence",0.00591567307620616,0.0138731764788739,0.00853030330635515,0.757161458333333,0.0242560567077477
14,"static_gaussian",3,"Rolling dependence",0.00590610699510458,0.0138383681602201,0.0085846685856112,0.755859375,0.0238444932167635
14,"static_gaussian",3,"Independent marginals",0.00585562458160353,0.0137366850198772,0.0107798751418769,0.775390625,0.0245497825552499
14,"static_gaussian",3,"Equal weights",0.00503943762030694,0.0117352221263455,0.00738859473862358,0.833333333333333,0.0247294338463481
14,"static_gaussian",3,"ARIMA independent",0.00480582098190202,0.0112666359201357,0.00812785256398521,0.798828125,0.021813866467604
14,"static_gaussian",3,"Bootstrap independent",0.00484527900183037,0.0113328345954117,0.00847785398445806,0.827473958333333,0.0231945240485721
14,"static_gaussian",3,"Gaussian copula bootstrap",0.00485364316399197,0.0112342534720768,0.00714534969684485,0.831380208333333,0.0233030452628826
15,"static_gaussian",3,"WIRED-full",0.00480750697055863,0.0110928016416665,0.00656231862558251,0.736328125,0.0189355657334608
15,"static_gaussian",3,"No tail copula",0.00482514012922948,0.0111068391658126,0.00650538588375194,0.745442708333333,0.0193436451067089
15,"static_gaussian",3,"Static dependence",0.00483771870793002,0.0111486160766846,0.00675154890309118,0.727864583333333,0.0186875286890011
15,"static_gaussian",3,"Rolling dependence",0.00480399646010965,0.0110770881404862,0.00650783725373889,0.741536458333333,0.0191047400726873
15,"static_gaussian",3,"Independent marginals",0.00482516754535737,0.0112047819214395,0.00686461318720994,0.73046875,0.0187403672073625
15,"static_gaussian",3,"Equal weights",0.00482143860889947,0.0111267312787831,0.00651281033619904,0.759765625,0.0198260687461053
15,"static_gaussian",3,"ARIMA independent",0.00490785888180075,0.0114544160948404,0.00783640394097647,0.791666666666667,0.0216488597608665
15,"static_gaussian",3,"Bootstrap independent",0.00479245543057949,0.0111635416871062,0.0074965244970669,0.779947916666667,0.020389471981056
15,"static_gaussian",3,"Gaussian copula bootstrap",0.00479968618166917,0.0110599137424201,0.00649041611744379,0.795572916666667,0.0212981927208169
16,"static_gaussian",3,"WIRED-full",0.00496166034659181,0.0114732152967451,0.00649498234732543,0.796875,0.021803803533896
16,"static_gaussian",3,"No tail copula",0.00496476062193818,0.0114728390203585,0.00649693832752733,0.78515625,0.0215046147188313
16,"static_gaussian",3,"Static dependence",0.00489580508364377,0.0113185014538973,0.00646226668070973,0.8046875,0.0221597742944765
16,"static_gaussian",3,"Rolling dependence",0.00502726239231862,0.0116236006579903,0.00651179858826171,0.766276041666667,0.0207897491411545
16,"static_gaussian",3,"Independent marginals",0.00491906427828393,0.0114945313310886,0.00756415589334669,0.772135416666667,0.0210268083727093
16,"static_gaussian",3,"Equal weights",0.00486700100193236,0.0112436624259114,0.00647300344853827,0.810546875,0.0223742759230587
16,"static_gaussian",3,"ARIMA independent",0.00481295213090873,0.0113171346617833,0.00814667254228824,0.8125,0.0223592702744147
16,"static_gaussian",3,"Bootstrap independent",0.00475271222549772,0.0110773441507334,0.00797637663211351,0.827473958333333,0.0227176218865083
16,"static_gaussian",3,"Gaussian copula bootstrap",0.00476518115202931,0.0110074256466425,0.00647818549117402,0.84765625,0.0239832682309521
17,"static_gaussian",3,"WIRED-full",0.00511615877689458,0.011936933404848,0.00638458942450538,0.761067708333333,0.0207120949159269
17,"static_gaussian",3,"No tail copula",0.00506906447615104,0.0118180138337848,0.00638114280235832,0.778645833333333,0.0214937714084601
17,"static_gaussian",3,"Static dependence",0.00510378405521136,0.0118882852924659,0.00637637939824875,0.772786458333333,0.0209298568735295
17,"static_gaussian",3,"Rolling dependence",0.00509541641267908,0.0118577467103362,0.00645666565087155,0.766927083333333,0.0206774128693856
17,"static_gaussian",3,"Independent marginals",0.00510782592524648,0.0119957217058754,0.00735978547755662,0.760416666666667,0.0205645479849965
17,"static_gaussian",3,"Equal weights",0.00508355846965649,0.0118651276879653,0.00636704369709775,0.781901041666667,0.0216006786350214
17,"static_gaussian",3,"ARIMA independent",0.00490871078238891,0.0115119065770959,0.00692549875412974,0.765625,0.0209336088844383
17,"static_gaussian",3,"Bootstrap independent",0.0049480673501453,0.0115644617517009,0.00732395192098901,0.796223958333333,0.0220486305179553
17,"static_gaussian",3,"Gaussian copula bootstrap",0.00491961981575578,0.0113724856079603,0.00635788926798414,0.782552083333333,0.0211552646839058
18,"static_gaussian",3,"WIRED-full",0.00521727035465582,0.012117541070392,0.00737155826677164,0.76953125,0.021783137901726
18,"static_gaussian",3,"No tail copula",0.00532952102630865,0.0123341720876495,0.00738930388780162,0.748046875,0.0212878872796959
18,"static_gaussian",3,"Static dependence",0.00526287831741553,0.0122063998907697,0.00734492963616349,0.7578125,0.021559176485988
18,"static_gaussian",3,"Rolling dependence",0.0052747238607307,0.0122292751029201,0.00764946199656415,0.75390625,0.0212924609965751
18,"static_gaussian",3,"Independent marginals",0.00529180766759581,0.0122743887328556,0.00872051392771461,0.7578125,0.0214423005523542
18,"static_gaussian",3,"Equal weights",0.00483979148006579,0.0112399741868965,0.00674928375842706,0.791666666666667,0.0214383106313613
18,"static_gaussian",3,"ARIMA independent",0.00470753447588332,0.0110710229455093,0.00732439393561884,0.782552083333333,0.0205181506427084
18,"static_gaussian",3,"Bootstrap independent",0.00470278799123398,0.0109823776576411,0.00695039322725271,0.781901041666667,0.020396839928229
18,"static_gaussian",3,"Gaussian copula bootstrap",0.00472099148148897,0.0109335345884825,0.00656729394598446,0.794270833333333,0.0213732156062958
19,"static_gaussian",3,"WIRED-full",0.00527704879827478,0.0121261465470814,0.00679740137818504,0.744791666666667,0.0220120184408557
19,"static_gaussian",3,"No tail copula",0.0052585640498945,0.0120429942857829,0.006886784512883,0.751953125,0.022125322684778
19,"static_gaussian",3,"Static dependence",0.00521119292913829,0.0119463971461295,0.0067896699768212,0.75390625,0.0218085741321639
19,"static_gaussian",3,"Rolling dependence",0.0052832309541585,0.0121238902492178,0.00679018834880568,0.751953125,0.0220475363549337
19,"static_gaussian",3,"Independent marginals",0.00513870280575222,0.0119250301113518,0.00796424201398191,0.763671875,0.0221111339456064
19,"static_gaussian",3,"Equal weights",0.00500105963914645,0.0115233509062561,0.00681173645775961,0.791015625,0.0228774104804389
19,"static_gaussian",3,"ARIMA independent",0.00491413819750152,0.0114443636366054,0.00718954105566913,0.73828125,0.0201507060115046
19,"static_gaussian",3,"Bootstrap independent",0.00489789189248939,0.0114182835594246,0.00786914034795915,0.79296875,0.0227475597451942
19,"static_gaussian",3,"Gaussian copula bootstrap",0.00489133009075371,0.0112626895659408,0.00670691102256083,0.800130208333333,0.0229760285231632
20,"static_gaussian",3,"WIRED-full",0.00478439289822541,0.0110510822851998,0.00642153281326604,0.736328125,0.0192535904510212
20,"static_gaussian",3,"No tail copula",0.00478522735827566,0.0110310474869555,0.0065289414641496,0.73828125,0.0192949141779236
20,"static_gaussian",3,"Static dependence",0.00478791764517325,0.0110382863526021,0.00636280739288257,0.740885416666667,0.0193071895405496
20,"static_gaussian",3,"Rolling dependence",0.00478935163304919,0.011029271374988,0.00640602226104593,0.748697916666667,0.0197418895038036
20,"static_gaussian",3,"Independent marginals",0.00478969241061619,0.0111314653067985,0.00701783337139032,0.742838541666667,0.0195852954597802
20,"static_gaussian",3,"Equal weights",0.00477708106412929,0.0110673213891219,0.00662787587683869,0.774739583333333,0.020505049172784
20,"static_gaussian",3,"ARIMA independent",0.00478980284225528,0.0111389847629658,0.0071429914007218,0.762369791666667,0.0202801595316212
20,"static_gaussian",3,"Bootstrap independent",0.00477738413111499,0.0110615225498539,0.00683650552334517,0.732421875,0.0188199310802774
20,"static_gaussian",3,"Gaussian copula bootstrap",0.00482147743629269,0.0110394983592085,0.00631874863741361,0.724609375,0.0186500161237374
21,"static_gaussian",3,"WIRED-full",0.00532569951544818,0.0124806472582609,0.00780983928386312,0.724609375,0.0209212838218436
21,"static_gaussian",3,"No tail copula",0.00541559755745718,0.0126426428970071,0.00785760217505721,0.703776041666667,0.0204537161593517
21,"static_gaussian",3,"Static dependence",0.00541740333110841,0.0127175368347976,0.00814610400833263,0.71875,0.0210968393801426
21,"static_gaussian",3,"Rolling dependence",0.00532082909068447,0.0124290300556602,0.00780380847412443,0.733072916666667,0.0213846230389634
21,"static_gaussian",3,"Independent marginals",0.00539415193802376,0.012629668488694,0.00883113226973621,0.705729166666667,0.0202503557575888
21,"static_gaussian",3,"Equal weights",0.00493218535735937,0.0115106768131099,0.00698720683114769,0.797526041666667,0.0226233895212306
21,"static_gaussian",3,"ARIMA independent",0.00476272374370357,0.0111245936854588,0.00707081632156729,0.774739583333333,0.0205469280560889
21,"static_gaussian",3,"Bootstrap independent",0.00477169922878716,0.0111224669419063,0.00687675537009797,0.763671875,0.0201541741650197
21,"static_gaussian",3,"Gaussian copula bootstrap",0.00476814623001426,0.0110314762963033,0.0065341598892345,0.768880208333333,0.0200805628593827
22,"static_gaussian",3,"WIRED-full",0.00544531203868534,0.0126063133503587,0.00681458289558144,0.713541666666667,0.0199274825008546
22,"static_gaussian",3,"No tail copula",0.00548775079434497,0.0127046690240919,0.00702544672685776,0.724609375,0.0207676604360641
22,"static_gaussian",3,"Static dependence",0.00555258491574062,0.0128746088561792,0.00692203400172262,0.711588541666667,0.0205018813022036
22,"static_gaussian",3,"Rolling dependence",0.00565186452361985,0.0130521390092658,0.00674683701072574,0.690104166666667,0.0195265909966198
22,"static_gaussian",3,"Independent marginals",0.00566913625950287,0.0131933432083185,0.00754149512879313,0.698567708333333,0.0200329125483289
22,"static_gaussian",3,"Equal weights",0.00504643208607103,0.0116840736535979,0.00681658474383675,0.782552083333333,0.0221927704668142
22,"static_gaussian",3,"ARIMA independent",0.00502481736486291,0.0116629724713398,0.00720603011664179,0.742838541666667,0.0208025088984326
22,"static_gaussian",3,"Bootstrap independent",0.00484236534403198,0.0113005938383871,0.00755806861876466,0.800130208333333,0.0224913902725201
22,"static_gaussian",3,"Gaussian copula bootstrap",0.00485053006319252,0.0111960989508812,0.00688549886586121,0.803385416666667,0.0226734635385398
23,"static_gaussian",3,"WIRED-full",0.00502904715035978,0.011728872694395,0.00744847472896099,0.801432291666667,0.0223194296622708
23,"static_gaussian",3,"No tail copula",0.00500258615735596,0.011672771254349,0.00729785817793498,0.817057291666667,0.0229351377156954
23,"static_gaussian",3,"Static dependence",0.00498671215447186,0.0116583991094877,0.00725359789886704,0.798177083333333,0.0220064142732864
23,"static_gaussian",3,"Rolling dependence",0.00502555208195224,0.0117197810871126,0.00721827330709762,0.815755208333333,0.0230763910710751
23,"static_gaussian",3,"Independent marginals",0.00502337709133235,0.0118114243293688,0.00816341276982839,0.807291666666667,0.0225415141939089
23,"static_gaussian",3,"Equal weights",0.00501328827078,0.0117152308717151,0.00730557646437736,0.791666666666667,0.0222578412142901
23,"static_gaussian",3,"ARIMA independent",0.0052017285937409,0.0123814450881722,0.00881060902407827,0.814453125,0.0237007743195759
23,"static_gaussian",3,"Bootstrap independent",0.00500757441787303,0.0117922220322271,0.00853649404154732,0.806640625,0.0233356419087265
23,"static_gaussian",3,"Gaussian copula bootstrap",0.00498137705838898,0.0116237734351778,0.00710544168384526,0.809895833333333,0.0237535714359895
24,"static_gaussian",3,"WIRED-full",0.00500212349143897,0.0116310950169946,0.00703420812830525,0.819661458333333,0.0240180651367328
24,"static_gaussian",3,"No tail copula",0.00497379873454694,0.0115564310899561,0.00696247780419114,0.796223958333333,0.0223166136225081
24,"static_gaussian",3,"Static dependence",0.00513440405417991,0.0119033078250456,0.00721225380685663,0.822265625,0.0239317732777805
24,"static_gaussian",3,"Rolling dependence",0.00494199815289094,0.0114617274575413,0.00709909272755535,0.82421875,0.0237816568245457
24,"static_gaussian",3,"Independent marginals",0.005050358808151,0.0117634869072516,0.00850780525533037,0.794270833333333,0.0225982003710262
24,"static_gaussian",3,"Equal weights",0.00505196136131791,0.011749777940834,0.007138093739871,0.809895833333333,0.0234858989881282
24,"static_gaussian",3,"ARIMA independent",0.00478290143522909,0.0112609243138999,0.00828695539967264,0.814453125,0.0227342437955147
24,"static_gaussian",3,"Bootstrap independent",0.00481223745242588,0.0111973688096409,0.00872719514542362,0.833333333333333,0.0239554159906039
24,"static_gaussian",3,"Gaussian copula bootstrap",0.00478671491234806,0.0110430408981677,0.0069635951590887,0.811197916666667,0.022639384417834
25,"static_gaussian",3,"WIRED-full",0.00472697623275213,0.0109874535593087,0.00658054383439655,0.783854166666667,0.0207763518474602
25,"static_gaussian",3,"No tail copula",0.00478082909092145,0.0110971550935329,0.00655474123742325,0.799479166666667,0.0220002765204861
25,"static_gaussian",3,"Static dependence",0.00474603841244377,0.0109987152548508,0.00656246085010324,0.787109375,0.0214265229544619
25,"static_gaussian",3,"Rolling dependence",0.00478320412587329,0.0110986710337907,0.00657838039723942,0.774088541666667,0.0206589335512208
25,"static_gaussian",3,"Independent marginals",0.00474987312796143,0.0111317503320977,0.00749713816390787,0.787760416666667,0.0212576064807161
25,"static_gaussian",3,"Equal weights",0.00477838079447722,0.0110724439456097,0.00661711769330383,0.79296875,0.0214223959307987
25,"static_gaussian",3,"ARIMA independent",0.00476279726220674,0.0111773562586314,0.00769407867291183,0.8203125,0.0231145722902487
25,"static_gaussian",3,"Bootstrap independent",0.00484890996785402,0.0112635201179192,0.00728353151162164,0.794921875,0.0219273732733929
25,"static_gaussian",3,"Gaussian copula bootstrap",0.00485790907602992,0.0112175027484866,0.00653515411526802,0.79296875,0.0214394624853215
26,"static_gaussian",3,"WIRED-full",0.00526644294538947,0.012201763671416,0.00664026749607331,0.722005208333333,0.0200430441960489
26,"static_gaussian",3,"No tail copula",0.00514931762913569,0.0119354168382799,0.0067110985744284,0.723958333333333,0.0198767864553904
26,"static_gaussian",3,"Static dependence",0.00514094450750724,0.0119109234095962,0.00671943919653756,0.716796875,0.0193278512174476
26,"static_gaussian",3,"Rolling dependence",0.00523875513855816,0.0121544417530379,0.00667818526141965,0.6953125,0.018888971585224
26,"static_gaussian",3,"Independent marginals",0.00521702402052286,0.0122209031993164,0.00742600200671962,0.716145833333333,0.0197171781606655
26,"static_gaussian",3,"Equal weights",0.00518429473224159,0.0119961045461186,0.00666495086292595,0.737630208333333,0.0202522757992887
26,"static_gaussian",3,"ARIMA independent",0.00495559684026697,0.011559613497568,0.00702288316907769,0.738932291666667,0.0197681489284136
26,"static_gaussian",3,"Bootstrap independent",0.00499842957744087,0.0116439524581819,0.00711057153955269,0.7421875,0.020442986819328
26,"static_gaussian",3,"Gaussian copula bootstrap",0.0050602150636867,0.0116397268921026,0.00668507335387778,0.729817708333333,0.0201944144854675
27,"static_gaussian",3,"WIRED-full",0.0056819419090875,0.0131801266644395,0.0085820563415533,0.787760416666667,0.0246200868485763
27,"static_gaussian",3,"No tail copula",0.00602063789029526,0.0139032006360968,0.00855418177295408,0.750651041666667,0.0240793115560428
27,"static_gaussian",3,"Static dependence",0.00571176997709524,0.0132590965101566,0.00817802099811922,0.772135416666667,0.0240144369309193
27,"static_gaussian",3,"Rolling dependence",0.00583766724018054,0.0135253052229041,0.00850615546210543,0.777994791666667,0.0244004085394405
27,"static_gaussian",3,"Independent marginals",0.00565239685649743,0.0132192739486908,0.0105541527369749,0.799479166666667,0.0253789347358287
27,"static_gaussian",3,"Equal weights",0.00490394914345697,0.0113098905117085,0.00708943648634613,0.861979166666667,0.0256432062821148
27,"static_gaussian",3,"ARIMA independent",0.00465114935539695,0.0109078060150998,0.00772931250086549,0.825520833333333,0.0223296581972714
27,"static_gaussian",3,"Bootstrap independent",0.00471010096967207,0.0109513996017373,0.00787397567187004,0.822916666666667,0.0233276407926033
27,"static_gaussian",3,"Gaussian copula bootstrap",0.00468445329851625,0.0107918092925236,0.0066412888220674,0.820963541666667,0.0226036006276567
28,"static_gaussian",3,"WIRED-full",0.00485691426481684,0.0112928035056942,0.00703258407332688,0.77734375,0.0215152124776762
28,"static_gaussian",3,"No tail copula",0.00486674330119322,0.011299419016667,0.00710764859151441,0.774739583333333,0.0213864340947097
28,"static_gaussian",3,"Static dependence",0.00486685116496701,0.0112992954638324,0.00700880779241706,0.778645833333333,0.0220664317289922
28,"static_gaussian",3,"Rolling dependence",0.0048689897948293,0.0112851388624104,0.00706482782386161,0.794921875,0.022818709114902
28,"static_gaussian",3,"Independent marginals",0.00485120089727431,0.0113797561917752,0.00829891076713664,0.789713541666667,0.0223282253496903
28,"static_gaussian",3,"Equal weights",0.00486264413125104,0.0113057302492041,0.00702347220340908,0.807942708333333,0.0226335930631053
28,"static_gaussian",3,"ARIMA independent",0.00484325608691752,0.011407894693134,0.00901991367382108,0.826171875,0.0241511332175637
28,"static_gaussian",3,"Bootstrap independent",0.0048654487379582,0.0114212199098977,0.00848307916338503,0.827473958333333,0.0241588132355114
28,"static_gaussian",3,"Gaussian copula bootstrap",0.00488330572294135,0.011350122352946,0.00723040122522857,0.8515625,0.0254105761102268
29,"static_gaussian",3,"WIRED-full",0.00520902046840649,0.0120614176276413,0.00744676219003195,0.772135416666667,0.0221907437266022
29,"static_gaussian",3,"No tail copula",0.00522553460061729,0.0120864167497146,0.00770422267847097,0.802083333333333,0.0234092313686311
29,"static_gaussian",3,"Static dependence",0.00521232091464567,0.0120733194737124,0.00771123692729878,0.796875,0.0231551347744382
29,"static_gaussian",3,"Rolling dependence",0.00522538065072857,0.012113089457002,0.00740704935933331,0.772135416666667,0.0223761447452302
29,"static_gaussian",3,"Independent marginals",0.00521139306685237,0.0121477684355223,0.00945322347507089,0.783203125,0.0227935616054807
29,"static_gaussian",3,"Equal weights",0.00496889376450856,0.0114712148086081,0.00692214507389748,0.799479166666667,0.0231920261195037
29,"static_gaussian",3,"ARIMA independent",0.00498835745765167,0.0116337508929468,0.00751711676910541,0.765625,0.0212338151738164
29,"static_gaussian",3,"Bootstrap independent",0.00503612490147531,0.0116955818949465,0.00781267068336837,0.765625,0.0211258068556503
29,"static_gaussian",3,"Gaussian copula bootstrap",0.00500579422814917,0.0114936898308706,0.00695641743191594,0.768880208333333,0.0214006904905621
30,"static_gaussian",3,"WIRED-full",0.00483294218965644,0.0111505826078487,0.00631493753368194,0.830729166666667,0.0232869088390083
30,"static_gaussian",3,"No tail copula",0.00484757303357169,0.0112139523759586,0.00653749797636135,0.830078125,0.0237770714754049
30,"static_gaussian",3,"Static dependence",0.00483730902591482,0.011160410694691,0.00626153065830784,0.830078125,0.0237788484653897
30,"static_gaussian",3,"Rolling dependence",0.00483432993718978,0.0111603947104885,0.00628441775799484,0.8203125,0.0229604536613434
30,"static_gaussian",3,"Independent marginals",0.00483457122654353,0.0113020598781936,0.00773056879779951,0.825520833333333,0.0236878578558828
30,"static_gaussian",3,"Equal weights",0.00483594370151949,0.0111728661790949,0.00627578124204472,0.815755208333333,0.0227138847926843
30,"static_gaussian",3,"ARIMA independent",0.0048723477068712,0.0113642891949896,0.00732110183337734,0.819010416666667,0.0228978661836077
30,"static_gaussian",3,"Bootstrap independent",0.00487500751460653,0.0113126880630756,0.00767234292276671,0.820963541666667,0.0243684239074266
30,"static_gaussian",3,"Gaussian copula bootstrap",0.0048989017124799,0.0112424775155963,0.00621772739817371,0.787109375,0.0214265802430941
1,"static_gaussian",6,"WIRED-full",0.00712498714265173,0.0165026175599063,0.0100622363746996,0.732421875,0.0280132886344283
1,"static_gaussian",6,"No tail copula",0.0072093414704048,0.0166345935369614,0.0101932216761035,0.73046875,0.0289634462718524
1,"static_gaussian",6,"Static dependence",0.00726461470676031,0.016778897653514,0.0102520477581604,0.729166666666667,0.0292232803502878
1,"static_gaussian",6,"Rolling dependence",0.0072745913894428,0.0168449221134803,0.0101875434156217,0.734375,0.0288457111930824
1,"static_gaussian",6,"Independent marginals",0.00729338533176007,0.0169834457103957,0.0108984291923431,0.69140625,0.0264587800971073
1,"static_gaussian",6,"Equal weights",0.00692608896863988,0.016083658402297,0.0101564711966108,0.784505208333333,0.0307849605479605
1,"static_gaussian",6,"ARIMA independent",0.00680861888213574,0.0159569551143298,0.0111975580494477,0.802734375,0.0321898134833474
1,"static_gaussian",6,"Bootstrap independent",0.00677843304560382,0.0157971381375311,0.0105873403023525,0.822265625,0.0321234140095414
1,"static_gaussian",6,"Gaussian copula bootstrap",0.00679399925921814,0.0157425521116262,0.010034260096103,0.795572916666667,0.030971077392923
2,"static_gaussian",6,"WIRED-full",0.00694968386499334,0.0161508015161266,0.00987644662446722,0.860677083333333,0.0355129153539189
2,"static_gaussian",6,"No tail copula",0.0068776586814986,0.0159967467416812,0.010037154797371,0.869140625,0.0358387876571971
2,"static_gaussian",6,"Static dependence",0.00683397147269759,0.0158703736016578,0.00974254070935126,0.860677083333333,0.0352704461102718
2,"static_gaussian",6,"Rolling dependence",0.00693319056255608,0.0161186555037408,0.00983965645049505,0.840494791666667,0.0347961697051175
2,"static_gaussian",6,"Independent marginals",0.00688486504681959,0.0161737205662901,0.0124828670128929,0.839192708333333,0.0345051984103115
2,"static_gaussian",6,"Equal weights",0.00693273764930417,0.0160770025661832,0.00978390560371881,0.840494791666667,0.0351629902268375
2,"static_gaussian",6,"ARIMA independent",0.00679845753837441,0.015976193979184,0.0125094611396239,0.877604166666667,0.0360485095558651
2,"static_gaussian",6,"Bootstrap independent",0.0067778390154548,0.0157801558547809,0.0117279856641013,0.83203125,0.03337377122974
2,"static_gaussian",6,"Gaussian copula bootstrap",0.00675769324852143,0.0156388772890438,0.00977572915966629,0.834635416666667,0.0334996455736062
3,"static_gaussian",6,"WIRED-full",0.00663730529402922,0.0154657832834879,0.0096582321922332,0.778645833333333,0.0283641006335406
3,"static_gaussian",6,"No tail copula",0.00664397945475491,0.0154651601061237,0.00963585810200151,0.787760416666667,0.0290322797501026
3,"static_gaussian",6,"Static dependence",0.00666341544960177,0.0155199100642203,0.00969565242793103,0.764973958333333,0.0278915805805556
3,"static_gaussian",6,"Rolling dependence",0.00665684666809411,0.0154898793771941,0.00969165189512655,0.76171875,0.0281339320361613
3,"static_gaussian",6,"Independent marginals",0.00664819119555466,0.0155679323075918,0.0103315767092166,0.772786458333333,0.0283560520500754
3,"static_gaussian",6,"Equal weights",0.00668897154192809,0.0155650794841075,0.00966584385984486,0.776041666666667,0.0284765983228916
3,"static_gaussian",6,"ARIMA independent",0.00665645210298188,0.0155950204072375,0.00990555032181182,0.755859375,0.0275303945637374
3,"static_gaussian",6,"Bootstrap independent",0.006724353955514,0.0157050691899611,0.0101434708210627,0.779296875,0.0291051257896617
3,"static_gaussian",6,"Gaussian copula bootstrap",0.00669009462725173,0.0154947812203197,0.00967993532019102,0.807942708333333,0.0308570355940776
4,"static_gaussian",6,"WIRED-full",0.00752526423774975,0.017808230662288,0.0110930400460252,0.783203125,0.0315665019857837
4,"static_gaussian",6,"No tail copula",0.00764646366765954,0.0180962611854624,0.0110252519593756,0.787760416666667,0.0318990465799917
4,"static_gaussian",6,"Static dependence",0.00757185397960688,0.017912680305635,0.0109474988496714,0.775390625,0.0309997795223776
4,"static_gaussian",6,"Rolling dependence",0.00765412332210206,0.018180295060837,0.0113902727505654,0.759114583333333,0.0307166505270903
4,"static_gaussian",6,"Independent marginals",0.00763807236021544,0.0179911821553549,0.0129694350017867,0.768229166666667,0.0308590672999028
4,"static_gaussian",6,"Equal weights",0.00682577521265257,0.0159469881986541,0.00961935022221539,0.824869791666667,0.0315333216497635
4,"static_gaussian",6,"ARIMA independent",0.00671457701409373,0.0157874593012766,0.0103094804561636,0.78515625,0.0290318152859544
4,"static_gaussian",6,"Bootstrap independent",0.00676449806470682,0.0157724551454285,0.0107522941495915,0.786458333333333,0.0299342070804008
4,"static_gaussian",6,"Gaussian copula bootstrap",0.00676763106268195,0.0156590658190868,0.00958532769174415,0.794921875,0.0302954184817241
5,"static_gaussian",6,"WIRED-full",0.00716865754682776,0.0167270289931748,0.0100692741117674,0.785807291666667,0.0322964057254605
5,"static_gaussian",6,"No tail copula",0.00718659334230629,0.0167270218149696,0.01031470298869,0.780598958333333,0.0317215916756813
5,"static_gaussian",6,"Static dependence",0.00721177287580799,0.0168028826131976,0.00998285994092413,0.779296875,0.0319685494435956
5,"static_gaussian",6,"Rolling dependence",0.00719171682321263,0.0167653997887262,0.00998467336792944,0.747395833333333,0.0298829161157461
5,"static_gaussian",6,"Independent marginals",0.00725552862920123,0.0170084464593394,0.011340667322805,0.759765625,0.0303317653009488
5,"static_gaussian",6,"Equal weights",0.00709071458487068,0.0164650617243329,0.0100804712535588,0.78125,0.0317219599102456
5,"static_gaussian",6,"ARIMA independent",0.00697247708790721,0.0163174982094198,0.0116669742506417,0.815755208333333,0.0329184168960289
5,"static_gaussian",6,"Bootstrap independent",0.00715535988293412,0.0165237311800064,0.0121899434367806,0.813802083333333,0.0356603927441715
5,"static_gaussian",6,"Gaussian copula bootstrap",0.00713819833477958,0.0163537209783904,0.010313455997376,0.796223958333333,0.0344804098158221
6,"static_gaussian",6,"WIRED-full",0.00711772498344947,0.0168878247258846,0.00986619625313112,0.753255208333333,0.0292597388251189
6,"static_gaussian",6,"No tail copula",0.00710214777969572,0.0167939644822781,0.00975696815501369,0.755208333333333,0.0289484380930631
6,"static_gaussian",6,"Static dependence",0.00711382423446718,0.0168521931624871,0.00980832647490316,0.725260416666667,0.0281778506684793
6,"static_gaussian",6,"Rolling dependence",0.00715229294870112,0.016966956947242,0.0097852715318056,0.75390625,0.0295653721244577
6,"static_gaussian",6,"Independent marginals",0.00705733119129926,0.0167181435826997,0.0108113147760519,0.737630208333333,0.0279586105762006
6,"static_gaussian",6,"Equal weights",0.00693461476007666,0.0162623026808515,0.00947754195965324,0.791666666666667,0.0310200285319781
6,"static_gaussian",6,"ARIMA independent",0.00697781243364895,0.016426963122647,0.0102803573279585,0.748046875,0.0288781294444997
6,"static_gaussian",6,"Bootstrap independent",0.00690909376324091,0.016113975318213,0.0099043828609703,0.737630208333333,0.0283787531347379
6,"static_gaussian",6,"Gaussian copula bootstrap",0.00690773057832946,0.0160240813014293,0.00931608995457597,0.763020833333333,0.0292518284839111
7,"static_gaussian",6,"WIRED-full",0.00695812101403751,0.0161428185453445,0.00976638041679802,0.893229166666667,0.0398661439376366
7,"static_gaussian",6,"No tail copula",0.00692992450998645,0.0161209490373074,0.00990159563268656,0.886067708333333,0.0387640417294174
7,"static_gaussian",6,"Static dependence",0.0069757855601004,0.0161714473228041,0.00979181565482943,0.911458333333333,0.0413849468221496
7,"static_gaussian",6,"Rolling dependence",0.00692847245170131,0.0160673826579107,0.00975451288804228,0.8828125,0.0388133651417945
7,"static_gaussian",6,"Independent marginals",0.00698355918292992,0.0164679900259631,0.0146450257503891,0.90625,0.0406310853947218
7,"static_gaussian",6,"Equal weights",0.00711361318292061,0.0164242967406012,0.00984553591164392,0.899088541666667,0.0408507217803744
7,"static_gaussian",6,"ARIMA independent",0.00689963110932797,0.0162561245859457,0.0128452764511769,0.876302083333333,0.0377134649581922
7,"static_gaussian",6,"Bootstrap independent",0.00696128678526597,0.0163156371423839,0.0128114618456459,0.872395833333333,0.03803116934333
7,"static_gaussian",6,"Gaussian copula bootstrap",0.00703245802201295,0.0162221378091867,0.00959034641009041,0.810546875,0.0345386066204829
8,"static_gaussian",6,"WIRED-full",0.00726018883145714,0.016817033436547,0.00976124946633384,0.735677083333333,0.0289808374059273
8,"static_gaussian",6,"No tail copula",0.00736061138259334,0.0169989585541962,0.00982011562385437,0.740885416666667,0.0285574360582994
8,"static_gaussian",6,"Static dependence",0.007247411726634,0.0168189412295674,0.00979139175037079,0.741536458333333,0.0285941235417682
8,"static_gaussian",6,"Rolling dependence",0.00712277863766247,0.0165250321910803,0.00974792342103622,0.778645833333333,0.0306612285011203
8,"static_gaussian",6,"Independent marginals",0.00721944555598423,0.0168647597213185,0.010940214656612,0.763671875,0.0299698219010748
8,"static_gaussian",6,"Equal weights",0.00748031637297242,0.0172021010932038,0.0101137691836312,0.782552083333333,0.0316378005906846
8,"static_gaussian",6,"ARIMA independent",0.00689685022205987,0.0162373644215064,0.0105683712180639,0.784505208333333,0.0295379318306534
8,"static_gaussian",6,"Bootstrap independent",0.0068753738295277,0.0160068328188896,0.0104745227720801,0.768229166666667,0.0289465844267182
8,"static_gaussian",6,"Gaussian copula bootstrap",0.00682281734745032,0.0157704343996666,0.00973996046811831,0.755859375,0.0283550552403499
9,"static_gaussian",6,"WIRED-full",0.00676464014334092,0.0157538463628739,0.00970892446692903,0.820963541666667,0.0322627247095523
9,"static_gaussian",6,"No tail copula",0.00682491071321219,0.0159098546322508,0.00986849840759035,0.806640625,0.0311248455849245
9,"static_gaussian",6,"Static dependence",0.00690798694245677,0.0160715916674507,0.00967905107115282,0.822916666666667,0.0328269445054454
9,"static_gaussian",6,"Rolling dependence",0.00682977165990623,0.0158952708759414,0.00970548444286472,0.80859375,0.0315546212867018
9,"static_gaussian",6,"Independent marginals",0.00682588605053743,0.0160585670119199,0.0114366864496313,0.807942708333333,0.0316844369189419
9,"static_gaussian",6,"Equal weights",0.00665005470148665,0.0154504334661029,0.0095493534336354,0.832682291666667,0.0323949779003581
9,"static_gaussian",6,"ARIMA independent",0.00658445096843022,0.0154873784567815,0.0105927706532358,0.805338541666667,0.0300604621948958
9,"static_gaussian",6,"Bootstrap independent",0.00679213936925191,0.0157919583057601,0.0112611358159605,0.795572916666667,0.0312637674173277
9,"static_gaussian",6,"Gaussian copula bootstrap",0.00670899428626857,0.0154933238290352,0.00949541913014674,0.754557291666667,0.0276849248272957
10,"static_gaussian",6,"WIRED-full",0.00748375320632148,0.0174100495702748,0.00981548569034298,0.735026041666667,0.0286847361269237
10,"static_gaussian",6,"No tail copula",0.00736250296385653,0.0171488226519848,0.00985034276264379,0.759765625,0.0300770348621096
10,"static_gaussian",6,"Static dependence",0.0074350359033611,0.0173105781505416,0.00977091635522517,0.748046875,0.0293784718788634
10,"static_gaussian",6,"Rolling dependence",0.0073794160628851,0.0172222779315875,0.00978200829712841,0.751953125,0.0299513120800008
10,"static_gaussian",6,"Independent marginals",0.00740692430147098,0.0172859718552797,0.0109466245962446,0.767578125,0.0299258021521252
10,"static_gaussian",6,"Equal weights",0.00680047950883164,0.0158545736490564,0.009489867741576,0.78515625,0.0303971187620762
10,"static_gaussian",6,"ARIMA independent",0.00671224110363539,0.015708391655494,0.0101766420663826,0.787109375,0.0289620448169561
10,"static_gaussian",6,"Bootstrap independent",0.00681341965721549,0.0158651916624269,0.00981107703826443,0.738932291666667,0.0267446390988578
10,"static_gaussian",6,"Gaussian copula bootstrap",0.0068199352201776,0.015752466695872,0.00950020962971933,0.755208333333333,0.0279579714634359
11,"static_gaussian",6,"WIRED-full",0.00792340236111423,0.0187062338221564,0.0112439315788052,0.774739583333333,0.0336186346680572
11,"static_gaussian",6,"No tail copula",0.00800968762454522,0.0189560169614101,0.0113139677897718,0.776041666666667,0.0335675645369346
11,"static_gaussian",6,"Static dependence",0.00800690191128655,0.0189362520085695,0.0112235322147292,0.76171875,0.0330400214133652
11,"static_gaussian",6,"Rolling dependence",0.00798966775587877,0.0188527282607409,0.0110945613932318,0.767578125,0.033805367626098
11,"static_gaussian",6,"Independent marginals",0.00819962694371676,0.0194291909792469,0.0135742158327434,0.748697916666667,0.032460640610594
11,"static_gaussian",6,"Equal weights",0.00702414621485848,0.016451352467125,0.00940883684911202,0.797526041666667,0.0311888108513251
11,"static_gaussian",6,"ARIMA independent",0.00693116842788289,0.0161985054120059,0.00951239140119873,0.716145833333333,0.0258140588624847
11,"static_gaussian",6,"Bootstrap independent",0.00682653984223404,0.0158449889203943,0.00938403336833337,0.756510416666667,0.0279548542801787
11,"static_gaussian",6,"Gaussian copula bootstrap",0.00683896848070629,0.0157946099036068,0.00934098333384572,0.754557291666667,0.0274842252852547
12,"static_gaussian",6,"WIRED-full",0.00691436277659889,0.0160040921488008,0.00951830486767519,0.809244791666667,0.0322856246944021
12,"static_gaussian",6,"No tail copula",0.00688343407795472,0.0159454063066165,0.00951666366738217,0.803385416666667,0.0317240940726976
12,"static_gaussian",6,"Static dependence",0.00687467615413867,0.0158703513236532,0.00960739372239,0.823567708333333,0.0333122327389012
12,"static_gaussian",6,"Rolling dependence",0.00679758906559273,0.0157512423056129,0.00949216338379697,0.800130208333333,0.0317900443575437
12,"static_gaussian",6,"Independent marginals",0.00692803966459983,0.0161660796461738,0.0119181303047942,0.807291666666667,0.0328074536259545
12,"static_gaussian",6,"Equal weights",0.00706749796772136,0.0164294968655959,0.00963535208819302,0.803385416666667,0.0325316078978537
12,"static_gaussian",6,"ARIMA independent",0.00685249497883931,0.0160795174112597,0.011019979707456,0.79296875,0.0308624689141727
12,"static_gaussian",6,"Bootstrap independent",0.00682625284207268,0.0159520234863866,0.0112211441571957,0.819010416666667,0.0322461100513673
12,"static_gaussian",6,"Gaussian copula bootstrap",0.00679304811345096,0.0156811085521592,0.00957228277495399,0.810546875,0.0318760531304021
13,"static_gaussian",6,"WIRED-full",0.00793405240669556,0.0183018168866934,0.010468664462914,0.686848958333333,0.0295615674438847
13,"static_gaussian",6,"No tail copula",0.00785714563600187,0.018100145863048,0.0108051177578739,0.710286458333333,0.0305785007570183
13,"static_gaussian",6,"Static dependence",0.00814338217531495,0.0187468779223895,0.0103822659791486,0.6640625,0.0281610050102649
13,"static_gaussian",6,"Rolling dependence",0.00790882807419102,0.018191294703081,0.0103919683325901,0.680338541666667,0.0286121161717369
13,"static_gaussian",6,"Independent marginals",0.00789710588670852,0.0182294674459191,0.0119925262204684,0.672526041666667,0.028428426494784
13,"static_gaussian",6,"Equal weights",0.0070815002502222,0.0163731706327928,0.00952541887437573,0.761067708333333,0.0299044839387409
13,"static_gaussian",6,"ARIMA independent",0.00683765196099483,0.0160010058061145,0.0104808625783711,0.761067708333333,0.0285551660313384
13,"static_gaussian",6,"Bootstrap independent",0.00700717433842671,0.0162849875191863,0.010598751667996,0.740885416666667,0.0289312842197343
13,"static_gaussian",6,"Gaussian copula bootstrap",0.00689561366825791,0.0158727629857263,0.00940073005030762,0.783854166666667,0.0304402347537672
14,"static_gaussian",6,"WIRED-full",0.00706117802383555,0.0163359859680331,0.0102901338394182,0.748046875,0.0283151117276445
14,"static_gaussian",6,"No tail copula",0.00719541447535165,0.0165387723577048,0.0102395834942558,0.694661458333333,0.0262027750341025
14,"static_gaussian",6,"Static dependence",0.00704261817722928,0.016298899689891,0.0102335236536613,0.716145833333333,0.0264066565479453
14,"static_gaussian",6,"Rolling dependence",0.00705727482079875,0.0163322927581523,0.0102830569372683,0.702473958333333,0.0265360083658554
14,"static_gaussian",6,"Independent marginals",0.00697707466125878,0.0161465488487525,0.0100154629035218,0.723307291666667,0.0269340935917508
14,"static_gaussian",6,"Equal weights",0.00691142019467967,0.0159420064624042,0.00977244276750723,0.7734375,0.0296506768541771
14,"static_gaussian",6,"ARIMA independent",0.00673541854883901,0.0156895917697328,0.0107871232689372,0.766276041666667,0.0289841402228339
14,"static_gaussian",6,"Bootstrap independent",0.00682346101775287,0.0157399131323591,0.0115688346744768,0.794270833333333,0.0304047442986547
14,"static_gaussian",6,"Gaussian copula bootstrap",0.00684684148184498,0.0155945632474813,0.00974464377986251,0.819661458333333,0.0329219321571996
15,"static_gaussian",6,"WIRED-full",0.00678636390404476,0.0156750608116238,0.0097354909726958,0.807942708333333,0.0316020826193126
15,"static_gaussian",6,"No tail copula",0.00675926928046593,0.0156544505648281,0.00995935436640367,0.817057291666667,0.0331818462556708
15,"static_gaussian",6,"Static dependence",0.0067752294705848,0.015645422517882,0.0096132642060763,0.798828125,0.031428163860781
15,"static_gaussian",6,"Rolling dependence",0.00680651937011015,0.0157203044179379,0.00986136445613247,0.817708333333333,0.0327473648285979
15,"static_gaussian",6,"Independent marginals",0.00678866826124228,0.0159012008225005,0.0122912422170929,0.817708333333333,0.0328247057983162
15,"static_gaussian",6,"Equal weights",0.00679890197982912,0.0157612377643944,0.0100522829846103,0.833333333333333,0.0338245702296623
15,"static_gaussian",6,"ARIMA independent",0.00694526077609386,0.0163403574726823,0.0117296399060761,0.783203125,0.0311846594756585
15,"static_gaussian",6,"Bootstrap independent",0.00682802493973858,0.0158907540172633,0.0114425685767955,0.811197916666667,0.0319122078408844
15,"static_gaussian",6,"Gaussian copula bootstrap",0.00682269102931124,0.0157237271635693,0.00993562713664117,0.811197916666667,0.0322694645887191
16,"static_gaussian",6,"WIRED-full",0.00657873015775861,0.0152118034643943,0.00954827988215599,0.791015625,0.0290315225202295
16,"static_gaussian",6,"No tail copula",0.0065880410166799,0.0152587940469287,0.0094686677250402,0.787760416666667,0.0286795145822548
16,"static_gaussian",6,"Static dependence",0.00653483326384955,0.0151474405120823,0.00951256075069835,0.806640625,0.0300272302638948
16,"static_gaussian",6,"Rolling dependence",0.00654919017801676,0.0151866973790352,0.00959271243737982,0.795572916666667,0.0292606695403548
16,"static_gaussian",6,"Independent marginals",0.00656086484104175,0.0153495823466757,0.0107461132595201,0.787109375,0.0288727731117307
16,"static_gaussian",6,"Equal weights",0.00663081504741447,0.0153584624726654,0.0093951460401831,0.8203125,0.0306445550982555
16,"static_gaussian",6,"ARIMA independent",0.00654498468686985,0.0153133996388047,0.00995946869636449,0.784505208333333,0.0284801488515794
16,"static_gaussian",6,"Bootstrap independent",0.00656570678044069,0.0152430333018122,0.0102675503158586,0.77734375,0.0285448913540691
16,"static_gaussian",6,"Gaussian copula bootstrap",0.00656184170622033,0.0151218511002992,0.00947303916294956,0.762369791666667,0.0276493303446789
17,"static_gaussian",6,"WIRED-full",0.00707701030836795,0.0163464538629996,0.00971195082797783,0.7734375,0.0295295273883007
17,"static_gaussian",6,"No tail copula",0.00708321961720492,0.0163461266566251,0.00989924944371081,0.79296875,0.0308969510072586
17,"static_gaussian",6,"Static dependence",0.00705808108310876,0.0162883610295741,0.00969538710836955,0.781901041666667,0.0303344516559783
17,"static_gaussian",6,"Rolling dependence",0.00704223711342945,0.0162396667537305,0.00967284271948478,0.791666666666667,0.0305130246787779
17,"static_gaussian",6,"Independent marginals",0.00707289165808019,0.0164673015852301,0.011266203162666,0.776692708333333,0.0298279758678595
17,"static_gaussian",6,"Equal weights",0.00706516893262477,0.0163025354283256,0.00977234581768826,0.809895833333333,0.0334899024441195
17,"static_gaussian",6,"ARIMA independent",0.00692024776553725,0.0162380903470153,0.0111481866573814,0.835286458333333,0.0332438934244223
17,"static_gaussian",6,"Bootstrap independent",0.00697831424272529,0.0162437843183693,0.0111223780617786,0.819010416666667,0.0330325274438829
17,"static_gaussian",6,"Gaussian copula bootstrap",0.00699542220340506,0.0160587725380418,0.00958465321580372,0.822916666666667,0.0333781252716857
18,"static_gaussian",6,"WIRED-full",0.00704167407634464,0.0163438695847999,0.00994278310946855,0.782552083333333,0.0305483565109046
18,"static_gaussian",6,"No tail copula",0.00703363209677757,0.0163335328019493,0.0100196942924281,0.796875,0.0313378387905556
18,"static_gaussian",6,"Static dependence",0.00700434895334348,0.0162828197883389,0.00987955721693607,0.80078125,0.0307202560563121
18,"static_gaussian",6,"Rolling dependence",0.00706969232210614,0.0163984797420894,0.0099255799917989,0.798828125,0.0311242658217405
18,"static_gaussian",6,"Independent marginals",0.0070474538488158,0.0163915712355494,0.0111995596706382,0.801432291666667,0.0312151969480918
18,"static_gaussian",6,"Equal weights",0.00683674436100879,0.0158761436961472,0.00990197824247499,0.853515625,0.0352886440026992
18,"static_gaussian",6,"ARIMA independent",0.0068016595275377,0.0159902117874983,0.0111434262362307,0.8125,0.0318478240248804
18,"static_gaussian",6,"Bootstrap independent",0.00683568277026496,0.0159402326624581,0.0111541249821905,0.832682291666667,0.0336582811530754
18,"static_gaussian",6,"Gaussian copula bootstrap",0.00684652466364605,0.0158251713432086,0.0100410249622058,0.824869791666667,0.0332229368267203
19,"static_gaussian",6,"WIRED-full",0.00724480087209934,0.0167413281817383,0.00967421603168989,0.738932291666667,0.028818226717431
19,"static_gaussian",6,"No tail copula",0.00724236706192883,0.0166531038526668,0.00989789347248585,0.753255208333333,0.029677016665317
19,"static_gaussian",6,"Static dependence",0.00718220420523423,0.0165556479501786,0.00970673510647868,0.763671875,0.0304039925047197
19,"static_gaussian",6,"Rolling dependence",0.00721974940971673,0.0166526666157296,0.00972434583704775,0.753255208333333,0.0298199938246057
19,"static_gaussian",6,"Independent marginals",0.00727532116900821,0.0169062116096564,0.0110247391635863,0.752604166666667,0.0299662875573194
19,"static_gaussian",6,"Equal weights",0.00760814317678191,0.0175351758181063,0.00986983763994135,0.7265625,0.0291944232674537
19,"static_gaussian",6,"ARIMA independent",0.0071819352447205,0.0167275377514447,0.0100177702561962,0.722005208333333,0.028212709505731
19,"static_gaussian",6,"Bootstrap independent",0.00732754914154344,0.0169278656956075,0.010035715887361,0.723958333333333,0.0282175801384364
19,"static_gaussian",6,"Gaussian copula bootstrap",0.00750585396517903,0.0171529060046242,0.00966739178659045,0.71875,0.028163391521558
20,"static_gaussian",6,"WIRED-full",0.0070104845317581,0.016312416498924,0.0098735356955709,0.763020833333333,0.0305448676137404
20,"static_gaussian",6,"No tail copula",0.00701618701684246,0.0162874886134595,0.00994663800101683,0.770182291666667,0.0302180799966381
20,"static_gaussian",6,"Static dependence",0.00699658734065228,0.0163050631033998,0.00982109327864778,0.763020833333333,0.0300586034415587
20,"static_gaussian",6,"Rolling dependence",0.00699936649454775,0.0163343936420034,0.00977365935415784,0.759765625,0.0302244796294365
20,"static_gaussian",6,"Independent marginals",0.0070593198713874,0.0166028540731706,0.0114557586517421,0.756510416666667,0.0297928317370757
20,"static_gaussian",6,"Equal weights",0.007181524961153,0.0168138609236134,0.0102471122992299,0.746744791666667,0.0288368540391146
20,"static_gaussian",6,"ARIMA independent",0.00736081573379888,0.0172654248250627,0.0115141546725268,0.731119791666667,0.0290607200487434
20,"static_gaussian",6,"Bootstrap independent",0.00691035837445327,0.0161439064215831,0.0108705789911503,0.766276041666667,0.0297466242395105
20,"static_gaussian",6,"Gaussian copula bootstrap",0.00689051938243548,0.0159281988143469,0.00960380752326966,0.783854166666667,0.0307021846179476
21,"static_gaussian",6,"WIRED-full",0.00700378619977449,0.016364117218003,0.0102317273761557,0.770182291666667,0.029621502765116
21,"static_gaussian",6,"No tail copula",0.0070553610379665,0.0164756491256594,0.0105211937764457,0.766927083333333,0.0297294139156434
21,"static_gaussian",6,"Static dependence",0.00698563836612171,0.0162965112404335,0.0101621263738971,0.774088541666667,0.0294357977766222
21,"static_gaussian",6,"Rolling dependence",0.00703083093230274,0.0164688949402222,0.0101550352821465,0.751302083333333,0.0284464252250899
21,"static_gaussian",6,"Independent marginals",0.00704390295392215,0.0165299514410536,0.0114992384797242,0.768229166666667,0.0296927031575677
21,"static_gaussian",6,"Equal weights",0.00698454686879912,0.0163444427763169,0.01029460302106,0.803385416666667,0.0322041036933302
21,"static_gaussian",6,"ARIMA independent",0.00691317630061121,0.0162395705847006,0.011749432050687,0.807942708333333,0.031608893320305
21,"static_gaussian",6,"Bootstrap independent",0.0069463197150983,0.0161893780442659,0.0116609320977308,0.792317708333333,0.0318020199039643
21,"static_gaussian",6,"Gaussian copula bootstrap",0.00701273636543554,0.0161162623501523,0.0100178942681853,0.832682291666667,0.0350321223211886
22,"static_gaussian",6,"WIRED-full",0.0070884988591753,0.0165890542403694,0.0101196224307764,0.735677083333333,0.0275628564716591
22,"static_gaussian",6,"No tail copula",0.00712326330838091,0.0167272568371914,0.0103550507602079,0.729166666666667,0.0275453307292559
22,"static_gaussian",6,"Static dependence",0.00707856396172431,0.0165889137203428,0.010210127954919,0.710286458333333,0.0255111860171409
22,"static_gaussian",6,"Rolling dependence",0.0071410247318345,0.0167953264029569,0.010658933504116,0.71484375,0.0269177930224792
22,"static_gaussian",6,"Independent marginals",0.00716203860070691,0.0167256675450409,0.011079592836362,0.733723958333333,0.0272428619927533
22,"static_gaussian",6,"Equal weights",0.00659992626069877,0.01540980291877,0.00940946196315884,0.759765625,0.028009732801079
22,"static_gaussian",6,"ARIMA independent",0.00655121003051629,0.0154307655126508,0.00985185520371566,0.756510416666667,0.0269043933952854
22,"static_gaussian",6,"Bootstrap independent",0.00661259314706846,0.0153946672213908,0.00978841449587394,0.781901041666667,0.0294335897599663
22,"static_gaussian",6,"Gaussian copula bootstrap",0.00656020838159095,0.0151944761058248,0.00923942239476236,0.775390625,0.0287088936960626
23,"static_gaussian",6,"WIRED-full",0.00662776007373163,0.0153919456924394,0.00999653566819026,0.80078125,0.0298757197953284
23,"static_gaussian",6,"No tail copula",0.00659555967193821,0.0153319154711526,0.0100041410989487,0.770833333333333,0.0281296092877714
23,"static_gaussian",6,"Static dependence",0.0066179898359095,0.0153972505491955,0.0100067201258361,0.770833333333333,0.028297867097228
23,"static_gaussian",6,"Rolling dependence",0.0066311652970347,0.0153875145716406,0.00983166949850572,0.779947916666667,0.0286606425875201
23,"static_gaussian",6,"Independent marginals",0.00664765430127798,0.0155191654290312,0.0114599117599351,0.776692708333333,0.0286623976595784
23,"static_gaussian",6,"Equal weights",0.00653550972957387,0.0151360856142523,0.0098293354596955,0.805989583333333,0.0303681465364071
23,"static_gaussian",6,"ARIMA independent",0.00643396242869747,0.0150806763724974,0.0104582873063773,0.805989583333333,0.0291680839014819
23,"static_gaussian",6,"Bootstrap independent",0.00652210348872303,0.0151704319320388,0.0103642793645948,0.80078125,0.0291186353179547
23,"static_gaussian",6,"Gaussian copula bootstrap",0.00649219140869125,0.0149606724303348,0.00958935132566665,0.804036458333333,0.0289916143671782
24,"static_gaussian",6,"WIRED-full",0.00839747678033792,0.0193889752258619,0.0105948856459132,0.75,0.0339022011401453
24,"static_gaussian",6,"No tail copula",0.00838950397100656,0.0193531433624093,0.0109180745112636,0.774739583333333,0.0351487107017061
24,"static_gaussian",6,"Static dependence",0.00823652165648425,0.0189935621341428,0.0103699450299833,0.792317708333333,0.0358009545124359
24,"static_gaussian",6,"Rolling dependence",0.00816540304559463,0.0188712927864337,0.0103406977723635,0.778645833333333,0.0355687109646539
24,"static_gaussian",6,"Independent marginals",0.0083040252708068,0.0193565985587073,0.0133888263024448,0.771484375,0.0357183908475631
24,"static_gaussian",6,"Equal weights",0.00870379945717335,0.0200149577091849,0.0110130803617993,0.789713541666667,0.0374354298168329
24,"static_gaussian",6,"ARIMA independent",0.00735264340538709,0.0174642017464696,0.0127253635190303,0.809244791666667,0.0338344705957981
24,"static_gaussian",6,"Bootstrap independent",0.00698639792893978,0.016334401877904,0.0121031659358358,0.869791666666667,0.0376954072021939
24,"static_gaussian",6,"Gaussian copula bootstrap",0.00698074451474698,0.0161834257176266,0.0101286173668823,0.856770833333333,0.0371851708719835
25,"static_gaussian",6,"WIRED-full",0.00790047367552671,0.018624425519713,0.0123106117240012,0.706380208333333,0.0292743560679744
25,"static_gaussian",6,"No tail copula",0.00784728639674953,0.0183495207227555,0.0115810515916798,0.717447916666667,0.0296315483453122
25,"static_gaussian",6,"Static dependence",0.00772648891409833,0.018228832018752,0.0117187136962874,0.719401041666667,0.0297620452110353
25,"static_gaussian",6,"Rolling dependence",0.00779503845487695,0.0183296182369136,0.0119892400315507,0.725911458333333,0.0300225032206358
25,"static_gaussian",6,"Independent marginals",0.00779869568019657,0.0183570233842416,0.0145519653052049,0.749348958333333,0.0309728316925713
25,"static_gaussian",6,"Equal weights",0.00702046452634999,0.0162762395690298,0.00952589524252742,0.765625,0.0297607379585807
25,"static_gaussian",6,"ARIMA independent",0.00673401669775855,0.0157066253120132,0.0106690980072108,0.792317708333333,0.030494175519286
25,"static_gaussian",6,"Bootstrap independent",0.00683990984079498,0.015881401388081,0.0110919571645462,0.783854166666667,0.0303804188224969
25,"static_gaussian",6,"Gaussian copula bootstrap",0.00682807178195803,0.0156438251446944,0.00914421017892782,0.8046875,0.031336726941765
26,"static_gaussian",6,"WIRED-full",0.00666521703072928,0.0155493964909176,0.00999266554260842,0.780598958333333,0.0286760707828699
26,"static_gaussian",6,"No tail copula",0.00667198320954974,0.0155587948722196,0.00983999188878864,0.754557291666667,0.0271168316611278
26,"static_gaussian",6,"Static dependence",0.00664339577938228,0.0155078758226861,0.00971232179581628,0.797526041666667,0.0299115618934511
26,"static_gaussian",6,"Rolling dependence",0.00655027751522257,0.0152959258135838,0.00976284512012564,0.792317708333333,0.0293808742396338
26,"static_gaussian",6,"Independent marginals",0.00663712475376764,0.0155760576319463,0.01063353824905,0.766927083333333,0.028186451219438
26,"static_gaussian",6,"Equal weights",0.00673175380914182,0.0157537159143016,0.00993110503397618,0.748697916666667,0.0269157955349084
26,"static_gaussian",6,"ARIMA independent",0.00674328478005214,0.0159425958187792,0.0104584768251789,0.748046875,0.026524325932269
26,"static_gaussian",6,"Bootstrap independent",0.00670436936305504,0.0156015119521206,0.0103010980056282,0.7421875,0.0270022592855866
26,"static_gaussian",6,"Gaussian copula bootstrap",0.00670593704705178,0.0155347745987287,0.00978262533560597,0.80859375,0.0305978118001846
27,"static_gaussian",6,"WIRED-full",0.00680700994405142,0.0157186595825673,0.00963778055257909,0.767578125,0.0292905633009918
27,"static_gaussian",6,"No tail copula",0.00678541604590249,0.0156920440498381,0.00943074040063852,0.785807291666667,0.0305216215737637
27,"static_gaussian",6,"Static dependence",0.00682263869272025,0.0157501089027375,0.00946312246477658,0.782552083333333,0.0302707659610425
27,"static_gaussian",6,"Rolling dependence",0.00680362356120739,0.0157294015494596,0.00941047501070823,0.763671875,0.0290753171534963
27,"static_gaussian",6,"Independent marginals",0.00679811082820944,0.0158575604434499,0.0106835734198235,0.770182291666667,0.0295059404867827
27,"static_gaussian",6,"Equal weights",0.00684773995486751,0.0158097762456771,0.00952193496131496,0.776041666666667,0.0300053537316643
27,"static_gaussian",6,"ARIMA independent",0.00685893610460485,0.0160660491942983,0.00999230389777694,0.73828125,0.0271677427152657
27,"static_gaussian",6,"Bootstrap independent",0.00687343223921772,0.0159543689063632,0.0106078980053507,0.76953125,0.0297166261857178
27,"static_gaussian",6,"Gaussian copula bootstrap",0.00686227554466127,0.0157394361951214,0.00951007549544125,0.772786458333333,0.0303167839770239
28,"static_gaussian",6,"WIRED-full",0.0113599013291616,0.0299653858552175,0.0349657942821781,0.7578125,0.0412985956108891
28,"static_gaussian",6,"No tail copula",0.0114555681380346,0.0302149058695771,0.0374118227908649,0.771484375,0.0423534479354032
28,"static_gaussian",6,"Static dependence",0.0117176380731097,0.0309370270879998,0.037038153466399,0.733072916666667,0.0395725015914688
28,"static_gaussian",6,"Rolling dependence",0.0121352756421297,0.0323728378387582,0.0393039254048619,0.729817708333333,0.0399748851916707
28,"static_gaussian",6,"Independent marginals",0.0119464130148912,0.0317923529695405,0.0427705029703272,0.737630208333333,0.0403470516441316
28,"static_gaussian",6,"Equal weights",0.00779237734537946,0.0184429695260085,0.0128126472852615,0.798177083333333,0.0383881566311927
28,"static_gaussian",6,"ARIMA independent",0.00754848478414714,0.0177038263633401,0.0129751759673533,0.76953125,0.0328653195799267
28,"static_gaussian",6,"Bootstrap independent",0.00723631977157121,0.0168483467136928,0.0116548397919771,0.7734375,0.0334155802380994
28,"static_gaussian",6,"Gaussian copula bootstrap",0.00712149818171808,0.0164278373718557,0.00957423206409175,0.789713541666667,0.0330876871554215
29,"static_gaussian",6,"WIRED-full",0.00842240938144255,0.019561520639208,0.0118836924263186,0.712890625,0.031236152177712
29,"static_gaussian",6,"No tail copula",0.00832878256769528,0.0193999094566278,0.0122338405991276,0.711588541666667,0.0309581671685989
29,"static_gaussian",6,"Static dependence",0.00818822124920847,0.0189910022999104,0.0114880397698417,0.711588541666667,0.0301573363954138
29,"static_gaussian",6,"Rolling dependence",0.00837212207208838,0.0194313483230054,0.0116901106446808,0.710286458333333,0.0304315378163815
29,"static_gaussian",6,"Independent marginals",0.00833689035532604,0.0194737392283843,0.0131351558779546,0.69140625,0.0293466297059381
29,"static_gaussian",6,"Equal weights",0.00726611615259607,0.0168067343096843,0.01013412375195,0.770833333333333,0.0313980964837649
29,"static_gaussian",6,"ARIMA independent",0.00697627726845289,0.0163484686518435,0.00995665837949774,0.725911458333333,0.0270686137876455
29,"static_gaussian",6,"Bootstrap independent",0.00697502014926595,0.0162202219064497,0.00966235590997469,0.725260416666667,0.027996470462072
29,"static_gaussian",6,"Gaussian copula bootstrap",0.00697567892290258,0.0161560758936768,0.00946637329693193,0.716145833333333,0.0270074707047379
30,"static_gaussian",6,"WIRED-full",0.00726017558888392,0.0167999837879845,0.0101328341820209,0.723307291666667,0.0284592724282332
30,"static_gaussian",6,"No tail copula",0.00727342062611004,0.0168040082936827,0.010072906774734,0.733072916666667,0.0291585086897296
30,"static_gaussian",6,"Static dependence",0.00724673037678127,0.0167841161672323,0.0100806267288281,0.720052083333333,0.0282278782223632
30,"static_gaussian",6,"Rolling dependence",0.00725909868168648,0.0168198890382034,0.0100707017780936,0.720703125,0.0280693550735159
30,"static_gaussian",6,"Independent marginals",0.00726625374961142,0.0169035133061073,0.0114071184706911,0.73046875,0.0286299944102714
30,"static_gaussian",6,"Equal weights",0.00709837034244239,0.0164471833703267,0.00998117744268246,0.748697916666667,0.0287314306288295
30,"static_gaussian",6,"ARIMA independent",0.00714514592140863,0.0166625417862579,0.0101923761221111,0.724609375,0.0275333840766214
30,"static_gaussian",6,"Bootstrap independent",0.00715171690007542,0.0165177304369379,0.0103587954729519,0.723307291666667,0.0278499354561294
30,"static_gaussian",6,"Gaussian copula bootstrap",0.00712788005568396,0.0163511080992346,0.00999897608734487,0.7421875,0.0287911873074901


==> anc/paper_results_experiment_summary.csv <==
"variant","crps","energy","variogram","coverage80","width80","crps_sd","energy_sd","variogram_sd","coverage80_sd","width80_sd"
"WIRED-full",0.00650053296484256,0.0149734694049421,0.00954938694564805,0.756716579861111,0.025076014714363,0.0033374600201511,0.00755284860897868,0.00630800079488739,0.0861389997211253,0.0106615351948224
"No tail copula",0.00649942815035095,0.0149598211514407,0.00964374398425144,0.756013093171296,0.0250785484750811,0.00331533455107151,0.00748940773681778,0.0062944296337302,0.0864041874279195,0.0106554453980043
"Static dependence",0.00650539060422975,0.0149915026723223,0.0096098558374833,0.756584563078704,0.0251016780828061,0.00334128099236468,0.00757862168874645,0.00637103120110049,0.0864396349927447,0.0107119967525197
"Rolling dependence",0.0065226339000367,0.0150183111843612,0.00953451001089581,0.755794270833333,0.0250767123053367,0.00340377003126667,0.00770088181943333,0.00641681292930318,0.0865788832895522,0.0106528054395081
"Independent marginals",0.00650331232679499,0.0151453460464028,0.0114136562870487,0.755768952546296,0.0251048580474084,0.00331612596647547,0.00765571755296961,0.00806038608142594,0.0860979746257662,0.0107352511470482
"Equal weights",0.00610905066684412,0.0140449442307462,0.00887033081906083,0.788527199074074,0.026216777952392,0.00268712307897302,0.00602108863863651,0.00369694428760808,0.0816087466940995,0.0102525002171947
"ARIMA independent",0.00607110403926888,0.0140891624374297,0.0103283559789537,0.760776548032407,0.0242048281737616,0.00263750422026013,0.00597974541755951,0.00511599295007253,0.112518618375821,0.00920572791423918
"Bootstrap independent",0.00599019752217711,0.0138002112027488,0.00920122697000511,0.733282696759259,0.0219982820282439,0.00266239709165244,0.00592118361287746,0.00375117103082947,0.11345834664252,0.00891959430905654
"Gaussian copula bootstrap",0.00598776522859796,0.0136676884870408,0.00833157926260246,0.734156177662037,0.022018512352059,0.00265976688570049,0.00586854130948329,0.0033644560691299,0.112902820354896,0.0089535408189316


==> anc/paper_results_experiment_summary_by_dgp.csv <==
"dgp","variant","crps","energy","variogram","coverage80","width80","crps_sd","energy_sd","variogram_sd","coverage80_sd","width80_sd"
"break_correlation","ARIMA independent",0.00796895343343015,0.0180675639399338,0.00853612401257141,0.607400173611111,0.0232855071987125,0.00282810707559079,0.00641410711620288,0.00322758743238204,0.0445610275851543,0.00835435426810003
"break_correlation","Bootstrap independent",0.0079477828449361,0.0178328259957485,0.00810457268325949,0.580389178240741,0.0219434813235786,0.00280124985174756,0.00625380896341785,0.0028632283064344,0.0398261932723361,0.0079884776507231
"break_correlation","Equal weights",0.00798042599584747,0.0178949993569301,0.0085690411063067,0.704390914351852,0.0294246950948262,0.00286037753674845,0.00641115973410833,0.00335663766919475,0.0598584003456202,0.0100824353708819
"break_correlation","Gaussian copula bootstrap",0.0079390008447878,0.0176214461124522,0.0077743268861665,0.58111255787037,0.0219225754656816,0.00279706429284178,0.00618060704755654,0.00273322981671584,0.0383756590873106,0.00796241222616718
"break_correlation","Independent marginals",0.00857314326396118,0.0195211155638125,0.011728596702571,0.668402777777778,0.028682786810362,0.00336542454977517,0.00767993039566198,0.0066893323044061,0.0649683303195322,0.0104792577534291
"break_correlation","No tail copula",0.00856351572098867,0.0192058870739817,0.00969506491331155,0.667881944444444,0.0285956345448709,0.00335876869594945,0.0075783261885321,0.00557604715835174,0.064045048493086,0.0102074244815518
"break_correlation","Rolling dependence",0.00857497357320462,0.0192426871277469,0.00930113953806241,0.669126157407407,0.028682791403797,0.003349944611792,0.00758224062136129,0.00553844145369504,0.0632714580129713,0.010295880551636
"break_correlation","Static dependence",0.00856153506357275,0.019264628608941,0.00971644973889203,0.669965277777778,0.0287111922330802,0.00335193011076855,0.00756306846942884,0.00533452962584096,0.0661366082077815,0.0103953369336856
"break_correlation","WIRED-full",0.00856777524761787,0.0192448658232377,0.00949909687531854,0.668771701388889,0.0286104763757534,0.00338179409722569,0.00763770694678152,0.00539867029328684,0.0648522638651077,0.0103903474830683
"independent_series","ARIMA independent",0.00571505545473015,0.0136206714881694,0.0107554712944946,0.796940104166667,0.0251733781781418,0.00209304368314197,0.00496430251910597,0.00373392810328546,0.0327873709328767,0.00851644707577147
"independent_series","Bootstrap independent",0.00566360642175264,0.0134296695085815,0.0106781866129713,0.788483796296296,0.0248434016785797,0.00205330138299811,0.00479080471603546,0.00366503985475434,0.0295219558837412,0.00908104637646437
"independent_series","Equal weights",0.00578986903646676,0.0138057460767137,0.0110181218966263,0.810286458333333,0.0266760596800455,0.00206784627460949,0.0048975886359922,0.00375161820682765,0.0303789172459687,0.00881674570403904
"independent_series","Gaussian copula bootstrap",0.00566647497877844,0.0134507566586187,0.0107616005282125,0.791637731481482,0.0250082253381171,0.0020540969852501,0.00480763601624195,0.00372268054270011,0.0291252664716925,0.00919362935371566
"independent_series","Independent marginals",0.0060677543842442,0.0144871760159302,0.0114991880104511,0.78255931712963,0.0259651936581941,0.00227591217328684,0.00545701463105088,0.00429846867101574,0.0377242647123878,0.00890812811824376
"independent_series","No tail copula",0.00607462828803549,0.0145158445772656,0.0115559706706837,0.782501446759259,0.0259524638089841,0.00228391034838967,0.00547986738775374,0.00431021326953149,0.0398738771700899,0.00876478279022243
"independent_series","Rolling dependence",0.00608119514096799,0.0145513722889113,0.011538273016943,0.782718460648148,0.0258764622996129,0.00228842461532489,0.00551898852584678,0.00442243427283798,0.0388856308499111,0.00878218201293036
"independent_series","Static dependence",0.00608532757977641,0.0145613694770316,0.0114906111153612,0.781611689814815,0.0258921219623074,0.00229809281653348,0.00554697260468772,0.00433174711474044,0.0414265329911258,0.00880101864503521
"independent_series","WIRED-full",0.00607697323878388,0.0145442119795722,0.0115329046938516,0.782544849537037,0.0259593302073708,0.00228696835296471,0.00551249655697345,0.00435709697177852,0.0389641706832823,0.00884553562124886
"regime_heavy_tail","ARIMA independent",0.00577120657400094,0.0133455519927287,0.0143797830288747,0.850390625,0.0269708260727787,0.00271766525018908,0.0061699816719073,0.00680055576820055,0.114011922913849,0.0112035195742305
"regime_heavy_tail","Bootstrap independent",0.00552034365734733,0.0126798408299307,0.0104161241494358,0.773596643518519,0.0195354340536815,0.00284424127698924,0.00629014350459661,0.0044902350422651,0.129429998700462,0.00997092351619477
"regime_heavy_tail","Equal weights",0.00573540280565846,0.0130354111028877,0.00897702792910747,0.83880931712963,0.0263155241673054,0.00289890323794768,0.00645207594201122,0.00386861530134248,0.104462228745823,0.0125573483087665
"regime_heavy_tail","Gaussian copula bootstrap",0.00552033816778738,0.0124570232306494,0.00804769112385344,0.771549479166667,0.019423913899356,0.00284342857557663,0.0062200366250991,0.00311128378936746,0.127737487038045,0.0099142272716483
"regime_heavy_tail","Independent marginals",0.00620223025646741,0.014418015744764,0.0136641825264164,0.802322048611111,0.0240414760329288,0.00420355237814431,0.00980420457234636,0.0127977205819709,0.108706126923553,0.0137628100959341
"regime_heavy_tail","No tail copula",0.00619679009150393,0.0140697284807768,0.00974411391962171,0.802039930555556,0.0239435823575509,0.00421404404591715,0.00946852552043156,0.00922611942034633,0.109466348039672,0.0137977109040159
"regime_heavy_tail","Rolling dependence",0.00627025724154184,0.0142076020758427,0.00973060024642184,0.80064380787037,0.0240039595895382,0.00448682913307921,0.0100715248293848,0.00946521777787959,0.112178303889822,0.01374388120458
"regime_heavy_tail","Static dependence",0.00621683296144577,0.014094841203616,0.00971858752089255,0.80259693287037,0.0239994761581659,0.00429628381788302,0.00969793413877902,0.00958669727680153,0.108274839779908,0.0138226071301666
"regime_heavy_tail","WIRED-full",0.00620466572092745,0.0140683266493677,0.00964513034554922,0.803530092592593,0.0239418884718646,0.00426302213371911,0.00959206426777746,0.00942127750090932,0.108115246698511,0.0136505878040204
"static_gaussian","ARIMA independent",0.0048292006949143,0.0113228623288871,0.00764204557987394,0.788375289351852,0.0213896012454135,0.00169539810474003,0.00398195256770585,0.00276408905359196,0.0317302268723862,0.00751264258637961
"static_gaussian","Bootstrap independent",0.00482905716467238,0.0112585084767343,0.0076060244343538,0.790661168981482,0.021670811057136,0.0016940819418397,0.00392554625725485,0.00273472841454785,0.0319697385267409,0.0077966028550777
"static_gaussian","Equal weights",0.00493050482940376,0.0114436203864533,0.00691713234420282,0.800622106481481,0.0224508328673909,0.00175338295886559,0.00407388942898256,0.00248926738834922,0.0332311988755264,0.00787079891680363
"static_gaussian","Gaussian copula bootstrap",0.00482524692303821,0.0111415279464427,0.00674269851217741,0.79232494212963,0.0217193347050813,0.00169288769984364,0.00388935446900465,0.00239396277003543,0.0302928389546116,0.00782335261616546
"static_gaussian","Independent marginals",0.00517012140250719,0.0121550768611045,0.00876265790875619,0.769791666666667,0.0217299756881488,0.00194126562441454,0.00470693232946246,0.00476732675027224,0.0400687489146624,0.00774128036718721
"static_gaussian","No tail copula",0.0051627785008757,0.0120478244737389,0.0075798264333888,0.771629050925926,0.0218225131889184,0.00192103981220229,0.00461903990694483,0.00412373530749137,0.0385623333517038,0.00782858542759403
"static_gaussian","Rolling dependence",0.00516410964443233,0.012071583244944,0.00756802724215601,0.770688657407407,0.0217436359283988,0.00193784930460978,0.00470280273486495,0.00426645559241902,0.0393663299291149,0.00771579530602839
"static_gaussian","Static dependence",0.00515786681212406,0.0120451713997004,0.00751377497478743,0.772164351851852,0.0218039219776707,0.00191941184190667,0.00462773321687847,0.00406927548037488,0.0414544360245922,0.00776126615895341
"static_gaussian","WIRED-full",0.00515271765204104,0.0120364731675908,0.00752041586787285,0.772019675925926,0.0217923638024631,0.0019134888554124,0.00460299624024094,0.00393204804249098,0.0395998246433025,0.00776772003286307


==> anc/paper_results_experiment_summary_by_horizon.csv <==
"horizon","variant","crps","energy","variogram","coverage80","width80","crps_sd","energy_sd","variogram_sd","coverage80_sd","width80_sd"
1,"ARIMA independent",0.00345733477220686,0.00802549971528498,0.00594277506738885,0.770008680555556,0.0138509977125496,0.00107584411535891,0.00233188987484162,0.00185020469224363,0.121201671564053,0.00169600641915215
1,"Bootstrap independent",0.00339724421410398,0.00785189466431504,0.00522217027802309,0.729633246527778,0.011755935923047,0.00115674680301104,0.00243797404394043,0.00110981630485834,0.126357349809903,0.00214492815416552
1,"Equal weights",0.00344950064973232,0.00795614791192392,0.00527606909371243,0.809868706597222,0.0155960195637591,0.00109635472193724,0.00235073152204798,0.00134512583150042,0.0803760658386397,0.00321096747931961
1,"Gaussian copula bootstrap",0.00339502934692337,0.00778479941649472,0.00488986981471114,0.730962456597222,0.011771233365323,0.00115574540597453,0.00243355562141812,0.00131373888311225,0.124607899376662,0.00221468467167989
1,"Independent marginals",0.00363817834942489,0.00851142909014127,0.0065873727628023,0.774169921875,0.0145314682965778,0.00141710488330002,0.00320866017174176,0.00268279670157021,0.0821521104952622,0.00383137770949328
1,"No tail copula",0.00363816064208411,0.00841089452680884,0.00563234101823623,0.77607421875,0.0145850542039781,0.00141867222995003,0.00313920889132691,0.0022241010385605,0.0816545336978562,0.00377612597900215
1,"Rolling dependence",0.00365510980146398,0.00845233012486567,0.00551561469002557,0.775895182291667,0.0146111090157877,0.00146864497917205,0.00329520028197388,0.002401380869787,0.082608808973245,0.00383924147744909
1,"Static dependence",0.00363774021016867,0.00842134349779272,0.00566872184678115,0.777349175347222,0.0146169895302795,0.00140790958324318,0.00314286093278677,0.00228414348607408,0.0828169306462227,0.00384928001376097
1,"WIRED-full",0.00364066618083164,0.00841920877530084,0.00556493802767883,0.776383463541667,0.0145944734237331,0.00143404777624738,0.00318170751427933,0.0022811069749987,0.0824463368575942,0.00375739323128873
3,"ARIMA independent",0.00600838993304488,0.0139501739672884,0.0107527339036629,0.769015842013889,0.0248013933674511,0.00144485735477129,0.00314248071798159,0.00492508311221358,0.111214469694427,0.00452031364652939
3,"Bootstrap independent",0.00588174555606808,0.0135930256519334,0.00922914939410662,0.746012369791667,0.0223060102570786,0.00148811300962594,0.00312406657493112,0.00175597309391643,0.107930531096392,0.00306564074381994
3,"Equal weights",0.00604344831557035,0.0139084728060865,0.00900766556790843,0.792529296875,0.0268474046376779,0.00151926379494957,0.00329737754126975,0.00275896342574673,0.073774956822593,0.00692210575813241
3,"Gaussian copula bootstrap",0.0058841031974508,0.0134592882713907,0.00829074514506191,0.744802517361111,0.022232501510193,0.00148515698889883,0.00311252959680184,0.00169207588834934,0.108190707803044,0.00316459515568763
3,"Independent marginals",0.00659116644324971,0.0153597428535828,0.012032466329942,0.756971571180556,0.0257054116621668,0.00303193598435091,0.00708621567127406,0.0104735122042877,0.0837739635955669,0.00837314999786686
3,"No tail copula",0.00657880425821164,0.0151242750327697,0.0100152049917,0.756939019097222,0.0256425118315205,0.00304748966195128,0.00680192282941405,0.00769092111741564,0.0840357604778019,0.00840897214420411
3,"Rolling dependence",0.00661691782179255,0.01519836935691,0.00984699124095576,0.756825086805556,0.0255540494669571,0.00328523538253093,0.00731425716028967,0.00783843171086454,0.0841521306302029,0.00823233713925944
3,"Static dependence",0.00659698590354956,0.015182180124415,0.0099901521036839,0.756548394097222,0.0256249788118043,0.00312494531982669,0.00703199104792331,0.00801326703444336,0.0821001850718738,0.0082938569033726
3,"WIRED-full",0.0065796482925414,0.0151340279211387,0.00992606094906096,0.757649739583333,0.0255930198203093,0.00307751026947738,0.00688163612471792,0.00784191925612437,0.0833777408192047,0.0083473091158196
6,"ARIMA independent",0.00874758741255491,0.0202918136297159,0.0142895589658093,0.743305121527778,0.0339620934412842,0.00190373837929199,0.00408258378528895,0.00398507183055532,0.103312025724231,0.00528063410015971
6,"Bootstrap independent",0.00869160279635928,0.0199557132919979,0.0131523612378856,0.724202473958333,0.0319328999046062,0.00191858852001609,0.00401687545878486,0.00253492250289286,0.104688009752081,0.00453949607775452
6,"Equal weights",0.00883420303522968,0.0202702119742282,0.0123272577955616,0.76318359375,0.0362069096557389,0.0019097756015056,0.00406051787637737,0.00259105927249404,0.0840577447082288,0.00664011940089983
6,"Gaussian copula bootstrap",0.0086841631414197,0.0197589777732368,0.0118141228280343,0.726703559027778,0.0320518021806609,0.00191814328578535,0.00399117897348587,0.00232019293052956,0.105082957325139,0.00441331591989657
6,"Independent marginals",0.00928059218771039,0.0215648661954843,0.0156211297684018,0.736165364583333,0.0350776941834806,0.00243109246567753,0.00550668240423458,0.00611416819602241,0.0886887469417224,0.00703503275325071
6,"No tail copula",0.00928131955075709,0.0213442938947436,0.0132836859428181,0.735026041666667,0.0350080793897446,0.00240692345447891,0.00535868106188281,0.0050697422823246,0.0891190198949206,0.00683887633520066
6,"Rolling dependence",0.00929587407685355,0.0214042340713081,0.0132409241017061,0.734662543402778,0.0350649784332653,0.00243838705844248,0.00547000465771991,0.00517418490210794,0.088595024252845,0.00696850432779216
6,"Static dependence",0.00928144569897102,0.021370984394759,0.0131706935619848,0.735856119791667,0.0350630659063343,0.00242082438406589,0.00541656364427451,0.00494242062918243,0.0898546104447074,0.00716745472143301
6,"WIRED-full",0.00928128442115463,0.0213671715183867,0.0131571618602044,0.736116536458333,0.0350405508990464,0.0024544086450012,0.00548150183555346,0.00490555727261396,0.0884103940521519,0.00692372622399308


==> anc/paper_results_paired_delta_summary.csv <==
"variant","crps_delta","crps_delta_se","energy_delta","energy_delta_se","variogram_delta","variogram_delta_se"
"No tail copula",-1.10481449161286e-06,6.34789187936317e-06,-1.36482535013472e-05,1.44268558611941e-05,9.4357038603386e-05,1.91692451282391e-05
"Static dependence",4.85763938718924e-06,7.02070820260694e-06,1.80332673801817e-05,1.56665529738437e-05,6.0468891835244e-05,1.87005083337639e-05
"Rolling dependence",2.21009351941357e-05,9.92041717870652e-06,4.48417794191697e-05,2.19166521443704e-05,-1.48769347522403e-05,2.72532469433184e-05
"Independent marginals",2.77936195243498e-06,6.19188835846986e-06,0.000171876641460725,1.91596384886653e-05,0.00186426934140063,0.000151315791102679
"Equal weights",-0.000391482297998443,7.48618397956005e-05,-0.000928525174195869,0.000172124028425053,-0.000679056126587229,0.000208456034257331
"ARIMA independent",-0.000429428925573675,8.54490853023882e-05,-0.000884306967512334,0.000199450230159317,0.000778969033305607,0.000327343689684632
"Bootstrap independent",-0.000510335442665447,8.5884796365004e-05,-0.0011732582021933,0.000200812887820063,-0.000348159975642944,0.000279921497863747
"Gaussian copula bootstrap",-0.000512767736244603,8.58754473594877e-05,-0.00130578091790132,0.000201319140566189,-0.00121780768304559,0.000268135075744014


==> anc/paper_results_paired_score_deltas.csv <==
"replicate","dgp","horizon","variant","crps","energy","variogram","coverage80","width80","crps_full","energy_full","variogram_full","crps_delta","energy_delta","variogram_delta"
1,"break_correlation",1,"No tail copula",0.00466859642293224,0.010600718950136,0.00534949421277373,0.697916666666667,0.0165531419237461,0.00465219324778614,0.0106105292329858,0.00526766157746961,1.64031751461076e-05,-9.81028284983282e-06,8.18326353041231e-05
1,"break_correlation",1,"Static dependence",0.00466413926085683,0.0106186511540095,0.00552316881716875,0.67578125,0.0156219075935457,0.00465219324778614,0.0106105292329858,0.00526766157746961,1.19460130706996e-05,8.12192102367729e-06,0.000255507239699138
1,"break_correlation",1,"Rolling dependence",0.00463198971580403,0.0105521519544299,0.00489092405123748,0.707682291666667,0.0164143876071174,0.00465219324778614,0.0106105292329858,0.00526766157746961,-2.02035319821032e-05,-5.8377278555977e-05,-0.000376737526232132
1,"break_correlation",1,"Independent marginals",0.00466182876577935,0.0107616528405126,0.00647979863322253,0.692708333333333,0.0161539289068994,0.00465219324778614,0.0106105292329858,0.00526766157746961,9.63551799320998e-06,0.000151123607526723,0.00121213705575292
1,"break_correlation",1,"Equal weights",0.00435104491912918,0.00981149388313843,0.0045693432956423,0.736328125,0.0170539900550347,0.00465219324778614,0.0106105292329858,0.00526766157746961,-0.000301148328656952,-0.000799035349847411,-0.000698318281827305
1,"break_correlation",1,"ARIMA independent",0.004402486821676,0.00999799573354219,0.00466365369543785,0.63671875,0.0133555597364811,0.00465219324778614,0.0106105292329858,0.00526766157746961,-0.000249706426110134,-0.000612533499443655,-0.000604007882031759
1,"break_correlation",1,"Bootstrap independent",0.00446301249144256,0.0100483108669453,0.00445650349794642,0.599609375,0.0123419853044889,0.00465219324778614,0.0106105292329858,0.00526766157746961,-0.000189180756343574,-0.000562218366040566,-0.000811158079523192
1,"break_correlation",1,"Gaussian copula bootstrap",0.00447238487232361,0.00997352362770113,0.00447444822194248,0.58984375,0.0120002144405796,0.00465219324778614,0.0106105292329858,0.00526766157746961,-0.000179808375462522,-0.000637005605284712,-0.00079321335552713
1,"break_correlation",3,"No tail copula",0.00748567738158356,0.0167374011678551,0.00842555987776213,0.770833333333333,0.0315008389330528,0.00773158257744632,0.0172250686627903,0.00847220902833046,-0.000245905195862763,-0.000487667494935277,-4.66491505683262e-05
1,"break_correlation",3,"Static dependence",0.00759275425831629,0.0170244618284258,0.00906411481700747,0.767578125,0.0319649528713747,0.00773158257744632,0.0172250686627903,0.00847220902833046,-0.000138828319130033,-0.000200606834364573,0.000591905788677016
1,"break_correlation",3,"Rolling dependence",0.00764130681740472,0.0170184661880113,0.00824004438405083,0.772135416666667,0.0330181276742331,0.00773158257744632,0.0172250686627903,0.00847220902833046,-9.02757600415964e-05,-0.000206602474779043,-0.000232164644279623
1,"break_correlation",3,"Independent marginals",0.00757171142854869,0.0172341784431351,0.0118125231209355,0.775390625,0.0331445966808863,0.00773158257744632,0.0172250686627903,0.00847220902833046,-0.000159871148897627,9.10978034474735e-06,0.00334031409260503
1,"break_correlation",3,"Equal weights",0.00823422513830049,0.0184335014920315,0.0092388176784016,0.770833333333333,0.0364664449759957,0.00773158257744632,0.0172250686627903,0.00847220902833046,0.00050264256085417,0.00120843282924112,0.000766608650071139
1,"break_correlation",3,"ARIMA independent",0.0075162517454609,0.0170024574389893,0.00860686683684922,0.660807291666667,0.0243279683741937,0.00773158257744632,0.0172250686627903,0.00847220902833046,-0.000215330831985417,-0.000222611223800993,0.000134657808518762
1,"break_correlation",3,"Bootstrap independent",0.00759792947553267,0.0170051040751738,0.00808995036388523,0.6015625,0.0211935374805427,0.00773158257744632,0.0172250686627903,0.00847220902833046,-0.000133653101913649,-0.000219964587616552,-0.000382258664445223
1,"break_correlation",3,"Gaussian copula bootstrap",0.00754922008069798,0.0167316696508579,0.00769506882899905,0.622395833333333,0.0227284851686422,0.00773158257744632,0.0172250686627903,0.00847220902833046,-0.000182362496748341,-0.00049339901193245,-0.000777140199331405
1,"break_correlation",6,"No tail copula",0.0123146078348798,0.0275708973461285,0.0132430406874578,0.659505208333333,0.0408563192476787,0.0122529456107391,0.0275180517185364,0.0122982696916351,6.1662224140703e-05,5.28456275920748e-05,0.000944770995822776
1,"break_correlation",6,"Static dependence",0.0122336304590995,0.0273873137815468,0.0123413774834677,0.645833333333333,0.0403226597114125,0.0122529456107391,0.0275180517185364,0.0122982696916351,-1.9315151639639e-05,-0.00013073793698954,4.31077918326382e-05
1,"break_correlation",6,"Rolling dependence",0.0123539228428744,0.0276478362899875,0.0121175719189104,0.654947916666667,0.0407780593429412,0.0122529456107391,0.0275180517185364,0.0122982696916351,0.000100977232135311,0.000129784571451085,-0.000180697772724638
1,"break_correlation",6,"Independent marginals",0.0123384730189924,0.0279609751380528,0.015660268094151,0.665364583333333,0.0417377692468332,0.0122529456107391,0.0275180517185364,0.0122982696916351,8.55274082532317e-05,0.000442923419516381,0.00336199840251597
1,"break_correlation",6,"Equal weights",0.0113376783822157,0.0253374226025264,0.0113521186420899,0.69921875,0.0408793542966446,0.0122529456107391,0.0275180517185364,0.0122982696916351,-0.000915267228523444,-0.00218062911601,-0.000946151049545122
1,"break_correlation",6,"ARIMA independent",0.01100684427111,0.0249122539045347,0.0112380301248173,0.616536458333333,0.0334741196616243,0.0122529456107391,0.0275180517185364,0.0122982696916351,-0.00124610133962915,-0.00260579781400167,-0.00106023956681778
1,"break_correlation",6,"Bootstrap independent",0.0112091569936074,0.025154556991103,0.0113249665806886,0.625,0.0353175300556025,0.0122529456107391,0.0275180517185364,0.0122982696916351,-0.00104378861713168,-0.00236349472743334,-0.00097330311094649
1,"break_correlation",6,"Gaussian copula bootstrap",0.0111130299626132,0.0246067880421179,0.0105392598945705,0.667317708333333,0.0390945803412012,0.0122529456107391,0.0275180517185364,0.0122982696916351,-0.0011399156481259,-0.00291126367641853,-0.00175900979706454
1,"independent_series",1,"No tail copula",0.0037332569362011,0.00930393569060062,0.00819498233257563,0.775390625,0.0159879373407696,0.00381415565667258,0.00956301258936823,0.00864851732485714,-8.08987204714818e-05,-0.000259076898767606,-0.000453534992281505
1,"independent_series",1,"Static dependence",0.00377824095493248,0.00943941920514016,0.00812919461213162,0.78125,0.0160413803735099,0.00381415565667258,0.00956301258936823,0.00864851732485714,-3.59147017401063e-05,-0.000123593384228073,-0.000519322712725517
1,"independent_series",1,"Rolling dependence",0.00393553192085325,0.0098997163913483,0.00858153553467311,0.755859375,0.0155619639335122,0.00381415565667258,0.00956301258936823,0.00864851732485714,0.000121376264180664,0.000336703801980073,-6.698179018403e-05
1,"independent_series",1,"Independent marginals",0.0039267972728199,0.00989463124413509,0.00880815525270512,0.754557291666667,0.015515008394034,0.00381415565667258,0.00956301258936823,0.00864851732485714,0.000112641616147322,0.000331618654766858,0.000159637927847987
1,"independent_series",1,"Equal weights",0.00325323126988574,0.00790005317554694,0.00708282581766658,0.841796875,0.0171109251736408,0.00381415565667258,0.00956301258936823,0.00864851732485714,-0.00056092438678684,-0.00166295941382129,-0.00156569150719056
1,"independent_series",1,"ARIMA independent",0.00305691195581352,0.00733438336134276,0.00619675913964207,0.818359375,0.0138771219423468,0.00381415565667258,0.00956301258936823,0.00864851732485714,-0.000757243700859063,-0.00222862922802547,-0.00245175818521507
1,"independent_series",1,"Bootstrap independent",0.00304943637995207,0.00732194966723228,0.00619784788924973,0.796875,0.0133170210922838,0.00381415565667258,0.00956301258936823,0.00864851732485714,-0.000764719276720514,-0.00224106292213595,-0.00245066943560741
1,"independent_series",1,"Gaussian copula bootstrap",0.00305679877073981,0.00733646407386829,0.00621648084157058,0.80078125,0.01346939726795,0.00381415565667258,0.00956301258936823,0.00864851732485714,-0.000757356885932775,-0.00222654851549994,-0.00243203648328656
1,"independent_series",3,"No tail copula",0.00591572326191893,0.0139952152542026,0.0111132654855531,0.809895833333333,0.0275353737775445,0.00592560879891754,0.013998088954839,0.0111480314182827,-9.88553699861599e-06,-2.87370063642781e-06,-3.47659327295802e-05
1,"independent_series",3,"Static dependence",0.00593066228553887,0.0139944992473641,0.0110558122573647,0.81640625,0.0273606527703305,0.00592560879891754,0.013998088954839,0.0111480314182827,5.05348662132622e-06,-3.5897074749467e-06,-9.22191609179397e-05
1,"independent_series",3,"Rolling dependence",0.00587183695933964,0.0138999689619175,0.0111012991257823,0.814453125,0.0270332247436638,0.00592560879891754,0.013998088954839,0.0111480314182827,-5.37718395779039e-05,-9.81199929215582e-05,-4.67322925003979e-05
1,"independent_series",3,"Independent marginals",0.00594927276802381,0.0140558129909974,0.0111561805524014,0.796875,0.0269832395798179,0.00592560879891754,0.013998088954839,0.0111480314182827,2.3663969106265e-05,5.77240361584012e-05,8.14913411869081e-06
1,"independent_series",3,"Equal weights",0.0060557201180848,0.0142913927866451,0.0111269622940904,0.815104166666667,0.0285344005180787,0.00592560879891754,0.013998088954839,0.0111480314182827,0.000130111319167262,0.000293303831806084,-2.10691241922228e-05
1,"independent_series",3,"ARIMA independent",0.00576597318800662,0.0136413084044982,0.011134423344454,0.7734375,0.0244098835121653,0.00592560879891754,0.013998088954839,0.0111480314182827,-0.00015963561091092,-0.000356780550340786,-1.36080738286602e-05
1,"independent_series",3,"Bootstrap independent",0.00582227700007672,0.0137313553530568,0.0110388570281676,0.759765625,0.023641503226093,0.00592560879891754,0.013998088954839,0.0111480314182827,-0.000103331798840822,-0.000266733601782235,-0.000109174390115046
1,"independent_series",3,"Gaussian copula bootstrap",0.0058652443828755,0.0138125883555233,0.0112471247587066,0.758463541666667,0.0236578090359436,0.00592560879891754,0.013998088954839,0.0111480314182827,-6.03644160420396e-05,-0.000185500599315764,9.90933404239024e-05
1,"independent_series",6,"No tail copula",0.00824536698191953,0.019750120061903,0.0161948831924829,0.785807291666667,0.0359464721336733,0.00825997592255961,0.0197980586362985,0.0158671407473565,-1.46089406400755e-05,-4.79385743954903e-05,0.00032774244512639
1,"independent_series",6,"Static dependence",0.0082528449222973,0.0197716195148931,0.0158186208787663,0.78125,0.0350429798955931,0.00825997592255961,0.0197980586362985,0.0158671407473565,-7.13100026230977e-06,-2.64391214053784e-05,-4.85198685902001e-05
1,"independent_series",6,"Rolling dependence",0.00831567060995667,0.0198469626181813,0.0160800853931817,0.770833333333333,0.0353661320932748,0.00825997592255961,0.0197980586362985,0.0158671407473565,5.56946873970596e-05,4.89039818828627e-05,0.000212944645825181
1,"independent_series",6,"Independent marginals",0.00832401476796845,0.0198991812285517,0.0157698156344064,0.774088541666667,0.035211351384061,0.00825997592255961,0.0197980586362985,0.0158671407473565,6.40388454088425e-05,0.000101122592253249,-9.73251129501515e-05
1,"independent_series",6,"Equal weights",0.00845269614392164,0.0202621627889656,0.0162631186422994,0.796875,0.0380505957144648,0.00825997592255961,0.0197980586362985,0.0158671407473565,0.000192720221362035,0.000464104152667191,0.000395977894942865
1,"independent_series",6,"ARIMA independent",0.00818018620962548,0.0195250070373135,0.0156983730963297,0.801432291666667,0.0367343478555619,0.00825997592255961,0.0197980586362985,0.0158671407473565,-7.97897129341234e-05,-0.000273051598984962,-0.00016876765102684
1,"independent_series",6,"Bootstrap independent",0.00834409370678199,0.0197626724529592,0.0156707707646285,0.7734375,0.0360334546652776,0.00825997592255961,0.0197980586362985,0.0158671407473565,8.41177842223883e-05,-3.5386183339238e-05,-0.000196369982728022
1,"independent_series",6,"Gaussian copula bootstrap",0.00835304406460009,0.0198658542336196,0.0160677777348965,0.779296875,0.0362424863217815,0.00825997592255961,0.0197980586362985,0.0158671407473565,9.306814204048e-05,6.77955973211672e-05,0.00020063698753995
1,"regime_heavy_tail",1,"No tail copula",0.00205379415971252,0.00484569760767068,0.00390126453796831,0.89453125,0.0106062166738856,0.0019523351139267,0.00459259931891859,0.00362032877386735,0.000101459045785823,0.000253098288752094,0.000280935764100961
1,"regime_heavy_tail",1,"Static dependence",0.00202225550992924,0.0047265891719686,0.00388391446602922,0.871744791666667,0.0101760830003647,0.0019523351139267,0.00459259931891859,0.00362032877386735,6.99203960025411e-05,0.000133989853050014,0.000263585692161871
1,"regime_heavy_tail",1,"Rolling dependence",0.00199814003066117,0.00469153012605575,0.00389991400200518,0.895833333333333,0.0102005599151197,0.0019523351139267,0.00459259931891859,0.00362032877386735,4.58049167344702e-05,9.89308071371615e-05,0.000279585228137835
1,"regime_heavy_tail",1,"Independent marginals",0.00199808506377151,0.00480816269186224,0.00537589176197889,0.875651041666667,0.0103265592040832,0.0019523351139267,0.00459259931891859,0.00362032877386735,4.57499498448162e-05,0.000215563372943656,0.00175556298811155
1,"regime_heavy_tail",1,"Equal weights",0.0019623975062633,0.00460274071939724,0.00399199751357336,0.94140625,0.0128267402138123,0.0019523351139267,0.00459259931891859,0.00362032877386735,1.00623923366078e-05,1.01414004786502e-05,0.000371668739706012
1,"regime_heavy_tail",1,"ARIMA independent",0.00207191264621074,0.00488056527801418,0.0073917972998965,0.955078125,0.0142927111617577,0.0019523351139267,0.00459259931891859,0.00362032877386735,0.000119577532284047,0.000287965959095592,0.00377146852602916
1,"regime_heavy_tail",1,"Bootstrap independent",0.00184187843452828,0.00439870641985891,0.00478974600745156,0.887369791666667,0.00940450017642933,0.0019523351139267,0.00459259931891859,0.00362032877386735,-0.000110456679398413,-0.000193892899059679,0.00116941723358422
1,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00184021358345388,0.00432612457988781,0.00362847061338858,0.902994791666667,0.00945139436890447,0.0019523351139267,0.00459259931891859,0.00362032877386735,-0.000112121530472818,-0.000266474739030778,8.14183952123218e-06
1,"regime_heavy_tail",3,"No tail copula",0.0319415994140682,0.0732272773301402,0.0858359277328976,0.62109375,0.0935828369285917,0.0325810874359917,0.0747136006189709,0.0882526066811988,-0.000639488021923464,-0.00148632328883071,-0.00241667894830112
1,"regime_heavy_tail",3,"Static dependence",0.0326831088263864,0.0755380048015144,0.0898033915220812,0.563802083333333,0.0909499745208897,0.0325810874359917,0.0747136006189709,0.0882526066811988,0.000102021390394717,0.000824404182543537,0.00155078484088249
1,"regime_heavy_tail",3,"Rolling dependence",0.0348408201930105,0.0795221195568399,0.0888885885979184,0.530598958333333,0.0913379535732009,0.0325810874359917,0.0747136006189709,0.0882526066811988,0.00225973275701883,0.00480851893786903,0.00063598191671968
1,"regime_heavy_tail",3,"Independent marginals",0.0315920461738318,0.0758071851521053,0.11085377904637,0.593098958333333,0.0922889764126436,0.0325810874359917,0.0747136006189709,0.0882526066811988,-0.000989041262159936,0.00109358453313442,0.0226011723651714
1,"regime_heavy_tail",3,"Equal weights",0.0115933392901219,0.0269951929756332,0.0268484212348201,0.793619791666667,0.0764250342690998,0.0325810874359917,0.0747136006189709,0.0882526066811988,-0.0209877481458697,-0.0477184076433377,-0.0614041854463787
1,"regime_heavy_tail",3,"ARIMA independent",0.00874850102631734,0.0198846149776446,0.0147509751619955,0.74609375,0.0313826383410227,0.0325810874359917,0.0747136006189709,0.0882526066811988,-0.0238325864096744,-0.0548289856413263,-0.0735016315192033
1,"regime_heavy_tail",3,"Bootstrap independent",0.00872451462211514,0.0193781195934017,0.0110983768268581,0.6015625,0.0186858598588965,0.0325810874359917,0.0747136006189709,0.0882526066811988,-0.0238565728138766,-0.0553354810255692,-0.0771542298543407
1,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00879936444189309,0.019350008645855,0.0108502835794752,0.583984375,0.0175811640049712,0.0325810874359917,0.0747136006189709,0.0882526066811988,-0.0237817229940986,-0.0553635919731159,-0.0774023231017236
1,"regime_heavy_tail",6,"No tail copula",0.00703953614855997,0.0159559061262515,0.0107518026205445,0.844401041666667,0.033236258970262,0.00684751532532164,0.0155208286267997,0.0101778987834232,0.000192020823238334,0.000435077499451892,0.0005739038371213
1,"regime_heavy_tail",6,"Static dependence",0.0069202873622252,0.0157157412599065,0.0106318218321484,0.848307291666667,0.0332091064819417,0.00684751532532164,0.0155208286267997,0.0101778987834232,7.27720369035605e-05,0.00019491263310684,0.000453923048725215
1,"regime_heavy_tail",6,"Rolling dependence",0.00694476370169955,0.0157229161496546,0.0105345454791051,0.858723958333333,0.033446071649362,0.00684751532532164,0.0155208286267997,0.0101778987834232,9.72483763779135e-05,0.000202087522854954,0.000356646695681917
1,"regime_heavy_tail",6,"Independent marginals",0.00692450134405228,0.0161141825397483,0.0165845012723808,0.850911458333333,0.0339338044878494,0.00684751532532164,0.0155208286267997,0.0101778987834232,7.69860187306449e-05,0.000593353912948662,0.0064066024889576
1,"regime_heavy_tail",6,"Equal weights",0.00651483133323256,0.0148239558041553,0.0097448712041959,0.865885416666667,0.0331246270846702,0.00684751532532164,0.0155208286267997,0.0101778987834232,-0.00033268399208908,-0.000696872822644301,-0.000433027579227313
1,"regime_heavy_tail",6,"ARIMA independent",0.0068514809567681,0.0159077807604131,0.0156756328928579,0.857421875,0.0327918180604234,0.00684751532532164,0.0155208286267997,0.0101778987834232,3.96563144646183e-06,0.000386952133613439,0.00549773410943473
1,"regime_heavy_tail",6,"Bootstrap independent",0.00671722684480876,0.0153357610454154,0.0134852724751224,0.852864583333333,0.0313501579195172,0.00684751532532164,0.0155208286267997,0.0101778987834232,-0.000130288480512879,-0.000185067581384212,0.00330737369169922
1,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00675406563413241,0.0152122962270532,0.00960555995726955,0.828125,0.0289565581661549,0.00684751532532164,0.0155208286267997,0.0101778987834232,-9.34496911892237e-05,-0.000308532399746417,-0.000572338826153653
1,"static_gaussian",1,"No tail copula",0.00273983835696363,0.00634236831286505,0.00372816702459004,0.772786458333333,0.0116149072464197,0.00274816186862745,0.0063671152239611,0.00373745116253314,-8.32351166381697e-06,-2.47469110960441e-05,-9.28413794309708e-06
1,"static_gaussian",1,"Static dependence",0.00273802076977774,0.00633866161872853,0.00369856688963116,0.774739583333333,0.0113585726277638,0.00274816186862745,0.0063671152239611,0.00373745116253314,-1.01410988497066e-05,-2.84536052325649e-05,-3.88842729019778e-05
1,"static_gaussian",1,"Rolling dependence",0.00273993598213102,0.00635782213733011,0.00375059083976091,0.761067708333333,0.0111998515843696,0.00274816186862745,0.0063671152239611,0.00373745116253314,-8.22588649642677e-06,-9.29308663098934e-06,1.31396772277757e-05
1,"static_gaussian",1,"Independent marginals",0.00276370396929178,0.00645172448139386,0.00425050214829245,0.764973958333333,0.0114546679797887,0.00274816186862745,0.0063671152239611,0.00373745116253314,1.55421006643296e-05,8.46092574327594e-05,0.000513050985759309
1,"static_gaussian",1,"Equal weights",0.00276180334259507,0.00639689540902556,0.00372699764174866,0.797526041666667,0.012443652312685,0.00274816186862745,0.0063671152239611,0.00373745116253314,1.36414739676199e-05,2.97801850644604e-05,-1.04535207844773e-05
1,"static_gaussian",1,"ARIMA independent",0.00276242029613761,0.00644686488560796,0.00451793141281317,0.802083333333333,0.0129287202665776,0.00274816186862745,0.0063671152239611,0.00373745116253314,1.42584275101675e-05,7.97496616468584e-05,0.000780480250280035
1,"static_gaussian",1,"Bootstrap independent",0.00268689736260933,0.00628201405155976,0.00414266247830026,0.791015625,0.0117653768021524,0.00274816186862745,0.0063671152239611,0.00373745116253314,-6.12645060181151e-05,-8.51011724013378e-05,0.000405211315767121
1,"static_gaussian",1,"Gaussian copula bootstrap",0.00268597255174727,0.0062236325301629,0.0037504246847175,0.826171875,0.0128213595317291,0.00274816186862745,0.0063671152239611,0.00373745116253314,-6.21893168801795e-05,-0.000143482693798195,1.29735221843612e-05
1,"static_gaussian",3,"No tail copula",0.0053150933880192,0.0123494596221371,0.00816563836416157,0.698567708333333,0.0194248335264458,0.00541320189458319,0.0125740721743377,0.00849204034702175,-9.81085065639865e-05,-0.000224612552200553,-0.000326401982860183
1,"static_gaussian",3,"Static dependence",0.00543929407675944,0.0126665150612951,0.00854061492710497,0.690104166666667,0.0196477734394571,0.00541320189458319,0.0125740721743377,0.00849204034702175,2.60921821762551e-05,9.24428869574466e-05,4.8574580083215e-05
1,"static_gaussian",3,"Rolling dependence",0.00533691223397049,0.0124787873639258,0.00860730027673853,0.703776041666667,0.0193399039038061,0.00541320189458319,0.0125740721743377,0.00849204034702175,-7.62896606127002e-05,-9.52848104118654e-05,0.000115259929716774
1,"static_gaussian",3,"Independent marginals",0.00531184223165724,0.0123712655978084,0.00873031885552907,0.694661458333333,0.0191086859007955,0.00541320189458319,0.0125740721743377,0.00849204034702175,-0.000101359662925947,-0.000202806576529281,0.000238278508507318
1,"static_gaussian",3,"Equal weights",0.00497814225571891,0.0116078540541042,0.00747767075491906,0.755208333333333,0.0203035346572446,0.00541320189458319,0.0125740721743377,0.00849204034702175,-0.000435059638864278,-0.000966218120233481,-0.00101436959210269
1,"static_gaussian",3,"ARIMA independent",0.00470809644982618,0.0110565078409802,0.00721388973607583,0.783203125,0.0205579835583799,0.00541320189458319,0.0125740721743377,0.00849204034702175,-0.000705105444757008,-0.00151756433335743,-0.00127815061094593
1,"static_gaussian",3,"Bootstrap independent",0.0047541219624314,0.0111231212424292,0.00698940845123703,0.752604166666667,0.0196531596843258,0.00541320189458319,0.0125740721743377,0.00849204034702175,-0.000659079932151788,-0.00145095093190845,-0.00150263189578472
1,"static_gaussian",3,"Gaussian copula bootstrap",0.00474715233974477,0.0109999742304623,0.00668973716792161,0.783854166666667,0.020796743270412,0.00541320189458319,0.0125740721743377,0.00849204034702175,-0.000666049554838414,-0.00157409794387536,-0.00180230317910014
1,"static_gaussian",6,"No tail copula",0.0072093414704048,0.0166345935369614,0.0101932216761035,0.73046875,0.0289634462718524,0.00712498714265173,0.0165026175599063,0.0100622363746996,8.43543277530695e-05,0.000131975977055099,0.000130985301403911
1,"static_gaussian",6,"Static dependence",0.00726461470676031,0.016778897653514,0.0102520477581604,0.729166666666667,0.0292232803502878,0.00712498714265173,0.0165026175599063,0.0100622363746996,0.000139627564108585,0.000276280093607632,0.000189811383460827
1,"static_gaussian",6,"Rolling dependence",0.0072745913894428,0.0168449221134803,0.0101875434156217,0.734375,0.0288457111930824,0.00712498714265173,0.0165026175599063,0.0100622363746996,0.000149604246791076,0.000342304553574001,0.000125307040922123
1,"static_gaussian",6,"Independent marginals",0.00729338533176007,0.0169834457103957,0.0108984291923431,0.69140625,0.0264587800971073,0.00712498714265173,0.0165026175599063,0.0100622363746996,0.000168398189108345,0.000480828150489384,0.000836192817643517
1,"static_gaussian",6,"Equal weights",0.00692608896863988,0.016083658402297,0.0101564711966108,0.784505208333333,0.0307849605479605,0.00712498714265173,0.0165026175599063,0.0100622363746996,-0.000198898174011851,-0.00041895915760938,9.42348219112547e-05
1,"static_gaussian",6,"ARIMA independent",0.00680861888213574,0.0159569551143298,0.0111975580494477,0.802734375,0.0321898134833474,0.00712498714265173,0.0165026175599063,0.0100622363746996,-0.000316368260515992,-0.000545662445576515,0.0011353216747481
1,"static_gaussian",6,"Bootstrap independent",0.00677843304560382,0.0157971381375311,0.0105873403023525,0.822265625,0.0321234140095414,0.00712498714265173,0.0165026175599063,0.0100622363746996,-0.000346554097047912,-0.000705479422375258,0.000525103927652969
1,"static_gaussian",6,"Gaussian copula bootstrap",0.00679399925921814,0.0157425521116262,0.010034260096103,0.795572916666667,0.030971077392923,0.00712498714265173,0.0165026175599063,0.0100622363746996,-0.000330987883433591,-0.000760065448280191,-2.79762785965389e-05
10,"break_correlation",1,"No tail copula",0.00467419518971736,0.0105080621012877,0.00500098104628082,0.703776041666667,0.0174503278001219,0.00464184767675024,0.0104244816749488,0.00480641995852024,3.23475129671135e-05,8.3580426338983e-05,0.000194561087760579
10,"break_correlation",1,"Static dependence",0.00466702600956566,0.0105767576780697,0.00532051546898604,0.725911458333333,0.0178914436182095,0.00464184767675024,0.0104244816749488,0.00480641995852024,2.51783328154122e-05,0.000152276003120948,0.000514095510465796
10,"break_correlation",1,"Rolling dependence",0.00458073556113669,0.010274666337575,0.00440891671903258,0.738932291666667,0.0181457435219655,0.00464184767675024,0.0104244816749488,0.00480641995852024,-6.11121156135555e-05,-0.000149815337373713,-0.000397503239487657
10,"break_correlation",1,"Independent marginals",0.00460063221842335,0.0104838828583212,0.00615164442566642,0.713541666666667,0.0173916534077074,0.00464184767675024,0.0104244816749488,0.00480641995852024,-4.12154583268936e-05,5.94011833724255e-05,0.00134522446714618
10,"break_correlation",1,"Equal weights",0.00451120776667547,0.0100677677597377,0.00463493629810667,0.75,0.0180632315859251,0.00464184767675024,0.0104244816749488,0.00480641995852024,-0.000130639910074779,-0.000356713915211061,-0.000171483660413576
10,"break_correlation",1,"ARIMA independent",0.00458820017065883,0.0103871239932722,0.00471848319392584,0.612630208333333,0.0136166838922354,0.00464184767675024,0.0104244816749488,0.00480641995852024,-5.36475060914096e-05,-3.73576816765815e-05,-8.79367645944063e-05
10,"break_correlation",1,"Bootstrap independent",0.00468597036756151,0.0104875530315172,0.00448467337364259,0.555989583333333,0.0122139148518343,0.00464184767675024,0.0104244816749488,0.00480641995852024,4.41226908112673e-05,6.30713565684844e-05,-0.000321746584877654
10,"break_correlation",1,"Gaussian copula bootstrap",0.00466071666527023,0.0103390532033648,0.0043202840740652,0.559244791666667,0.0122648823888884,0.00464184767675024,0.0104244816749488,0.00480641995852024,1.88689885199855e-05,-8.54284715839718e-05,-0.000486135884455043
10,"break_correlation",3,"No tail copula",0.00763827591392651,0.0171299754814988,0.00784719834775244,0.673828125,0.0260345061001543,0.00765801004038416,0.0171877102958436,0.00785435104948124,-1.97341264576547e-05,-5.7734814344762e-05,-7.15270172879298e-06
10,"break_correlation",3,"Static dependence",0.00767973859769299,0.0172971806923787,0.00787282471007667,0.665364583333333,0.0252321088741131,0.00765801004038416,0.0171877102958436,0.00785435104948124,2.17285573088236e-05,0.000109470396535111,1.84736605954305e-05
10,"break_correlation",3,"Rolling dependence",0.00763252045516535,0.0171227186428726,0.00783020140592425,0.672526041666667,0.025845012464602,0.00765801004038416,0.0171877102958436,0.00785435104948124,-2.54895852188188e-05,-6.4991652970952e-05,-2.41496435569831e-05
10,"break_correlation",3,"Independent marginals",0.00761659039821849,0.01736843895621,0.00923178153027047,0.689453125,0.0271177524788089,0.00765801004038416,0.0171877102958436,0.00785435104948124,-4.14196421656748e-05,0.000180728660366357,0.00137743048078924
10,"break_correlation",3,"Equal weights",0.00757324106342951,0.0171053024385229,0.00815537993198766,0.720052083333333,0.0292450167630608,0.00765801004038416,0.0171877102958436,0.00785435104948124,-8.47689769546524e-05,-8.24078573206967e-05,0.000301028882506422
10,"break_correlation",3,"ARIMA independent",0.00769316331335568,0.0175163939670468,0.0085367074155889,0.640625,0.0249083999723322,0.00765801004038416,0.0171877102958436,0.00785435104948124,3.51532729715148e-05,0.000328683671203235,0.000682356366107664
10,"break_correlation",3,"Bootstrap independent",0.00770786235908212,0.0173677701329252,0.00816257515422143,0.623046875,0.0231425082090418,0.00765801004038416,0.0171877102958436,0.00785435104948124,4.98523186979591e-05,0.000180059837081557,0.000308224104740193
10,"break_correlation",3,"Gaussian copula bootstrap",0.00769095955281408,0.0171453258718499,0.00779466190596763,0.6328125,0.0235971082500814,0.00765801004038416,0.0171877102958436,0.00785435104948124,3.29495124299188e-05,-4.23844239937354e-05,-5.96891435136063e-05
10,"break_correlation",6,"No tail copula",0.0120819617252206,0.0277417452445821,0.0126756899225688,0.5703125,0.0330568797766822,0.0120656100157687,0.0276932698976336,0.0120796859378959,1.63517094518978e-05,4.84753469485594e-05,0.000596003984672881
10,"break_correlation",6,"Static dependence",0.0118913662025304,0.0272849273483782,0.0121668274891169,0.578776041666667,0.0336936405144625,0.0120656100157687,0.0276932698976336,0.0120796859378959,-0.000174243813238259,-0.000408342549255414,8.71415512210573e-05
10,"break_correlation",6,"Rolling dependence",0.0119391227976592,0.0274384199710403,0.0120085939131794,0.576822916666667,0.0328030971079073,0.0120656100157687,0.0276932698976336,0.0120796859378959,-0.000126487218109421,-0.0002548499265933,-7.1092024716498e-05
10,"break_correlation",6,"Independent marginals",0.0120580135745207,0.0278321389603952,0.012959986501317,0.584635416666667,0.0341026059938712,0.0120656100157687,0.0276932698976336,0.0120796859378959,-7.59644124801416e-06,0.00013886906276165,0.000880300563421126
10,"break_correlation",6,"Equal weights",0.0110742875108975,0.0249496483410199,0.0107714437559879,0.613932291666667,0.0332727672500235,0.0120656100157687,0.0276932698976336,0.0120796859378959,-0.000991322504871125,-0.00274362155661369,-0.00130824218190795
10,"break_correlation",6,"ARIMA independent",0.0115616732147578,0.0260789591277295,0.0106273784714797,0.513020833333333,0.0278838562456183,0.0120656100157687,0.0276932698976336,0.0120796859378959,-0.000503936801010883,-0.00161431076990403,-0.0014523074664162
10,"break_correlation",6,"Bootstrap independent",0.011668479183227,0.0259541280118583,0.0107281525528387,0.530598958333333,0.0281797636966212,0.0120656100157687,0.0276932698976336,0.0120796859378959,-0.000397130832541634,-0.00173914188577526,-0.00135153338505717
10,"break_correlation",6,"Gaussian copula bootstrap",0.011679869391748,0.0257556036769442,0.011107216876364,0.508463541666667,0.0261007192002771,0.0120656100157687,0.0276932698976336,0.0120796859378959,-0.000385740624020654,-0.00193766622068937,-0.000972469061531891
10,"independent_series",1,"No tail copula",0.0032808162327728,0.00791165089169533,0.00686528431234079,0.837239583333333,0.0156387900564709,0.00329649997896091,0.00793976653253152,0.00686048009632031,-1.56837461881116e-05,-2.81156408361814e-05,4.80421602048163e-06
10,"independent_series",1,"Static dependence",0.00329232472276539,0.00793414177668128,0.00694158543712978,0.845052083333333,0.0160470396271974,0.00329649997896091,0.00793976653253152,0.00686048009632031,-4.17525619551872e-06,-5.62475585023231e-06,8.11053408094784e-05
10,"independent_series",1,"Rolling dependence",0.00328301448943718,0.00791145885056046,0.00683380221658819,0.83203125,0.0153542159437004,0.00329649997896091,0.00793976653253152,0.00686048009632031,-1.34854895237333e-05,-2.83076819710525e-05,-2.66778797321137e-05
10,"independent_series",1,"Independent marginals",0.0032820166134968,0.00791543091342247,0.0068260469411363,0.83203125,0.0153229177296051,0.00329649997896091,0.00793976653253152,0.00686048009632031,-1.44833654641074e-05,-2.43356191090439e-05,-3.44331551840075e-05
10,"independent_series",1,"Equal weights",0.00332923045871856,0.00800697002312288,0.00711053023738771,0.8671875,0.0178775004449462,0.00329649997896091,0.00793976653253152,0.00686048009632031,3.27304797576554e-05,6.72034905913679e-05,0.000250050141067405
10,"independent_series",1,"ARIMA independent",0.00330089579996149,0.00794221915891705,0.0068317684632747,0.826171875,0.0155603113526589,0.00329649997896091,0.00793976653253152,0.00686048009632031,4.39582100058167e-06,2.45262638553373e-06,-2.87116330456088e-05
10,"independent_series",1,"Bootstrap independent",0.00327949420017528,0.00789797065998392,0.00674786238577294,0.796223958333333,0.0140765297177561,0.00329649997896091,0.00793976653253152,0.00686048009632031,-1.70057787856302e-05,-4.17958725475957e-05,-0.000112617710547368
10,"independent_series",1,"Gaussian copula bootstrap",0.00327825509399585,0.00790458830838906,0.00675132365767433,0.805989583333333,0.0146099845308534,0.00329649997896091,0.00793976653253152,0.00686048009632031,-1.82448849650593e-05,-3.51782241424601e-05,-0.000109156438645975
10,"independent_series",3,"No tail copula",0.00791266490427505,0.0193880017996485,0.018500223707142,0.763671875,0.0306354594611443,0.00779124278698726,0.0191383747736592,0.0178106554346274,0.00012142211728779,0.000249627025989286,0.000689568272514526
10,"independent_series",3,"Static dependence",0.0078357969168441,0.0192121518131462,0.017764569960046,0.755859375,0.0304990277354974,0.00779124278698726,0.0191383747736592,0.0178106554346274,4.4554129856841e-05,7.37770394869525e-05,-4.6085474581431e-05
10,"independent_series",3,"Rolling dependence",0.00774219768365412,0.018981698425999,0.0173221580256933,0.7421875,0.0294282128310693,0.00779124278698726,0.0191383747736592,0.0178106554346274,-4.90451033331339e-05,-0.000156676347660277,-0.000488497408934137
10,"independent_series",3,"Independent marginals",0.00796004208938315,0.0194732477415214,0.0175995290370536,0.725911458333333,0.0296992521762395,0.00779124278698726,0.0191383747736592,0.0178106554346274,0.000168799302395897,0.000334872967862155,-0.000211126397573883
10,"independent_series",3,"Equal weights",0.00587987740084387,0.0139848932863646,0.0118288030774907,0.817057291666667,0.0295060793120174,0.00779124278698726,0.0191383747736592,0.0178106554346274,-0.00191136538614339,-0.0051534814872946,-0.00598185235713672
10,"independent_series",3,"ARIMA independent",0.00570349722685448,0.0135811367561087,0.0110044232274253,0.794270833333333,0.0259460632035501,0.00779124278698726,0.0191383747736592,0.0178106554346274,-0.00208774556013277,-0.00555723801755057,-0.00680623220720219
10,"independent_series",3,"Bootstrap independent",0.00563728035212761,0.0133802103772448,0.0109651398361378,0.81640625,0.0273145263208147,0.00779124278698726,0.0191383747736592,0.0178106554346274,-0.00215396243485965,-0.00575816439641444,-0.00684551559848966
10,"independent_series",3,"Gaussian copula bootstrap",0.00563358925650187,0.0133853242809167,0.0111138802910758,0.798828125,0.0261279951981509,0.00779124278698726,0.0191383747736592,0.0178106554346274,-0.00215765353048539,-0.00575305049274251,-0.00669677514355169
10,"independent_series",6,"No tail copula",0.00773980580643579,0.0184880124818786,0.0144886594338751,0.803385416666667,0.0351255352705757,0.00775133635511845,0.0185294560851282,0.0146062503621183,-1.15305486826679e-05,-4.14436032495948e-05,-0.000117590928243233
10,"independent_series",6,"Static dependence",0.00774112034828264,0.0184953847846481,0.0145548996677874,0.810546875,0.0363596105321169,0.00775133635511845,0.0185294560851282,0.0146062503621183,-1.02160068358196e-05,-3.40713004801305e-05,-5.13506943308761e-05
10,"independent_series",6,"Rolling dependence",0.00773004871293961,0.0185406682292518,0.0144722291825287,0.8046875,0.035424179954663,0.00775133635511845,0.0185294560851282,0.0146062503621183,-2.12876421788431e-05,1.1212144123602e-05,-0.000134021179589614
10,"independent_series",6,"Independent marginals",0.00774217975862371,0.0185063798463268,0.0146492194897242,0.825520833333333,0.0366445834161634,0.00775133635511845,0.0185294560851282,0.0146062503621183,-9.1565964947405e-06,-2.30762388014026e-05,4.2969127605862e-05
10,"independent_series",6,"Equal weights",0.00801330843869155,0.0191383142804539,0.0153868942608544,0.792317708333333,0.0365924236750103,0.00775133635511845,0.0185294560851282,0.0146062503621183,0.000261972083573097,0.000608858195325641,0.000780643898736135
10,"independent_series",6,"ARIMA independent",0.00806803346152371,0.0193616004444626,0.0145551050824193,0.73828125,0.030955467598922,0.00775133635511845,0.0185294560851282,0.0146062503621183,0.00031669710640525,0.000832144359334368,-5.11452796989782e-05
10,"independent_series",6,"Bootstrap independent",0.00775244075854464,0.018386010042204,0.0146672678701411,0.714192708333333,0.0284832433727253,0.00775133635511845,0.0185294560851282,0.0146062503621183,1.10440342619006e-06,-0.000143446042924253,6.10175080228079e-05
10,"independent_series",6,"Gaussian copula bootstrap",0.00774118454025833,0.0184064707449358,0.0146393231643826,0.720052083333333,0.0289166422622154,0.00775133635511845,0.0185294560851282,0.0146062503621183,-1.01518148601255e-05,-0.000122985340192488,3.30728022642675e-05
10,"regime_heavy_tail",1,"No tail copula",0.00177071141276395,0.00413725613576997,0.00316595403401359,0.849609375,0.00738126838812463,0.0017731170325821,0.00412597656641339,0.0031418076342082,-2.40561981814562e-06,1.12795693565778e-05,2.4146399805392e-05
10,"regime_heavy_tail",1,"Static dependence",0.00176737245011186,0.00410552717129911,0.00315081969736697,0.850911458333333,0.00751035447501911,0.0017731170325821,0.00412597656641339,0.0031418076342082,-5.74458247023916e-06,-2.04493951142769e-05,9.01206315876563e-06
10,"regime_heavy_tail",1,"Rolling dependence",0.00177217085658945,0.00413276702810626,0.00320171607926712,0.853515625,0.00748423694153494,0.0017731170325821,0.00412597656641339,0.0031418076342082,-9.46175992641834e-07,6.79046169286841e-06,5.99084450589159e-05
10,"regime_heavy_tail",1,"Independent marginals",0.00178011057306219,0.00416996897674572,0.00350691960833832,0.841145833333333,0.00723504413508102,0.0017731170325821,0.00412597656641339,0.0031418076342082,6.99354048009043e-06,4.39924103323285e-05,0.000365111974130122
10,"regime_heavy_tail",1,"Equal weights",0.00182012998316206,0.00429595001867836,0.00384623769325005,0.915364583333333,0.00970167409662209,0.0017731170325821,0.00412597656641339,0.0031418076342082,4.7012950579966e-05,0.000169973452264971,0.000704430059041848
10,"regime_heavy_tail",1,"ARIMA independent",0.00193633213430974,0.00456779235531688,0.00603126854011391,0.931640625,0.0116552990930779,0.0017731170325821,0.00412597656641339,0.0031418076342082,0.000163215101727641,0.00044181578890349,0.00288946090590571
10,"regime_heavy_tail",1,"Bootstrap independent",0.00177464964988691,0.00423104105410151,0.00411401309091444,0.879557291666667,0.00807488266693117,0.0017731170325821,0.00412597656641339,0.0031418076342082,1.53261730481452e-06,0.000105064487688122,0.000972205456706234
10,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00176519853162167,0.00414152214448257,0.00331963553706413,0.852864583333333,0.00745294243249866,0.0017731170325821,0.00412597656641339,0.0031418076342082,-7.91850096042591e-06,1.55455780691816e-05,0.000177827902855932
10,"regime_heavy_tail",3,"No tail copula",0.00421346679246764,0.00967374171569884,0.00638234535651243,0.815104166666667,0.0161816560547132,0.00428357014681323,0.00982973258119767,0.00625564912770777,-7.01033543455921e-05,-0.000155990865498831,0.000126696228804655
10,"regime_heavy_tail",3,"Static dependence",0.00432757167196543,0.00989156593544586,0.00618638533528323,0.796875,0.0161550663807316,0.00428357014681323,0.00982973258119767,0.00625564912770777,4.40015251522022e-05,6.18333542481888e-05,-6.92637924245487e-05
10,"regime_heavy_tail",3,"Rolling dependence",0.00430520902104536,0.00985118355468565,0.00646007675895539,0.78515625,0.0157084147521101,0.00428357014681323,0.00982973258119767,0.00625564912770777,2.16388742321338e-05,2.14509734879752e-05,0.000204427631247617
10,"regime_heavy_tail",3,"Independent marginals",0.00431382450905718,0.0100162822792301,0.0079477820336366,0.822916666666667,0.0166705960998681,0.00428357014681323,0.00982973258119767,0.00625564912770777,3.02543622439496e-05,0.000186549698032414,0.00169213290592883
10,"regime_heavy_tail",3,"Equal weights",0.00430575303864563,0.00985444671242564,0.00642266604683761,0.847005208333333,0.017583320274435,0.00428357014681323,0.00982973258119767,0.00625564912770777,2.21828918324021e-05,2.47141312279733e-05,0.000167016919129835
10,"regime_heavy_tail",3,"ARIMA independent",0.00431879032121578,0.00996728910094435,0.00938031951932509,0.883463541666667,0.0190561936395387,0.00428357014681323,0.00982973258119767,0.00625564912770777,3.52201744025539e-05,0.000137556519746682,0.00312467039161732
10,"regime_heavy_tail",3,"Bootstrap independent",0.00399558570594757,0.00928065189698067,0.00806600780721047,0.835286458333333,0.0157527135276762,0.00428357014681323,0.00982973258119767,0.00625564912770777,-0.000287984440865661,-0.000549080684217005,0.00181035867950269
10,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00398401338470427,0.00910477591897572,0.00617584268448615,0.818359375,0.0145604887013396,0.00428357014681323,0.00982973258119767,0.00625564912770777,-0.000299556762108962,-0.000724956662221951,-7.98064432216208e-05
10,"regime_heavy_tail",6,"No tail copula",0.0140987880312423,0.0311418991158286,0.0133354579746164,0.701171875,0.0507009240338846,0.0145498023779046,0.0321249217043809,0.0131381327523914,-0.00045101434666237,-0.000983022588552342,0.000197325222225046
10,"regime_heavy_tail",6,"Static dependence",0.014516962085059,0.0321979735495392,0.0139603548497879,0.721354166666667,0.0538631541398484,0.0145498023779046,0.0321249217043809,0.0131381327523914,-3.2840292845655e-05,7.30518451582882e-05,0.000822222097396489
10,"regime_heavy_tail",6,"Rolling dependence",0.0150569938557162,0.0332268737244026,0.0135041121430255,0.649739583333333,0.0487611962734617,0.0145498023779046,0.0321249217043809,0.0131381327523914,0.000507191477811605,0.00110195202002166,0.000365979390634118
10,"regime_heavy_tail",6,"Independent marginals",0.0145918424674667,0.0337974748178822,0.025081173974521,0.678385416666667,0.0503879348293723,0.0145498023779046,0.0321249217043809,0.0131381327523914,4.20400895620975e-05,0.00167255311350128,0.0119430412221296
10,"regime_heavy_tail",6,"Equal weights",0.0111504569920418,0.0249943540278587,0.0124077066039011,0.7578125,0.044951234029624,0.0145498023779046,0.0321249217043809,0.0131381327523914,-0.00339934538586287,-0.00713056767652222,-0.000730426148490277
10,"regime_heavy_tail",6,"ARIMA independent",0.0103656715140701,0.0241007212330696,0.0197557804686489,0.809244791666667,0.0470346632012251,0.0145498023779046,0.0321249217043809,0.0131381327523914,-0.00418413086383452,-0.00802420047131135,0.00661764771625751
10,"regime_heavy_tail",6,"Bootstrap independent",0.01048657538805,0.0238535888023513,0.0149455047202964,0.690104166666667,0.0316739889857629,0.0145498023779046,0.0321249217043809,0.0131381327523914,-0.00406322698985467,-0.00827133290202959,0.00180737196790499
10,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0104818212590294,0.023453149711214,0.0126010539934362,0.693359375,0.0323918731810455,0.0145498023779046,0.0321249217043809,0.0131381327523914,-0.00406798111887523,-0.00867177199316697,-0.00053707875895522
10,"static_gaussian",1,"No tail copula",0.002786623091813,0.00649113136992742,0.0038802879619773,0.787109375,0.0122730823574125,0.00277088426938374,0.00644298367089338,0.00375562573656379,1.57388224292648e-05,4.814769903404e-05,0.000124662225413512
10,"static_gaussian",1,"Static dependence",0.00276838170445125,0.00644943187543966,0.0037808727128589,0.793619791666667,0.0124885436526473,0.00277088426938374,0.00644298367089338,0.00375562573656379,-2.50256493248939e-06,6.44820454627319e-06,2.52469762951108e-05
10,"static_gaussian",1,"Rolling dependence",0.00277504339845574,0.00646060720107322,0.00378789802964322,0.790364583333333,0.0122557874059449,0.00277088426938374,0.00644298367089338,0.00375562573656379,4.15912907200059e-06,1.76235301798354e-05,3.22722930794317e-05
10,"static_gaussian",1,"Independent marginals",0.00277367349533785,0.00652921166350568,0.00435096071674177,0.784505208333333,0.0121885862149795,0.00277088426938374,0.00644298367089338,0.00375562573656379,2.78922595411306e-06,8.62279926123017e-05,0.000595334980177981
10,"static_gaussian",1,"Equal weights",0.00284117106578277,0.0066231466988453,0.0040047822566333,0.813802083333333,0.0136890573285515,0.00277088426938374,0.00644298367089338,0.00375562573656379,7.02867963990332e-05,0.000180163027951921,0.000249156520069507
10,"static_gaussian",1,"ARIMA independent",0.0027684377667152,0.00648640873931203,0.00404781379255283,0.766927083333333,0.0116254371396858,0.00277088426938374,0.00644298367089338,0.00375562573656379,-2.44650266853974e-06,4.34250684186463e-05,0.000292188055989043
10,"static_gaussian",1,"Bootstrap independent",0.00278409434677936,0.00651122461699701,0.00406427076077601,0.761067708333333,0.0114272571667513,0.00277088426938374,0.00644298367089338,0.00375562573656379,1.32100773956199e-05,6.8240946103631e-05,0.00030864502421222
10,"static_gaussian",1,"Gaussian copula bootstrap",0.00277712151115222,0.00644922691906675,0.00376980039811098,0.733072916666667,0.0107711753079252,0.00277088426938374,0.00644298367089338,0.00375562573656379,6.23724176848249e-06,6.24324817336593e-06,1.41746615471886e-05
10,"static_gaussian",3,"No tail copula",0.00498833486689267,0.0115895138021855,0.00702851165036424,0.757161458333333,0.0204255409112988,0.00499707524361977,0.0116138094714059,0.00709023411672347,-8.74037672709844e-06,-2.42956692204782e-05,-6.17224663592248e-05
10,"static_gaussian",3,"Static dependence",0.00502301102687848,0.0117042461039291,0.00709840683535902,0.751953125,0.0204505686133722,0.00499707524361977,0.0116138094714059,0.00709023411672347,2.59357832587117e-05,9.04366325231564e-05,8.17271863554937e-06
10,"static_gaussian",3,"Rolling dependence",0.00497403082583327,0.0115754599096955,0.00708757910469016,0.787109375,0.0219096391969767,0.00499707524361977,0.0116138094714059,0.00709023411672347,-2.30444177864988e-05,-3.83495617104386e-05,-2.65501203330996e-06
10,"static_gaussian",3,"Independent marginals",0.00492180288928738,0.0115389854257403,0.00796309815121106,0.766927083333333,0.0206301206464802,0.00499707524361977,0.0116138094714059,0.00709023411672347,-7.52723543323936e-05,-7.48240456656599e-05,0.000872864034487592
10,"static_gaussian",3,"Equal weights",0.0048425026525437,0.0112991936290667,0.0069643586623089,0.794921875,0.0219718329025347,0.00499707524361977,0.0116138094714059,0.00709023411672347,-0.000154572591076067,-0.000314615842339229,-0.000125875454414562
10,"static_gaussian",3,"ARIMA independent",0.00485811028120969,0.0114085920554323,0.0082242893905724,0.798828125,0.0221556431636752,0.00499707524361977,0.0116138094714059,0.00709023411672347,-0.000138964962410076,-0.000205217415973642,0.00113405527384893
10,"static_gaussian",3,"Bootstrap independent",0.00491608255259807,0.0115210973337571,0.00801121114505157,0.800130208333333,0.0228712307001802,0.00499707524361977,0.0116138094714059,0.00709023411672347,-8.09926910216967e-05,-9.27121376488593e-05,0.000920977028328106
10,"static_gaussian",3,"Gaussian copula bootstrap",0.00495155382938646,0.0114265357225949,0.0069860900800903,0.798177083333333,0.0238352990048591,0.00499707524361977,0.0116138094714059,0.00709023411672347,-4.55214142333097e-05,-0.000187273748811072,-0.000104144036633166
10,"static_gaussian",6,"No tail copula",0.00736250296385653,0.0171488226519848,0.00985034276264379,0.759765625,0.0300770348621096,0.00748375320632148,0.0174100495702748,0.00981548569034298,-0.000121250242464947,-0.000261226918289986,3.48570723008052e-05
10,"static_gaussian",6,"Static dependence",0.0074350359033611,0.0173105781505416,0.00977091635522517,0.748046875,0.0293784718788634,0.00748375320632148,0.0174100495702748,0.00981548569034298,-4.87173029603766e-05,-9.94714197331548e-05,-4.45693351178115e-05
10,"static_gaussian",6,"Rolling dependence",0.0073794160628851,0.0172222779315875,0.00978200829712841,0.751953125,0.0299513120800008,0.00748375320632148,0.0174100495702748,0.00981548569034298,-0.000104337143436374,-0.000187771638687311,-3.34773932145708e-05
10,"static_gaussian",6,"Independent marginals",0.00740692430147098,0.0172859718552797,0.0109466245962446,0.767578125,0.0299258021521252,0.00748375320632148,0.0174100495702748,0.00981548569034298,-7.6828904850495e-05,-0.000124077714995108,0.00113113890590163
10,"static_gaussian",6,"Equal weights",0.00680047950883164,0.0158545736490564,0.009489867741576,0.78515625,0.0303971187620762,0.00748375320632148,0.0174100495702748,0.00981548569034298,-0.000683273697489835,-0.0015554759212184,-0.000325617948766987
10,"static_gaussian",6,"ARIMA independent",0.00671224110363539,0.015708391655494,0.0101766420663826,0.787109375,0.0289620448169561,0.00748375320632148,0.0174100495702748,0.00981548569034298,-0.000771512102686085,-0.00170165791478081,0.0003611563760396
10,"static_gaussian",6,"Bootstrap independent",0.00681341965721549,0.0158651916624269,0.00981107703826443,0.738932291666667,0.0267446390988578,0.00748375320632148,0.0174100495702748,0.00981548569034298,-0.000670333549105989,-0.00154485790784788,-4.40865207855003e-06
10,"static_gaussian",6,"Gaussian copula bootstrap",0.0068199352201776,0.015752466695872,0.00950020962971933,0.755208333333333,0.0279579714634359,0.00748375320632148,0.0174100495702748,0.00981548569034298,-0.000663817986143875,-0.00165758287440283,-0.000315276060623653
11,"break_correlation",1,"No tail copula",0.0046555930287548,0.0104313902293181,0.0064089911238282,0.824869791666667,0.022781699065,0.00448929529505775,0.0100776868503687,0.00590898075590321,0.00016629773369705,0.000353703378949431,0.000500010367924987
11,"break_correlation",1,"Static dependence",0.00456060476542549,0.0102743729396209,0.00681440335154755,0.850911458333333,0.0235848346464201,0.00448929529505775,0.0100776868503687,0.00590898075590321,7.13094703677416e-05,0.000196686089252244,0.000905422595644341
11,"break_correlation",1,"Rolling dependence",0.00465393984902358,0.0103208466446697,0.00463227798335109,0.827473958333333,0.0234043610573869,0.00448929529505775,0.0100776868503687,0.00590898075590321,0.000164644553965828,0.000243159794301038,-0.00127670277255212
11,"break_correlation",1,"Independent marginals",0.00461002485205169,0.0107146041162616,0.0101546363801917,0.837890625,0.0233873645571501,0.00448929529505775,0.0100776868503687,0.00590898075590321,0.000120729556993941,0.000636917265892914,0.00424565562428854
11,"break_correlation",1,"Equal weights",0.00462834815176213,0.0103913867099397,0.00563240202937422,0.797526041666667,0.0213285145428762,0.00448929529505775,0.0100776868503687,0.00590898075590321,0.000139052856704385,0.000313699859571049,-0.00027657872652899
11,"break_correlation",1,"ARIMA independent",0.00449632945607436,0.0102042972053195,0.0049514566865284,0.635416666666667,0.0138638246516768,0.00448929529505775,0.0100776868503687,0.00590898075590321,7.03416101661102e-06,0.000126610354950856,-0.000957524069374809
11,"break_correlation",1,"Bootstrap independent",0.00453877132627958,0.0102201609892313,0.00476743318265288,0.620442708333333,0.0133479654411795,0.00448929529505775,0.0100776868503687,0.00590898075590321,4.9476031221833e-05,0.000142474138862687,-0.00114154757325033
11,"break_correlation",1,"Gaussian copula bootstrap",0.00451110522389247,0.0100460088041329,0.00460947529031229,0.643880208333333,0.0139248474023749,0.00448929529505775,0.0100776868503687,0.00590898075590321,2.1809928834722e-05,-3.16780462357256e-05,-0.00129950546559092
11,"break_correlation",3,"No tail copula",0.0111618465204185,0.0251055518564654,0.0152126076151069,0.684895833333333,0.03862146252053,0.0104640972984233,0.0235556405729961,0.0141406907743817,0.000697749221995227,0.00154991128346931,0.00107191684072515
11,"break_correlation",3,"Static dependence",0.0106633649714413,0.0242331979624798,0.0165290316914422,0.736979166666667,0.04052618701612,0.0104640972984233,0.0235556405729961,0.0141406907743817,0.000199267673018064,0.000677557389483698,0.00238834091706045
11,"break_correlation",3,"Rolling dependence",0.0108337822850658,0.0244319239774674,0.0145955338439933,0.736979166666667,0.0403725128893646,0.0104640972984233,0.0235556405729961,0.0141406907743817,0.000369684986642548,0.000876283404471333,0.000454843069611603
11,"break_correlation",3,"Independent marginals",0.0107050149799218,0.0246103715434721,0.0196577627263885,0.722005208333333,0.0395896778390457,0.0104640972984233,0.0235556405729961,0.0141406907743817,0.000240917681498542,0.00105473097047598,0.00551707195200671
11,"break_correlation",3,"Equal weights",0.00771218629248057,0.017348308041944,0.00917489022281061,0.785807291666667,0.0365523674552838,0.0104640972984233,0.0235556405729961,0.0141406907743817,-0.0027519110059427,-0.0062073325310521,-0.00496580055157114
11,"break_correlation",3,"ARIMA independent",0.00844296422095867,0.0192530265393816,0.00864278573911546,0.553385416666667,0.0217112892151166,0.0104640972984233,0.0235556405729961,0.0141406907743817,-0.0020211330774646,-0.00430261403361451,-0.00549790503526629
11,"break_correlation",3,"Bootstrap independent",0.00797637029365339,0.017827346804451,0.00784412909047876,0.512369791666667,0.0190505957345465,0.0104640972984233,0.0235556405729961,0.0141406907743817,-0.00248772700476988,-0.00572829376854505,-0.00629656168390299
11,"break_correlation",3,"Gaussian copula bootstrap",0.00804407718968031,0.0178708135378264,0.00804306378488223,0.509114583333333,0.0187148399820486,0.0104640972984233,0.0235556405729961,0.0141406907743817,-0.00242002010874296,-0.0056848270351697,-0.00609762698949952
11,"break_correlation",6,"No tail copula",0.0112812613291341,0.0250679901552888,0.0113415917571701,0.688802083333333,0.0402533211839727,0.0115259388018708,0.0256783798589834,0.0116339080216704,-0.00024467747273664,-0.000610389703694574,-0.000292316264500238
11,"break_correlation",6,"Static dependence",0.0116424145371094,0.0259471262224936,0.0116376143770161,0.658203125,0.0386480269295223,0.0115259388018708,0.0256783798589834,0.0116339080216704,0.000116475735238613,0.000268746363510271,3.706355345778e-06
11,"break_correlation",6,"Rolling dependence",0.0118083284806428,0.0262708604057717,0.0117403058277274,0.673177083333333,0.0395658505910047,0.0115259388018708,0.0256783798589834,0.0116339080216704,0.000282389678772064,0.000592480546788326,0.000106397806057047
11,"break_correlation",6,"Independent marginals",0.0114193816557162,0.0258175815767346,0.0149621115739931,0.689453125,0.0405523618693788,0.0115259388018708,0.0256783798589834,0.0116339080216704,-0.000106557146154524,0.000139201717751208,0.00332820355232274
11,"break_correlation",6,"Equal weights",0.0111894708167339,0.0250211608881388,0.0114652591090667,0.710286458333333,0.0414312020701636,0.0115259388018708,0.0256783798589834,0.0116339080216704,-0.000336467985136844,-0.000657218970844586,-0.00016864891260366
11,"break_correlation",6,"ARIMA independent",0.0108489682738959,0.0247651547770006,0.0129406068685876,0.681640625,0.037766381775991,0.0115259388018708,0.0256783798589834,0.0116339080216704,-0.000676970527974873,-0.000913225081982785,0.00130669884691728
11,"break_correlation",6,"Bootstrap independent",0.0113308814568423,0.0253063278828009,0.0120882470874686,0.591145833333333,0.0312561920640258,0.0115259388018708,0.0256783798589834,0.0116339080216704,-0.000195057345028508,-0.000372051976182484,0.000454339065798235
11,"break_correlation",6,"Gaussian copula bootstrap",0.011277526876658,0.0249152701601428,0.0114290799502097,0.588541666666667,0.0315382165490554,0.0115259388018708,0.0256783798589834,0.0116339080216704,-0.000248411925212775,-0.000763109698840522,-0.000204828071460692
11,"independent_series",1,"No tail copula",0.00402789609410678,0.00978295698431297,0.00839507499820141,0.801432291666667,0.0176127448125397,0.00398491391755724,0.00968808605392813,0.00801203399799978,4.2982176549541e-05,9.4870930384832e-05,0.000383041000201638
11,"independent_series",1,"Static dependence",0.00400510509408334,0.00975484902409329,0.00795197349733546,0.790364583333333,0.0171419338336872,0.00398491391755724,0.00968808605392813,0.00801203399799978,2.01911765260986e-05,6.67629701651563e-05,-6.0060500664318e-05
11,"independent_series",1,"Rolling dependence",0.00407909132215254,0.00993493475318804,0.00779398430134488,0.770833333333333,0.0164245689860894,0.00398491391755724,0.00968808605392813,0.00801203399799978,9.41774045952999e-05,0.000246848699259908,-0.000218049696654897
11,"independent_series",1,"Independent marginals",0.00413153243772432,0.0100217248978136,0.00803054085686029,0.780598958333333,0.0170783918386483,0.00398491391755724,0.00968808605392813,0.00801203399799978,0.000146618520167082,0.000333638843885415,1.85068588605102e-05
11,"independent_series",1,"Equal weights",0.00343594941843492,0.00823348218617081,0.0070576360053833,0.84765625,0.0179179970559485,0.00398491391755724,0.00968808605392813,0.00801203399799978,-0.000548964499122316,-0.00145460386775732,-0.000954397992616477
11,"independent_series",1,"ARIMA independent",0.00334813470002492,0.00798044232275114,0.00669581490072394,0.80859375,0.0152319890152371,0.00398491391755724,0.00968808605392813,0.00801203399799978,-0.000636779217532317,-0.001707643731177,-0.00131621909727583
11,"independent_series",1,"Bootstrap independent",0.00331983377259453,0.00793929840070748,0.00670865492545284,0.780598958333333,0.0140255825554898,0.00398491391755724,0.00968808605392813,0.00801203399799978,-0.000665080144962709,-0.00174878765322066,-0.00130337907254694
11,"independent_series",1,"Gaussian copula bootstrap",0.00331620959885075,0.0079332111495759,0.00676662411426158,0.779296875,0.0139975751349777,0.00398491391755724,0.00968808605392813,0.00801203399799978,-0.000668704318706489,-0.00175487490435223,-0.00124540988373819
11,"independent_series",3,"No tail copula",0.00576891014915815,0.0137042864579642,0.01052076914226,0.783203125,0.0255274080127095,0.00576186730181336,0.013694401701777,0.0104445333777141,7.0428473447938e-06,9.88475618720133e-06,7.62357645458771e-05
11,"independent_series",3,"Static dependence",0.00575812283737735,0.0136768081754885,0.010449414351739,0.791015625,0.0257598920336693,0.00576186730181336,0.013694401701777,0.0104445333777141,-3.74446443600612e-06,-1.75935262884605e-05,4.88097402488383e-06
11,"independent_series",3,"Rolling dependence",0.0057672023637064,0.0136936313379556,0.0104529733844687,0.790364583333333,0.0255383580018155,0.00576186730181336,0.013694401701777,0.0104445333777141,5.33506189304665e-06,-7.70363821431946e-07,8.44000675457972e-06
11,"independent_series",3,"Independent marginals",0.00578507341060408,0.0137213535389547,0.0104768290627089,0.779947916666667,0.025831991252055,0.00576186730181336,0.013694401701777,0.0104445333777141,2.32061087907199e-05,2.69518371777133e-05,3.22956849947344e-05
11,"independent_series",3,"Equal weights",0.00572834264703734,0.0136352953027057,0.0104879693780135,0.795572916666667,0.0255626285488785,0.00576186730181336,0.013694401701777,0.0104445333777141,-3.3524654776013e-05,-5.91063990712844e-05,4.3436000299317e-05
11,"independent_series",3,"ARIMA independent",0.00577616402491977,0.0136807680712741,0.0105635413978823,0.780598958333333,0.0254974171887618,0.00576186730181336,0.013694401701777,0.0104445333777141,1.4296723106412e-05,-1.36336305028763e-05,0.000119008020168131
11,"independent_series",3,"Bootstrap independent",0.00576523110131986,0.0136385949434176,0.0104857140945629,0.821614583333333,0.0272232681827907,0.00576186730181336,0.013694401701777,0.0104445333777141,3.36379950650369e-06,-5.58067583594328e-05,4.11807168488026e-05
11,"independent_series",3,"Gaussian copula bootstrap",0.00576084575149348,0.013640566316664,0.0104949054424191,0.791015625,0.0261189482270948,0.00576186730181336,0.013694401701777,0.0104445333777141,-1.0215503198803e-06,-5.38353851130147e-05,5.03720647049184e-05
11,"independent_series",6,"No tail copula",0.00834028125519157,0.0198697398261327,0.0160043621431089,0.820963541666667,0.0391303028653596,0.00816318331788105,0.0194550264709823,0.0156402351804533,0.000177097937310513,0.000414713355150399,0.000364126962655548
11,"independent_series",6,"Static dependence",0.00817729242854636,0.0194341288891239,0.0156175224870443,0.832682291666667,0.0386819879701871,0.00816318331788105,0.0194550264709823,0.0156402351804533,1.4109110665305e-05,-2.08975818583451e-05,-2.27126934090015e-05
11,"independent_series",6,"Rolling dependence",0.00813165611202258,0.0193796234193362,0.0155737614036629,0.818359375,0.0380280243113788,0.00816318331788105,0.0194550264709823,0.0156402351804533,-3.15272058584726e-05,-7.54030516460641e-05,-6.64737767903986e-05
11,"independent_series",6,"Independent marginals",0.00813502986077634,0.019375369060878,0.0154798764534112,0.8359375,0.0390620890582654,0.00816318331788105,0.0194550264709823,0.0156402351804533,-2.81534571047182e-05,-7.9657410104253e-05,-0.000160358727042093
11,"independent_series",6,"Equal weights",0.00806501761662489,0.0191938421109101,0.0154263717054033,0.831380208333333,0.0387280362317065,0.00816318331788105,0.0194550264709823,0.0156402351804533,-9.81657012561633e-05,-0.000261184360072195,-0.000213863475050015
11,"independent_series",6,"ARIMA independent",0.0103775457485215,0.025362439247323,0.0192128622531212,0.669270833333333,0.0336243543233292,0.00816318331788105,0.0194550264709823,0.0156402351804533,0.0022143624306404,0.0059074127763407,0.00357262707266787
11,"independent_series",6,"Bootstrap independent",0.00808731495904267,0.0190826146496407,0.0152444339129884,0.835286458333333,0.0394403435636178,0.00816318331788105,0.0194550264709823,0.0156402351804533,-7.58683588383807e-05,-0.000372411821341633,-0.00039580126746493
11,"independent_series",6,"Gaussian copula bootstrap",0.00808903604674798,0.0191943485926127,0.0154128105437127,0.832682291666667,0.0404066288220624,0.00816318331788105,0.0194550264709823,0.0156402351804533,-7.41472711330692e-05,-0.000260677878369576,-0.000227424636740652
11,"regime_heavy_tail",1,"No tail copula",0.0056567750728394,0.0125572798636494,0.00754446903360954,0.617838541666667,0.0136173724384293,0.00570475658922714,0.0126982563996891,0.00771403138269049,-4.79815163877398e-05,-0.000140976536039653,-0.000169562349080945
11,"regime_heavy_tail",1,"Static dependence",0.00567185239262243,0.012625860533157,0.00768281046614431,0.626302083333333,0.0138602028366707,0.00570475658922714,0.0126982563996891,0.00771403138269049,-3.29041966047067e-05,-7.23958665320452e-05,-3.12209165461812e-05
11,"regime_heavy_tail",1,"Rolling dependence",0.00562856731752607,0.0125679036241148,0.00792590273491683,0.6171875,0.0136966391013319,0.00570475658922714,0.0126982563996891,0.00771403138269049,-7.61892717010678e-05,-0.000130352775574301,0.000211871352226339
11,"regime_heavy_tail",1,"Independent marginals",0.00574067390235527,0.0129085815809783,0.00885567190458567,0.610026041666667,0.0133368336772115,0.00570475658922714,0.0126982563996891,0.00771403138269049,3.59173131281396e-05,0.00021032518128926,0.00114164052189518
11,"regime_heavy_tail",1,"Equal weights",0.0053478070240047,0.0118768828262794,0.00717413200108939,0.704427083333333,0.0164958851641225,0.00570475658922714,0.0126982563996891,0.00771403138269049,-0.00035694956522244,-0.000821373573409669,-0.0005398993816011
11,"regime_heavy_tail",1,"ARIMA independent",0.00544529372794667,0.0123985151969486,0.00992673678313548,0.758463541666667,0.0197814263922794,0.00570475658922714,0.0126982563996891,0.00771403138269049,-0.000259462861280469,-0.000299741202740471,0.00221270540044499
11,"regime_heavy_tail",1,"Bootstrap independent",0.00564694135791501,0.0123311456224981,0.00729063687254623,0.48046875,0.00721353054536228,0.00570475658922714,0.0126982563996891,0.00771403138269049,-5.78152313121293e-05,-0.000367110777190998,-0.000423394510144255
11,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00566119868473725,0.0123675165975155,0.00769510787216149,0.475911458333333,0.00729630475942809,0.00570475658922714,0.0126982563996891,0.00771403138269049,-4.3557904489888e-05,-0.000330739802173583,-1.89235105290033e-05
11,"regime_heavy_tail",3,"No tail copula",0.00886783321936895,0.0200312170560952,0.0109229848932939,0.626302083333333,0.0238405187836735,0.00882522815200252,0.0199633471818848,0.0109932966042145,4.26050673664295e-05,6.78698742103689e-05,-7.03117109206505e-05
11,"regime_heavy_tail",3,"Static dependence",0.00891931055316079,0.0201565991117725,0.0110852635630623,0.614583333333333,0.0227687770040072,0.00882522815200252,0.0199633471818848,0.0109932966042145,9.40824011582634e-05,0.000193251929887655,9.1966958847842e-05
11,"regime_heavy_tail",3,"Rolling dependence",0.00892157792997153,0.0201329914238657,0.0110913535839653,0.623046875,0.0236273628797694,0.00882522815200252,0.0199633471818848,0.0109932966042145,9.63497779690077e-05,0.000169644241980904,9.80569797508352e-05
11,"regime_heavy_tail",3,"Independent marginals",0.00881921675738995,0.0200540607301649,0.0125653310218816,0.639973958333333,0.0238365518666765,0.00882522815200252,0.0199633471818848,0.0109932966042145,-6.01139461257547e-06,9.07135482800699e-05,0.0015720344176671
11,"regime_heavy_tail",3,"Equal weights",0.00892076083385323,0.0199681784801919,0.0108220531450734,0.615885416666667,0.0223173402915378,0.00882522815200252,0.0199633471818848,0.0109932966042145,9.55326818507102e-05,4.83129830703907e-06,-0.00017124345914115
11,"regime_heavy_tail",3,"ARIMA independent",0.008848536513882,0.0199685184771554,0.0118660853972503,0.635416666666667,0.0230914817613227,0.00882522815200252,0.0199633471818848,0.0109932966042145,2.33083618794792e-05,5.17129527058055e-06,0.000872788793035819
11,"regime_heavy_tail",3,"Bootstrap independent",0.0089591105580709,0.0199773225559031,0.0113000753477512,0.541015625,0.0163964243569214,0.00882522815200252,0.0199633471818848,0.0109932966042145,0.000133882406068372,1.39753740182567e-05,0.000306778743536726
11,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00901219569868112,0.0199234281869755,0.0112490892819258,0.555338541666667,0.0180968667451246,0.00882522815200252,0.0199633471818848,0.0109932966042145,0.000186967546678591,-3.99189949092972e-05,0.000255792677711263
11,"regime_heavy_tail",6,"No tail copula",0.00741236357193283,0.0167805147263229,0.0108756431291524,0.838541666666667,0.035441354251441,0.00721344205117385,0.0163337842551249,0.0104767503064976,0.000198921520758986,0.000446730471197962,0.000398892822654807
11,"regime_heavy_tail",6,"Static dependence",0.00753198207719252,0.0169241649407098,0.0100183745822223,0.805989583333333,0.0324024452195174,0.00721344205117385,0.0163337842551249,0.0104767503064976,0.000318540026018677,0.000590380685584934,-0.000458375724275296
11,"regime_heavy_tail",6,"Rolling dependence",0.00725373707306988,0.0164051299918083,0.0101359407633528,0.841796875,0.0355290932605193,0.00721344205117385,0.0163337842551249,0.0104767503064976,4.02950218960293e-05,7.13457366833641e-05,-0.000340809543144808
11,"regime_heavy_tail",6,"Independent marginals",0.00735584690112723,0.0172300117842646,0.0173634059495884,0.839192708333333,0.0362095080232734,0.00721344205117385,0.0163337842551249,0.0104767503064976,0.000142404849953378,0.000896227529139693,0.00688665564309076
11,"regime_heavy_tail",6,"Equal weights",0.0078936721079221,0.01777214386487,0.0110091902645424,0.841145833333333,0.038798291762684,0.00721344205117385,0.0163337842551249,0.0104767503064976,0.000680230056748251,0.00143835960974506,0.00053243995804479
11,"regime_heavy_tail",6,"ARIMA independent",0.00787865092254245,0.0184522349572273,0.01959224848713,0.847005208333333,0.0374280859088499,0.00721344205117385,0.0163337842551249,0.0104767503064976,0.0006652088713686,0.00211845070210242,0.00911549818063244
11,"regime_heavy_tail",6,"Bootstrap independent",0.00715849545970624,0.0166877116944012,0.0149267460591971,0.820963541666667,0.0329988941996182,0.00721344205117385,0.0163337842551249,0.0104767503064976,-5.49465914676068e-05,0.000353927439276307,0.00444999575269946
11,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00703300189897228,0.0159035791629596,0.0100124638600394,0.819010416666667,0.033270071809587,0.00721344205117385,0.0163337842551249,0.0104767503064976,-0.000180440152201563,-0.000430205092165306,-0.000464286446458188
11,"static_gaussian",1,"No tail copula",0.00297498901829265,0.00696659288172317,0.00427445646408267,0.814453125,0.013246650099524,0.00294723283269719,0.00690030190680387,0.0041635082598345,2.77561855954599e-05,6.6290974919299e-05,0.000110948204248164
11,"static_gaussian",1,"Static dependence",0.00299911191423668,0.0070153205532786,0.00432040353741952,0.819661458333333,0.0138669706735263,0.00294723283269719,0.00690030190680387,0.0041635082598345,5.18790815394864e-05,0.000115018646474725,0.000156895277585016
11,"static_gaussian",1,"Rolling dependence",0.00298595585617468,0.00699258364449427,0.00444265508810554,0.820963541666667,0.0135227617048098,0.00294723283269719,0.00690030190680387,0.0041635082598345,3.87230234774891e-05,9.22817376904014e-05,0.000279146828271033
11,"static_gaussian",1,"Independent marginals",0.00296462146590655,0.00696985162443701,0.00537458741594809,0.822916666666667,0.0137202579434984,0.00294723283269719,0.00690030190680387,0.0041635082598345,1.73886332093605e-05,6.95497176331373e-05,0.00121107915611359
11,"static_gaussian",1,"Equal weights",0.00287541879134546,0.00666085411844307,0.00412850368383994,0.853515625,0.0143126327068765,0.00294723283269719,0.00690030190680387,0.0041635082598345,-7.1814041351734e-05,-0.000239447788360807,-3.50045759945619e-05
11,"static_gaussian",1,"ARIMA independent",0.00285144348917914,0.00668837335015214,0.00489085518497217,0.835286458333333,0.0134934551741942,0.00294723283269719,0.00690030190680387,0.0041635082598345,-9.57893435180532e-05,-0.000211928556651737,0.000727346925137666
11,"static_gaussian",1,"Bootstrap independent",0.00284284074612197,0.00666085807446352,0.00489672044787204,0.837239583333333,0.013455794942488,0.00294723283269719,0.00690030190680387,0.0041635082598345,-0.000104392086575221,-0.000239443832340356,0.000733212188037535
11,"static_gaussian",1,"Gaussian copula bootstrap",0.00283681437851753,0.00656608523558528,0.00409745254732786,0.833333333333333,0.013266519571858,0.00294723283269719,0.00690030190680387,0.0041635082598345,-0.000110418454179661,-0.000334216671218589,-6.60557125066403e-05
11,"static_gaussian",3,"No tail copula",0.00653905860897474,0.015560318010669,0.0101211339861422,0.715494791666667,0.0231160707289605,0.00659879771607884,0.0158629458513636,0.0105463508595773,-5.97391071041065e-05,-0.000302627840694536,-0.00042521687343512
11,"static_gaussian",3,"Static dependence",0.00657902163051866,0.0156702523006257,0.010375513492152,0.749348958333333,0.0243580662183792,0.00659879771607884,0.0158629458513636,0.0105463508595773,-1.97760855601805e-05,-0.000192693550737841,-0.000170837367425288
11,"static_gaussian",3,"Rolling dependence",0.00651927270856576,0.0156476280301279,0.0109277165656614,0.7265625,0.0233242898367687,0.00659879771607884,0.0158629458513636,0.0105463508595773,-7.95250075130774e-05,-0.000215317821235708,0.00038136570608412
11,"static_gaussian",3,"Independent marginals",0.00696108509581029,0.01672744137426,0.0132979572007386,0.669921875,0.0225329835909172,0.00659879771607884,0.0158629458513636,0.0105463508595773,0.00036228737973145,0.000864495522896393,0.00275160634116124
11,"static_gaussian",3,"Equal weights",0.00519703252245927,0.0119994513070993,0.00677484648308694,0.803385416666667,0.0240024754206643,0.00659879771607884,0.0158629458513636,0.0105463508595773,-0.00140176519361958,-0.00386349454426423,-0.00377150437649037
11,"static_gaussian",3,"ARIMA independent",0.00496923922617766,0.0116395394591613,0.00871534583966475,0.828776041666667,0.0240695631950291,0.00659879771607884,0.0158629458513636,0.0105463508595773,-0.00162955848990118,-0.00422340639220221,-0.00183100501991256
11,"static_gaussian",3,"Bootstrap independent",0.00503328317404363,0.0117836026679229,0.00835693281920125,0.809244791666667,0.0236250935165157,0.00659879771607884,0.0158629458513636,0.0105463508595773,-0.00156551454203521,-0.00407934318344063,-0.00218941804037606
11,"static_gaussian",3,"Gaussian copula bootstrap",0.00503531343482281,0.0115917354678635,0.00665330743387445,0.791015625,0.0225195199464235,0.00659879771607884,0.0158629458513636,0.0105463508595773,-0.00156348428125603,-0.00427121038350004,-0.00389304342570287
11,"static_gaussian",6,"No tail copula",0.00800968762454522,0.0189560169614101,0.0113139677897718,0.776041666666667,0.0335675645369346,0.00792340236111423,0.0187062338221564,0.0112439315788052,8.62852634309873e-05,0.000249783139253782,7.00362109666321e-05
11,"static_gaussian",6,"Static dependence",0.00800690191128655,0.0189362520085695,0.0112235322147292,0.76171875,0.0330400214133652,0.00792340236111423,0.0187062338221564,0.0112439315788052,8.34995501723234e-05,0.000230018186413165,-2.03993640759906e-05
11,"static_gaussian",6,"Rolling dependence",0.00798966775587877,0.0188527282607409,0.0110945613932318,0.767578125,0.033805367626098,0.00792340236111423,0.0187062338221564,0.0112439315788052,6.62653947645416e-05,0.000146494438584558,-0.000149370185573367
11,"static_gaussian",6,"Independent marginals",0.00819962694371676,0.0194291909792469,0.0135742158327434,0.748697916666667,0.032460640610594,0.00792340236111423,0.0187062338221564,0.0112439315788052,0.000276224582602532,0.000722957157090566,0.00233028425393822
11,"static_gaussian",6,"Equal weights",0.00702414621485848,0.016451352467125,0.00940883684911202,0.797526041666667,0.0311888108513251,0.00792340236111423,0.0187062338221564,0.0112439315788052,-0.000899256146255752,-0.00225488135503136,-0.00183509472969318
11,"static_gaussian",6,"ARIMA independent",0.00693116842788289,0.0161985054120059,0.00951239140119873,0.716145833333333,0.0258140588624847,0.00792340236111423,0.0187062338221564,0.0112439315788052,-0.000992233933231335,-0.00250772841015046,-0.00173154017760647
11,"static_gaussian",6,"Bootstrap independent",0.00682653984223404,0.0158449889203943,0.00938403336833337,0.756510416666667,0.0279548542801787,0.00792340236111423,0.0187062338221564,0.0112439315788052,-0.00109686251888019,-0.00286124490176208,-0.00185989821047183
11,"static_gaussian",6,"Gaussian copula bootstrap",0.00683896848070629,0.0157946099036068,0.00934098333384572,0.754557291666667,0.0274842252852547,0.00792340236111423,0.0187062338221564,0.0112439315788052,-0.00108443388040794,-0.00291162391854954,-0.00190294824495948
12,"break_correlation",1,"No tail copula",0.00478797193682081,0.0106225654908736,0.00511153241542431,0.702473958333333,0.0178599947780973,0.00486382137937463,0.0108132853897304,0.0048488469862337,-7.58494425538185e-05,-0.000190719898856787,0.000262685429190612
12,"break_correlation",1,"Static dependence",0.00482576163249048,0.0107621863726634,0.00516172212230478,0.686197916666667,0.0172220684879465,0.00486382137937463,0.0108132853897304,0.0048488469862337,-3.80597468841466e-05,-5.10990170669804e-05,0.000312875136071081
12,"break_correlation",1,"Rolling dependence",0.00477256539608415,0.0105650087582207,0.00439983459965028,0.699869791666667,0.0175065076573459,0.00486382137937463,0.0108132853897304,0.0048488469862337,-9.12559832904778e-05,-0.000248276631509687,-0.000449012386583417
12,"break_correlation",1,"Independent marginals",0.0047777333285579,0.0108444929034313,0.00675623983577735,0.680989583333333,0.0168740552496569,0.00486382137937463,0.0108132853897304,0.0048488469862337,-8.60880508167317e-05,3.12075137009725e-05,0.00190739284954365
12,"break_correlation",1,"Equal weights",0.0046110525180274,0.0102659914059947,0.00456841183129579,0.682291666666667,0.0163161330264683,0.00486382137937463,0.0108132853897304,0.0048488469862337,-0.00025276886134723,-0.00054729398373562,-0.000280435154937906
12,"break_correlation",1,"ARIMA independent",0.00473907449964534,0.0106894058339252,0.0046248407327365,0.568359375,0.0124850784847,0.00486382137937463,0.0108132853897304,0.0048488469862337,-0.000124746879729291,-0.00012387955580513,-0.000224006253497193
12,"break_correlation",1,"Bootstrap independent",0.00473879000672619,0.0106243204517553,0.00454865077979293,0.546223958333333,0.0120328962962837,0.00486382137937463,0.0108132853897304,0.0048488469862337,-0.000125031372648438,-0.000188964937975013,-0.000300196206440762
12,"break_correlation",1,"Gaussian copula bootstrap",0.00475883342877662,0.010537734724543,0.00440545763600854,0.526692708333333,0.011494901341352,0.00486382137937463,0.0108132853897304,0.0048488469862337,-0.000104987950598011,-0.000275550665187359,-0.000443389350225161
12,"break_correlation",3,"No tail copula",0.00807352350448141,0.0179811839139057,0.0084015360731679,0.694010416666667,0.0286798192400002,0.00811194998128683,0.0181176807912214,0.00793749769106587,-3.84264768054123e-05,-0.000136496877315741,0.000464038382102027
12,"break_correlation",3,"Static dependence",0.0080964647415309,0.018125286652125,0.00824241895045319,0.677083333333333,0.0271685561988954,0.00811194998128683,0.0181176807912214,0.00793749769106587,-1.54852397559243e-05,7.60586090359228e-06,0.000304921259387319
12,"break_correlation",3,"Rolling dependence",0.00810159651845279,0.0181162465942595,0.00825087611416453,0.6640625,0.02670748130006,0.00811194998128683,0.0181176807912214,0.00793749769106587,-1.03534628340396e-05,-1.43419696193789e-06,0.000313378423098656
12,"break_correlation",3,"Independent marginals",0.00808516402376328,0.018321356934497,0.0103520036636816,0.688802083333333,0.0283766139402077,0.00811194998128683,0.0181176807912214,0.00793749769106587,-2.67859575235462e-05,0.000203676143275607,0.00241450597261573
12,"break_correlation",3,"Equal weights",0.00827917421886572,0.018616237694108,0.00903854759183236,0.708333333333333,0.0304418603612067,0.00811194998128683,0.0181176807912214,0.00793749769106587,0.000167224237578889,0.000498556902886634,0.00110104990076649
12,"break_correlation",3,"ARIMA independent",0.00818359849718164,0.0184046982020376,0.00809544439942872,0.591796875,0.0224187546009222,0.00811194998128683,0.0181176807912214,0.00793749769106587,7.16485158948101e-05,0.000287017410816232,0.000157946708362847
12,"break_correlation",3,"Bootstrap independent",0.00826806713958763,0.0185564561226521,0.00808285691954761,0.555989583333333,0.0207983574136609,0.00811194998128683,0.0181176807912214,0.00793749769106587,0.0001561171583008,0.000438775331430705,0.000145359228481743
12,"break_correlation",3,"Gaussian copula bootstrap",0.00828896579305806,0.0183597316713318,0.007890405356271,0.560546875,0.0208668194037637,0.00811194998128683,0.0181176807912214,0.00793749769106587,0.000177015811771236,0.000242050880110371,-4.70923347948658e-05
12,"break_correlation",6,"No tail copula",0.0117211835617802,0.0261452630005583,0.0134099334461885,0.666666666666667,0.0390736254444733,0.0117880965116322,0.0262851926830648,0.0128456067496424,-6.6912949852076e-05,-0.000139929682506479,0.000564326696546012
12,"break_correlation",6,"Static dependence",0.0114508004587973,0.0255701681794461,0.0127822335432786,0.688802083333333,0.0401868221312083,0.0117880965116322,0.0262851926830648,0.0128456067496424,-0.000337296052834966,-0.000715024503618704,-6.33732063638568e-05
12,"break_correlation",6,"Rolling dependence",0.0118253343999254,0.0264021707601406,0.0137805098374543,0.677083333333333,0.0404293084144558,0.0117880965116322,0.0262851926830648,0.0128456067496424,3.72378882931169e-05,0.000116978077075731,0.000934903087811884
12,"break_correlation",6,"Independent marginals",0.0116145517525059,0.0262591695637133,0.0165904762088247,0.688151041666667,0.0402492246194349,0.0117880965116322,0.0262851926830648,0.0128456067496424,-0.000173544759126383,-2.60231193515599e-05,0.00374486945918222
12,"break_correlation",6,"Equal weights",0.0109220191124886,0.0244876003385149,0.0122936908627896,0.727213541666667,0.0414832484168745,0.0117880965116322,0.0262851926830648,0.0128456067496424,-0.000866077399143607,-0.0017975923445499,-0.000551915886852885
12,"break_correlation",6,"ARIMA independent",0.0111718111394615,0.0255259307414909,0.0143535163766909,0.653645833333333,0.0368552167030533,0.0117880965116322,0.0262851926830648,0.0128456067496424,-0.000616285372170762,-0.000759261941573892,0.00150790962704846
12,"break_correlation",6,"Bootstrap independent",0.0109172144671563,0.0246597560384029,0.012678022655759,0.622395833333333,0.0336489724759979,0.0117880965116322,0.0262851926830648,0.0128456067496424,-0.000870882044475961,-0.00162543664466188,-0.000167584093883443
12,"break_correlation",6,"Gaussian copula bootstrap",0.010888848685737,0.024249498750751,0.0119740214749664,0.623046875,0.033351388456388,0.0117880965116322,0.0262851926830648,0.0128456067496424,-0.00089924782589523,-0.00203569393231381,-0.000871585274676063
12,"independent_series",1,"No tail copula",0.00322821134618047,0.00778038420228699,0.00593090382866406,0.800130208333333,0.0141206267893944,0.00320266257859781,0.00773756664598797,0.00591267977502943,2.5548767582663e-05,4.28175562990222e-05,1.82240536346287e-05
12,"independent_series",1,"Static dependence",0.00322630538523025,0.00779547313874358,0.00590119123540661,0.787109375,0.0137556000559183,0.00320266257859781,0.00773756664598797,0.00591267977502943,2.36428066324422e-05,5.79064927556079e-05,-1.14885396228226e-05
12,"independent_series",1,"Rolling dependence",0.00322178522228683,0.00778049506834937,0.00591735278659431,0.80078125,0.0141143795006077,0.00320266257859781,0.00773756664598797,0.00591267977502943,1.91226436890165e-05,4.29284223613926e-05,4.67301156487684e-06
12,"independent_series",1,"Independent marginals",0.00324926921426876,0.00783300716460936,0.0059188864425868,0.783203125,0.0138177272623484,0.00320266257859781,0.00773756664598797,0.00591267977502943,4.6606635670951e-05,9.54405186213841e-05,6.20666755736347e-06
12,"independent_series",1,"Equal weights",0.00319880610374439,0.00770793989934719,0.00590656019395249,0.819010416666667,0.0151118278595219,0.00320266257859781,0.00773756664598797,0.00591267977502943,-3.85647485342568e-06,-2.96267466407783e-05,-6.11958107694238e-06
12,"independent_series",1,"ARIMA independent",0.00316798362792467,0.00762599558170051,0.00585662333770662,0.813151041666667,0.0144000713499006,0.00320266257859781,0.00773756664598797,0.00591267977502943,-3.46789506731424e-05,-0.000111571064287461,-5.60564373228078e-05
12,"independent_series",1,"Bootstrap independent",0.00315681562191257,0.00762431662475656,0.0059493732359083,0.761067708333333,0.0126406853607637,0.00320266257859781,0.00773756664598797,0.00591267977502943,-4.58469566852388e-05,-0.000113250021231409,3.66934608788689e-05
12,"independent_series",1,"Gaussian copula bootstrap",0.00315046201301979,0.00759016325552365,0.00590157324893967,0.76953125,0.0128729135530976,0.00320266257859781,0.00773756664598797,0.00591267977502943,-5.22005655780181e-05,-0.000147403390464318,-1.11065260897606e-05
12,"independent_series",3,"No tail copula",0.00570189832777783,0.0135828047305785,0.0112052498293364,0.819661458333333,0.0268138271716952,0.00569038344951939,0.0135607742622059,0.0111971420393333,1.15148782584337e-05,2.20304683725778e-05,8.1077900030823e-06
12,"independent_series",3,"Static dependence",0.00569548172327881,0.0135521584240235,0.0111604410754705,0.815104166666667,0.0265017122546979,0.00569038344951939,0.0135607742622059,0.0111971420393333,5.0982737594121e-06,-8.61583818239156e-06,-3.67009638628183e-05
12,"independent_series",3,"Rolling dependence",0.00569600829541256,0.0135687541362386,0.0110792453452475,0.8046875,0.0259193368434414,0.00569038344951939,0.0135607742622059,0.0111971420393333,5.62484589316289e-06,7.97987403271076e-06,-0.000117896694085866
12,"independent_series",3,"Independent marginals",0.00569913715472895,0.0135501792713141,0.0110358840198854,0.81640625,0.0267002433276524,0.00569038344951939,0.0135607742622059,0.0111971420393333,8.75370520956025e-06,-1.05949908918764e-05,-0.000161258019447962
12,"independent_series",3,"Equal weights",0.00580920471031719,0.0137831372699152,0.0116349687675398,0.83203125,0.0289422888150607,0.00569038344951939,0.0135607742622059,0.0111971420393333,0.000118821260797796,0.000222363007709298,0.000437826728206466
12,"independent_series",3,"ARIMA independent",0.00569781899817218,0.0135808203599714,0.0110014225272828,0.8046875,0.0257776414341468,0.00569038344951939,0.0135607742622059,0.0111971420393333,7.43554865278127e-06,2.00460977654408e-05,-0.000195719512050508
12,"independent_series",3,"Bootstrap independent",0.00568501960352041,0.0135060041489053,0.0110041122945544,0.805338541666667,0.0261663092310788,0.00569038344951939,0.0135607742622059,0.0111971420393333,-5.36384599898396e-06,-5.47701133006145e-05,-0.000193029744778975
12,"independent_series",3,"Gaussian copula bootstrap",0.005682279700711,0.013526581207865,0.011094923385526,0.815104166666667,0.0269846644049212,0.00569038344951939,0.0135607742622059,0.0111971420393333,-8.10374880839265e-06,-3.4193054340893e-05,-0.000102218653807341
12,"independent_series",6,"No tail copula",0.0127779048617726,0.0323320606648789,0.0289599896092593,0.679036458333333,0.0425066767120928,0.0129250315980982,0.032872973234412,0.0302887136114271,-0.000147126736325633,-0.000540912569533043,-0.00132872400216777
12,"independent_series",6,"Static dependence",0.0129332478356279,0.0327256332491284,0.0292594962724662,0.685546875,0.0427346505617795,0.0129250315980982,0.032872973234412,0.0302887136114271,8.21623752970436e-06,-0.000147339985283525,-0.00102921733896085
12,"independent_series",6,"Rolling dependence",0.0132317910724044,0.0338274657850947,0.0318415185483305,0.676432291666667,0.0430742213788752,0.0129250315980982,0.032872973234412,0.0302887136114271,0.000306759474306197,0.00095449255068273,0.00155280493690343
12,"independent_series",6,"Independent marginals",0.0129424977060574,0.0328073830294021,0.0294895216292482,0.679036458333333,0.0424928913637592,0.0129250315980982,0.032872973234412,0.0302887136114271,1.74661079592013e-05,-6.55902050098536e-05,-0.000799191982178888
12,"independent_series",6,"Equal weights",0.00930580222658571,0.0224540257495687,0.0180984688645028,0.80859375,0.0430153355274652,0.0129250315980982,0.032872973234412,0.0302887136114271,-0.00361922937151253,-0.0104189474848433,-0.0121902447469243
12,"independent_series",6,"ARIMA independent",0.00819176638261412,0.0194880322963601,0.0156388979148282,0.803385416666667,0.0371903527858075,0.0129250315980982,0.032872973234412,0.0302887136114271,-0.00473326521548412,-0.0133849409380519,-0.0146498156965989
12,"independent_series",6,"Bootstrap independent",0.00827187499393088,0.0195355802993672,0.0156549474644502,0.791666666666667,0.0366417042104236,0.0129250315980982,0.032872973234412,0.0302887136114271,-0.00465315660416736,-0.0133373929350448,-0.0146337661469768
12,"independent_series",6,"Gaussian copula bootstrap",0.00825960717824969,0.0194879539848163,0.015850948800962,0.791015625,0.0364879737262733,0.0129250315980982,0.032872973234412,0.0302887136114271,-0.00466542441984855,-0.0133850192495957,-0.0144377648104651
12,"regime_heavy_tail",1,"No tail copula",0.00203473207700083,0.00468549766827657,0.00341159132932199,0.830729166666667,0.00717479644484724,0.00204046084253978,0.00466533105372098,0.00333480281407765,-5.72876553895036e-06,2.01666145555821e-05,7.6788515244338e-05
12,"regime_heavy_tail",1,"Static dependence",0.00203887000578677,0.00466762462207084,0.00338428494562294,0.822265625,0.00710899813957357,0.00204046084253978,0.00466533105372098,0.00333480281407765,-1.59083675300986e-06,2.29356834985459e-06,4.94821315452881e-05
12,"regime_heavy_tail",1,"Rolling dependence",0.00203452468561332,0.00465730537047946,0.00363511009657341,0.827473958333333,0.0071175562448163,0.00204046084253978,0.00466533105372098,0.00333480281407765,-5.93615692646293e-06,-8.02568324152677e-06,0.000300307282495756
12,"regime_heavy_tail",1,"Independent marginals",0.00203709283837562,0.004707350868953,0.0038311536759699,0.809244791666667,0.00668733279405127,0.00204046084253978,0.00466533105372098,0.00333480281407765,-3.36800416416349e-06,4.20198152320146e-05,0.000496350861892246
12,"regime_heavy_tail",1,"Equal weights",0.00210021920785366,0.00493896604206168,0.00441263678915937,0.922526041666667,0.0110930007403032,0.00204046084253978,0.00466533105372098,0.00333480281407765,5.9758365313879e-05,0.000273634988340696,0.00107783397508172
12,"regime_heavy_tail",1,"ARIMA independent",0.00239884525717083,0.00568489837794463,0.00956498164442337,0.956380208333333,0.0162440770678656,0.00204046084253978,0.00466533105372098,0.00333480281407765,0.000358384414631043,0.00101956732422364,0.00623017883034572
12,"regime_heavy_tail",1,"Bootstrap independent",0.00203938700354727,0.00483443439034782,0.00491551913086709,0.874348958333333,0.00894653277251745,0.00204046084253978,0.00466533105372098,0.00333480281407765,-1.07383899251206e-06,0.000169103336626834,0.00158071631678944
12,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00202682037309764,0.00472295942649241,0.00366590135924123,0.850260416666667,0.00773583464595929,0.00204046084253978,0.00466533105372098,0.00333480281407765,-1.36404694421445e-05,5.76283727714245e-05,0.000331098545163574
12,"regime_heavy_tail",3,"No tail copula",0.0146180427980363,0.0322230613436896,0.0333952529090211,0.869791666666667,0.0572701833316808,0.0146870698478362,0.0320371966760075,0.0315766630187749,-6.90270497998562e-05,0.000185864667682084,0.00181858989024616
12,"regime_heavy_tail",3,"Static dependence",0.016038520501416,0.0347421911279002,0.0327165288734308,0.782552083333333,0.0574765965709072,0.0146870698478362,0.0320371966760075,0.0315766630187749,0.00135145065357983,0.00270499445189268,0.0011398658546559
12,"regime_heavy_tail",3,"Rolling dependence",0.0162708864044974,0.0350009152413256,0.0301489193122249,0.803385416666667,0.0573097860422279,0.0146870698478362,0.0320371966760075,0.0315766630187749,0.00158381655666122,0.00296371856531814,-0.00142774370655004
12,"regime_heavy_tail",3,"Independent marginals",0.0154080948084854,0.0357125213482576,0.0557376694353353,0.802083333333333,0.0572341608750892,0.0146870698478362,0.0320371966760075,0.0315766630187749,0.000721024960649182,0.00367532467225008,0.0241610064165604
12,"regime_heavy_tail",3,"Equal weights",0.0072066536104381,0.0169764665643059,0.0226058498590431,0.94921875,0.0584168222571954,0.0146870698478362,0.0320371966760075,0.0315766630187749,-0.0074804162373981,-0.0150607301117016,-0.00897081315973179
12,"regime_heavy_tail",3,"ARIMA independent",0.00565984600996618,0.0127420305747573,0.0217699162402004,0.899088541666667,0.0315782277435883,0.0146870698478362,0.0320371966760075,0.0315766630187749,-0.00902722383787002,-0.0192951661012502,-0.00980674677857457
12,"regime_heavy_tail",3,"Bootstrap independent",0.00429522871850054,0.0104759214230951,0.0139456148521634,0.90234375,0.0281371914536443,0.0146870698478362,0.0320371966760075,0.0315766630187749,-0.0103918411293357,-0.0215612752529124,-0.0176310481666116
12,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00430388757370466,0.0101112948603707,0.00848664683763562,0.917317708333333,0.0301880095239357,0.0146870698478362,0.0320371966760075,0.0315766630187749,-0.0103831822741315,-0.0219259018156368,-0.0230900161811393
12,"regime_heavy_tail",6,"No tail copula",0.00785694844007752,0.0176205726987571,0.00920048607879356,0.694661458333333,0.0250490617196834,0.00769217136870322,0.0173159476933882,0.00906285828930824,0.000164777071374297,0.00030462500536892,0.000137627789485317
12,"regime_heavy_tail",6,"Static dependence",0.00753524259444254,0.0169050314519657,0.00904179342460676,0.728515625,0.0254462215677392,0.00769217136870322,0.0173159476933882,0.00906285828930824,-0.00015692877426068,-0.000410916241422525,-2.10648647014835e-05
12,"regime_heavy_tail",6,"Rolling dependence",0.00767399545106768,0.0172117088835756,0.00904299880405739,0.714192708333333,0.0250918435684647,0.00769217136870322,0.0173159476933882,0.00906285828930824,-1.8175917635541e-05,-0.000104238809812585,-1.98594852508522e-05
12,"regime_heavy_tail",6,"Independent marginals",0.00767592058835806,0.0175778276411098,0.0108622381279317,0.733723958333333,0.0266417786179702,0.00769217136870322,0.0173159476933882,0.00906285828930824,-1.62507803451641e-05,0.000261879947721633,0.00179937983862342
12,"regime_heavy_tail",6,"Equal weights",0.0076650269855191,0.0172554002405429,0.00918024038120223,0.73828125,0.0259280188261363,0.00769217136870322,0.0173159476933882,0.00906285828930824,-2.7144383184117e-05,-6.05474528453318e-05,0.000117382091893985
12,"regime_heavy_tail",6,"ARIMA independent",0.00714861227002969,0.0164403182943502,0.0121282147332286,0.796875,0.0281855571028795,0.00769217136870322,0.0173159476933882,0.00906285828930824,-0.000543559098673533,-0.000875629399037962,0.00306535644392038
12,"regime_heavy_tail",6,"Bootstrap independent",0.00699872972685604,0.015975616870248,0.0107183618242859,0.786458333333333,0.0257952263088253,0.00769217136870322,0.0173159476933882,0.00906285828930824,-0.000693441641847178,-0.0013403308231402,0.00165550353497766
12,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00700594869692368,0.0157178329554631,0.00909658957828929,0.790364583333333,0.0283610535443036,0.00769217136870322,0.0173159476933882,0.00906285828930824,-0.000686222671779545,-0.00159811473792509,3.37312889810461e-05
12,"static_gaussian",1,"No tail copula",0.00359017145755065,0.00875720323219756,0.00595137009435674,0.75390625,0.0141735013791341,0.00349083997756495,0.00849164702047561,0.00558368348523478,9.93314799856934e-05,0.000265556211721953,0.000367686609121965
12,"static_gaussian",1,"Static dependence",0.00347419176041308,0.00846932069551798,0.00574459358415875,0.774088541666667,0.0142500249802991,0.00349083997756495,0.00849164702047561,0.00558368348523478,-1.6648217151877e-05,-2.23263249576264e-05,0.000160910098923974
12,"static_gaussian",1,"Rolling dependence",0.00356469939252184,0.00867446759383396,0.00582903535766103,0.766276041666667,0.0141040212872274,0.00349083997756495,0.00849164702047561,0.00558368348523478,7.38594149568869e-05,0.000182820573358347,0.000245351872426246
12,"static_gaussian",1,"Independent marginals",0.00351994979625366,0.00855711505977184,0.00717393822724037,0.774088541666667,0.0143269242484517,0.00349083997756495,0.00849164702047561,0.00558368348523478,2.91098186887065e-05,6.54680392962338e-05,0.00159025474200559
12,"static_gaussian",1,"Equal weights",0.00293182838540818,0.00678800081548572,0.00398165605021914,0.807291666666667,0.0136051165646236,0.00349083997756495,0.00849164702047561,0.00558368348523478,-0.000559011592156768,-0.00170364620498989,-0.00160202743501564
12,"static_gaussian",1,"ARIMA independent",0.00295561209714098,0.00689539909459121,0.00443154319914176,0.755208333333333,0.0122545762177098,0.00349083997756495,0.00849164702047561,0.00558368348523478,-0.000535227880423974,-0.0015962479258844,-0.00115214028609302
12,"static_gaussian",1,"Bootstrap independent",0.00289275289837069,0.00673726698077652,0.00422680427614715,0.753255208333333,0.0120626334994579,0.00349083997756495,0.00849164702047561,0.00558368348523478,-0.000598087079194262,-0.00175438003969909,-0.00135687920908763
12,"static_gaussian",1,"Gaussian copula bootstrap",0.00289842844766349,0.00668614418181056,0.00392709849617642,0.740885416666667,0.0118561431457957,0.00349083997756495,0.00849164702047561,0.00558368348523478,-0.000592411529901461,-0.00180550283866506,-0.00165658498905836
12,"static_gaussian",3,"No tail copula",0.00471961586349297,0.0109913244293995,0.00684895345805768,0.846354166666667,0.0239293967602791,0.0047227658697551,0.0109728612242785,0.00682263987310272,-3.15000626212401e-06,1.84632051209669e-05,2.63135849549604e-05
12,"static_gaussian",3,"Static dependence",0.00472577979990316,0.0109765934691197,0.00682532287996201,0.845703125,0.0240221734100548,0.0047227658697551,0.0109728612242785,0.00682263987310272,3.01393014805976e-06,3.73224484124732e-06,2.68300685928556e-06
12,"static_gaussian",3,"Rolling dependence",0.00473362003882747,0.010994587188859,0.00691313634510341,0.844401041666667,0.0238341966037454,0.0047227658697551,0.0109728612242785,0.00682263987310272,1.08541690723718e-05,2.17259645804695e-05,9.04964720006831e-05
12,"static_gaussian",3,"Independent marginals",0.00474782936311414,0.0111482578455951,0.0083888093943853,0.83984375,0.0239697730810742,0.0047227658697551,0.0109728612242785,0.00682263987310272,2.5063493359039e-05,0.000175396621316657,0.00156616952128258
12,"static_gaussian",3,"Equal weights",0.0047264176269698,0.0109981446793246,0.00691611376798401,0.854166666666667,0.0242781946043332,0.0047227658697551,0.0109728612242785,0.00682263987310272,3.65175721469928e-06,2.52834550461389e-05,9.34738948812864e-05
12,"static_gaussian",3,"ARIMA independent",0.00474668552886819,0.0111627231813171,0.00837950862674438,0.845703125,0.0240527455711397,0.0047227658697551,0.0109728612242785,0.00682263987310272,2.39196591130964e-05,0.00018986195703858,0.00155686875364165
12,"static_gaussian",3,"Bootstrap independent",0.00475523840907968,0.0111806183168598,0.00785420369807568,0.833333333333333,0.0228759458977559,0.0047227658697551,0.0109728612242785,0.00682263987310272,3.24725393245819e-05,0.000207757092581359,0.00103156382497295
12,"static_gaussian",3,"Gaussian copula bootstrap",0.00474115695103347,0.0110100873509065,0.00674157738889277,0.833333333333333,0.0231019869356843,0.0047227658697551,0.0109728612242785,0.00682263987310272,1.83910812783785e-05,3.72261266279976e-05,-8.10624842099497e-05
12,"static_gaussian",6,"No tail copula",0.00688343407795472,0.0159454063066165,0.00951666366738217,0.803385416666667,0.0317240940726976,0.00691436277659889,0.0160040921488008,0.00951830486767519,-3.0928698644175e-05,-5.86858421842938e-05,-1.64120029302363e-06
12,"static_gaussian",6,"Static dependence",0.00687467615413867,0.0158703513236532,0.00960739372239,0.823567708333333,0.0333122327389012,0.00691436277659889,0.0160040921488008,0.00951830486767519,-3.9686622460228e-05,-0.000133740825147544,8.90888547148139e-05
12,"static_gaussian",6,"Rolling dependence",0.00679758906559273,0.0157512423056129,0.00949216338379697,0.800130208333333,0.0317900443575437,0.00691436277659889,0.0160040921488008,0.00951830486767519,-0.000116773711006169,-0.000252849843187852,-2.61414838782174e-05
12,"static_gaussian",6,"Independent marginals",0.00692803966459983,0.0161660796461738,0.0119181303047942,0.807291666666667,0.0328074536259545,0.00691436277659889,0.0160040921488008,0.00951830486767519,1.36768880009356e-05,0.000161987497373034,0.00239982543711904
12,"static_gaussian",6,"Equal weights",0.00706749796772136,0.0164294968655959,0.00963535208819302,0.803385416666667,0.0325316078978537,0.00691436277659889,0.0160040921488008,0.00951830486767519,0.000153135191122469,0.000425404716795093,0.000117047220517825
12,"static_gaussian",6,"ARIMA independent",0.00685249497883931,0.0160795174112597,0.011019979707456,0.79296875,0.0308624689141727,0.00691436277659889,0.0160040921488008,0.00951830486767519,-6.18677977595851e-05,7.54252624589093e-05,0.00150167483978085
12,"static_gaussian",6,"Bootstrap independent",0.00682625284207268,0.0159520234863866,0.0112211441571957,0.819010416666667,0.0322461100513673,0.00691436277659889,0.0160040921488008,0.00951830486767519,-8.81099345262119e-05,-5.20686624141224e-05,0.00170283928952049
12,"static_gaussian",6,"Gaussian copula bootstrap",0.00679304811345096,0.0156811085521592,0.00957228277495399,0.810546875,0.0318760531304021,0.00691436277659889,0.0160040921488008,0.00951830486767519,-0.000121314663147933,-0.000322983596641537,5.39779072788044e-05
13,"break_correlation",1,"No tail copula",0.00449939972080774,0.010043097115579,0.00467426578942228,0.705078125,0.016292830473878,0.00445532786256635,0.0100042447890395,0.00464323970827041,4.40718582413943e-05,3.88523265395218e-05,3.10260811518743e-05
13,"break_correlation",1,"Static dependence",0.00448626808718308,0.0100684084580119,0.00469261483476567,0.698567708333333,0.0161547901540026,0.00445532786256635,0.0100042447890395,0.00464323970827041,3.09402246167351e-05,6.41636689724234e-05,4.9375126495263e-05
13,"break_correlation",1,"Rolling dependence",0.00447483124236236,0.0100063371560388,0.00474560434744777,0.690104166666667,0.0157514408178483,0.00445532786256635,0.0100042447890395,0.00464323970827041,1.95033797960086e-05,2.09236699929942e-06,0.000102364639177364
13,"break_correlation",1,"Independent marginals",0.00448878358237952,0.0101852015900376,0.00547832804226613,0.684895833333333,0.0158277608810509,0.00445532786256635,0.0100042447890395,0.00464323970827041,3.34557198131699e-05,0.000180956800998083,0.000835088333995725
13,"break_correlation",1,"Equal weights",0.00441663211455813,0.00995503833981049,0.00493364801053511,0.751953125,0.0182049036201163,0.00445532786256635,0.0100042447890395,0.00464323970827041,-3.86957480082205e-05,-4.92064492289852e-05,0.000290408302264705
13,"break_correlation",1,"ARIMA independent",0.0045493532625755,0.0103225636038552,0.00473088615097572,0.617838541666667,0.0133613993366778,0.00445532786256635,0.0100042447890395,0.00464323970827041,9.40254000091553e-05,0.000318318814815685,8.76464427053171e-05
13,"break_correlation",1,"Bootstrap independent",0.0046218331735807,0.0103633268823823,0.00454487501828117,0.55078125,0.0116267882813587,0.00445532786256635,0.0100042447890395,0.00464323970827041,0.000166505311014349,0.000359082093342858,-9.83646899892316e-05
13,"break_correlation",1,"Gaussian copula bootstrap",0.00462204272029014,0.0102960340890237,0.00450601895101841,0.557942708333333,0.011859245312365,0.00445532786256635,0.0100042447890395,0.00464323970827041,0.000166714857723788,0.000291789299984241,-0.000137220757251993
13,"break_correlation",3,"No tail copula",0.00776982362240485,0.0173322628773883,0.00784563879805187,0.650390625,0.0254111735337424,0.00776666901112514,0.0173835737245822,0.00789989672888561,3.15461127971869e-06,-5.1310847193925e-05,-5.42579308337385e-05
13,"break_correlation",3,"Static dependence",0.0077461115346889,0.0174767238382716,0.00825204132457778,0.66796875,0.0262158002345575,0.00776666901112514,0.0173835737245822,0.00789989672888561,-2.05574764362386e-05,9.315011368944e-05,0.00035214459569217
13,"break_correlation",3,"Rolling dependence",0.00775055454160394,0.0173242280306394,0.00789049619361589,0.651692708333333,0.0254349526618083,0.00776666901112514,0.0173835737245822,0.00789989672888561,-1.61144695211921e-05,-5.93456939428395e-05,-9.4005352697258e-06
13,"break_correlation",3,"Independent marginals",0.00777317932508813,0.0176087473174503,0.00890672275561665,0.651692708333333,0.0253943379775517,0.00776666901112514,0.0173835737245822,0.00789989672888561,6.51031396298966e-06,0.00022517359286809,0.00100682602673104
13,"break_correlation",3,"Equal weights",0.00773960315817635,0.017323788009589,0.00791762446029915,0.677734375,0.0267983523531896,0.00776666901112514,0.0173835737245822,0.00789989672888561,-2.7065852948786e-05,-5.9785714993224e-05,1.77277314135343e-05
13,"break_correlation",3,"ARIMA independent",0.00796064410534675,0.01807938480248,0.00833574605887178,0.579427083333333,0.0218422656434264,0.00776666901112514,0.0173835737245822,0.00789989672888561,0.000193975094221619,0.000695811077897759,0.000435849329986167
13,"break_correlation",3,"Bootstrap independent",0.0079120828769452,0.0178403155115402,0.00810021112786022,0.55078125,0.0205941649191859,0.00776666901112514,0.0173835737245822,0.00789989672888561,0.000145413865820064,0.000456741786958013,0.000200314398974607
13,"break_correlation",3,"Gaussian copula bootstrap",0.0079007419423897,0.017639865903327,0.00784276440433221,0.587890625,0.0220857636226364,0.00776666901112514,0.0173835737245822,0.00789989672888561,0.000134072931264559,0.000256292178744746,-5.71323245534081e-05
13,"break_correlation",6,"No tail copula",0.010529763693229,0.0237853774489107,0.0115607922833508,0.680338541666667,0.0358827480756936,0.0106046098246543,0.0240130983343574,0.0111758511641062,-7.48461314253185e-05,-0.00022772088544664,0.000384941119244626
13,"break_correlation",6,"Static dependence",0.0105115352928223,0.023750293775349,0.0109227604111247,0.681640625,0.0351651664271601,0.0106046098246543,0.0240130983343574,0.0111758511641062,-9.30745318319433e-05,-0.000262804559008328,-0.000253090752981475
13,"break_correlation",6,"Rolling dependence",0.0105395628727214,0.0238295716958888,0.0112704661970799,0.6953125,0.0368282183734689,0.0106046098246543,0.0240130983343574,0.0111758511641062,-6.50469519328668e-05,-0.000183526638468563,9.46150329736873e-05
13,"break_correlation",6,"Independent marginals",0.0105285766992907,0.0240414509788877,0.0125243683099472,0.685546875,0.0360342504966862,0.0106046098246543,0.0240130983343574,0.0111758511641062,-7.60331253635699e-05,2.83526445303689e-05,0.00134851714584105
13,"break_correlation",6,"Equal weights",0.0106329362053505,0.0240638355373593,0.0119496005952123,0.697265625,0.037277711769629,0.0106046098246543,0.0240130983343574,0.0111758511641062,2.83263806961937e-05,5.0737203001968e-05,0.000773749431106131
13,"break_correlation",6,"ARIMA independent",0.0103631757667844,0.0235971014879352,0.0113801118232711,0.647786458333333,0.0327703219072055,0.0106046098246543,0.0240130983343574,0.0111758511641062,-0.000241434057869848,-0.000415996846422115,0.000204260659164903
13,"break_correlation",6,"Bootstrap independent",0.0105511385957285,0.0237791771441962,0.0111035091364706,0.682291666666667,0.0345983605153307,0.0106046098246543,0.0240130983343574,0.0111758511641062,-5.34712289258117e-05,-0.00023392119016119,-7.23420276355444e-05
13,"break_correlation",6,"Gaussian copula bootstrap",0.0105754551447743,0.0235806751093574,0.0106806097121211,0.612630208333333,0.031084912799923,0.0106046098246543,0.0240130983343574,0.0111758511641062,-2.91546798799405e-05,-0.000432423224999905,-0.000495241451985051
13,"independent_series",1,"No tail copula",0.00424215576183675,0.010178407540592,0.00818356064319202,0.736979166666667,0.0155409972791803,0.00427414968654377,0.0103010914220418,0.0083037674772825,-3.19939247070185e-05,-0.000122683881449731,-0.000120206834090473
13,"independent_series",1,"Static dependence",0.0043097787639044,0.0104106235837487,0.00831480183578279,0.727213541666667,0.0155108278147407,0.00427414968654377,0.0103010914220418,0.0083037674772825,3.56290773606271e-05,0.000109532161706895,1.10343585002903e-05
13,"independent_series",1,"Rolling dependence",0.00420075330484595,0.0101112981909559,0.00822197639274328,0.748046875,0.0160683537025096,0.00427414968654377,0.0103010914220418,0.0083037674772825,-7.33963816978225e-05,-0.000189793231085894,-8.17910845392119e-05
13,"independent_series",1,"Independent marginals",0.00420145495584363,0.0101176583306775,0.00843943651357216,0.765625,0.016042596093775,0.00427414968654377,0.0103010914220418,0.0083037674772825,-7.26947307001366e-05,-0.00018343309136429,0.000135669036289662
13,"independent_series",1,"Equal weights",0.00349372282147863,0.00838936418818525,0.0066205733138356,0.827473958333333,0.0163261054966776,0.00427414968654377,0.0103010914220418,0.0083037674772825,-0.000780426865065139,-0.00191172723385652,-0.0016831941634469
13,"independent_series",1,"ARIMA independent",0.00328019162677197,0.00793587490440455,0.00641551400293785,0.784505208333333,0.0135867850953557,0.00427414968654377,0.0103010914220418,0.0083037674772825,-0.000993958059771798,-0.00236521651763722,-0.00188825347434465
13,"independent_series",1,"Bootstrap independent",0.00328014226594739,0.00791337270213222,0.00648934847045406,0.81640625,0.0145243721942473,0.00427414968654377,0.0103010914220418,0.0083037674772825,-0.000994007420596378,-0.00238771871990955,-0.00181441900682844
13,"independent_series",1,"Gaussian copula bootstrap",0.00327737995325502,0.0079161503401507,0.00642482016434585,0.791666666666667,0.0137249877624636,0.00427414968654377,0.0103010914220418,0.0083037674772825,-0.000996769733288745,-0.00238494108189108,-0.00187894731293665
13,"independent_series",3,"No tail copula",0.00729710692486312,0.0175748643028006,0.011853398019351,0.74609375,0.027892809683619,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.000291657721321952,-0.000819823337526514,-0.000376904390366709
13,"independent_series",3,"Static dependence",0.00735995877031484,0.0178071078849106,0.0117072039519292,0.729166666666667,0.0266307249778762,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.000228805875870235,-0.000587579755416498,-0.000523098457788499
13,"independent_series",3,"Rolling dependence",0.00743653748440883,0.0181073791193041,0.0118768648554941,0.740885416666667,0.0270824442123591,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.000152227161776245,-0.000287308521023051,-0.000353437554223545
13,"independent_series",3,"Independent marginals",0.00748884341141666,0.0180682798215202,0.0120861125662971,0.731119791666667,0.0269870444848268,0.00758876464618507,0.0183946876403271,0.0122303024097177,-9.99212347684063e-05,-0.00032640781880695,-0.000144189843420538
13,"independent_series",3,"Equal weights",0.00594663840123552,0.0142819879252229,0.0106593792464056,0.810546875,0.0280273628908711,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.00164212624494955,-0.00411269971510419,-0.00157092316331212
13,"independent_series",3,"ARIMA independent",0.00576509407333984,0.0138403197365748,0.0106638971162745,0.798828125,0.0258377329469714,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.00182367057284523,-0.00455436790375238,-0.00156640529344319
13,"independent_series",3,"Bootstrap independent",0.00580572897581913,0.0138881345373178,0.010594299723866,0.790364583333333,0.0255256042876535,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.00178303567036594,-0.00450655310300931,-0.00163600268585167
13,"independent_series",3,"Gaussian copula bootstrap",0.00581385566740161,0.0139307524314505,0.0106996833598848,0.793619791666667,0.0257045150525917,0.00758876464618507,0.0183946876403271,0.0122303024097177,-0.00177490897878346,-0.00446393520887663,-0.00153061904983288
13,"independent_series",6,"No tail copula",0.00775676963632961,0.0184675896275087,0.0149318380733535,0.7890625,0.0353087298004533,0.00781287158580141,0.0185731448664766,0.0147322165658425,-5.61019494717983e-05,-0.000105555238967915,0.000199621507511037
13,"independent_series",6,"Static dependence",0.00784851848614057,0.0187050805327771,0.0148622204398278,0.786458333333333,0.0344750114645984,0.00781287158580141,0.0185731448664766,0.0147322165658425,3.56469003391577e-05,0.000131935666300528,0.000130003873985336
13,"independent_series",6,"Rolling dependence",0.00782658022343777,0.0186169930957211,0.0149068644199225,0.794270833333333,0.0353210082778077,0.00781287158580141,0.0185731448664766,0.0147322165658425,1.37086376363615e-05,4.38482292444906e-05,0.000174647854080051
13,"independent_series",6,"Independent marginals",0.00777158164868188,0.0184857991872312,0.0145261274750453,0.779947916666667,0.0343252537310111,0.00781287158580141,0.0185731448664766,0.0147322165658425,-4.12899371195286e-05,-8.73456792453778e-05,-0.000206089090797158
13,"independent_series",6,"Equal weights",0.00776504928323415,0.0184679444350471,0.0146825623445176,0.796223958333333,0.0347849499703946,0.00781287158580141,0.0185731448664766,0.0147322165658425,-4.7822302567265e-05,-0.000105200431429506,-4.96542213248592e-05
13,"independent_series",6,"ARIMA independent",0.00758724771878675,0.0180762732021792,0.014371596053984,0.811848958333333,0.0355933540702441,0.00781287158580141,0.0185731448664766,0.0147322165658425,-0.000225623867014664,-0.000496871664297426,-0.000360620511858433
13,"independent_series",6,"Bootstrap independent",0.00770148036787437,0.0181420149165719,0.0144608092675538,0.76953125,0.0329083343317315,0.00781287158580141,0.0185731448664766,0.0147322165658425,-0.000111391217927041,-0.000431129949904671,-0.000271407298288647
13,"independent_series",6,"Gaussian copula bootstrap",0.00768080000506992,0.0181238797077599,0.0145928361455047,0.762369791666667,0.0316523108652298,0.00781287158580141,0.0185731448664766,0.0147322165658425,-0.000132071580731492,-0.000449265158716728,-0.000139380420337776
13,"regime_heavy_tail",1,"No tail copula",0.00619550805448417,0.0144077128528995,0.0090316668119923,0.634765625,0.0167163860151063,0.00605151497147167,0.0140443399199296,0.0092663773641882,0.000143993083012509,0.000363372932969981,-0.000234710552195899
13,"regime_heavy_tail",1,"Static dependence",0.00612217789377318,0.0142394658287593,0.00967017301180167,0.665364583333333,0.0180171716352875,0.00605151497147167,0.0140443399199296,0.0092663773641882,7.06629223015147e-05,0.000195125908829776,0.00040379564761347
13,"regime_heavy_tail",1,"Rolling dependence",0.00629919879289728,0.0147530840337568,0.00999719738674391,0.65234375,0.0177257304564014,0.00605151497147167,0.0140443399199296,0.0092663773641882,0.00024768382142562,0.000708744113827202,0.000730820022555706
13,"regime_heavy_tail",1,"Independent marginals",0.0061442346162938,0.0144931884011251,0.0117053483660268,0.666015625,0.0178175438919248,0.00605151497147167,0.0140443399199296,0.0092663773641882,9.27196448221373e-05,0.000448848481195535,0.00243897100183856
13,"regime_heavy_tail",1,"Equal weights",0.00548487497604475,0.012277779772585,0.00699504686589271,0.686848958333333,0.0181583798680773,0.00605151497147167,0.0140443399199296,0.0092663773641882,-0.000566639995426917,-0.00176656014734456,-0.00227133049829549
13,"regime_heavy_tail",1,"ARIMA independent",0.00552608671094117,0.0125453369260134,0.00771785157499423,0.669921875,0.0149598735671412,0.00605151497147167,0.0140443399199296,0.0092663773641882,-0.0005254282605305,-0.00149900299391617,-0.00154852578919397
13,"regime_heavy_tail",1,"Bootstrap independent",0.00554973706626417,0.0122506148423924,0.0072396132279669,0.5078125,0.00849136997209594,0.00605151497147167,0.0140443399199296,0.0092663773641882,-0.000501777905207492,-0.0017937250775372,-0.0020267641362213
13,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00554116545000862,0.0121996733206401,0.00725396859246463,0.5078125,0.0080379020213505,0.00605151497147167,0.0140443399199296,0.0092663773641882,-0.000510349521463041,-0.00184466659928943,-0.00201240877172358
13,"regime_heavy_tail",3,"No tail copula",0.00474918029992384,0.0110020671141883,0.00899010500195745,0.88671875,0.0241955766191114,0.00485890050655697,0.0111458153608706,0.0084276838606567,-0.000109720206633129,-0.000143748246682288,0.000562421141300751
13,"regime_heavy_tail",3,"Static dependence",0.0050270771870149,0.0115517491272761,0.00880351458732142,0.870442708333333,0.0244149604859554,0.00485890050655697,0.0111458153608706,0.0084276838606567,0.000168176680457933,0.000405933766405492,0.000375830726664729
13,"regime_heavy_tail",3,"Rolling dependence",0.00497939163619917,0.0113636213806271,0.00808765497221615,0.845052083333333,0.0242366588833431,0.00485890050655697,0.0111458153608706,0.0084276838606567,0.000120491129642197,0.000217806019756539,-0.000340028888440544
13,"regime_heavy_tail",3,"Independent marginals",0.00501599698538655,0.011783340903567,0.013796660590732,0.895833333333333,0.0255601713805358,0.00485890050655697,0.0111458153608706,0.0084276838606567,0.000157096478829581,0.000637525542696421,0.00536897673007526
13,"regime_heavy_tail",3,"Equal weights",0.00453434182656054,0.0103292542776223,0.00676535692168333,0.880208333333333,0.023420739879604,0.00485890050655697,0.0111458153608706,0.0084276838606567,-0.000324558679996433,-0.000816561083248289,-0.00166232693897337
13,"regime_heavy_tail",3,"ARIMA independent",0.00437200685859705,0.0100304644774306,0.0110273284343677,0.917317708333333,0.0241932765565896,0.00485890050655697,0.0111458153608706,0.0084276838606567,-0.000486893647959916,-0.00111535088343998,0.00259964457371101
13,"regime_heavy_tail",3,"Bootstrap independent",0.00406190397823288,0.00961312255075249,0.00891948291282471,0.860677083333333,0.0202241806603822,0.00485890050655697,0.0111458153608706,0.0084276838606567,-0.000796996528324095,-0.00153269281011808,0.000491799052168019
13,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00416188473788427,0.00955489992022246,0.00608009200606887,0.824869791666667,0.0214458406288948,0.00485890050655697,0.0111458153608706,0.0084276838606567,-0.000697015768672697,-0.00159091544064811,-0.00234759185458782
13,"regime_heavy_tail",6,"No tail copula",0.00808480347158239,0.0182521810325281,0.0131223034758134,0.931640625,0.0510849511100029,0.00771178482507932,0.0174516358157067,0.0123840569555382,0.000373018646503073,0.00080054521682139,0.000738246520275269
13,"regime_heavy_tail",6,"Static dependence",0.00792253934059264,0.0178812417648875,0.0123406562701126,0.928385416666667,0.0488254187452053,0.00771178482507932,0.0174516358157067,0.0123840569555382,0.000210754515513323,0.000429605949180817,-4.3400685425566e-05
13,"regime_heavy_tail",6,"Rolling dependence",0.00799118813419059,0.0180108226664959,0.0128692679140052,0.93359375,0.0513384902908782,0.00771178482507932,0.0174516358157067,0.0123840569555382,0.00027940330911127,0.000559186850789203,0.000485210958467056
13,"regime_heavy_tail",6,"Independent marginals",0.00795260150542912,0.0186241456946065,0.0299927609086702,0.930338541666667,0.0495923095102958,0.00771178482507932,0.0174516358157067,0.0123840569555382,0.000240816680349798,0.00117250987889978,0.017608703953132
13,"regime_heavy_tail",6,"Equal weights",0.00791853115513892,0.017814819885452,0.0123824970143187,0.934244791666667,0.0529727034279794,0.00771178482507932,0.0174516358157067,0.0123840569555382,0.000206746330059599,0.000363184069745309,-1.55994121949637e-06
13,"regime_heavy_tail",6,"ARIMA independent",0.00746925299732993,0.0174697268662135,0.0217254780733609,0.895833333333333,0.0418703284106902,0.00771178482507932,0.0174516358157067,0.0123840569555382,-0.000242531827749386,1.80910505068257e-05,0.00934142111782273
13,"regime_heavy_tail",6,"Bootstrap independent",0.0074079250836944,0.0172704241435026,0.0215992932232856,0.919921875,0.046373571025751,0.00771178482507932,0.0174516358157067,0.0123840569555382,-0.000303859741384925,-0.000181211672204133,0.00921523626774744
13,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00737165860415287,0.0167113483599618,0.0107227687593178,0.904296875,0.0442071962132228,0.00771178482507932,0.0174516358157067,0.0123840569555382,-0.000340126220926451,-0.000740287455744847,-0.00166128819622036
13,"static_gaussian",1,"No tail copula",0.0030158958477805,0.00712242519182368,0.0047716065996682,0.766927083333333,0.0132158016839952,0.00296905804768581,0.00701667380469108,0.00457756724695243,4.68378000946937e-05,0.000105751387132597,0.000194039352715766
13,"static_gaussian",1,"Static dependence",0.00304918546978958,0.0072135749877686,0.00452158310917013,0.776041666666667,0.0132702574431859,0.00296905804768581,0.00701667380469108,0.00457756724695243,8.01274221037696e-05,0.000196901183077513,-5.59841377823058e-05
13,"static_gaussian",1,"Rolling dependence",0.00296907071812795,0.00702118576069211,0.00438765017647096,0.779296875,0.013394691017875,0.00296905804768581,0.00701667380469108,0.00457756724695243,1.2670442142964e-08,4.51195600102532e-06,-0.000189917070481476
13,"static_gaussian",1,"Independent marginals",0.00305620714132917,0.00730071885642057,0.00578911678943077,0.777994791666667,0.0133852027174123,0.00296905804768581,0.00701667380469108,0.00457756724695243,8.71490936433612e-05,0.00028404505172949,0.00121154954247833
13,"static_gaussian",1,"Equal weights",0.00280238809995522,0.00648342907632555,0.00404294596760088,0.796875,0.0129216893193651,0.00296905804768581,0.00701667380469108,0.00457756724695243,-0.000166669947730591,-0.000533244728365532,-0.00053462127935155
13,"static_gaussian",1,"ARIMA independent",0.00277639713319078,0.00646834351131228,0.00440092308086913,0.764322916666667,0.0118607290032045,0.00296905804768581,0.00701667380469108,0.00457756724695243,-0.000192660914495026,-0.000548330293378801,-0.000176644166083299
13,"static_gaussian",1,"Bootstrap independent",0.00278510209400943,0.00648012374501282,0.00436471451768619,0.783203125,0.0120899636485674,0.00296905804768581,0.00701667380469108,0.00457756724695243,-0.000183955953676376,-0.000536550059678263,-0.000212852729266246
13,"static_gaussian",1,"Gaussian copula bootstrap",0.00277640887379532,0.00640568145326916,0.00393794975105286,0.804036458333333,0.0126550266171091,0.00296905804768581,0.00701667380469108,0.00457756724695243,-0.00019264917389049,-0.000610992351421921,-0.000639617495899573
13,"static_gaussian",3,"No tail copula",0.00681996103517508,0.0163291135210794,0.012558571336077,0.710286458333333,0.0251825500488413,0.00652027621944888,0.0156301070311426,0.0125457182344837,0.000299684815726206,0.000699006489936805,1.28531015933207e-05
13,"static_gaussian",3,"Static dependence",0.00658048939178625,0.0157809867683503,0.0123117960492602,0.760416666666667,0.025686961081852,0.00652027621944888,0.0156301070311426,0.0125457182344837,6.02131723373691e-05,0.000150879737207739,-0.000233922185223471
13,"static_gaussian",3,"Rolling dependence",0.0066095939350985,0.0158784818762748,0.0119532822463558,0.774739583333333,0.0263920516624368,0.00652027621944888,0.0156301070311426,0.0125457182344837,8.93177156496248e-05,0.000248374845132276,-0.000592435988127865
13,"static_gaussian",3,"Independent marginals",0.00666974735437106,0.0161091031916077,0.015198382643388,0.767578125,0.0264753624914979,0.00652027621944888,0.0156301070311426,0.0125457182344837,0.000149471134922182,0.000478996160465123,0.00265266440890432
13,"static_gaussian",3,"Equal weights",0.0052534555654254,0.0121381616839452,0.00749748402489393,0.828776041666667,0.0258403748300935,0.00652027621944888,0.0156301070311426,0.0125457182344837,-0.00126682065402348,-0.00349194534719738,-0.00504823420958972
13,"static_gaussian",3,"ARIMA independent",0.00476266847839955,0.0111640201658125,0.00799897181517483,0.813151041666667,0.0220406756363975,0.00652027621944888,0.0156301070311426,0.0125457182344837,-0.00175760774104932,-0.00446608686533008,-0.00454674641930883
13,"static_gaussian",3,"Bootstrap independent",0.00484271768334138,0.0112735703523478,0.00746248920321521,0.777994791666667,0.0204998242832272,0.00652027621944888,0.0156301070311426,0.0125457182344837,-0.0016775585361075,-0.00435653667879479,-0.00508322903126844
13,"static_gaussian",3,"Gaussian copula bootstrap",0.00481771382015537,0.0110892889661785,0.00656781885525479,0.783203125,0.020818405576475,0.00652027621944888,0.0156301070311426,0.0125457182344837,-0.00170256239929351,-0.00454081806496401,-0.00597789937922887
13,"static_gaussian",6,"No tail copula",0.00785714563600187,0.018100145863048,0.0108051177578739,0.710286458333333,0.0305785007570183,0.00793405240669556,0.0183018168866934,0.010468664462914,-7.69067706936962e-05,-0.000201671023645388,0.000336453294959883
13,"static_gaussian",6,"Static dependence",0.00814338217531495,0.0187468779223895,0.0103822659791486,0.6640625,0.0281610050102649,0.00793405240669556,0.0183018168866934,0.010468664462914,0.000209329768619393,0.000445061035696109,-8.63984837654423e-05
13,"static_gaussian",6,"Rolling dependence",0.00790882807419102,0.018191294703081,0.0103919683325901,0.680338541666667,0.0286121161717369,0.00793405240669556,0.0183018168866934,0.010468664462914,-2.52243325045368e-05,-0.000110522183612394,-7.66961303238899e-05
13,"static_gaussian",6,"Independent marginals",0.00789710588670852,0.0182294674459191,0.0119925262204684,0.672526041666667,0.028428426494784,0.00793405240669556,0.0183018168866934,0.010468664462914,-3.69465199870425e-05,-7.23494407742983e-05,0.00152386175755438
13,"static_gaussian",6,"Equal weights",0.0070815002502222,0.0163731706327928,0.00952541887437573,0.761067708333333,0.0299044839387409,0.00793405240669556,0.0183018168866934,0.010468664462914,-0.000852552156473358,-0.00192864625390055,-0.000943245588538297
13,"static_gaussian",6,"ARIMA independent",0.00683765196099483,0.0160010058061145,0.0104808625783711,0.761067708333333,0.0285551660313384,0.00793405240669556,0.0183018168866934,0.010468664462914,-0.00109640044570073,-0.00230081108057894,1.2198115457043e-05
13,"static_gaussian",6,"Bootstrap independent",0.00700717433842671,0.0162849875191863,0.010598751667996,0.740885416666667,0.0289312842197343,0.00793405240669556,0.0183018168866934,0.010468664462914,-0.000926878068268856,-0.00201682936750711,0.000130087205081926
13,"static_gaussian",6,"Gaussian copula bootstrap",0.00689561366825791,0.0158727629857263,0.00940073005030762,0.783854166666667,0.0304402347537672,0.00793405240669556,0.0183018168866934,0.010468664462914,-0.00103843873843765,-0.00242905390096708,-0.0010679344126064
14,"break_correlation",1,"No tail copula",0.00445845332665018,0.00991997469194307,0.00479363225645416,0.706380208333333,0.0171778944998872,0.00437939618848141,0.00976912801376296,0.00459927759567469,7.90571381687633e-05,0.000150846678180107,0.000194354660779474
14,"break_correlation",1,"Static dependence",0.00445517912856433,0.00999080408967117,0.00493870851253389,0.701171875,0.016640864232053,0.00437939618848141,0.00976912801376296,0.00459927759567469,7.57829400829151e-05,0.000221676075908206,0.0003394309168592
14,"break_correlation",1,"Rolling dependence",0.00446067031906578,0.00989289633639837,0.00433004963747039,0.705729166666667,0.0169044908871313,0.00437939618848141,0.00976912801376296,0.00459927759567469,8.12741305843663e-05,0.000123768322635406,-0.000269227958204295
14,"break_correlation",1,"Independent marginals",0.00450783552861797,0.0102368032305929,0.006177035683407,0.701171875,0.0168867891649069,0.00437939618848141,0.00976912801376296,0.00459927759567469,0.000128439340136561,0.000467675216829921,0.00157775808773231
14,"break_correlation",1,"Equal weights",0.00465959634369535,0.0103817850847634,0.00484873244500435,0.705729166666667,0.0184734636512682,0.00437939618848141,0.00976912801376296,0.00459927759567469,0.000280200155213936,0.00061265707100042,0.000249454849329662
14,"break_correlation",1,"ARIMA independent",0.0044490584196321,0.0100404400638356,0.00451414469588362,0.615885416666667,0.0134869105734938,0.00437939618848141,0.00976912801376296,0.00459927759567469,6.96622311506887e-05,0.000271312050072588,-8.51328997910706e-05
14,"break_correlation",1,"Bootstrap independent",0.00447019844398821,0.0100109971478396,0.0044391727907402,0.549479166666667,0.0116884624692939,0.00437939618848141,0.00976912801376296,0.00459927759567469,9.08022555068007e-05,0.00024186913407667,-0.000160104804934486
14,"break_correlation",1,"Gaussian copula bootstrap",0.00443976425717965,0.00985030385177614,0.0043102203826151,0.574869791666667,0.0125017330285067,0.00437939618848141,0.00976912801376296,0.00459927759567469,6.03680686982406e-05,8.11758380131807e-05,-0.00028905721305959
14,"break_correlation",3,"No tail copula",0.00804487866452647,0.0180389537840556,0.00885387347547576,0.634765625,0.028063085513781,0.00812636326161711,0.0181428016618548,0.00821324052879515,-8.14845970906423e-05,-0.000103847877799126,0.000640632946680609
14,"break_correlation",3,"Static dependence",0.00811223042946393,0.0181457427231885,0.00818266881527038,0.625651041666667,0.0272530388649184,0.00812636326161711,0.0181428016618548,0.00821324052879515,-1.41328321531728e-05,2.94106133376382e-06,-3.05717135247723e-05
14,"break_correlation",3,"Rolling dependence",0.00809846284019121,0.0180085109737315,0.00803090898047806,0.6328125,0.0279604477254905,0.00812636326161711,0.0181428016618548,0.00821324052879515,-2.79004214258933e-05,-0.000134290688123314,-0.000182331548317094
14,"break_correlation",3,"Independent marginals",0.0080728109849437,0.0182816388067054,0.00961293460825772,0.633463541666667,0.0279700662271012,0.00812636326161711,0.0181428016618548,0.00821324052879515,-5.35522766734031e-05,0.000138837144850659,0.00139969407946256
14,"break_correlation",3,"Equal weights",0.00858392181652223,0.0192733577293775,0.00906955714957819,0.660807291666667,0.0303050052871974,0.00812636326161711,0.0181428016618548,0.00821324052879515,0.000457558554905124,0.00113055606752277,0.000856316620783034
14,"break_correlation",3,"ARIMA independent",0.00801268902154815,0.0180162240078689,0.00774619694770598,0.502604166666667,0.0191278502372394,0.00812636326161711,0.0181428016618548,0.00821324052879515,-0.000113674240068957,-0.000126577653985823,-0.000467043581089173
14,"break_correlation",3,"Bootstrap independent",0.00822535317001002,0.0184750817235535,0.00787631598797595,0.522135416666667,0.0201116850903264,0.00812636326161711,0.0181428016618548,0.00821324052879515,9.89899083929172e-05,0.000332280061698709,-0.000336924540819203
14,"break_correlation",3,"Gaussian copula bootstrap",0.00814775492217444,0.0181196666278307,0.007689575530824,0.53515625,0.0210667446515907,0.00812636326161711,0.0181428016618548,0.00821324052879515,2.13916605573319e-05,-2.31350340240584e-05,-0.000523664997971154
14,"break_correlation",6,"No tail copula",0.0117241693504881,0.0264592667493306,0.0128951321677264,0.643229166666667,0.0375125119035195,0.0117853296767287,0.0265861260988452,0.012165364905408,-6.11603262406311e-05,-0.000126859349514515,0.000729767262318382
14,"break_correlation",6,"Static dependence",0.0117587796160244,0.0266088063020891,0.0127519785569156,0.634765625,0.0366457388493936,0.0117853296767287,0.0265861260988452,0.012165364905408,-2.65500607042734e-05,2.26802032439882e-05,0.000586613651507556
14,"break_correlation",6,"Rolling dependence",0.0117438238597986,0.0265343507662964,0.012354063131972,0.635416666666667,0.0367846115375351,0.0117853296767287,0.0265861260988452,0.012165364905408,-4.15058169301423e-05,-5.17753325487633e-05,0.000188698226563918
14,"break_correlation",6,"Independent marginals",0.0116287121590019,0.0264872549950709,0.0145527719815482,0.645182291666667,0.0374562509364687,0.0117853296767287,0.0265861260988452,0.012165364905408,-0.000156617517726861,-9.8871103774302e-05,0.00238740707614013
14,"break_correlation",6,"Equal weights",0.0117772904168584,0.0263461723021811,0.0115721572478712,0.664713541666667,0.0387511011794792,0.0117853296767287,0.0265861260988452,0.012165364905408,-8.03925987033147e-06,-0.000239953796664104,-0.000593207657536845
14,"break_correlation",6,"ARIMA independent",0.0118521489266916,0.0268004186381425,0.0119041086720013,0.569661458333333,0.031136091284628,0.0117853296767287,0.0265861260988452,0.012165364905408,6.68192499628673e-05,0.000214292539297355,-0.000261256233406705
14,"break_correlation",6,"Bootstrap independent",0.012247719650622,0.0272326853922706,0.011260107217456,0.503255208333333,0.02912413402078,0.0117853296767287,0.0265861260988452,0.012165364905408,0.000462389973893267,0.000646559293425487,-0.000905257687952047
14,"break_correlation",6,"Gaussian copula bootstrap",0.0123302724155288,0.0270018106153109,0.0109541920300077,0.4921875,0.0283540836705946,0.0117853296767287,0.0265861260988452,0.012165364905408,0.000544942738800042,0.00041568451646579,-0.00121117287540039
14,"independent_series",1,"No tail copula",0.00337300802462952,0.00810367383457627,0.00663979765585686,0.794921875,0.0151445104771979,0.00334714953323967,0.0080276883612903,0.00662138251530315,2.58584913898508e-05,7.59854732859649e-05,1.84151405537092e-05
14,"independent_series",1,"Static dependence",0.00333265156538102,0.00798062851880517,0.00661787468974874,0.801432291666667,0.0153266124047701,0.00334714953323967,0.0080276883612903,0.00662138251530315,-1.44979678586474e-05,-4.70598424851393e-05,-3.50782555441111e-06
14,"independent_series",1,"Rolling dependence",0.00329736225314566,0.0079025979816158,0.00661648251797497,0.79296875,0.0146769334929574,0.00334714953323967,0.0080276883612903,0.00662138251530315,-4.97872800940087e-05,-0.000125090379674505,-4.89999732817929e-06
14,"independent_series",1,"Independent marginals",0.00334937678311631,0.00803850818632185,0.00670009833611548,0.797526041666667,0.0151431521490555,0.00334714953323967,0.0080276883612903,0.00662138251530315,2.2272498766485e-06,1.08198250315418e-05,7.87158208123305e-05
14,"independent_series",1,"Equal weights",0.00327317046407265,0.0078131076078683,0.0065307926426285,0.804036458333333,0.0153511644625586,0.00334714953323967,0.0080276883612903,0.00662138251530315,-7.39790691670172e-05,-0.000214580753422004,-9.05898726746446e-05
14,"independent_series",1,"ARIMA independent",0.00317167979655005,0.00758586895010859,0.00651723106153941,0.842447916666667,0.0156461700777096,0.00334714953323967,0.0080276883612903,0.00662138251530315,-0.00017546973668962,-0.000441819411181711,-0.000104151453763735
14,"independent_series",1,"Bootstrap independent",0.00317895295397052,0.007587904192463,0.00650227969668544,0.777994791666667,0.0136657907165609,0.00334714953323967,0.0080276883612903,0.00662138251530315,-0.000168196579269143,-0.000439784168827304,-0.000119102818617709
14,"independent_series",1,"Gaussian copula bootstrap",0.00318161626056835,0.00759844516227605,0.00650449126322819,0.78125,0.0137772772840554,0.00334714953323967,0.0080276883612903,0.00662138251530315,-0.000165533272671314,-0.000429243199014254,-0.000116891252074957
14,"independent_series",3,"No tail copula",0.00570417483758313,0.0136826153518328,0.0110699873574278,0.796223958333333,0.0257151180953291,0.00574785566502623,0.0137630506272532,0.0110648645485004,-4.36808274430975e-05,-8.04352754203118e-05,5.12280892743695e-06
14,"independent_series",3,"Static dependence",0.00572034543023292,0.0137209128574524,0.0109209659868317,0.7890625,0.0250214844102357,0.00574785566502623,0.0137630506272532,0.0110648645485004,-2.75102347933025e-05,-4.21377698007954e-05,-0.000143898561668722
14,"independent_series",3,"Rolling dependence",0.00576666887816206,0.0138413767137931,0.0109813650796549,0.798828125,0.0260236089084751,0.00574785566502623,0.0137630506272532,0.0110648645485004,1.88132131358279e-05,7.83260865399784e-05,-8.34994688455413e-05
14,"independent_series",3,"Independent marginals",0.00576426707940185,0.0137777627826806,0.0109946949870065,0.786458333333333,0.0255358898341891,0.00574785566502623,0.0137630506272532,0.0110648645485004,1.64114143756267e-05,1.47121554274817e-05,-7.01695614938637e-05
14,"independent_series",3,"Equal weights",0.00577477415799748,0.0138284986786837,0.0111897744669778,0.80859375,0.0269282233469815,0.00574785566502623,0.0137630506272532,0.0110648645485004,2.6918492971254e-05,6.5448051430491e-05,0.000124909918477436
14,"independent_series",3,"ARIMA independent",0.00569555119442248,0.0135843751864333,0.011203715775929,0.837890625,0.0272697435196302,0.00574785566502623,0.0137630506272532,0.0110648645485004,-5.23044706037448e-05,-0.000178675440819839,0.000138851227428597
14,"independent_series",3,"Bootstrap independent",0.00563798761744826,0.0133768632727057,0.0110761763380225,0.798177083333333,0.0250136781747835,0.00574785566502623,0.0137630506272532,0.0110648645485004,-0.000109868047577964,-0.000386187354547481,1.1311789522116e-05
14,"independent_series",3,"Gaussian copula bootstrap",0.00563634897037131,0.0134448244139203,0.0109660031549773,0.794921875,0.0245875942500945,0.00574785566502623,0.0137630506272532,0.0110648645485004,-0.000111506694654921,-0.000318226213332847,-9.88613935230878e-05
14,"independent_series",6,"No tail copula",0.00885022753944488,0.0209908844839869,0.0166412493282424,0.724609375,0.0340441061118552,0.00890083604844686,0.0211341130912083,0.0167213490230211,-5.06085090019853e-05,-0.000143228607221439,-8.0099694778641e-05
14,"independent_series",6,"Static dependence",0.00891821216096504,0.0212041494420766,0.0166753090905647,0.72265625,0.034096521103647,0.00890083604844686,0.0211341130912083,0.0167213490230211,1.73761125181818e-05,7.00363508682328e-05,-4.60399324563251e-05
14,"independent_series",6,"Rolling dependence",0.00887752305508174,0.0210948922992805,0.0166408149288267,0.735026041666667,0.0340868046044725,0.00890083604844686,0.0211341130912083,0.0167213490230211,-2.33129933651204e-05,-3.92207919278562e-05,-8.053409419434e-05
14,"independent_series",6,"Independent marginals",0.00874753998820324,0.0207138605504611,0.0159178619355679,0.733072916666667,0.0338966135506299,0.00890083604844686,0.0211341130912083,0.0167213490230211,-0.000153296060243625,-0.000420252540747259,-0.000803487087453199
14,"independent_series",6,"Equal weights",0.00834703922583611,0.0198080922485833,0.015867988008125,0.789713541666667,0.036777010712638,0.00890083604844686,0.0211341130912083,0.0167213490230211,-0.000553796822610751,-0.00132602084262508,-0.000853361014896099
14,"independent_series",6,"ARIMA independent",0.00826913708473211,0.0195374228568941,0.0155358000613807,0.787760416666667,0.0372365459228612,0.00890083604844686,0.0211341130912083,0.0167213490230211,-0.000631698963714747,-0.00159669023431422,-0.00118554896164033
14,"independent_series",6,"Bootstrap independent",0.00850590866025053,0.0201563607098899,0.0155710639994376,0.780598958333333,0.0384085469982368,0.00890083604844686,0.0211341130912083,0.0167213490230211,-0.000394927388196331,-0.000977752381318392,-0.00115028502358344
14,"independent_series",6,"Gaussian copula bootstrap",0.0085257157457464,0.0202164162214292,0.0160664882067792,0.768229166666667,0.0379485069568279,0.00890083604844686,0.0211341130912083,0.0167213490230211,-0.00037512030270046,-0.00091769686977913,-0.000654860816241876
14,"regime_heavy_tail",1,"No tail copula",0.00611591725905058,0.0139255644226341,0.0092675293805989,0.693359375,0.0205795024322276,0.00603379033068381,0.0137638562995805,0.00914470912430767,8.21269283667663e-05,0.00016170812305359,0.000122820256291234
14,"regime_heavy_tail",1,"Static dependence",0.0059759845075318,0.0136408773586454,0.00957412989329056,0.729166666666667,0.0212560905425697,0.00603379033068381,0.0137638562995805,0.00914470912430767,-5.78058231520094e-05,-0.000122978940935154,0.000429420768982888
14,"regime_heavy_tail",1,"Rolling dependence",0.00623333932875085,0.0141857698797616,0.00954581884084556,0.7265625,0.0221746866656265,0.00603379033068381,0.0137638562995805,0.00914470912430767,0.000199548998067037,0.00042191358018108,0.00040110971653789
14,"regime_heavy_tail",1,"Independent marginals",0.00616071416354516,0.0146057773927563,0.0127606062530693,0.702473958333333,0.0212591723360453,0.00603379033068381,0.0137638562995805,0.00914470912430767,0.000126923832861349,0.000841921093175827,0.00361589712876159
14,"regime_heavy_tail",1,"Equal weights",0.00547435593400858,0.0122755195880011,0.00727380317048017,0.729817708333333,0.0207408166974432,0.00603379033068381,0.0137638562995805,0.00914470912430767,-0.00055943439667523,-0.00148833671157937,-0.0018709059538275
14,"regime_heavy_tail",1,"ARIMA independent",0.00565581863538719,0.0127247641897608,0.00722762164492853,0.591796875,0.0115280795435319,0.00603379033068381,0.0137638562995805,0.00914470912430767,-0.000377971695296623,-0.00103909210981974,-0.00191708747937914
14,"regime_heavy_tail",1,"Bootstrap independent",0.00574878453053378,0.0127307753505202,0.00784958953619866,0.468098958333333,0.00661660593903203,0.00603379033068381,0.0137638562995805,0.00914470912430767,-0.000285005800150035,-0.00103308094906032,-0.00129511958810901
14,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00572738805324884,0.0126673581201075,0.00800364935901496,0.479817708333333,0.00688828264152173,0.00603379033068381,0.0137638562995805,0.00914470912430767,-0.00030640227743497,-0.00109649817947297,-0.00114105976529271
14,"regime_heavy_tail",3,"No tail copula",0.00460794432878307,0.0106785138055874,0.00981879985412273,0.913411458333333,0.0267097037282753,0.00447370112439309,0.010268459036634,0.00897962201419999,0.000134243204389982,0.000410054768953359,0.000839177839922739
14,"regime_heavy_tail",3,"Static dependence",0.00457969332253805,0.0104379719157489,0.00846280106125241,0.910807291666667,0.0260185535950882,0.00447370112439309,0.010268459036634,0.00897962201419999,0.000105992198144965,0.000169512879114906,-0.00051682095294758
14,"regime_heavy_tail",3,"Rolling dependence",0.00452605940195262,0.0103585822495334,0.00896368707397892,0.91796875,0.0266371100057973,0.00447370112439309,0.010268459036634,0.00897962201419999,5.23582775595367e-05,9.01232128993242e-05,-1.59349402210716e-05
14,"regime_heavy_tail",3,"Independent marginals",0.00449124197253868,0.0107200357203875,0.0144085744997266,0.916015625,0.0262560403476778,0.00447370112439309,0.010268459036634,0.00897962201419999,1.75408481455988e-05,0.000451576683753447,0.00542895248552665
14,"regime_heavy_tail",3,"Equal weights",0.0047110535938493,0.0107680276802228,0.00976639403408052,0.918619791666667,0.0289569896156596,0.00447370112439309,0.010268459036634,0.00897962201419999,0.000237352469456211,0.000499568643588815,0.000786772019880533
14,"regime_heavy_tail",3,"ARIMA independent",0.00515662055658955,0.0120115936044275,0.0225442905277303,0.934244791666667,0.0346336811512522,0.00447370112439309,0.010268459036634,0.00897962201419999,0.000682919432196459,0.00174313456779347,0.0135646685135303
14,"regime_heavy_tail",3,"Bootstrap independent",0.00442496534232533,0.0107838365214131,0.015168954304555,0.908203125,0.0256736516603403,0.00447370112439309,0.010268459036634,0.00897962201419999,-4.87357820677528e-05,0.000515377484779037,0.00618933229035503
14,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00443104318157927,0.0104066643775253,0.00957991617955694,0.9140625,0.0258659253181606,0.00447370112439309,0.010268459036634,0.00897962201419999,-4.26579428138181e-05,0.000138205340891252,0.000600294165356948
14,"regime_heavy_tail",6,"No tail copula",0.011899522441732,0.026517456202802,0.0141652629546868,0.504557291666667,0.0207111141682537,0.0118765847762865,0.0265638052815238,0.0141279084920881,2.29376654455639e-05,-4.63490787217975e-05,3.73544625987092e-05
14,"regime_heavy_tail",6,"Static dependence",0.0119558082029162,0.0266480799266526,0.0138108583255915,0.515625,0.0215235903338436,0.0118765847762865,0.0265638052815238,0.0141279084920881,7.92234266297123e-05,8.42746451287582e-05,-0.000317050166496554
14,"regime_heavy_tail",6,"Rolling dependence",0.011988721870141,0.0267557063184869,0.0138951734244868,0.494791666666667,0.0204343533999901,0.0118765847762865,0.0265638052815238,0.0141279084920881,0.000112137093854572,0.000191901036963094,-0.000232735067601292
14,"regime_heavy_tail",6,"Independent marginals",0.0119222260223564,0.0266576796332094,0.0132377120664663,0.513020833333333,0.0211356343182642,0.0118765847762865,0.0265638052815238,0.0141279084920881,4.56412460699621e-05,9.38743516856015e-05,-0.000890196425621798
14,"regime_heavy_tail",6,"Equal weights",0.0115568495293862,0.025860783419233,0.0140690055500212,0.552734375,0.0227450240826507,0.0118765847762865,0.0265638052815238,0.0141279084920881,-0.000319735246900271,-0.000703021862290841,-5.89029420668512e-05
14,"regime_heavy_tail",6,"ARIMA independent",0.0112992412111506,0.0254872545816658,0.0138602918003209,0.6015625,0.0245353847234315,0.0118765847762865,0.0265638052815238,0.0141279084920881,-0.000577343565135845,-0.00107655069985799,-0.000267616691767185
14,"regime_heavy_tail",6,"Bootstrap independent",0.0115102711060489,0.0257212228516522,0.0141007561297266,0.516927083333333,0.0200212016578685,0.0118765847762865,0.0265638052815238,0.0141279084920881,-0.00036631367023757,-0.000842582429871598,-2.71523623614732e-05
14,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0115254668417649,0.0255820947569564,0.0156180401962356,0.544270833333333,0.0222244139005086,0.0118765847762865,0.0265638052815238,0.0141279084920881,-0.000351117934521578,-0.000981710524567449,0.0014901317041475
14,"static_gaussian",1,"No tail copula",0.00265649669255694,0.00618035010872559,0.00374534540856982,0.818359375,0.0124433793680933,0.00265550426628865,0.00617711437895026,0.00372041226224293,9.92426268287602e-07,3.23572977532511e-06,2.49331463268924e-05
14,"static_gaussian",1,"Static dependence",0.00266713744388945,0.00619772053944513,0.00373509548710422,0.823567708333333,0.0126322926233028,0.00265550426628865,0.00617711437895026,0.00372041226224293,1.16331776008065e-05,2.06061604948711e-05,1.46832248612873e-05
14,"static_gaussian",1,"Rolling dependence",0.00265972777624121,0.00618244408146129,0.0037303544543634,0.797526041666667,0.0120111269005815,0.00265550426628865,0.00617711437895026,0.00372041226224293,4.22350995255829e-06,5.32970251103122e-06,9.94219212047554e-06
14,"static_gaussian",1,"Independent marginals",0.00266575479269671,0.00627707525367462,0.00438734802876471,0.822916666666667,0.0125335950420828,0.00265550426628865,0.00617711437895026,0.00372041226224293,1.02505264080628e-05,9.99608747243559e-05,0.000666935766521781
14,"static_gaussian",1,"Equal weights",0.00266652963911964,0.00620102307320812,0.00373683392383575,0.841796875,0.0130773189901206,0.00265550426628865,0.00617711437895026,0.00372041226224293,1.10253728309874e-05,2.39086942578574e-05,1.64216615928161e-05
14,"static_gaussian",1,"ARIMA independent",0.0026612444877105,0.00625761765947209,0.00429160081481716,0.813151041666667,0.012144946609066,0.00265550426628865,0.00617711437895026,0.00372041226224293,5.74022142185585e-06,8.05032805218263e-05,0.000571188552574232
14,"static_gaussian",1,"Bootstrap independent",0.00266184400871528,0.00625305158549427,0.00440320731610546,0.837890625,0.0130863467592554,0.00265550426628865,0.00617711437895026,0.00372041226224293,6.33974242663076e-06,7.59372065440049e-05,0.000682795053862529
14,"static_gaussian",1,"Gaussian copula bootstrap",0.00265292420335115,0.00616061721099728,0.00377432406104425,0.831380208333333,0.012886385468,0.00265550426628865,0.00617711437895026,0.00372041226224293,-2.58006293749578e-06,-1.64971679529873e-05,5.39117988013209e-05
14,"static_gaussian",3,"No tail copula",0.00597261315070838,0.0139468001828685,0.00872652128878162,0.741536458333333,0.0233692156818223,0.00601349538045983,0.0141292239952723,0.00871134124688548,-4.08822297514469e-05,-0.00018242381240385,1.51800418961446e-05
14,"static_gaussian",3,"Static dependence",0.00591567307620616,0.0138731764788739,0.00853030330635515,0.757161458333333,0.0242560567077477,0.00601349538045983,0.0141292239952723,0.00871134124688548,-9.78223042536648e-05,-0.000256047516398378,-0.000181037940530324
14,"static_gaussian",3,"Rolling dependence",0.00590610699510458,0.0138383681602201,0.0085846685856112,0.755859375,0.0238444932167635,0.00601349538045983,0.0141292239952723,0.00871134124688548,-0.000107388385355251,-0.000290855835052258,-0.000126672661274278
14,"static_gaussian",3,"Independent marginals",0.00585562458160353,0.0137366850198772,0.0107798751418769,0.775390625,0.0245497825552499,0.00601349538045983,0.0141292239952723,0.00871134124688548,-0.000157870798856298,-0.000392538975395096,0.00206853389499145
14,"static_gaussian",3,"Equal weights",0.00503943762030694,0.0117352221263455,0.00738859473862358,0.833333333333333,0.0247294338463481,0.00601349538045983,0.0141292239952723,0.00871134124688548,-0.000974057760152888,-0.00239400186892686,-0.0013227465082619
14,"static_gaussian",3,"ARIMA independent",0.00480582098190202,0.0112666359201357,0.00812785256398521,0.798828125,0.021813866467604,0.00601349538045983,0.0141292239952723,0.00871134124688548,-0.00120767439855781,-0.00286258807513665,-0.000583488682900271
14,"static_gaussian",3,"Bootstrap independent",0.00484527900183037,0.0113328345954117,0.00847785398445806,0.827473958333333,0.0231945240485721,0.00601349538045983,0.0141292239952723,0.00871134124688548,-0.00116821637862945,-0.00279638939986058,-0.000233487262427421
14,"static_gaussian",3,"Gaussian copula bootstrap",0.00485364316399197,0.0112342534720768,0.00714534969684485,0.831380208333333,0.0233030452628826,0.00601349538045983,0.0141292239952723,0.00871134124688548,-0.00115985221646786,-0.0028949705231955,-0.00156599155004063
14,"static_gaussian",6,"No tail copula",0.00719541447535165,0.0165387723577048,0.0102395834942558,0.694661458333333,0.0262027750341025,0.00706117802383555,0.0163359859680331,0.0102901338394182,0.000134236451516099,0.000202786389671781,-5.05503451623743e-05
14,"static_gaussian",6,"Static dependence",0.00704261817722928,0.016298899689891,0.0102335236536613,0.716145833333333,0.0264066565479453,0.00706117802383555,0.0163359859680331,0.0102901338394182,-1.85598466062647e-05,-3.70862781420706e-05,-5.66101857569015e-05
14,"static_gaussian",6,"Rolling dependence",0.00705727482079875,0.0163322927581523,0.0102830569372683,0.702473958333333,0.0265360083658554,0.00706117802383555,0.0163359859680331,0.0102901338394182,-3.90320303679612e-06,-3.69320988073685e-06,-7.07690214991202e-06
14,"static_gaussian",6,"Independent marginals",0.00697707466125878,0.0161465488487525,0.0100154629035218,0.723307291666667,0.0269340935917508,0.00706117802383555,0.0163359859680331,0.0102901338394182,-8.41033625767649e-05,-0.000189437119280524,-0.000274670935896464
14,"static_gaussian",6,"Equal weights",0.00691142019467967,0.0159420064624042,0.00977244276750723,0.7734375,0.0296506768541771,0.00706117802383555,0.0163359859680331,0.0102901338394182,-0.000149757829155877,-0.000393979505628889,-0.000517691071910987
14,"static_gaussian",6,"ARIMA independent",0.00673541854883901,0.0156895917697328,0.0107871232689372,0.766276041666667,0.0289841402228339,0.00706117802383555,0.0163359859680331,0.0102901338394182,-0.000325759474996539,-0.000646394198300201,0.000496989429518997
14,"static_gaussian",6,"Bootstrap independent",0.00682346101775287,0.0157399131323591,0.0115688346744768,0.794270833333333,0.0304047442986547,0.00706117802383555,0.0163359859680331,0.0102901338394182,-0.000237717006082673,-0.000596072835673925,0.00127870083505857
14,"static_gaussian",6,"Gaussian copula bootstrap",0.00684684148184498,0.0155945632474813,0.00974464377986251,0.819661458333333,0.0329219321571996,0.00706117802383555,0.0163359859680331,0.0102901338394182,-0.000214336541990571,-0.000741422720551709,-0.00054549005955571
15,"break_correlation",1,"No tail copula",0.00470361816602562,0.0105091431253715,0.00503675428727443,0.655598958333333,0.0163353751976055,0.004698035890072,0.0104856632438779,0.00472673791462025,5.5822759536181e-06,2.3479881493621e-05,0.00031001637265418
15,"break_correlation",1,"Static dependence",0.00472278617272515,0.0105828662785224,0.005132992933673,0.662760416666667,0.0163349243246331,0.004698035890072,0.0104856632438779,0.00472673791462025,2.47502826531444e-05,9.72030346445326e-05,0.000406255019052749
15,"break_correlation",1,"Rolling dependence",0.00468386567231441,0.0104530416040057,0.00439036783983443,0.647135416666667,0.0158807006614504,0.004698035890072,0.0104856632438779,0.00472673791462025,-1.41702177575949e-05,-3.26216398721345e-05,-0.000336370074785827
15,"break_correlation",1,"Independent marginals",0.00467256515088281,0.0105830970531062,0.00592888980952366,0.66796875,0.016526619547795,0.004698035890072,0.0104856632438779,0.00472673791462025,-2.54707391891982e-05,9.74338092283068e-05,0.00120215189490341
15,"break_correlation",1,"Equal weights",0.00457944862975483,0.0102236476289907,0.00446235349109157,0.65625,0.0156573976681084,0.004698035890072,0.0104856632438779,0.00472673791462025,-0.000118587260317177,-0.000262015614887158,-0.000264384423528682
15,"break_correlation",1,"ARIMA independent",0.00468279408081167,0.0105217657851601,0.00441362090362575,0.556640625,0.0122565438938066,0.004698035890072,0.0104856632438779,0.00472673791462025,-1.52418092603376e-05,3.61025412822062e-05,-0.000313117010994501
15,"break_correlation",1,"Bootstrap independent",0.00468408885717673,0.0104678560913369,0.00444961817891393,0.536458333333333,0.0117767174447082,0.004698035890072,0.0104856632438779,0.00472673791462025,-1.39470328952753e-05,-1.78071525409971e-05,-0.000277119735706324
15,"break_correlation",1,"Gaussian copula bootstrap",0.00472185039490879,0.0104626206782949,0.00435335927563582,0.522786458333333,0.0113853261563259,0.004698035890072,0.0104856632438779,0.00472673791462025,2.3814504836784e-05,-2.3042565582998e-05,-0.000373378638984428
15,"break_correlation",3,"No tail copula",0.00788134422639625,0.0177652689218159,0.0101080227326183,0.7265625,0.0302302148285433,0.00775012678454955,0.0175150405131095,0.0102824034481962,0.000131217441846704,0.00025022840870639,-0.000174380715577908
15,"break_correlation",3,"Static dependence",0.00790629618141109,0.0178238557810348,0.00970348250887975,0.729817708333333,0.0303461706058336,0.00775012678454955,0.0175150405131095,0.0102824034481962,0.000156169396861539,0.000308815267925283,-0.000578920939316458
15,"break_correlation",3,"Rolling dependence",0.00783813722349492,0.0176189836190335,0.00926441253600585,0.735677083333333,0.0307754693458328,0.00775012678454955,0.0175150405131095,0.0102824034481962,8.801043894537e-05,0.000103943105923987,-0.00101799091219036
15,"break_correlation",3,"Independent marginals",0.0078290640407628,0.0178889025291748,0.0127891805590296,0.734375,0.0298710981605191,0.00775012678454955,0.0175150405131095,0.0102824034481962,7.89372562132488e-05,0.000373862016065322,0.00250677711083341
15,"break_correlation",3,"Equal weights",0.00761392548080548,0.0170375343912344,0.00852833856266178,0.738932291666667,0.0296631907284307,0.00775012678454955,0.0175150405131095,0.0102824034481962,-0.00013620130374407,-0.000477506121875144,-0.00175406488553443
15,"break_correlation",3,"ARIMA independent",0.00764852409991376,0.0172490305162677,0.00853247247295596,0.653645833333333,0.0240726237045451,0.00775012678454955,0.0175150405131095,0.0102824034481962,-0.000101602684635795,-0.000266009996841766,-0.00174993097524024
15,"break_correlation",3,"Bootstrap independent",0.00781839567384047,0.0174863158339697,0.00841900834114881,0.630859375,0.0237135845554873,0.00775012678454955,0.0175150405131095,0.0102824034481962,6.82688892909194e-05,-2.87246791398355e-05,-0.0018633951070474
15,"break_correlation",3,"Gaussian copula bootstrap",0.00784211724697448,0.0173247252848098,0.00769758405548182,0.613932291666667,0.0224641987147088,0.00775012678454955,0.0175150405131095,0.0102824034481962,9.19904624249327e-05,-0.000190315228299733,-0.00258481939271439
15,"break_correlation",6,"No tail copula",0.0125583444847593,0.0279245995905762,0.0121498919322863,0.59765625,0.036136658058544,0.0126427887351641,0.0281678282361039,0.0119191035140318,-8.4444250404837e-05,-0.000243228645527685,0.000230788418254487
15,"break_correlation",6,"Static dependence",0.0127506652566856,0.0283269598121078,0.0116107452220006,0.591796875,0.0358655185310383,0.0126427887351641,0.0281678282361039,0.0119191035140318,0.000107876521521486,0.000159131576003901,-0.000308358292031279
15,"break_correlation",6,"Rolling dependence",0.0124902651438299,0.0277379593631403,0.0114842085129854,0.598307291666667,0.035659311853029,0.0126427887351641,0.0281678282361039,0.0119191035140318,-0.000152523591334211,-0.000429868872963545,-0.00043489500104643
15,"break_correlation",6,"Independent marginals",0.0126048157791037,0.0283114413278439,0.0137243907725897,0.591145833333333,0.0360572958156458,0.0126427887351641,0.0281678282361039,0.0119191035140318,-3.79729560604121e-05,0.000143613091740036,0.00180528725855788
15,"break_correlation",6,"Equal weights",0.0114405867664602,0.0253772315867357,0.0109037363388876,0.634765625,0.0360630371080287,0.0126427887351641,0.0281678282361039,0.0119191035140318,-0.0012022019687039,-0.00279059664936819,-0.00101536717514421
15,"break_correlation",6,"ARIMA independent",0.0107849595526931,0.0243593637362782,0.0110190743035514,0.613932291666667,0.0317558766654242,0.0126427887351641,0.0281678282361039,0.0119191035140318,-0.00185782918247107,-0.00380846449982565,-0.000900029210480466
15,"break_correlation",6,"Bootstrap independent",0.0108980425171985,0.0243116388318886,0.0107908678690411,0.582682291666667,0.0309362512484888,0.0126427887351641,0.0281678282361039,0.0119191035140318,-0.00174474621796563,-0.00385618940421528,-0.00112823564499071
15,"break_correlation",6,"Gaussian copula bootstrap",0.010953797268892,0.0242284696775735,0.0104071690019473,0.576171875,0.0296910343406168,0.0126427887351641,0.0281678282361039,0.0119191035140318,-0.00168899146627219,-0.00393935855853036,-0.00151193451208456
15,"independent_series",1,"No tail copula",0.0034483828277847,0.00839341592497482,0.00653292953881152,0.794921875,0.015361264880607,0.00344759137299413,0.00843096326206066,0.00654022847719844,7.91454790569773e-07,-3.7547337085839e-05,-7.29893838692305e-06
15,"independent_series",1,"Static dependence",0.00347344106501691,0.00850497646892489,0.00666232100769921,0.775390625,0.0148405117790366,0.00344759137299413,0.00843096326206066,0.00654022847719844,2.5849692022789e-05,7.40132068642301e-05,0.000122092530500766
15,"independent_series",1,"Rolling dependence",0.00343427430244433,0.00838362538974845,0.00663183755912244,0.822916666666667,0.01596165781719,0.00344759137299413,0.00843096326206066,0.00654022847719844,-1.33170705498005e-05,-4.73378723122135e-05,9.16090819240017e-05
15,"independent_series",1,"Independent marginals",0.00341283071445233,0.00828470473552585,0.00655654718911916,0.774739583333333,0.0148459559777734,0.00344759137299413,0.00843096326206066,0.00654022847719844,-3.47606585417975e-05,-0.00014625852653481,1.63187119207155e-05
15,"independent_series",1,"Equal weights",0.00328128786721601,0.00792720374783734,0.00615472573591064,0.841796875,0.0161108793584421,0.00344759137299413,0.00843096326206066,0.00654022847719844,-0.000166303505778116,-0.000503759514223325,-0.000385502741287799
15,"independent_series",1,"ARIMA independent",0.00313504089261795,0.00751851139502781,0.00606387834168569,0.830078125,0.0147521982183434,0.00344759137299413,0.00843096326206066,0.00654022847719844,-0.000312550480376172,-0.000912451867032849,-0.00047635013551275
15,"independent_series",1,"Bootstrap independent",0.00311186420881416,0.00747746115614122,0.0060372313185562,0.797526041666667,0.0137009505395301,0.00344759137299413,0.00843096326206066,0.00654022847719844,-0.000335727164179963,-0.000953502105919437,-0.000502997158642238
15,"independent_series",1,"Gaussian copula bootstrap",0.00311286553330943,0.00749197131185349,0.00605126918616921,0.79296875,0.0134887063310742,0.00344759137299413,0.00843096326206066,0.00654022847719844,-0.000334725839684699,-0.000938991950207172,-0.000488959291029237
15,"independent_series",3,"No tail copula",0.00563156321401458,0.0133790556308763,0.0105413268611006,0.8203125,0.0265566763420331,0.00562973432167418,0.0133439839309716,0.0104173409056588,1.82889234039661e-06,3.50716999047498e-05,0.000123985955441767
15,"independent_series",3,"Static dependence",0.00561892394890484,0.0133319130873408,0.0104862415878535,0.82421875,0.0271284385164182,0.00562973432167418,0.0133439839309716,0.0104173409056588,-1.08103727693458e-05,-1.20708436308174e-05,6.89006821947315e-05
15,"independent_series",3,"Rolling dependence",0.00569143865569514,0.0134777655408665,0.0105246363554089,0.813802083333333,0.026485879647899,0.00562973432167418,0.0133439839309716,0.0104173409056588,6.17043340209577e-05,0.000133781609894917,0.000107295449750128
15,"independent_series",3,"Independent marginals",0.00563773276644522,0.0133608312994709,0.0105283821202894,0.814453125,0.0263268400681782,0.00562973432167418,0.0133439839309716,0.0104173409056588,7.99844477103982e-06,1.68473684993495e-05,0.000111041214630635
15,"independent_series",3,"Equal weights",0.00569920934225813,0.0135226881381892,0.0106101884532774,0.849609375,0.0292676434557484,0.00562973432167418,0.0133439839309716,0.0104173409056588,6.94750205839454e-05,0.000178704207217648,0.00019284754761863
15,"independent_series",3,"ARIMA independent",0.0059904382602691,0.0140694780860772,0.0109017715230952,0.785807291666667,0.0270806723729478,0.00562973432167418,0.0133439839309716,0.0104173409056588,0.000360703938594921,0.000725494155105588,0.000484430617436384
15,"independent_series",3,"Bootstrap independent",0.00555053334350492,0.0131448577158872,0.0104515228783281,0.826822916666667,0.0272125595712365,0.00562973432167418,0.0133439839309716,0.0104173409056588,-7.92009781692598e-05,-0.000199126215084411,3.41819726693265e-05
15,"independent_series",3,"Gaussian copula bootstrap",0.00559935760309078,0.0132696895959776,0.0104973244357292,0.850260416666667,0.0286476386465466,0.00562973432167418,0.0133439839309716,0.0104173409056588,-3.03767185834075e-05,-7.42943349939604e-05,7.99835300704359e-05
15,"independent_series",6,"No tail copula",0.00806985612049945,0.0191833319688253,0.0144583604337087,0.771484375,0.0350404152322855,0.00810286720026453,0.0192557156781027,0.014328195280558,-3.30110797650811e-05,-7.23837092774307e-05,0.000130165153150714
15,"independent_series",6,"Static dependence",0.00811218352179408,0.0193043225852076,0.0144183270785319,0.760416666666667,0.0334054134288709,0.00810286720026453,0.0192557156781027,0.014328195280558,9.31632152955351e-06,4.86069071049047e-05,9.01317979739805e-05
15,"independent_series",6,"Rolling dependence",0.00803943933069399,0.0191003950889446,0.014340878362742,0.77734375,0.035015053125783,0.00810286720026453,0.0192557156781027,0.014328195280558,-6.34278695705384e-05,-0.000155320589158115,1.2683082184009e-05
15,"independent_series",6,"Independent marginals",0.00803334788871908,0.0189956752977224,0.0144105923280375,0.775390625,0.034853623687955,0.00810286720026453,0.0192557156781027,0.014328195280558,-6.95193115454532e-05,-0.000260040380380251,8.23970474795495e-05
15,"independent_series",6,"Equal weights",0.00803041483757933,0.0190923014030685,0.0145369200769375,0.767578125,0.0347405733227254,0.00810286720026453,0.0192557156781027,0.014328195280558,-7.24523626852002e-05,-0.000163414275034222,0.00020872479637956
15,"independent_series",6,"ARIMA independent",0.00819551783993584,0.0194672671154175,0.0143222944529527,0.749348958333333,0.033566264997218,0.00810286720026453,0.0192557156781027,0.014328195280558,9.26506396713156e-05,0.000211551437314786,-5.90082760523226e-06
15,"independent_series",6,"Bootstrap independent",0.00801942606788526,0.0189748639265189,0.0143702504555217,0.765625,0.0334952828844329,0.00810286720026453,0.0192557156781027,0.014328195280558,-8.34411323792673e-05,-0.000280851751583811,4.20551749637666e-05
15,"independent_series",6,"Gaussian copula bootstrap",0.00805363139523624,0.019113121952591,0.014544761538485,0.749348958333333,0.0334632398988169,0.00810286720026453,0.0192557156781027,0.014328195280558,-4.92358050282853e-05,-0.00014259372551172,0.000216566257926997
15,"regime_heavy_tail",1,"No tail copula",0.00183059460372475,0.00444833943392697,0.00451654857123151,0.930989583333333,0.0110286884590753,0.00184050271309986,0.00440862863543804,0.00454748275169289,-9.90810937510933e-06,3.97107984889252e-05,-3.09341804613835e-05
15,"regime_heavy_tail",1,"Static dependence",0.00184189804678352,0.00441442369691087,0.00476237518432627,0.94921875,0.0124543638392816,0.00184050271309986,0.00440862863543804,0.00454748275169289,1.39533368365965e-06,5.79506147283318e-06,0.000214892432633375
15,"regime_heavy_tail",1,"Rolling dependence",0.00181539461625292,0.00434463903716502,0.00415572759713038,0.94140625,0.0117834247992625,0.00184050271309986,0.00440862863543804,0.00454748275169289,-2.51080968469424e-05,-6.39895982730209e-05,-0.000391755154562515
15,"regime_heavy_tail",1,"Independent marginals",0.00182891616742789,0.0045866807357837,0.0067261281972227,0.947265625,0.0123364883551773,0.00184050271309986,0.00440862863543804,0.00454748275169289,-1.15865456719675e-05,0.000178052100345655,0.00217864544552981
15,"regime_heavy_tail",1,"Equal weights",0.00212121958083556,0.00518789733444667,0.00740391101471809,0.971354166666667,0.0196521350309845,0.00184050271309986,0.00440862863543804,0.00454748275169289,0.000280716867735702,0.000779268699008634,0.0028564282630252
15,"regime_heavy_tail",1,"ARIMA independent",0.00249935794645051,0.00608336623640349,0.014182168475548,0.974609375,0.0205620909573213,0.00184050271309986,0.00440862863543804,0.00454748275169289,0.000658855233350646,0.00167473760096545,0.00963468572385512
15,"regime_heavy_tail",1,"Bootstrap independent",0.00179942442500186,0.00457245936883927,0.0059544489437509,0.89453125,0.00984282440868253,0.00184050271309986,0.00440862863543804,0.00454748275169289,-4.1078288098e-05,0.000163830733401231,0.00140696619205801
15,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00177068054949381,0.00430859574920781,0.00419882758360212,0.888020833333333,0.00876222843391772,0.00184050271309986,0.00440862863543804,0.00454748275169289,-6.98221636060467e-05,-0.000100032886230233,-0.000348655168090769
15,"regime_heavy_tail",3,"No tail copula",0.00800380190697547,0.0177874104514481,0.010337574506404,0.697265625,0.0244266585907527,0.00795936661149766,0.0177659270307664,0.0102424703565971,4.44352954778165e-05,2.14834206817283e-05,9.5104149806978e-05
15,"regime_heavy_tail",3,"Static dependence",0.00791768015957229,0.0177181993323769,0.0103010470244973,0.712890625,0.0249825451816075,0.00795936661149766,0.0177659270307664,0.0102424703565971,-4.1686451925366e-05,-4.77276983894721e-05,5.85766679002588e-05
15,"regime_heavy_tail",3,"Rolling dependence",0.00789741008679931,0.017636704364555,0.0102390385384894,0.689453125,0.023250358928716,0.00795936661149766,0.0177659270307664,0.0102424703565971,-6.19565246983474e-05,-0.000129222666211352,-3.4318181076666e-06
15,"regime_heavy_tail",3,"Independent marginals",0.00790409621151726,0.0178898809831429,0.012536925409238,0.708984375,0.0246859793133328,0.00795936661149766,0.0177659270307664,0.0102424703565971,-5.52703999803922e-05,0.000123953952376469,0.00229445505264091
15,"regime_heavy_tail",3,"Equal weights",0.00788749143316144,0.0177203580970004,0.0105773359388788,0.771484375,0.0296506799841183,0.00795936661149766,0.0177659270307664,0.0102424703565971,-7.18751783362215e-05,-4.55689337659597e-05,0.000334865582281742
15,"regime_heavy_tail",3,"ARIMA independent",0.00783882446217204,0.0179289298306444,0.0145353310563181,0.774088541666667,0.0290755006416015,0.00795936661149766,0.0177659270307664,0.0102424703565971,-0.000120542149325614,0.000163002799878034,0.00429286069972101
15,"regime_heavy_tail",3,"Bootstrap independent",0.00787671654741027,0.0176875984248393,0.0118236795763648,0.668619791666667,0.0207063522166672,0.00795936661149766,0.0177659270307664,0.0102424703565971,-8.26500640873848e-05,-7.83286059271096e-05,0.00158120921976769
15,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00786673479523917,0.017488169053237,0.0103683597884624,0.671875,0.0216732799573544,0.00795936661149766,0.0177659270307664,0.0102424703565971,-9.26318162584906e-05,-0.000277757977529425,0.000125889431865369
15,"regime_heavy_tail",6,"No tail copula",0.00739453003333168,0.0168814898175327,0.010634201890938,0.8359375,0.0335507373347707,0.00740951249722793,0.0168658256967044,0.0103492616848018,-1.49824638962489e-05,1.56641208283667e-05,0.000284940206136276
15,"regime_heavy_tail",6,"Static dependence",0.00733973674594472,0.016759902879705,0.0103296262800896,0.824869791666667,0.0300837671369073,0.00740951249722793,0.0168658256967044,0.0103492616848018,-6.97757512832129e-05,-0.000105922816999372,-1.96354047121618e-05
15,"regime_heavy_tail",6,"Rolling dependence",0.0073783841808465,0.0168017511977549,0.0103907549031781,0.845703125,0.0336890240113221,0.00740951249722793,0.0168658256967044,0.0103492616848018,-3.11283163814298e-05,-6.40744989494624e-05,4.14932183763136e-05
15,"regime_heavy_tail",6,"Independent marginals",0.00738961876413702,0.0174579090786495,0.0167082473274742,0.84375,0.0336429627580404,0.00740951249722793,0.0168658256967044,0.0103492616848018,-1.98937330909065e-05,0.000592083381945135,0.00635898564267246
15,"regime_heavy_tail",6,"Equal weights",0.00767456543973286,0.0175950724295046,0.0117236224085867,0.881510416666667,0.0420982205451698,0.00740951249722793,0.0168658256967044,0.0103492616848018,0.000265052942504927,0.000729246732800171,0.00137436072378497
15,"regime_heavy_tail",6,"ARIMA independent",0.00788871472627362,0.0186087541641333,0.0256603600664972,0.908854166666667,0.0471973736563521,0.00740951249722793,0.0168658256967044,0.0103492616848018,0.00047920222904569,0.00174292846742887,0.0153110983816955
15,"regime_heavy_tail",6,"Bootstrap independent",0.00738496384065805,0.0175338557783687,0.0191978589408624,0.857421875,0.0382636430920719,0.00740951249722793,0.0168658256967044,0.0103492616848018,-2.4548656569881e-05,0.000668030081664293,0.00884859725606065
15,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00740787777886453,0.0169319025420914,0.011111902280925,0.884765625,0.0411747066888049,0.00740951249722793,0.0168658256967044,0.0103492616848018,-1.63471836339777e-06,6.60768453869705e-05,0.00076264059612322
15,"static_gaussian",1,"No tail copula",0.00287773798641384,0.00674388158486665,0.00396646713781724,0.774739583333333,0.0125269098084907,0.00290536731784886,0.00681874808974994,0.00390573953625359,-2.76293314350217e-05,-7.4866504883286e-05,6.07276015636535e-05
15,"static_gaussian",1,"Static dependence",0.00290846667788683,0.00683266384095339,0.00403168096998463,0.76171875,0.0123458924190322,0.00290536731784886,0.00681874808974994,0.00390573953625359,3.09936003797025e-06,1.39157512034525e-05,0.000125941433731041
15,"static_gaussian",1,"Rolling dependence",0.00293413713625458,0.00692047299199019,0.00418014717316617,0.755208333333333,0.0121371269112052,0.00290536731784886,0.00681874808974994,0.00390573953625359,2.876981840572e-05,0.000101724902240257,0.000274407636912582
15,"static_gaussian",1,"Independent marginals",0.0029092270496417,0.00687408868152074,0.00453876950364263,0.7578125,0.0121170078917546,0.00290536731784886,0.00681874808974994,0.00390573953625359,3.85973179284176e-06,5.5340591770806e-05,0.000633029967389046
15,"static_gaussian",1,"Equal weights",0.00283766407123446,0.00661594198033684,0.00384984208488139,0.796223958333333,0.013020164928221,0.00290536731784886,0.00681874808974994,0.00390573953625359,-6.77032466143957e-05,-0.000202806109413095,-5.58974513722005e-05
15,"static_gaussian",1,"ARIMA independent",0.00276370438225646,0.00648868710750139,0.00415339663629515,0.791666666666667,0.0122405977928857,0.00290536731784886,0.00681874808974994,0.00390573953625359,-0.000141662935592404,-0.000330060982248549,0.000247657100041561
15,"static_gaussian",1,"Bootstrap independent",0.00277474897538719,0.00650603498936879,0.00414224596703265,0.766927083333333,0.0118020848460431,0.00290536731784886,0.00681874808974994,0.00390573953625359,-0.000130618342461668,-0.000312713100381147,0.000236506430779066
15,"static_gaussian",1,"Gaussian copula bootstrap",0.00277478846267896,0.00644537599048863,0.00378777625141698,0.76171875,0.011568064666737,0.00290536731784886,0.00681874808974994,0.00390573953625359,-0.000130578855169895,-0.000373372099261309,-0.000117963284836612
15,"static_gaussian",3,"No tail copula",0.00482514012922948,0.0111068391658126,0.00650538588375194,0.745442708333333,0.0193436451067089,0.00480750697055863,0.0110928016416665,0.00656231862558251,1.76331586708555e-05,1.40375241460943e-05,-5.69327418305735e-05
15,"static_gaussian",3,"Static dependence",0.00483771870793002,0.0111486160766846,0.00675154890309118,0.727864583333333,0.0186875286890011,0.00480750697055863,0.0110928016416665,0.00656231862558251,3.02117373713953e-05,5.58144350180298e-05,0.000189230277508672
15,"static_gaussian",3,"Rolling dependence",0.00480399646010965,0.0110770881404862,0.00650783725373889,0.741536458333333,0.0191047400726873,0.00480750697055863,0.0110928016416665,0.00656231862558251,-3.51051044897473e-06,-1.57135011803755e-05,-5.44813718436248e-05
15,"static_gaussian",3,"Independent marginals",0.00482516754535737,0.0112047819214395,0.00686461318720994,0.73046875,0.0187403672073625,0.00480750697055863,0.0110928016416665,0.00656231862558251,1.76605747987469e-05,0.000111980279773017,0.000302294561627429
15,"static_gaussian",3,"Equal weights",0.00482143860889947,0.0111267312787831,0.00651281033619904,0.759765625,0.0198260687461053,0.00480750697055863,0.0110928016416665,0.00656231862558251,1.39316383408411e-05,3.3929637116608e-05,-4.9508289383474e-05
15,"static_gaussian",3,"ARIMA independent",0.00490785888180075,0.0114544160948404,0.00783640394097647,0.791666666666667,0.0216488597608665,0.00480750697055863,0.0110928016416665,0.00656231862558251,0.000100351911242129,0.000361614453173828,0.00127408531539395
15,"static_gaussian",3,"Bootstrap independent",0.00479245543057949,0.0111635416871062,0.0074965244970669,0.779947916666667,0.020389471981056,0.00480750697055863,0.0110928016416665,0.00656231862558251,-1.5051539979132e-05,7.0740045439683e-05,0.00093420587148439
15,"static_gaussian",3,"Gaussian copula bootstrap",0.00479968618166917,0.0110599137424201,0.00649041611744379,0.795572916666667,0.0212981927208169,0.00480750697055863,0.0110928016416665,0.00656231862558251,-7.82078888945936e-06,-3.28878992464435e-05,-7.19025081387182e-05
15,"static_gaussian",6,"No tail copula",0.00675926928046593,0.0156544505648281,0.00995935436640367,0.817057291666667,0.0331818462556708,0.00678636390404476,0.0156750608116238,0.0097354909726958,-2.70946235788293e-05,-2.06102467956888e-05,0.00022386339370787
15,"static_gaussian",6,"Static dependence",0.0067752294705848,0.015645422517882,0.0096132642060763,0.798828125,0.031428163860781,0.00678636390404476,0.0156750608116238,0.0097354909726958,-1.11344334599592e-05,-2.96382937417898e-05,-0.000122226766619497
15,"static_gaussian",6,"Rolling dependence",0.00680651937011015,0.0157203044179379,0.00986136445613247,0.817708333333333,0.0327473648285979,0.00678636390404476,0.0156750608116238,0.0097354909726958,2.01554660653894e-05,4.52436063141208e-05,0.000125873483436675
15,"static_gaussian",6,"Independent marginals",0.00678866826124228,0.0159012008225005,0.0122912422170929,0.817708333333333,0.0328247057983162,0.00678636390404476,0.0156750608116238,0.0097354909726958,2.30435719751707e-06,0.000226140010876709,0.00255575124439711
15,"static_gaussian",6,"Equal weights",0.00679890197982912,0.0157612377643944,0.0100522829846103,0.833333333333333,0.0338245702296623,0.00678636390404476,0.0156750608116238,0.0097354909726958,1.25380757843635e-05,8.61769527706474e-05,0.000316792011914526
15,"static_gaussian",6,"ARIMA independent",0.00694526077609386,0.0163403574726823,0.0117296399060761,0.783203125,0.0311846594756585,0.00678636390404476,0.0156750608116238,0.0097354909726958,0.000158896872049101,0.00066529666105853,0.00199414893338034
15,"static_gaussian",6,"Bootstrap independent",0.00682802493973858,0.0158907540172633,0.0114425685767955,0.811197916666667,0.0319122078408844,0.00678636390404476,0.0156750608116238,0.0097354909726958,4.1661035693823e-05,0.000215693205639494,0.00170707760409975
15,"static_gaussian",6,"Gaussian copula bootstrap",0.00682269102931124,0.0157237271635693,0.00993562713664117,0.811197916666667,0.0322694645887191,0.00678636390404476,0.0156750608116238,0.0097354909726958,3.63271252664804e-05,4.86663519454859e-05,0.000200136163945371
16,"break_correlation",1,"No tail copula",0.00513755672979117,0.011473743223086,0.00633514693157602,0.757161458333333,0.0212113519424888,0.00532777064933121,0.0118743851283361,0.00624967350544275,-0.00019021391954004,-0.000400641905250142,8.54734261332736e-05
16,"break_correlation",1,"Static dependence",0.00538996404468805,0.0120839371362546,0.00706755538113274,0.725260416666667,0.0206815290189518,0.00532777064933121,0.0118743851283361,0.00624967350544275,6.21933953568344e-05,0.000209552007918539,0.000817881875689992
16,"break_correlation",1,"Rolling dependence",0.00522955707329367,0.0116512768686754,0.00515681903440234,0.733723958333333,0.0207946639940151,0.00532777064933121,0.0118743851283361,0.00624967350544275,-9.82135760375412e-05,-0.00022310825966069,-0.00109285447104041
16,"break_correlation",1,"Independent marginals",0.00529360782693173,0.0119922594267406,0.00853518234583163,0.743489583333333,0.0212322884622737,0.00532777064933121,0.0118743851283361,0.00624967350544275,-3.416282239948e-05,0.000117874298404489,0.00228550884038888
16,"break_correlation",1,"Equal weights",0.00420695429793129,0.00947859757290179,0.00489802956730115,0.8203125,0.0198148576374529,0.00532777064933121,0.0118743851283361,0.00624967350544275,-0.00112081635139993,-0.00239578755543431,-0.00135164393814159
16,"break_correlation",1,"ARIMA independent",0.00440444784479236,0.00996496899511835,0.00452047511831716,0.613932291666667,0.013153845786807,0.00532777064933121,0.0118743851283361,0.00624967350544275,-0.000923322804538859,-0.00190941613321775,-0.00172919838712559
16,"break_correlation",1,"Bootstrap independent",0.00439621823634177,0.00990842144336674,0.00436628039920568,0.573567708333333,0.011760021127677,0.00532777064933121,0.0118743851283361,0.00624967350544275,-0.000931552412989447,-0.00196596368496936,-0.00188339310623707
16,"break_correlation",1,"Gaussian copula bootstrap",0.00440897366621763,0.00984143141358636,0.00424717296667028,0.570963541666667,0.0116738738846813,0.00532777064933121,0.0118743851283361,0.00624967350544275,-0.000918796983113588,-0.00203295371474975,-0.00200250053877247
16,"break_correlation",3,"No tail copula",0.00859137348704108,0.0191583116542448,0.0079516641057478,0.5859375,0.0244337852672721,0.00858059157073804,0.0191388696641021,0.00792083718953547,1.07819163030331e-05,1.94419901426504e-05,3.08269162123259e-05
16,"break_correlation",3,"Static dependence",0.00857581481567605,0.0192364399745548,0.00796695386411653,0.6015625,0.0252810325118147,0.00858059157073804,0.0191388696641021,0.00792083718953547,-4.77675506199531e-06,9.75703104526583e-05,4.6116674581053e-05
16,"break_correlation",3,"Rolling dependence",0.00860541318571934,0.0192329848640756,0.00787711958257858,0.600911458333333,0.0250928410737515,0.00858059157073804,0.0191388696641021,0.00792083718953547,2.48216149812928e-05,9.41151999734741e-05,-4.37176069568931e-05
16,"break_correlation",3,"Independent marginals",0.00856577283521426,0.0193940640838696,0.00861562183610387,0.570963541666667,0.023323889932147,0.00858059157073804,0.0191388696641021,0.00792083718953547,-1.48187355237823e-05,0.000255194419767516,0.000694784646568395
16,"break_correlation",3,"Equal weights",0.00870654445266156,0.0193965903812719,0.00809956681895856,0.606119791666667,0.0260828066172206,0.00858059157073804,0.0191388696641021,0.00792083718953547,0.000125952881923515,0.000257720717169747,0.000178729629423091
16,"break_correlation",3,"ARIMA independent",0.00849537961032481,0.0191019032315417,0.00826614381030913,0.563151041666667,0.0224578371178245,0.00858059157073804,0.0191388696641021,0.00792083718953547,-8.52119604132281e-05,-3.69664325603827e-05,0.000345306620773657
16,"break_correlation",3,"Bootstrap independent",0.00851176822169534,0.0189803033559282,0.0080406529753545,0.53125,0.0208836402503808,0.00858059157073804,0.0191388696641021,0.00792083718953547,-6.88233490427053e-05,-0.000158566308173916,0.000119815785819028
16,"break_correlation",3,"Gaussian copula bootstrap",0.00851514526970608,0.0188884627483669,0.00793666855212589,0.535807291666667,0.0211565318655637,0.00858059157073804,0.0191388696641021,0.00792083718953547,-6.54463010319618e-05,-0.000250406915735267,1.58313625904152e-05
16,"break_correlation",6,"No tail copula",0.0152011889124318,0.033346662637831,0.0146418768855088,0.586588541666667,0.0454169387952133,0.0153475700486646,0.0338234490702704,0.0147071548322632,-0.000146381136232795,-0.000476786432439466,-6.52779467543579e-05
16,"break_correlation",6,"Static dependence",0.0157686889505832,0.0347522496859342,0.0149937969931734,0.583333333333333,0.0466171222072916,0.0153475700486646,0.0338234490702704,0.0147071548322632,0.000421118901918555,0.000928800615663715,0.000286642160910207
16,"break_correlation",6,"Rolling dependence",0.0152943591574105,0.0337969045019017,0.0150426437380949,0.6171875,0.0476455321766185,0.0153475700486646,0.0338234490702704,0.0147071548322632,-5.32108912541379e-05,-2.65445683687027e-05,0.000335488905831675
16,"break_correlation",6,"Independent marginals",0.0154701778735657,0.0345046982048686,0.0194342850802809,0.60546875,0.0466566606282459,0.0153475700486646,0.0338234490702704,0.0147071548322632,0.00012260782490103,0.000681249134598189,0.0047271302480177
16,"break_correlation",6,"Equal weights",0.0127635518727148,0.0283009631542153,0.0123117760444354,0.674479166666667,0.0444126731992746,0.0153475700486646,0.0338234490702704,0.0147071548322632,-0.0025840181759498,-0.00552248591605519,-0.00239537878782775
16,"break_correlation",6,"ARIMA independent",0.0122573312781263,0.0281026701145592,0.0138060876537866,0.56640625,0.0324318718917465,0.0153475700486646,0.0338234490702704,0.0147071548322632,-0.0030902387705383,-0.00572077895571125,-0.00090106717847661
16,"break_correlation",6,"Bootstrap independent",0.0121326081641706,0.0270741993023362,0.0113963303040014,0.592447916666667,0.0344939865725186,0.0153475700486646,0.0338234490702704,0.0147071548322632,-0.00321496188449402,-0.00674924976793428,-0.0033108245282618
16,"break_correlation",6,"Gaussian copula bootstrap",0.0121933030364628,0.0268717039628125,0.0110653124888617,0.625,0.0361977347201046,0.0153475700486646,0.0338234490702704,0.0147071548322632,-0.0031542670122018,-0.00695174510745796,-0.00364184234340152
16,"independent_series",1,"No tail copula",0.00470234979390374,0.0110279950630955,0.0107377935577366,0.791666666666667,0.0203068331957904,0.0045372353371541,0.0107552212681878,0.0102593320527839,0.000165114456749636,0.000272773794907656,0.000478461504952725
16,"independent_series",1,"Static dependence",0.00456359497246464,0.0107955220500284,0.0104319476934682,0.825520833333333,0.0210381898756094,0.0045372353371541,0.0107552212681878,0.0102593320527839,2.63596353105378e-05,4.03007818406201e-05,0.000172615640684328
16,"independent_series",1,"Rolling dependence",0.00474065744162708,0.0111493375003269,0.0105253628486802,0.779947916666667,0.0201577147504165,0.0045372353371541,0.0107552212681878,0.0102593320527839,0.000203422104472975,0.000394116232139068,0.000266030795896337
16,"independent_series",1,"Independent marginals",0.00448784742061127,0.0106035556813651,0.0102138686826436,0.833333333333333,0.0210002421553859,0.0045372353371541,0.0107552212681878,0.0102593320527839,-4.93879165428361e-05,-0.000151665586822726,-4.54633701403376e-05
16,"independent_series",1,"Equal weights",0.00341011346492991,0.00818144127983769,0.00716438674213442,0.8671875,0.0185362930491545,0.0045372353371541,0.0107552212681878,0.0102593320527839,-0.00112712187222419,-0.00257377998835011,-0.00309494531064948
16,"independent_series",1,"ARIMA independent",0.00317167827482468,0.00756678076635559,0.00632574788728533,0.867838541666667,0.0163074450971941,0.0045372353371541,0.0107552212681878,0.0102593320527839,-0.00136555706232942,-0.00318844050183221,-0.00393358416549857
16,"independent_series",1,"Bootstrap independent",0.00315017661554912,0.00753930930508998,0.00618389436453057,0.823567708333333,0.0147207451588628,0.0045372353371541,0.0107552212681878,0.0102593320527839,-0.00138705872160498,-0.00321591196309782,-0.00407543768825333
16,"independent_series",1,"Gaussian copula bootstrap",0.00317495145135254,0.00760806735006699,0.00634474564855981,0.840494791666667,0.0156003131436559,0.0045372353371541,0.0107552212681878,0.0102593320527839,-0.00136228388580156,-0.00314715391812081,-0.00391458640422408
16,"independent_series",3,"No tail copula",0.00593122556173483,0.0141554674705553,0.0103319489056997,0.762369791666667,0.0246640692841208,0.00586622003546328,0.0140194771553866,0.0101326049799345,6.50055262715497e-05,0.000135990315168758,0.00019934392576515
16,"independent_series",3,"Static dependence",0.00577384864147478,0.0137409402398203,0.0100429543626721,0.772786458333333,0.0248040272340952,0.00586622003546328,0.0140194771553866,0.0101326049799345,-9.23713939885015e-05,-0.000278536915566275,-8.965061726246e-05
16,"independent_series",3,"Rolling dependence",0.00592358810136493,0.0141537028436514,0.0101322052709599,0.756510416666667,0.0244646136585736,0.00586622003546328,0.0140194771553866,0.0101326049799345,5.73680659016499e-05,0.000134225688264813,-3.9970897459593e-07
16,"independent_series",3,"Independent marginals",0.00586851121558638,0.013985678047342,0.0101627353333594,0.748697916666667,0.0242781811878208,0.00586622003546328,0.0140194771553866,0.0101326049799345,2.29118012310542e-06,-3.37991080446211e-05,3.01303534248985e-05
16,"independent_series",3,"Equal weights",0.00595312512898768,0.0142128954805307,0.0103997875421614,0.798828125,0.026561038650293,0.00586622003546328,0.0140194771553866,0.0101326049799345,8.69050935243974e-05,0.000193418325144142,0.000267182562226907
16,"independent_series",3,"ARIMA independent",0.00618949927139153,0.0148593375366109,0.0104931188100685,0.739583333333333,0.0244400404569343,0.00586622003546328,0.0140194771553866,0.0101326049799345,0.000323279235928251,0.000839860381224312,0.000360513830133979
16,"independent_series",3,"Bootstrap independent",0.00559061120466984,0.0132325802422014,0.0100428279816285,0.775390625,0.0239545060655652,0.00586622003546328,0.0140194771553866,0.0101326049799345,-0.00027560883079344,-0.000786896913185155,-8.97769983060348e-05
16,"independent_series",3,"Gaussian copula bootstrap",0.00556333335089372,0.0131915210216268,0.00999157506338995,0.766276041666667,0.0234441321233222,0.00586622003546328,0.0140194771553866,0.0101326049799345,-0.000302886684569555,-0.000827956133759791,-0.000141029916544577
16,"independent_series",6,"No tail copula",0.00827064182629011,0.0196913077262749,0.0152780335256438,0.783203125,0.0363012176120479,0.00830893538863989,0.0197483307292424,0.0152331334766512,-3.82935623497796e-05,-5.70230029674594e-05,4.49000489926524e-05
16,"independent_series",6,"Static dependence",0.0083451577580924,0.0198233894936739,0.0152747854501392,0.789713541666667,0.0372504226355064,0.00830893538863989,0.0197483307292424,0.0152331334766512,3.62223694525075e-05,7.50587644314966e-05,4.16519734880039e-05
16,"independent_series",6,"Rolling dependence",0.00829954795731024,0.0197233120515675,0.0153092652907857,0.793619791666667,0.0371359319606463,0.00830893538863989,0.0197483307292424,0.0152331334766512,-9.38743132964347e-06,-2.50186776749491e-05,7.61318141345377e-05
16,"independent_series",6,"Independent marginals",0.00833797236771134,0.0197373136350742,0.0152665241599405,0.784505208333333,0.0372212412282819,0.00830893538863989,0.0197483307292424,0.0152331334766512,2.90369790714555e-05,-1.10170941681718e-05,3.33906832892736e-05
16,"independent_series",6,"Equal weights",0.00820894178561055,0.0195492244506264,0.0153302059078507,0.802083333333333,0.0383003157684985,0.00830893538863989,0.0197483307292424,0.0152331334766512,-9.99936030293361e-05,-0.000199106278615985,9.70724311994565e-05
16,"independent_series",6,"ARIMA independent",0.00813901411506847,0.0193341788503979,0.0150598646746673,0.8125,0.0383872235454553,0.00830893538863989,0.0197483307292424,0.0152331334766512,-0.000169921273571419,-0.00041415187884454,-0.000173268801983864
16,"independent_series",6,"Bootstrap independent",0.00831537168638722,0.019711147501494,0.0151103630360879,0.818359375,0.0394892402535,0.00830893538863989,0.0197483307292424,0.0152331334766512,6.43629774733055e-06,-3.71832277483858e-05,-0.000122770440563311
16,"independent_series",6,"Gaussian copula bootstrap",0.00829962332798098,0.0197225164115968,0.0153175320091914,0.801432291666667,0.0379715384512867,0.00830893538863989,0.0197483307292424,0.0152331334766512,-9.31206065890589e-06,-2.58143176456276e-05,8.43985325402075e-05
16,"regime_heavy_tail",1,"No tail copula",0.00222440390130374,0.00533549452242819,0.00622891423547253,0.945963541666667,0.0159837050417286,0.00228469600540111,0.00544825095405295,0.0061274077682919,-6.02921040973692e-05,-0.000112756431624757,0.000101506467180634
16,"regime_heavy_tail",1,"Static dependence",0.00221057918499287,0.00523521255385436,0.00608914983864665,0.946614583333333,0.0158296003205608,0.00228469600540111,0.00544825095405295,0.0061274077682919,-7.41168204082361e-05,-0.000213038400198591,-3.82579296452426e-05
16,"regime_heavy_tail",1,"Rolling dependence",0.0023358568167764,0.00558843445888125,0.00653378717520264,0.942057291666667,0.0173953680006652,0.00228469600540111,0.00544825095405295,0.0061274077682919,5.11608113752879e-05,0.000140183504828301,0.000406379406910743
16,"regime_heavy_tail",1,"Independent marginals",0.00223319940025896,0.00559375314888169,0.00957833178347566,0.945963541666667,0.0165756466786785,0.00228469600540111,0.00544825095405295,0.0061274077682919,-5.14966051421459e-05,0.000145502194828743,0.00345092401518377
16,"regime_heavy_tail",1,"Equal weights",0.00234056777376317,0.00555880354045784,0.00634046184069979,0.963541666666667,0.018595742336544,0.00228469600540111,0.00544825095405295,0.0061274077682919,5.5871768362064e-05,0.000110552586404892,0.000213054072407895
16,"regime_heavy_tail",1,"ARIMA independent",0.00231835206864657,0.00550420258284054,0.00941852788703376,0.961588541666667,0.0166618135789838,0.00228469600540111,0.00544825095405295,0.0061274077682919,3.36560632454609e-05,5.59516287875969e-05,0.00329112011874186
16,"regime_heavy_tail",1,"Bootstrap independent",0.00200618366788626,0.00484946338824797,0.00542860062458859,0.875,0.00897462137045277,0.00228469600540111,0.00544825095405295,0.0061274077682919,-0.000278512337514854,-0.000598787565804982,-0.000698807143703309
16,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00200760477368613,0.00474676115123514,0.00420285569711534,0.884765625,0.00978602162431262,0.00228469600540111,0.00544825095405295,0.0061274077682919,-0.000277091231714976,-0.000701489802817812,-0.00192455207117655
16,"regime_heavy_tail",3,"No tail copula",0.00465207112143678,0.0107609133813529,0.0087094243178955,0.903645833333333,0.0254211972797278,0.00470587111443398,0.0108546189763104,0.00874788772284021,-5.37999929971994e-05,-9.3705594957574e-05,-3.84634049447122e-05
16,"regime_heavy_tail",3,"Static dependence",0.00469894294480649,0.010849521541463,0.00865746141611362,0.890625,0.0244898207274138,0.00470587111443398,0.0108546189763104,0.00874788772284021,-6.9281696274898e-06,-5.09743484743835e-06,-9.04263067265914e-05
16,"regime_heavy_tail",3,"Rolling dependence",0.00466773564077083,0.0107199549468903,0.00835524284073789,0.902994791666667,0.0261103685810471,0.00470587111443398,0.0108546189763104,0.00874788772284021,-3.81354736631503e-05,-0.000134664029420098,-0.000392644882102321
16,"regime_heavy_tail",3,"Independent marginals",0.00469130024875586,0.0112668842649408,0.0162001023797867,0.909505208333333,0.0269535521928182,0.00470587111443398,0.0108546189763104,0.00874788772284021,-1.45708656781214e-05,0.000412265288630385,0.00745221465694653
16,"regime_heavy_tail",3,"Equal weights",0.00499763805663263,0.011639186523972,0.0120836421411726,0.938802083333333,0.0351362780599465,0.00470587111443398,0.0108546189763104,0.00874788772284021,0.000291766942198648,0.000784567547661571,0.00333575441833235
16,"regime_heavy_tail",3,"ARIMA independent",0.00660699048333345,0.0159717102302539,0.0477701181100783,0.972005208333333,0.0566396192895235,0.00470587111443398,0.0108546189763104,0.00874788772284021,0.00190111936889947,0.00511709125394349,0.0390222303872381
16,"regime_heavy_tail",3,"Bootstrap independent",0.00459291839542139,0.0110673966221261,0.0143390257051523,0.867838541666667,0.022336952603779,0.00470587111443398,0.0108546189763104,0.00874788772284021,-0.000112952719012593,0.000212777645815676,0.00559113798231214
16,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00452724825834674,0.0104725101960685,0.00869103177989041,0.85546875,0.0207260707256752,0.00470587111443398,0.0108546189763104,0.00874788772284021,-0.000178622856087243,-0.000382108780241915,-5.68559429497979e-05
16,"regime_heavy_tail",6,"No tail copula",0.00768920949581036,0.0179045242376803,0.0141244187424562,0.845052083333333,0.0384317085155557,0.00793509255350077,0.0184496926550485,0.0150464752738596,-0.000245883057690409,-0.000545168417368142,-0.00092205653140345
16,"regime_heavy_tail",6,"Static dependence",0.00796835178445715,0.0184107924650621,0.0149393595255921,0.869140625,0.0403942258132505,0.00793509255350077,0.0184496926550485,0.0150464752738596,3.3259230956385e-05,-3.89001899864204e-05,-0.000107115748267519
16,"regime_heavy_tail",6,"Rolling dependence",0.00800790523407015,0.0186428435499727,0.0158362654475082,0.836588541666667,0.0396138887593013,0.00793509255350077,0.0184496926550485,0.0150464752738596,7.28126805693841e-05,0.000193150894924252,0.000789790173648549
16,"regime_heavy_tail",6,"Independent marginals",0.00789922120548654,0.0188495762965213,0.0240571023599988,0.865885416666667,0.0409175353147442,0.00793509255350077,0.0184496926550485,0.0150464752738596,-3.58713480142301e-05,0.000399883641472781,0.00901062708613919
16,"regime_heavy_tail",6,"Equal weights",0.00723762859412894,0.0165903354879159,0.0116010188462181,0.88671875,0.0399504847745705,0.00793509255350077,0.0184496926550485,0.0150464752738596,-0.000697463959371831,-0.00185935716713255,-0.00344545642764154
16,"regime_heavy_tail",6,"ARIMA independent",0.00710843730457862,0.0165450241753934,0.0198846416281837,0.889322916666667,0.0396584116078563,0.00793509255350077,0.0184496926550485,0.0150464752738596,-0.000826655248922146,-0.00190466847965507,0.00483816635432408
16,"regime_heavy_tail",6,"Bootstrap independent",0.00684601235750024,0.0160149802553038,0.0164143794166977,0.884765625,0.0375352209479083,0.00793509255350077,0.0184496926550485,0.0150464752738596,-0.00108908019600053,-0.00243471239974471,0.00136790414283808
16,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00680238862691081,0.0154733932532682,0.0103108908495073,0.876302083333333,0.0374366671780535,0.00793509255350077,0.0184496926550485,0.0150464752738596,-0.00113270392658996,-0.00297629940178025,-0.0047355844243523
16,"static_gaussian",1,"No tail copula",0.00338576229581484,0.00780197147975573,0.00536896760727728,0.8359375,0.0160347017520375,0.00347823780545637,0.00802619971066868,0.00541048771096684,-9.2475509641525e-05,-0.000224228230912956,-4.15201036895654e-05
16,"static_gaussian",1,"Static dependence",0.0034990923540606,0.00806714639063618,0.00542157067559993,0.790364583333333,0.0157941014373386,0.00347823780545637,0.00802619971066868,0.00541048771096684,2.08545486042318e-05,4.09466799674938e-05,1.10829646330912e-05
16,"static_gaussian",1,"Rolling dependence",0.00342002449436272,0.00790476220712081,0.00509655791759187,0.819661458333333,0.0161007894629708,0.00347823780545637,0.00802619971066868,0.00541048771096684,-5.82133110936431e-05,-0.00012143750354787,-0.000313929793374973
16,"static_gaussian",1,"Independent marginals",0.00333167943388751,0.00783184874505302,0.00643923521399821,0.804036458333333,0.0155712041114576,0.00347823780545637,0.00802619971066868,0.00541048771096684,-0.000146558371568855,-0.000194350965615665,0.00102874750303137
16,"static_gaussian",1,"Equal weights",0.00305989180824214,0.00709865677319529,0.00474023338989197,0.888671875,0.0179127969002872,0.00347823780545637,0.00802619971066868,0.00541048771096684,-0.00041834599721423,-0.000927542937473392,-0.000670254321074869
16,"static_gaussian",1,"ARIMA independent",0.0027040934062328,0.00635102240276693,0.00425654919068109,0.798177083333333,0.0122976924247224,0.00347823780545637,0.00802619971066868,0.00541048771096684,-0.000774144399223568,-0.00167517730790175,-0.00115393852028575
16,"static_gaussian",1,"Bootstrap independent",0.00270237655982871,0.00635263278314435,0.00411849673871375,0.774088541666667,0.0116013467145099,0.00347823780545637,0.00802619971066868,0.00541048771096684,-0.000775861245627653,-0.00167356692752433,-0.00129199097225309
16,"static_gaussian",1,"Gaussian copula bootstrap",0.00268985348041367,0.00625283641912378,0.00381939168127552,0.791015625,0.0119353115984925,0.00347823780545637,0.00802619971066868,0.00541048771096684,-0.000788384325042699,-0.00177336329154491,-0.00159109602969132
16,"static_gaussian",3,"No tail copula",0.00496476062193818,0.0114728390203585,0.00649693832752733,0.78515625,0.0215046147188313,0.00496166034659181,0.0114732152967451,0.00649498234732543,3.10027534636183e-06,-3.76276386637384e-07,1.95598020190455e-06
16,"static_gaussian",3,"Static dependence",0.00489580508364377,0.0113185014538973,0.00646226668070973,0.8046875,0.0221597742944765,0.00496166034659181,0.0114732152967451,0.00649498234732543,-6.58552629480488e-05,-0.000154713842847811,-3.27156666156923e-05
16,"static_gaussian",3,"Rolling dependence",0.00502726239231862,0.0116236006579903,0.00651179858826171,0.766276041666667,0.0207897491411545,0.00496166034659181,0.0114732152967451,0.00649498234732543,6.56020457268005e-05,0.000150385361245193,1.68162409362859e-05
16,"static_gaussian",3,"Independent marginals",0.00491906427828393,0.0114945313310886,0.00756415589334669,0.772135416666667,0.0210268083727093,0.00496166034659181,0.0114732152967451,0.00649498234732543,-4.25960683078852e-05,2.13160343434833e-05,0.00106917354602126
16,"static_gaussian",3,"Equal weights",0.00486700100193236,0.0112436624259114,0.00647300344853827,0.810546875,0.0223742759230587,0.00496166034659181,0.0114732152967451,0.00649498234732543,-9.46593446594507e-05,-0.000229552870833774,-2.19788987871504e-05
16,"static_gaussian",3,"ARIMA independent",0.00481295213090873,0.0113171346617833,0.00814667254228824,0.8125,0.0223592702744147,0.00496166034659181,0.0114732152967451,0.00649498234732543,-0.000148708215683088,-0.000156080634961801,0.00165169019496282
16,"static_gaussian",3,"Bootstrap independent",0.00475271222549772,0.0110773441507334,0.00797637663211351,0.827473958333333,0.0227176218865083,0.00496166034659181,0.0114732152967451,0.00649498234732543,-0.000208948121094092,-0.000395871146011771,0.00148139428478809
16,"static_gaussian",3,"Gaussian copula bootstrap",0.00476518115202931,0.0110074256466425,0.00647818549117402,0.84765625,0.0239832682309521,0.00496166034659181,0.0114732152967451,0.00649498234732543,-0.000196479194562502,-0.000465789650102648,-1.67968561514071e-05
16,"static_gaussian",6,"No tail copula",0.0065880410166799,0.0152587940469287,0.0094686677250402,0.787760416666667,0.0286795145822548,0.00657873015775861,0.0152118034643943,0.00954827988215599,9.31085892129022e-06,4.6990582534356e-05,-7.96121571157906e-05
16,"static_gaussian",6,"Static dependence",0.00653483326384955,0.0151474405120823,0.00951256075069835,0.806640625,0.0300272302638948,0.00657873015775861,0.0152118034643943,0.00954827988215599,-4.38968939090604e-05,-6.4362952311995e-05,-3.57191314576382e-05
16,"static_gaussian",6,"Rolling dependence",0.00654919017801676,0.0151866973790352,0.00959271243737982,0.795572916666667,0.0292606695403548,0.00657873015775861,0.0152118034643943,0.00954827988215599,-2.95399797418478e-05,-2.51060853591004e-05,4.44325552238327e-05
16,"static_gaussian",6,"Independent marginals",0.00656086484104175,0.0153495823466757,0.0107461132595201,0.787109375,0.0288727731117307,0.00657873015775861,0.0152118034643943,0.00954827988215599,-1.78653167168599e-05,0.000137778882281321,0.00119783337736411
16,"static_gaussian",6,"Equal weights",0.00663081504741447,0.0153584624726654,0.0093951460401831,0.8203125,0.0306445550982555,0.00657873015775861,0.0152118034643943,0.00954827988215599,5.20848896558559e-05,0.000146659008271061,-0.000153133841972892
16,"static_gaussian",6,"ARIMA independent",0.00654498468686985,0.0153133996388047,0.00995946869636449,0.784505208333333,0.0284801488515794,0.00657873015775861,0.0152118034643943,0.00954827988215599,-3.37454708887628e-05,0.000101596174410365,0.000411188814208506
16,"static_gaussian",6,"Bootstrap independent",0.00656570678044069,0.0152430333018122,0.0102675503158586,0.77734375,0.0285448913540691,0.00657873015775861,0.0152118034643943,0.00954827988215599,-1.30233773179183e-05,3.12298374178267e-05,0.000719270433702564
16,"static_gaussian",6,"Gaussian copula bootstrap",0.00656184170622033,0.0151218511002992,0.00947303916294956,0.762369791666667,0.0276493303446789,0.00657873015775861,0.0152118034643943,0.00954827988215599,-1.68884515382803e-05,-8.99523640951125e-05,-7.5240719206433e-05
17,"break_correlation",1,"No tail copula",0.00458470512137852,0.0104104615146541,0.00577840332883008,0.70703125,0.017130051274095,0.00456413812206097,0.0104189509301949,0.0056639045350378,2.05669993175459e-05,-8.48941554074979e-06,0.000114498793792283
17,"break_correlation",1,"Static dependence",0.0045765722968147,0.0104329301993238,0.00589015325490597,0.703125,0.0166979401739802,0.00456413812206097,0.0104189509301949,0.0056639045350378,1.24341747537319e-05,1.39792691289751e-05,0.000226248719868173
17,"break_correlation",1,"Rolling dependence",0.00459796507187892,0.0104740235531377,0.00497468823953227,0.707682291666667,0.0168811832306855,0.00456413812206097,0.0104189509301949,0.0056639045350378,3.38269498179481e-05,5.50726229428256e-05,-0.000689216295505531
17,"break_correlation",1,"Independent marginals",0.00462604853208828,0.0106151564318651,0.0069900018506255,0.692057291666667,0.0166121661709396,0.00456413812206097,0.0104189509301949,0.0056639045350378,6.19104100273047e-05,0.00019620550167028,0.0013260973155877
17,"break_correlation",1,"Equal weights",0.00430544651846753,0.00971604094015776,0.0049676860701039,0.787109375,0.0188582717947416,0.00456413812206097,0.0104189509301949,0.0056639045350378,-0.000258691603593437,-0.000702909990037102,-0.000696218464933898
17,"break_correlation",1,"ARIMA independent",0.00435698984284057,0.00987826125695949,0.00448084557854924,0.606770833333333,0.0128188070635087,0.00456413812206097,0.0104189509301949,0.0056639045350378,-0.000207148279220398,-0.000540689673235371,-0.00118305895648856
17,"break_correlation",1,"Bootstrap independent",0.00444746256927387,0.00997548370331379,0.00432764275606169,0.555989583333333,0.0116845637488583,0.00456413812206097,0.0104189509301949,0.0056639045350378,-0.000116675552787104,-0.000443467226881071,-0.00133626177897611
17,"break_correlation",1,"Gaussian copula bootstrap",0.0044024682864226,0.00979519866930387,0.0042974338291706,0.604166666666667,0.0128327942540712,0.00456413812206097,0.0104189509301949,0.0056639045350378,-0.000161669835638371,-0.000623752260890995,-0.0013664707058672
17,"break_correlation",3,"No tail copula",0.0110890106061633,0.024478374608472,0.0110464220209661,0.602864583333333,0.0341714472512638,0.0108627017690968,0.0240053271247088,0.0106631814922993,0.000226308837066487,0.000473047483763239,0.000383240528666833
17,"break_correlation",3,"Static dependence",0.0108119772668756,0.0239777049914934,0.0102206180604846,0.619140625,0.0342785087524093,0.0108627017690968,0.0240053271247088,0.0106631814922993,-5.07245022211746e-05,-2.76221332153291e-05,-0.000442563431814693
17,"break_correlation",3,"Rolling dependence",0.010848466385762,0.0237767959253939,0.00945725773183709,0.61328125,0.0332044819253135,0.0108627017690968,0.0240053271247088,0.0106631814922993,-1.42353833348444e-05,-0.000228531199314898,-0.00120592376046218
17,"break_correlation",3,"Independent marginals",0.0109074625075344,0.0248176488146428,0.0147746245477475,0.60546875,0.0336884916527428,0.0108627017690968,0.0240053271247088,0.0106631814922993,4.47607384376283e-05,0.000812321689934083,0.00411144305544828
17,"break_correlation",3,"Equal weights",0.00871833513658581,0.0193938707027343,0.00863804142238673,0.709635416666667,0.033960446537121,0.0108627017690968,0.0240053271247088,0.0106631814922993,-0.002144366632511,-0.00461145642197447,-0.00202514006991254
17,"break_correlation",3,"ARIMA independent",0.00873929120117368,0.01988084434897,0.00898243760328121,0.576822916666667,0.02385249153839,0.0108627017690968,0.0240053271247088,0.0106631814922993,-0.00212341056792313,-0.00412448277573878,-0.00168074388901806
17,"break_correlation",3,"Bootstrap independent",0.00788688739985711,0.0177131286644954,0.00846066213261926,0.629557291666667,0.0247379372658883,0.0108627017690968,0.0240053271247088,0.0106631814922993,-0.00297581436923969,-0.00629219846021338,-0.00220251935968001
17,"break_correlation",3,"Gaussian copula bootstrap",0.00785675561116149,0.0173936031643155,0.00744760454275013,0.657552083333333,0.02590284624695,0.0108627017690968,0.0240053271247088,0.0106631814922993,-0.00300594615793532,-0.00661172396039325,-0.00321557694954914
17,"break_correlation",6,"No tail copula",0.016832231019007,0.0366132136967731,0.0172493939107211,0.662109375,0.0550472508921255,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.000863130757784266,-0.00198957042921084,0.000251089254193849
17,"break_correlation",6,"Static dependence",0.0169542213641212,0.0370319298006614,0.0169916748198614,0.66796875,0.0554542772398173,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.000741140412670111,-0.00157085432532261,-6.6298366658106e-06
17,"break_correlation",6,"Rolling dependence",0.0172360513978526,0.0375635381855114,0.0164572980765142,0.634114583333333,0.0535840287637857,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.000459310378938722,-0.00103924594047251,-0.000541006580013062
17,"break_correlation",6,"Independent marginals",0.0176378530817503,0.0391667937477059,0.0232894069575396,0.634114583333333,0.0546083433540608,0.0176953617767913,0.038602784125984,0.0169983046565272,-5.75086950409531e-05,0.000564009621721935,0.00629110230101239
17,"break_correlation",6,"Equal weights",0.0110133216502317,0.0248807915205974,0.0137873205709423,0.766276041666667,0.0483071110483036,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.00668204012655956,-0.0137219926053865,-0.0032109840855849
17,"break_correlation",6,"ARIMA independent",0.0110555854144072,0.0250847752099792,0.0113225340078539,0.60546875,0.0325993292279132,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.00663977636238407,-0.0135180089160047,-0.00567577064867331
17,"break_correlation",6,"Bootstrap independent",0.011336608585443,0.0253661216559592,0.0112334751345518,0.565104166666667,0.0302809597281358,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.0063587531913483,-0.0132366624700247,-0.00576482952197543
17,"break_correlation",6,"Gaussian copula bootstrap",0.01136451718976,0.025131959227211,0.0109514184483337,0.577473958333333,0.0314749604694742,0.0176953617767913,0.038602784125984,0.0169983046565272,-0.00633084458703133,-0.0134708248987729,-0.00604688620819349
17,"independent_series",1,"No tail copula",0.00355504508452793,0.00863217630247295,0.00808255796096066,0.862630208333333,0.0178364749754342,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000114001288778931,-0.000310174016137112,-0.000281331568722568
17,"independent_series",1,"Static dependence",0.00356063909438638,0.00867823470922289,0.00808851982824844,0.858723958333333,0.017813032573294,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000108407278920483,-0.000264115609387166,-0.000275369701434786
17,"independent_series",1,"Rolling dependence",0.0037615023817815,0.00918722752709431,0.00894619090151198,0.842447916666667,0.0176751206739382,0.00366904637330686,0.00894235031861006,0.00836388952968323,9.24560084746336e-05,0.000244877208484248,0.000582301371828759
17,"independent_series",1,"Independent marginals",0.00348321162590458,0.00845151707185524,0.00780509403289559,0.848958333333333,0.0173983719818309,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000185834747402282,-0.000490833246754818,-0.000558795496787634
17,"independent_series",1,"Equal weights",0.00314762263075107,0.00755635549136352,0.00639321844282136,0.8828125,0.0172836993978431,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000521423742555789,-0.00138599482724654,-0.00197067108686187
17,"independent_series",1,"ARIMA independent",0.00302745384606415,0.0072470708445961,0.00588537143458458,0.848307291666667,0.0149516124523109,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000641592527242716,-0.00169527947401396,-0.00247851809509864
17,"independent_series",1,"Bootstrap independent",0.00302351464402327,0.00726891449068025,0.00596788751246943,0.828125,0.0140710617353719,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000645531729283596,-0.00167343582792981,-0.00239600201721379
17,"independent_series",1,"Gaussian copula bootstrap",0.00302129534841839,0.00724961765214598,0.00597092267420388,0.838541666666667,0.0143016356031449,0.00366904637330686,0.00894235031861006,0.00836388952968323,-0.000647751024888474,-0.00169273266646408,-0.00239296685547935
17,"independent_series",3,"No tail copula",0.00546089315679106,0.0129873728552836,0.0106782521478562,0.794921875,0.0255535542834453,0.00549188076580766,0.013066947417214,0.0107899816367394,-3.09876090166051e-05,-7.95745619304525e-05,-0.000111729488883114
17,"independent_series",3,"Static dependence",0.00548209886933005,0.0130138349618882,0.0106431739740394,0.809244791666667,0.0264356968173163,0.00549188076580766,0.013066947417214,0.0107899816367394,-9.78189647760867e-06,-5.31124553258405e-05,-0.000146807662699925
17,"independent_series",3,"Rolling dependence",0.0054906281392842,0.0130504624671576,0.0107584876803323,0.825520833333333,0.026444693494518,0.00549188076580766,0.013066947417214,0.0107899816367394,-1.25262652345831e-06,-1.64849500564439e-05,-3.14939564070305e-05
17,"independent_series",3,"Independent marginals",0.00548737829929322,0.0130497944783984,0.0107106028025239,0.813151041666667,0.0262227522459778,0.00549188076580766,0.013066947417214,0.0107899816367394,-4.50246651444424e-06,-1.7152938815641e-05,-7.93788342154274e-05
17,"independent_series",3,"Equal weights",0.00576030412784749,0.0138168330564192,0.0119353983812517,0.830078125,0.0294942564507941,0.00549188076580766,0.013066947417214,0.0107899816367394,0.000268423362039833,0.0007498856392052,0.00114541674451236
17,"independent_series",3,"ARIMA independent",0.00544385066883404,0.0129238360977821,0.0105875175404091,0.810546875,0.0248499057589374,0.00549188076580766,0.013066947417214,0.0107899816367394,-4.80300969736228e-05,-0.000143111319431932,-0.000202464096330301
17,"independent_series",3,"Bootstrap independent",0.00544617884458937,0.0128871463119492,0.0105719668738839,0.807942708333333,0.0244154166037107,0.00549188076580766,0.013066947417214,0.0107899816367394,-4.57019212182948e-05,-0.000179801105264804,-0.0002180147628555
17,"independent_series",3,"Gaussian copula bootstrap",0.00544250819306096,0.012894426589838,0.0105903368593022,0.807942708333333,0.0245177524742282,0.00549188076580766,0.013066947417214,0.0107899816367394,-4.93725727467005e-05,-0.000172520827376012,-0.000199644777437185
17,"independent_series",6,"No tail copula",0.00817950737219325,0.0194997536836184,0.0151309092584416,0.774739583333333,0.0346462294693874,0.00825352501931311,0.0197302176359277,0.0151414375636369,-7.4017647119862e-05,-0.000230463952309322,-1.05283051953474e-05
17,"independent_series",6,"Static dependence",0.00825041741810136,0.0196823442237184,0.0149993082175071,0.772786458333333,0.0351649935675186,0.00825352501931311,0.0197302176359277,0.0151414375636369,-3.10760121174578e-06,-4.78734122093573e-05,-0.000142129346129793
17,"independent_series",6,"Rolling dependence",0.00816101464895592,0.0194993735186931,0.0151475157456601,0.805338541666667,0.0367888356601351,0.00825352501931311,0.0197302176359277,0.0151414375636369,-9.25103703571881e-05,-0.00023084411723465,6.07818202314099e-06
17,"independent_series",6,"Independent marginals",0.00823330039570956,0.0195844031810816,0.0150907004374325,0.771484375,0.034880508086112,0.00825352501931311,0.0197302176359277,0.0151414375636369,-2.02246236035465e-05,-0.000145814454846099,-5.07371262044604e-05
17,"independent_series",6,"Equal weights",0.00855155830527841,0.020347519769304,0.0152112557888936,0.767578125,0.035217241560782,0.00825352501931311,0.0197302176359277,0.0151414375636369,0.000298033285965298,0.000617302133376324,6.98182252566945e-05
17,"independent_series",6,"ARIMA independent",0.00811362604299272,0.0193229466453489,0.0151161272748676,0.78515625,0.0356674915127169,0.00825352501931311,0.0197302176359277,0.0151414375636369,-0.000139898976320387,-0.000407270990578818,-2.53102887693667e-05
17,"independent_series",6,"Bootstrap independent",0.00822633120850309,0.0193900904971441,0.0151885175348743,0.762369791666667,0.0338943905454075,0.00825352501931311,0.0197302176359277,0.0151414375636369,-2.71938108100129e-05,-0.000340127138783633,4.70799712373321e-05
17,"independent_series",6,"Gaussian copula bootstrap",0.00830512639215158,0.0195354081115085,0.0151982574535368,0.798177083333333,0.0366295750911286,0.00825352501931311,0.0197302176359277,0.0151414375636369,5.16013728384754e-05,-0.000194809524419172,5.68198898998271e-05
17,"regime_heavy_tail",1,"No tail copula",0.00548032222296998,0.012239726986398,0.00675839079103169,0.673177083333333,0.0154059955220653,0.00540211626716948,0.0120807627419188,0.00669781381171918,7.8205955800493e-05,0.000158964244479181,6.05769793125127e-05
17,"regime_heavy_tail",1,"Static dependence",0.00553088514583194,0.0123759144136517,0.00704414568502514,0.684895833333333,0.016718262741567,0.00540211626716948,0.0120807627419188,0.00669781381171918,0.000128768878662456,0.00029515167173288,0.00034633187330596
17,"regime_heavy_tail",1,"Rolling dependence",0.00540505033867087,0.0121432348548674,0.00692897486473118,0.675130208333333,0.015996644471835,0.00540211626716948,0.0120807627419188,0.00669781381171918,2.93407150138252e-06,6.24721129485906e-05,0.000231161053012001
17,"regime_heavy_tail",1,"Independent marginals",0.00540620507680246,0.012300412265674,0.00811321813560358,0.680989583333333,0.0157647393066561,0.00540211626716948,0.0120807627419188,0.00669781381171918,4.0888096329789e-06,0.000219649523755146,0.00141540432388441
17,"regime_heavy_tail",1,"Equal weights",0.0053017717316346,0.0118221182737282,0.00641530606244581,0.668619791666667,0.0163178725783682,0.00540211626716948,0.0120807627419188,0.00669781381171918,-0.000100344535534889,-0.00025864446819057,-0.000282507749273371
17,"regime_heavy_tail",1,"ARIMA independent",0.00516942038427444,0.0116579321670481,0.00705916983459735,0.677734375,0.0141581255143306,0.00540211626716948,0.0120807627419188,0.00669781381171918,-0.000232695882895049,-0.00042283057487073,0.000361356022878176
17,"regime_heavy_tail",1,"Bootstrap independent",0.0052939200103986,0.0117116432274518,0.00669888007925064,0.571614583333333,0.00931895255763497,0.00540211626716948,0.0120807627419188,0.00669781381171918,-0.000108196256770885,-0.000369119514466998,1.06626753146235e-06
17,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00533016922258197,0.0117186102522452,0.00677418368761816,0.555338541666667,0.00847176546616816,0.00540211626716948,0.0120807627419188,0.00669781381171918,-7.19470445875179e-05,-0.000362152489673634,7.63698758989798e-05
17,"regime_heavy_tail",3,"No tail copula",0.00450779355600723,0.0102532585929059,0.00649890436530531,0.772135416666667,0.0143473866573138,0.00442041393792527,0.0100444795710176,0.00654996230390434,8.73796180819644e-05,0.000208779021888279,-5.10579385990329e-05
17,"regime_heavy_tail",3,"Static dependence",0.00443290706494427,0.0100948778293922,0.00642702786319184,0.794921875,0.0151821746109046,0.00442041393792527,0.0100444795710176,0.00654996230390434,1.24931270190061e-05,5.03982583745389e-05,-0.000122934440712502
17,"regime_heavy_tail",3,"Rolling dependence",0.00442637678232701,0.0100562026732041,0.00650849124480089,0.796223958333333,0.0151844630398559,0.00442041393792527,0.0100444795710176,0.00654996230390434,5.96284440174902e-06,1.1723102186452e-05,-4.14710591034482e-05
17,"regime_heavy_tail",3,"Independent marginals",0.00446496514187727,0.0102425007840751,0.00729542629670289,0.787109375,0.0146684681679555,0.00442041393792527,0.0100444795710176,0.00654996230390434,4.45512039520023e-05,0.000198021213057471,0.000745463992798553
17,"regime_heavy_tail",3,"Equal weights",0.00428485429928351,0.00977884294517011,0.00663088800339379,0.833333333333333,0.0171512698294045,0.00442041393792527,0.0100444795710176,0.00654996230390434,-0.000135559638641754,-0.000265636625847533,8.09256994894437e-05
17,"regime_heavy_tail",3,"ARIMA independent",0.00435316285121659,0.0100832600164328,0.00987351403926606,0.875651041666667,0.0210284206811649,0.00442041393792527,0.0100444795710176,0.00654996230390434,-6.7251086708674e-05,3.87804454151219e-05,0.00332355173536172
17,"regime_heavy_tail",3,"Bootstrap independent",0.00440450633790282,0.0102433591246153,0.00796947050533017,0.810546875,0.0188112790998345,0.00442041393792527,0.0100444795710176,0.00654996230390434,-1.59076000224474e-05,0.000198879553597677,0.00141950820142583
17,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0043909578151441,0.0100292842610037,0.00657237921748713,0.796875,0.0183670085094874,0.00442041393792527,0.0100444795710176,0.00654996230390434,-2.94561227811661e-05,-1.51953100139685e-05,2.24169135827883e-05
17,"regime_heavy_tail",6,"No tail copula",0.0071716301150441,0.0161963886191028,0.0105269179679276,0.876302083333333,0.0343345975518082,0.00709300311190749,0.015987546975132,0.00988419026997808,7.86270031366111e-05,0.000208841643970725,0.000642727697949548
17,"regime_heavy_tail",6,"Static dependence",0.0070499673612853,0.0160024888285035,0.0106459516686168,0.866536458333333,0.0326004769688686,0.00709300311190749,0.015987546975132,0.00988419026997808,-4.30357506221871e-05,1.49418533714474e-05,0.000761761398638677
17,"regime_heavy_tail",6,"Rolling dependence",0.00727576505798451,0.0164048096662369,0.0104839841452093,0.859375,0.0337865379695805,0.00709300311190749,0.015987546975132,0.00988419026997808,0.000182761946077021,0.00041726269110489,0.0005997938752312
17,"regime_heavy_tail",6,"Independent marginals",0.00716903574498738,0.0165666324369536,0.0163603893579319,0.87109375,0.0341969766154019,0.00709300311190749,0.015987546975132,0.00988419026997808,7.60326330798908e-05,0.000579085461821512,0.00647619908795381
17,"regime_heavy_tail",6,"Equal weights",0.00704485088907894,0.0159074314523676,0.01069774386105,0.888020833333333,0.0373058237858664,0.00709300311190749,0.015987546975132,0.00988419026997808,-4.81522228285474e-05,-8.01155227644276e-05,0.000813553591071879
17,"regime_heavy_tail",6,"ARIMA independent",0.00738158506419002,0.0172741172531168,0.0234137835754352,0.927083333333333,0.0462353664077255,0.00709300311190749,0.015987546975132,0.00988419026997808,0.000288581952282534,0.00128657027798479,0.0135295933054571
17,"regime_heavy_tail",6,"Bootstrap independent",0.00688516001734282,0.0158172488941667,0.0145240241894349,0.830729166666667,0.0293410577222659,0.00709300311190749,0.015987546975132,0.00988419026997808,-0.00020784309456467,-0.000170298080965359,0.00463983391945685
17,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00678574805232688,0.0154596542480915,0.0113592256886304,0.854166666666667,0.0321023684700203,0.00709300311190749,0.015987546975132,0.00988419026997808,-0.000307255059580608,-0.000527892727040522,0.00147503541865233
17,"static_gaussian",1,"No tail copula",0.00274825849154446,0.00639895665540773,0.00396757154893474,0.796875,0.0123715677404746,0.00275459682545038,0.00641546904113802,0.00399120684896558,-6.33833390591447e-06,-1.65123857302869e-05,-2.36353000308363e-05
17,"static_gaussian",1,"Static dependence",0.00277404990187609,0.00644633991795858,0.00397129597466511,0.8125,0.0128052846877897,0.00275459682545038,0.00641546904113802,0.00399120684896558,1.94530764257169e-05,3.08708768205612e-05,-1.99108743004738e-05
17,"static_gaussian",1,"Rolling dependence",0.00276179859147387,0.00643236212650216,0.00396884017784658,0.801432291666667,0.0124833623906776,0.00275459682545038,0.00641546904113802,0.00399120684896558,7.20176602349168e-06,1.68930853641381e-05,-2.23666711189974e-05
17,"static_gaussian",1,"Independent marginals",0.0027989897030046,0.00655862688560283,0.00454182613909783,0.798828125,0.0125161785290661,0.00275459682545038,0.00641546904113802,0.00399120684896558,4.43928775542201e-05,0.000143157844464803,0.00055061929013225
17,"static_gaussian",1,"Equal weights",0.00272922279762775,0.0063534500011014,0.00399172941085367,0.826171875,0.0130500476753135,0.00275459682545038,0.00641546904113802,0.00399120684896558,-2.53740278226265e-05,-6.20190400366172e-05,5.22561888094408e-07
17,"static_gaussian",1,"ARIMA independent",0.00272556787581271,0.00642000435989272,0.00439146658269,0.791015625,0.0120039804088073,0.00275459682545038,0.00641546904113802,0.00399120684896558,-2.9028949637671e-05,4.53531875469881e-06,0.000400259733724415
17,"static_gaussian",1,"Bootstrap independent",0.00271629271567561,0.00638086871872976,0.00438791735171033,0.796223958333333,0.0123489736742698,0.00275459682545038,0.00641546904113802,0.00399120684896558,-3.83041097747694e-05,-3.46003224082642e-05,0.000396710502744748
17,"static_gaussian",1,"Gaussian copula bootstrap",0.00271994819071754,0.00632825328443561,0.00397938893059627,0.799479166666667,0.0123259697017291,0.00275459682545038,0.00641546904113802,0.00399120684896558,-3.46486347328366e-05,-8.72157567024081e-05,-1.18179183693059e-05
17,"static_gaussian",3,"No tail copula",0.00506906447615104,0.0118180138337848,0.00638114280235832,0.778645833333333,0.0214937714084601,0.00511615877689458,0.011936933404848,0.00638458942450538,-4.70943007435352e-05,-0.000118919571063133,-3.44662214705679e-06
17,"static_gaussian",3,"Static dependence",0.00510378405521136,0.0118882852924659,0.00637637939824875,0.772786458333333,0.0209298568735295,0.00511615877689458,0.011936933404848,0.00638458942450538,-1.237472168322e-05,-4.86481123820656e-05,-8.21002625662776e-06
17,"static_gaussian",3,"Rolling dependence",0.00509541641267908,0.0118577467103362,0.00645666565087155,0.766927083333333,0.0206774128693856,0.00511615877689458,0.011936933404848,0.00638458942450538,-2.07423642155005e-05,-7.91866945118076e-05,7.20762263661679e-05
17,"static_gaussian",3,"Independent marginals",0.00510782592524648,0.0119957217058754,0.00735978547755662,0.760416666666667,0.0205645479849965,0.00511615877689458,0.011936933404848,0.00638458942450538,-8.33285164809471e-06,5.87883010274449e-05,0.000975196053051238
17,"static_gaussian",3,"Equal weights",0.00508355846965649,0.0118651276879653,0.00636704369709775,0.781901041666667,0.0216006786350214,0.00511615877689458,0.011936933404848,0.00638458942450538,-3.26003072380898e-05,-7.18057168826811e-05,-1.75457274076262e-05
17,"static_gaussian",3,"ARIMA independent",0.00490871078238891,0.0115119065770959,0.00692549875412974,0.765625,0.0209336088844383,0.00511615877689458,0.011936933404848,0.00638458942450538,-0.000207447994505671,-0.000425026827752096,0.000540909329624362
17,"static_gaussian",3,"Bootstrap independent",0.0049480673501453,0.0115644617517009,0.00732395192098901,0.796223958333333,0.0220486305179553,0.00511615877689458,0.011936933404848,0.00638458942450538,-0.000168091426749277,-0.000372471653147081,0.000939362496483636
17,"static_gaussian",3,"Gaussian copula bootstrap",0.00491961981575578,0.0113724856079603,0.00635788926798414,0.782552083333333,0.0211552646839058,0.00511615877689458,0.011936933404848,0.00638458942450538,-0.000196538961138792,-0.000564447796887649,-2.67001565212397e-05
17,"static_gaussian",6,"No tail copula",0.00708321961720492,0.0163461266566251,0.00989924944371081,0.79296875,0.0308969510072586,0.00707701030836795,0.0163464538629996,0.00971195082797783,6.20930883696909e-06,-3.27206374529931e-07,0.000187298615732983
17,"static_gaussian",6,"Static dependence",0.00705808108310876,0.0162883610295741,0.00969538710836955,0.781901041666667,0.0303344516559783,0.00707701030836795,0.0163464538629996,0.00971195082797783,-1.8929225259188e-05,-5.80928334255777e-05,-1.65637196082816e-05
17,"static_gaussian",6,"Rolling dependence",0.00704223711342945,0.0162396667537305,0.00967284271948478,0.791666666666667,0.0305130246787779,0.00707701030836795,0.0163464538629996,0.00971195082797783,-3.47731949384934e-05,-0.000106787109269164,-3.91081084930543e-05
17,"static_gaussian",6,"Independent marginals",0.00707289165808019,0.0164673015852301,0.011266203162666,0.776692708333333,0.0298279758678595,0.00707701030836795,0.0163464538629996,0.00971195082797783,-4.11865028775681e-06,0.000120847722230494,0.00155425233468812
17,"static_gaussian",6,"Equal weights",0.00706516893262477,0.0163025354283256,0.00977234581768826,0.809895833333333,0.0334899024441195,0.00707701030836795,0.0163464538629996,0.00971195082797783,-1.18413757431747e-05,-4.39184346740472e-05,6.03949897104265e-05
17,"static_gaussian",6,"ARIMA independent",0.00692024776553725,0.0162380903470153,0.0111481866573814,0.835286458333333,0.0332438934244223,0.00707701030836795,0.0163464538629996,0.00971195082797783,-0.000156762542830701,-0.000108363515984377,0.00143623582940352
17,"static_gaussian",6,"Bootstrap independent",0.00697831424272529,0.0162437843183693,0.0111223780617786,0.819010416666667,0.0330325274438829,0.00707701030836795,0.0163464538629996,0.00971195082797783,-9.86960656426551e-05,-0.000102669544630386,0.00141042723380077
17,"static_gaussian",6,"Gaussian copula bootstrap",0.00699542220340506,0.0160587725380418,0.00958465321580372,0.822916666666667,0.0333781252716857,0.00707701030836795,0.0163464538629996,0.00971195082797783,-8.1588104962887e-05,-0.000287681324957871,-0.000127297612174108
18,"break_correlation",1,"No tail copula",0.00523983381763504,0.0117283939387596,0.00608224262997807,0.708984375,0.0197628987172408,0.00511198617170021,0.0114684088930536,0.00575226637282144,0.000127847645934825,0.000259985045705912,0.000329976257156637
18,"break_correlation",1,"Static dependence",0.00522722833661394,0.0117599969592853,0.00624799250992944,0.711588541666667,0.0193795920614412,0.00511198617170021,0.0114684088930536,0.00575226637282144,0.000115242164913734,0.000291588066231679,0.000495726137108007
18,"break_correlation",1,"Rolling dependence",0.00539164205360475,0.0119720271198397,0.00523370127614387,0.695963541666667,0.0197390398791247,0.00511198617170021,0.0114684088930536,0.00575226637282144,0.000279655881904543,0.000503618226786001,-0.000518565096677568
18,"break_correlation",1,"Independent marginals",0.00516843894157438,0.0117679305244266,0.00784664105331583,0.715494791666667,0.0192123470191573,0.00511198617170021,0.0114684088930536,0.00575226637282144,5.64527698741733e-05,0.000299521631372975,0.0020943746804944
18,"break_correlation",1,"Equal weights",0.00460530415395424,0.0102977933813925,0.00496453775143439,0.736328125,0.0176405384450605,0.00511198617170021,0.0114684088930536,0.00575226637282144,-0.000506682017745974,-0.00117061551166111,-0.00078772862138705
18,"break_correlation",1,"ARIMA independent",0.00462871568578953,0.0104742807860086,0.00484176721143554,0.595703125,0.0134228534320075,0.00511198617170021,0.0114684088930536,0.00575226637282144,-0.000483270485910681,-0.000994128107045069,-0.000910499161385892
18,"break_correlation",1,"Bootstrap independent",0.00463663947142831,0.0104229856769946,0.00488207610058526,0.598307291666667,0.0130705905444384,0.00511198617170021,0.0114684088930536,0.00575226637282144,-0.000475346700271904,-0.00104542321605904,-0.000870190272236173
18,"break_correlation",1,"Gaussian copula bootstrap",0.00469619526877995,0.0104111997662246,0.00463033418158892,0.578125,0.0125779611847339,0.00511198617170021,0.0114684088930536,0.00575226637282144,-0.000415790902920262,-0.00105720912682905,-0.00112193219123252
18,"break_correlation",3,"No tail copula",0.0078446973103168,0.0175456955728321,0.00811205347311153,0.621744791666667,0.0241711327540304,0.00787011335889819,0.0176323103310381,0.00818186744085631,-2.5416048581391e-05,-8.66147582059308e-05,-6.98139677447786e-05
18,"break_correlation",3,"Static dependence",0.00785247832970001,0.0176081954109772,0.00805230324067624,0.616536458333333,0.0236598120233264,0.00787011335889819,0.0176323103310381,0.00818186744085631,-1.76350291981875e-05,-2.41149200608526e-05,-0.000129564200180073
18,"break_correlation",3,"Rolling dependence",0.00789337986799561,0.0176484984262558,0.00813133916179529,0.6171875,0.0239288648181389,0.00787011335889819,0.0176323103310381,0.00818186744085631,2.32665090974127e-05,1.61880952177715e-05,-5.05282790610254e-05
18,"break_correlation",3,"Independent marginals",0.00786504003886777,0.0178297004518854,0.00900784771288938,0.626302083333333,0.0243358620426507,0.00787011335889819,0.0176323103310381,0.00818186744085631,-5.07332003042357e-06,0.000197390120847372,0.000825980272033067
18,"break_correlation",3,"Equal weights",0.00800604317873066,0.0179212387661703,0.00829765636719765,0.654296875,0.0269980502272004,0.00787011335889819,0.0176323103310381,0.00818186744085631,0.000135929819832462,0.000288928435132198,0.000115788926341337
18,"break_correlation",3,"ARIMA independent",0.00800463593256869,0.0180856180237324,0.00841764485451504,0.594401041666667,0.0226550741021137,0.00787011335889819,0.0176323103310381,0.00818186744085631,0.000134522573670493,0.000453307692694336,0.000235777413658727
18,"break_correlation",3,"Bootstrap independent",0.00803808922351382,0.0179578797146566,0.00826132096113261,0.565104166666667,0.0207128491950304,0.00787011335889819,0.0176323103310381,0.00818186744085631,0.000167975864615628,0.000325569383618579,7.94535202762962e-05
18,"break_correlation",3,"Gaussian copula bootstrap",0.00797680224813195,0.0177014487991866,0.0080135732805765,0.572916666666667,0.0210832857830583,0.00787011335889819,0.0176323103310381,0.00818186744085631,0.000106688889233755,6.91384681485753e-05,-0.00016829416027981
18,"break_correlation",6,"No tail copula",0.010810306392693,0.0241947888304749,0.0109983789069779,0.615885416666667,0.032484903552464,0.0108604363797071,0.0243597779599108,0.0111221305390251,-5.01299870141799e-05,-0.000164989129435893,-0.00012375163204727
18,"break_correlation",6,"Static dependence",0.0108488086718428,0.0243810358082574,0.0111170987942036,0.607421875,0.0319540199341251,0.0108604363797071,0.0243597779599108,0.0111221305390251,-1.16277078643767e-05,2.12578483465946e-05,-5.03174482148136e-06
18,"break_correlation",6,"Rolling dependence",0.0108873524169957,0.0244745539234851,0.0110440657996005,0.595703125,0.0313056525499831,0.0108604363797071,0.0243597779599108,0.0111221305390251,2.69160372885421e-05,0.000114775963574294,-7.80647394246475e-05
18,"break_correlation",6,"Independent marginals",0.010827982796932,0.0245318733181627,0.0116240997216395,0.599609375,0.0313660205970637,0.0108604363797071,0.0243597779599108,0.0111221305390251,-3.24535827751632e-05,0.000172095358251901,0.000501969182614376
18,"break_correlation",6,"Equal weights",0.0108600532313879,0.0243860093279632,0.0109914485060031,0.61328125,0.0323336253418599,0.0108604363797071,0.0243597779599108,0.0111221305390251,-3.83148319215917e-07,2.62313680524512e-05,-0.000130682033022064
18,"break_correlation",6,"ARIMA independent",0.011105869905458,0.0250485994615626,0.0116409979157969,0.582682291666667,0.0309437170084993,0.0108604363797071,0.0243597779599108,0.0111221305390251,0.000245433525750838,0.000688821501651785,0.000518867376771814
18,"break_correlation",6,"Bootstrap independent",0.0109792404006741,0.0246336826595251,0.0116842117980069,0.623046875,0.0325660116330632,0.0108604363797071,0.0243597779599108,0.0111221305390251,0.000118804020966952,0.000273904699614375,0.00056208125898176
18,"break_correlation",6,"Gaussian copula bootstrap",0.0109661013093989,0.0244079859728709,0.0110357636565326,0.600260416666667,0.0310946625880938,0.0108604363797071,0.0243597779599108,0.0111221305390251,0.000105664929691817,4.82080129601166e-05,-8.63668824925747e-05
18,"independent_series",1,"No tail copula",0.00367724019150582,0.00883768057913755,0.00756325369835345,0.830729166666667,0.0172378126811654,0.00370681617680046,0.0089502854822745,0.00764461497674944,-2.95759852946449e-05,-0.000112604903136953,-8.13612783959966e-05
18,"independent_series",1,"Static dependence",0.00370048379189322,0.0089382544086522,0.00772048106092828,0.834635416666667,0.0172674092401535,0.00370681617680046,0.0089502854822745,0.00764461497674944,-6.33238490724362e-06,-1.20310736223053e-05,7.58660841788375e-05
18,"independent_series",1,"Rolling dependence",0.00371600740547176,0.0089556992802918,0.00747980787022973,0.83203125,0.0174099630202344,0.00370681617680046,0.0089502854822745,0.00764461497674944,9.19122867130149e-06,5.41379801730253e-06,-0.000164807106519716
18,"independent_series",1,"Independent marginals",0.0036114206867965,0.0087086357002757,0.00779937309115195,0.84765625,0.0174491716518589,0.00370681617680046,0.0089502854822745,0.00764461497674944,-9.53954900039587e-05,-0.000241649781998799,0.000154758114402501
18,"independent_series",1,"Equal weights",0.00344638111416319,0.00827414853115435,0.00757200189842747,0.838541666666667,0.0171751767210959,0.00370681617680046,0.0089502854822745,0.00764461497674944,-0.000260435062637269,-0.00067613695112015,-7.26130783219722e-05
18,"independent_series",1,"ARIMA independent",0.00328175748020601,0.00790033153258144,0.0070813124926452,0.807291666666667,0.0144720154765903,0.00370681617680046,0.0089502854822745,0.00764461497674944,-0.000425058696594448,-0.00104995394969306,-0.000563302484104245
18,"independent_series",1,"Bootstrap independent",0.00327347582149553,0.00788892434296544,0.00707875127969397,0.779296875,0.0139910050382338,0.00370681617680046,0.0089502854822745,0.00764461497674944,-0.000433340355304936,-0.00106136113930906,-0.000565863697055479
18,"independent_series",1,"Gaussian copula bootstrap",0.00327138507278424,0.00787554152065672,0.00709428636904929,0.792317708333333,0.0142823542079894,0.00370681617680046,0.0089502854822745,0.00764461497674944,-0.000435431104016224,-0.00107474396161778,-0.000550328607700159
18,"independent_series",3,"No tail copula",0.00569580873367148,0.0135854889417375,0.0109407048460415,0.799479166666667,0.0258069961460961,0.00569660941180145,0.0136107687304661,0.0111212217817863,-8.00678129978839e-07,-2.52797887285768e-05,-0.000180516935744807
18,"independent_series",3,"Static dependence",0.00572418164624212,0.013630411309147,0.0109800320697688,0.814453125,0.0264037460875488,0.00569660941180145,0.0136107687304661,0.0111212217817863,2.757223444067e-05,1.96425786809177e-05,-0.000141189712017478
18,"independent_series",3,"Rolling dependence",0.00572416670278432,0.0136427662595387,0.0108916201704461,0.8046875,0.0259051635382803,0.00569660941180145,0.0136107687304661,0.0111212217817863,2.75572909828638e-05,3.19975290725659e-05,-0.0002296016113402
18,"independent_series",3,"Independent marginals",0.00571616334973462,0.0135926481808346,0.0107655685025316,0.798177083333333,0.0258190662850945,0.00569660941180145,0.0136107687304661,0.0111212217817863,1.95539379331672e-05,-1.81205496315156e-05,-0.000355653279254754
18,"independent_series",3,"Equal weights",0.00578727037689124,0.0137858634108622,0.0111829040545649,0.820963541666667,0.0268876983870681,0.00569660941180145,0.0136107687304661,0.0111212217817863,9.06609650897878e-05,0.000175094680396146,6.16822727786438e-05
18,"independent_series",3,"ARIMA independent",0.0057469082366686,0.0137158237499471,0.0108655956902987,0.794921875,0.0261082850077746,0.00569660941180145,0.0136107687304661,0.0111212217817863,5.02988248671449e-05,0.000105055019481003,-0.000255626091487627
18,"independent_series",3,"Bootstrap independent",0.00573507296396687,0.0137024156867894,0.0107283988849251,0.771484375,0.0238707222677991,0.00569660941180145,0.0136107687304661,0.0111212217817863,3.84635521654122e-05,9.16469563232956e-05,-0.000392822896861159
18,"independent_series",3,"Gaussian copula bootstrap",0.00576953738552321,0.0137675983058273,0.0107817839385749,0.785807291666667,0.0250333470357869,0.00569660941180145,0.0136107687304661,0.0111212217817863,7.29279737217538e-05,0.000156829575361167,-0.000339437843211369
18,"independent_series",6,"No tail copula",0.00862957753970043,0.0205611619114035,0.0164766180560159,0.81640625,0.0403304987414244,0.00874391113034783,0.0208558877089103,0.0171328357732528,-0.000114333590647404,-0.000294725797506869,-0.000656217717236833
18,"independent_series",6,"Static dependence",0.00865061106067074,0.020583120759455,0.0171542060149111,0.837890625,0.0423829532013381,0.00874391113034783,0.0208558877089103,0.0171328357732528,-9.33000696770932e-05,-0.000272766949455362,2.13702416582834e-05
18,"independent_series",6,"Rolling dependence",0.00885160038858145,0.0211581642031074,0.0171924060352941,0.80078125,0.0400626287465976,0.00874391113034783,0.0208558877089103,0.0171328357732528,0.000107689258233625,0.000302276494197069,5.95702620413488e-05
18,"independent_series",6,"Independent marginals",0.00862686724128259,0.0205568710713724,0.0165962377137152,0.824869791666667,0.0411878597298322,0.00874391113034783,0.0208558877089103,0.0171328357732528,-0.000117043889065239,-0.000299016637537976,-0.000536598059537593
18,"independent_series",6,"Equal weights",0.00852827752547957,0.0202746173156446,0.0165323812209637,0.849609375,0.0435158149150206,0.00874391113034783,0.0208558877089103,0.0171328357732528,-0.000215633604868258,-0.000581270393265783,-0.0006004545522891
18,"independent_series",6,"ARIMA independent",0.00845215262989903,0.0200968681333211,0.0154864250042079,0.771484375,0.0359939031231756,0.00874391113034783,0.0208558877089103,0.0171328357732528,-0.000291758500448798,-0.000759019575589291,-0.0016464107690449
18,"independent_series",6,"Bootstrap independent",0.00823070113954895,0.0194557325878982,0.015216658753274,0.802083333333333,0.0381031798607299,0.00874391113034783,0.0208558877089103,0.0171328357732528,-0.000513209990798879,-0.00140015512101216,-0.00191617701997881
18,"independent_series",6,"Gaussian copula bootstrap",0.00824494036345494,0.0195086967117991,0.0156391966900845,0.840494791666667,0.0413873295998244,0.00874391113034783,0.0208558877089103,0.0171328357732528,-0.000498970766892893,-0.00134719099711123,-0.00149363908316826
18,"regime_heavy_tail",1,"No tail copula",0.00191990918759045,0.00449264686432356,0.00352633503283103,0.880859375,0.00963309748428944,0.00189959451138266,0.00442383902682373,0.00339802523564239,2.03146762077914e-05,6.88078374998253e-05,0.000128309797188632
18,"regime_heavy_tail",1,"Static dependence",0.00190237518487966,0.00442884098169453,0.00341459266002892,0.884765625,0.00934199299543147,0.00189959451138266,0.00442383902682373,0.00339802523564239,2.78067349700033e-06,5.00195487079889e-06,1.65674243865288e-05
18,"regime_heavy_tail",1,"Rolling dependence",0.00190510800107335,0.00444716985855602,0.00359462232986321,0.89453125,0.00950903158224161,0.00189959451138266,0.00442383902682373,0.00339802523564239,5.5134896906903e-06,2.33308317322874e-05,0.000196597094220811
18,"regime_heavy_tail",1,"Independent marginals",0.00189396226273897,0.00452233250269432,0.00466642406212173,0.885416666666667,0.00921251659355463,0.00189959451138266,0.00442383902682373,0.00339802523564239,-5.63224864368636e-06,9.84934758705884e-05,0.00126839882647933
18,"regime_heavy_tail",1,"Equal weights",0.00196025555214369,0.00458890609447122,0.00380021907624139,0.921223958333333,0.0115208287022604,0.00189959451138266,0.00442383902682373,0.00339802523564239,6.06610407610291e-05,0.000165067067647494,0.000402193840598997
18,"regime_heavy_tail",1,"ARIMA independent",0.00226905383647266,0.00540053818536892,0.00920153982521008,0.952473958333333,0.0162788579236236,0.00189959451138266,0.00442383902682373,0.00339802523564239,0.000369459325090002,0.000976699158545188,0.00580351458956768
18,"regime_heavy_tail",1,"Bootstrap independent",0.00192281307561081,0.00469619847797377,0.00542776734798632,0.897786458333333,0.00969747742153485,0.00189959451138266,0.00442383902682373,0.00339802523564239,2.32185642281486e-05,0.000272359451150043,0.00202974211234392
18,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00194902044598011,0.00466041178475036,0.00425750913317276,0.901692708333333,0.0111450749614263,0.00189959451138266,0.00442383902682373,0.00339802523564239,4.9425934597447e-05,0.00023657275792663,0.000859483897530365
18,"regime_heavy_tail",3,"No tail copula",0.00406978798306869,0.00933093926849613,0.0068489884587027,0.889322916666667,0.0214049514164699,0.00411333120537256,0.00940320008927423,0.0065325407249849,-4.35432223038655e-05,-7.22608207780941e-05,0.000316447733717807
18,"regime_heavy_tail",3,"Static dependence",0.00406139769247515,0.0092562823485957,0.00672577009655479,0.888020833333333,0.0212405726274167,0.00411333120537256,0.00940320008927423,0.0065325407249849,-5.19335128974134e-05,-0.000146917740678525,0.000193229371569891
18,"regime_heavy_tail",3,"Rolling dependence",0.00414420429399321,0.00946390652737071,0.00644896412126689,0.885416666666667,0.0220470629930227,0.00411333120537256,0.00940320008927423,0.0065325407249849,3.08730886206532e-05,6.07064380964851e-05,-8.35766037180045e-05
18,"regime_heavy_tail",3,"Independent marginals",0.00406704423283722,0.00959903210185851,0.0103384491832412,0.887369791666667,0.0212097889647495,0.00411333120537256,0.00940320008927423,0.0065325407249849,-4.62869725353391e-05,0.000195832012584286,0.00380590845825634
18,"regime_heavy_tail",3,"Equal weights",0.00421797899071757,0.00965686668324867,0.00836738491318698,0.91015625,0.0262328179600098,0.00411333120537256,0.00940320008927423,0.0065325407249849,0.000104647785345009,0.000253666593974447,0.00183484418820208
18,"regime_heavy_tail",3,"ARIMA independent",0.00442857572967341,0.0102866720419027,0.013815020946637,0.91796875,0.0266129473119519,0.00411333120537256,0.00940320008927423,0.0065325407249849,0.000315244524300851,0.000883471952628469,0.00728248022165214
18,"regime_heavy_tail",3,"Bootstrap independent",0.0039886493797489,0.00944694089224816,0.0100428244291957,0.887369791666667,0.0210439893955747,0.00411333120537256,0.00940320008927423,0.0065325407249849,-0.000124681825623656,4.37408029739308e-05,0.00351028370421084
18,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00396244941661779,0.00915881352712462,0.00716612849554841,0.874348958333333,0.01957873583369,0.00411333120537256,0.00940320008927423,0.0065325407249849,-0.000150881788754768,-0.000244386562149604,0.000633587770563513
18,"regime_heavy_tail",6,"No tail copula",0.01247590030368,0.0276559631876653,0.0139173200161953,0.630859375,0.0302622617361297,0.0125056013038095,0.0278150403925396,0.0140212236026965,-2.97010001295075e-05,-0.000159077204874306,-0.000103903586501237
18,"regime_heavy_tail",6,"Static dependence",0.0125413656517215,0.0278241373208052,0.0137713308354868,0.641276041666667,0.0317548044565694,0.0125056013038095,0.0278150403925396,0.0140212236026965,3.57643479119707e-05,9.09692826564848e-06,-0.000249892767209759
18,"regime_heavy_tail",6,"Rolling dependence",0.0126050708339336,0.0279683629627937,0.0138651760810039,0.621744791666667,0.0290842675212248,0.0125056013038095,0.0278150403925396,0.0140212236026965,9.94695301241248e-05,0.000153322570254109,-0.00015604752169268
18,"regime_heavy_tail",6,"Independent marginals",0.0125390710630767,0.0280265482376113,0.0154387796503143,0.624348958333333,0.0291621321393212,0.0125056013038095,0.0278150403925396,0.0140212236026965,3.34697592672267e-05,0.000211507845071714,0.0014175560476177
18,"regime_heavy_tail",6,"Equal weights",0.0126888700770929,0.0285654245373327,0.015931345784283,0.663411458333333,0.036910117187582,0.0125056013038095,0.0278150403925396,0.0140212236026965,0.000183268773283365,0.000750384144793108,0.0019101221815864
18,"regime_heavy_tail",6,"ARIMA independent",0.0121123639234613,0.027177082459393,0.015170610574367,0.654947916666667,0.0309632299571414,0.0125056013038095,0.0278150403925396,0.0140212236026965,-0.000393237380348214,-0.000637957933146617,0.00114938697167043
18,"regime_heavy_tail",6,"Bootstrap independent",0.0122662922499922,0.027145309569174,0.0146392059778396,0.606119791666667,0.0254857583548895,0.0125056013038095,0.0278150403925396,0.0140212236026965,-0.00023930905381732,-0.00066973082336555,0.000617982375143012
18,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0121584277380043,0.0266948236662605,0.0142102507466148,0.636067708333333,0.0285771614849825,0.0125056013038095,0.0278150403925396,0.0140212236026965,-0.000347173565805147,-0.0011202167262791,0.000189027143918295
18,"static_gaussian",1,"No tail copula",0.00324549944902245,0.00760559616212516,0.00551967261218557,0.76171875,0.0134143957008278,0.00324596106435604,0.0075739217529857,0.00553129342300338,-4.61615333589415e-07,3.1674409139453e-05,-1.162081081781e-05
18,"static_gaussian",1,"Static dependence",0.00324236802771935,0.00754370048658531,0.00553918686058186,0.778645833333333,0.0136567979512523,0.00324596106435604,0.0075739217529857,0.00553129342300338,-3.59303663668422e-06,-3.02212664003961e-05,7.89343757847706e-06
18,"static_gaussian",1,"Rolling dependence",0.0032064784298265,0.00747428842060972,0.00548200568973581,0.778645833333333,0.0137568281787627,0.00324596106435604,0.0075739217529857,0.00553129342300338,-3.94826345295361e-05,-9.96333323759879e-05,-4.92877332675746e-05
18,"static_gaussian",1,"Independent marginals",0.00328261538208499,0.00763901291531721,0.00639461822613174,0.770182291666667,0.0134828903439707,0.00324596106435604,0.0075739217529857,0.00553129342300338,3.66543177289535e-05,6.50911623315056e-05,0.000863324803128361
18,"static_gaussian",1,"Equal weights",0.00282783415624363,0.00658101378170437,0.00421305508911003,0.818359375,0.0134410699108711,0.00324596106435604,0.0075739217529857,0.00553129342300338,-0.000418126908112409,-0.000992907971281333,-0.00131823833389335
18,"static_gaussian",1,"ARIMA independent",0.00276525588405043,0.00646440437394837,0.00415722350925117,0.761067708333333,0.0115790088499507,0.00324596106435604,0.0075739217529857,0.00553129342300338,-0.000480705180305612,-0.00110951737903733,-0.00137406991375221
18,"static_gaussian",1,"Bootstrap independent",0.00276701027863526,0.00645758110682144,0.00410603090105804,0.77734375,0.0121442789801705,0.00324596106435604,0.0075739217529857,0.00553129342300338,-0.000478950785720773,-0.00111634064616426,-0.00142526252194535
18,"static_gaussian",1,"Gaussian copula bootstrap",0.00276206590444819,0.00637977187839578,0.00380747969314805,0.772135416666667,0.0120014747821188,0.00324596106435604,0.0075739217529857,0.00553129342300338,-0.00048389515990785,-0.00119414987458993,-0.00172381372985533
18,"static_gaussian",3,"No tail copula",0.00532952102630865,0.0123341720876495,0.00738930388780162,0.748046875,0.0212878872796959,0.00521727035465582,0.012117541070392,0.00737155826677164,0.000112250671652827,0.000216631017257498,1.77456210299848e-05
18,"static_gaussian",3,"Static dependence",0.00526287831741553,0.0122063998907697,0.00734492963616349,0.7578125,0.021559176485988,0.00521727035465582,0.012117541070392,0.00737155826677164,4.56079627597049e-05,8.88588203777213e-05,-2.66286306081455e-05
18,"static_gaussian",3,"Rolling dependence",0.0052747238607307,0.0122292751029201,0.00764946199656415,0.75390625,0.0212924609965751,0.00521727035465582,0.012117541070392,0.00737155826677164,5.74535060748754e-05,0.000111734032528097,0.000277903729792516
18,"static_gaussian",3,"Independent marginals",0.00529180766759581,0.0122743887328556,0.00872051392771461,0.7578125,0.0214423005523542,0.00521727035465582,0.012117541070392,0.00737155826677164,7.45373129399859e-05,0.000156847662463612,0.00134895566094297
18,"static_gaussian",3,"Equal weights",0.00483979148006579,0.0112399741868965,0.00674928375842706,0.791666666666667,0.0214383106313613,0.00521727035465582,0.012117541070392,0.00737155826677164,-0.000377478874590035,-0.000877566883495457,-0.00062227450834458
18,"static_gaussian",3,"ARIMA independent",0.00470753447588332,0.0110710229455093,0.00732439393561884,0.782552083333333,0.0205181506427084,0.00521727035465582,0.012117541070392,0.00737155826677164,-0.000509735878772504,-0.00104651812488267,-4.71643311527959e-05
18,"static_gaussian",3,"Bootstrap independent",0.00470278799123398,0.0109823776576411,0.00695039322725271,0.781901041666667,0.020396839928229,0.00521727035465582,0.012117541070392,0.00737155826677164,-0.000514482363421842,-0.0011351634127509,-0.000421165039518925
18,"static_gaussian",3,"Gaussian copula bootstrap",0.00472099148148897,0.0109335345884825,0.00656729394598446,0.794270833333333,0.0213732156062958,0.00521727035465582,0.012117541070392,0.00737155826677164,-0.000496278873166855,-0.00118400648190947,-0.00080426432078718
18,"static_gaussian",6,"No tail copula",0.00703363209677757,0.0163335328019493,0.0100196942924281,0.796875,0.0313378387905556,0.00704167407634464,0.0163438695847999,0.00994278310946855,-8.04197956707532e-06,-1.03367828505341e-05,7.69111829595805e-05
18,"static_gaussian",6,"Static dependence",0.00700434895334348,0.0162828197883389,0.00987955721693607,0.80078125,0.0307202560563121,0.00704167407634464,0.0163438695847999,0.00994278310946855,-3.73251230011582e-05,-6.1049796460981e-05,-6.32258925324786e-05
18,"static_gaussian",6,"Rolling dependence",0.00706969232210614,0.0163984797420894,0.0099255799917989,0.798828125,0.0311242658217405,0.00704167407634464,0.0163438695847999,0.00994278310946855,2.80182457614991e-05,5.46101572895495e-05,-1.72031176696487e-05
18,"static_gaussian",6,"Independent marginals",0.0070474538488158,0.0163915712355494,0.0111995596706382,0.801432291666667,0.0312151969480918,0.00704167407634464,0.0163438695847999,0.00994278310946855,5.77977247115738e-06,4.77016507495279e-05,0.00125677656116969
18,"static_gaussian",6,"Equal weights",0.00683674436100879,0.0158761436961472,0.00990197824247499,0.853515625,0.0352886440026992,0.00704167407634464,0.0163438695847999,0.00994278310946855,-0.000204929715335847,-0.000467725888652674,-4.08048669935639e-05
18,"static_gaussian",6,"ARIMA independent",0.0068016595275377,0.0159902117874983,0.0111434262362307,0.8125,0.0318478240248804,0.00704167407634464,0.0163438695847999,0.00994278310946855,-0.000240014548806938,-0.000353657797301565,0.00120064312676214
18,"static_gaussian",6,"Bootstrap independent",0.00683568277026496,0.0159402326624581,0.0111541249821905,0.832682291666667,0.0336582811530754,0.00704167407634464,0.0163438695847999,0.00994278310946855,-0.000205991306079677,-0.000403636922341716,0.00121134187272194
18,"static_gaussian",6,"Gaussian copula bootstrap",0.00684652466364605,0.0158251713432086,0.0100410249622058,0.824869791666667,0.0332229368267203,0.00704167407634464,0.0163438695847999,0.00994278310946855,-0.000195149412698587,-0.000518698241591252,9.82418527372703e-05
19,"break_correlation",1,"No tail copula",0.00590247951930369,0.0129914868297012,0.00588633216413161,0.611979166666667,0.019025319341126,0.00588202840752427,0.0129887503451936,0.00569147170413531,2.04511117794281e-05,2.73648450760042e-06,0.000194860459996299
19,"break_correlation",1,"Static dependence",0.00567979435163548,0.0126249245013047,0.0060542802450133,0.667317708333333,0.0202368437165234,0.00588202840752427,0.0129887503451936,0.00569147170413531,-0.000202234055888783,-0.000363825843888881,0.000362808540877988
19,"break_correlation",1,"Rolling dependence",0.00584712275520806,0.0127922214651414,0.0047628360023243,0.64453125,0.0207528064284233,0.00588202840752427,0.0129887503451936,0.00569147170413531,-3.49056523162071e-05,-0.000196528880052203,-0.000928635701811014
19,"break_correlation",1,"Independent marginals",0.00588295489003732,0.0132454087356701,0.00775501954096202,0.621744791666667,0.0191555530824404,0.00588202840752427,0.0129887503451936,0.00569147170413531,9.26482513051267e-07,0.000256658390476588,0.00206354783682671
19,"break_correlation",1,"Equal weights",0.00472564266932047,0.0105845237030745,0.0048432962010672,0.696614583333333,0.0183027136272821,0.00588202840752427,0.0129887503451936,0.00569147170413531,-0.0011563857382038,-0.00240422664211903,-0.000848175503068115
19,"break_correlation",1,"ARIMA independent",0.0045010349195664,0.0102322524479262,0.00477009618903774,0.623697916666667,0.0136184077867877,0.00588202840752427,0.0129887503451936,0.00569147170413531,-0.00138099348795787,-0.00275649789726737,-0.000921375515097573
19,"break_correlation",1,"Bootstrap independent",0.00461121572777724,0.0103536755578406,0.00446717745749485,0.529947916666667,0.011090739350019,0.00588202840752427,0.0129887503451936,0.00569147170413531,-0.00127081267974702,-0.00263507478735298,-0.00122429424664046
19,"break_correlation",1,"Gaussian copula bootstrap",0.00459002416855855,0.0101975925488208,0.00451014227272924,0.556640625,0.0117629378087694,0.00588202840752427,0.0129887503451936,0.00569147170413531,-0.00129200423896572,-0.00279115779637274,-0.00118132943140607
19,"break_correlation",3,"No tail copula",0.00749382997262173,0.0166790866905446,0.00751789509023018,0.613932291666667,0.0229668580339333,0.00743721201736086,0.0166414402914028,0.00759601647022418,5.66179552608714e-05,3.76463991418885e-05,-7.81213799940028e-05
19,"break_correlation",3,"Static dependence",0.00749013855790325,0.0167643693782179,0.00750290541055467,0.618489583333333,0.023336905616602,0.00743721201736086,0.0166414402914028,0.00759601647022418,5.29265405423869e-05,0.000122929086815122,-9.31110596695105e-05
19,"break_correlation",3,"Rolling dependence",0.00743340700284918,0.0166062425695938,0.00760477835367207,0.615885416666667,0.0229779577355425,0.00743721201736086,0.0166414402914028,0.00759601647022418,-3.8050145116748e-06,-3.51977218089883e-05,8.76188344789246e-06
19,"break_correlation",3,"Independent marginals",0.00748019794015141,0.0168369554893187,0.00802387800345404,0.616536458333333,0.0225610799527433,0.00743721201736086,0.0166414402914028,0.00759601647022418,4.29859227905546e-05,0.000195515197915986,0.000427861533229863
19,"break_correlation",3,"Equal weights",0.00736368452676692,0.0164751170753066,0.00756128758635132,0.701822916666667,0.0268537435166537,0.00743721201736086,0.0166414402914028,0.00759601647022418,-7.35274905939408e-05,-0.000166323216096144,-3.47288838728624e-05
19,"break_correlation",3,"ARIMA independent",0.0075697163787797,0.0170720497694105,0.00815078047014948,0.602864583333333,0.0233477555501434,0.00743721201736086,0.0166414402914028,0.00759601647022418,0.000132504361418843,0.000430609478007719,0.0005547639999253
19,"break_correlation",3,"Bootstrap independent",0.00772782888578745,0.017286601353984,0.00773429670219874,0.546223958333333,0.0199837139543439,0.00743721201736086,0.0166414402914028,0.00759601647022418,0.000290616868426587,0.000645161062581261,0.000138280231974556
19,"break_correlation",3,"Gaussian copula bootstrap",0.00768145502418394,0.0169667045360359,0.00752544323306777,0.570963541666667,0.0209514759454566,0.00743721201736086,0.0166414402914028,0.00759601647022418,0.000244243006823079,0.000325264244633115,-7.057323715641e-05
19,"break_correlation",6,"No tail copula",0.0110026486661397,0.0246928278887242,0.0110950299551566,0.639973958333333,0.0351885289969646,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.000136278520493024,0.000288270319038497,0.00012018827476681
19,"break_correlation",6,"Static dependence",0.0109785135244432,0.0247060635844603,0.0109954776702098,0.642578125,0.035232363887655,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.000112143378796517,0.000301506014774598,2.06359898200538e-05
19,"break_correlation",6,"Rolling dependence",0.011041705765745,0.0247934515392954,0.0109730169073015,0.642578125,0.0358801713151872,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.000175335620098303,0.00038889396960972,-1.82477308831482e-06
19,"break_correlation",6,"Independent marginals",0.0110141742294021,0.0250633518506065,0.0121915304315277,0.626302083333333,0.0342132447879905,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.00014780408375537,0.000658794280920881,0.0012166887511379
19,"break_correlation",6,"Equal weights",0.0108827559747024,0.0245124660259637,0.0112863630672445,0.66796875,0.0367576833745401,0.0108663701456467,0.0244045575696857,0.0109748416803898,1.63858290557119e-05,0.00010790845627803,0.000311521386854743
19,"break_correlation",6,"ARIMA independent",0.0110299603437519,0.0248883000281649,0.0109841715037923,0.575520833333333,0.0296436278497135,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.000163590198105183,0.000483742458479281,9.32982340256204e-06
19,"break_correlation",6,"Bootstrap independent",0.0113588705248679,0.0256154938297209,0.0116459648184963,0.587239583333333,0.0314605799286922,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.000492500379221173,0.00121093626003521,0.000671123138106491
19,"break_correlation",6,"Gaussian copula bootstrap",0.0113158195586599,0.0251290855639862,0.0109317336020989,0.546875,0.0288636651182791,0.0108663701456467,0.0244045575696857,0.0109748416803898,0.000449449413013213,0.000724527994300506,-4.31080782908478e-05
19,"independent_series",1,"No tail copula",0.0031860800844159,0.00762644080890032,0.00621040947056957,0.829427083333333,0.0156959271661657,0.0031779486580924,0.00759793272353501,0.00615319807338883,8.13142632350924e-06,2.85080853653042e-05,5.72113971807325e-05
19,"independent_series",1,"Static dependence",0.00315744732177913,0.00753907272699491,0.00620554196666571,0.844401041666667,0.0162617068813247,0.0031779486580924,0.00759793272353501,0.00615319807338883,-2.05013363132642e-05,-5.88599965401088e-05,5.23438932768759e-05
19,"independent_series",1,"Rolling dependence",0.00316053883888042,0.0075637247779042,0.00605052568211398,0.845703125,0.0162175633461122,0.0031779486580924,0.00759793272353501,0.00615319807338883,-1.74098192119751e-05,-3.42079456308198e-05,-0.000102672391274858
19,"independent_series",1,"Independent marginals",0.00312992024458502,0.0074890378907048,0.00607955750019001,0.833333333333333,0.0155029563663906,0.0031779486580924,0.00759793272353501,0.00615319807338883,-4.80284135073701e-05,-0.000108894832830213,-7.36405731988268e-05
19,"independent_series",1,"Equal weights",0.00314894823110641,0.00751493719910968,0.00628193999748918,0.860026041666667,0.0164043977840743,0.0031779486580924,0.00759793272353501,0.00615319807338883,-2.90004269859856e-05,-8.2995524425338e-05,0.000128741924100345
19,"independent_series",1,"ARIMA independent",0.00305491647467214,0.00729448406520307,0.00591413778931385,0.802083333333333,0.0137601995260997,0.0031779486580924,0.00759793272353501,0.00615319807338883,-0.000123032183420255,-0.000303448658331941,-0.000239060284074988
19,"independent_series",1,"Bootstrap independent",0.00305518295562573,0.00728241998507929,0.0059137630808255,0.788411458333333,0.013384184322552,0.0031779486580924,0.00759793272353501,0.00615319807338883,-0.000122765702466669,-0.000315512738455729,-0.000239434992563333
19,"independent_series",1,"Gaussian copula bootstrap",0.00306239663530188,0.00729639828659165,0.00593644318384316,0.802734375,0.0138068616193553,0.0031779486580924,0.00759793272353501,0.00615319807338883,-0.000115552022790517,-0.000301534436943361,-0.00021675488954567
19,"independent_series",3,"No tail copula",0.0059253922982563,0.0140850877521501,0.0116238059967317,0.811848958333333,0.0275306523733551,0.00594948000813718,0.0141165395750523,0.011307294463601,-2.40877098808719e-05,-3.14518229021562e-05,0.000316511533130698
19,"independent_series",3,"Static dependence",0.00597978620639423,0.0142003353223419,0.011283974291206,0.806640625,0.027451601241134,0.00594948000813718,0.0141165395750523,0.011307294463601,3.03061982570556e-05,8.37957472896497e-05,-2.33201723950308e-05
19,"independent_series",3,"Rolling dependence",0.00596272542304217,0.0141982113047032,0.0113570514373869,0.794270833333333,0.02625884517275,0.00594948000813718,0.0141165395750523,0.011307294463601,1.32454149049969e-05,8.16717296508729e-05,4.97569737859041e-05
19,"independent_series",3,"Independent marginals",0.00601613077199021,0.0142460517387073,0.0115116928721662,0.793619791666667,0.0267526417901285,0.00594948000813718,0.0141165395750523,0.011307294463601,6.66507638530352e-05,0.000129512163655037,0.000204398408565239
19,"independent_series",3,"Equal weights",0.00593322957892264,0.0141084660098587,0.0112560985138865,0.809244791666667,0.0272306365484714,0.00594948000813718,0.0141165395750523,0.011307294463601,-1.62504292145352e-05,-8.073565193608e-06,-5.11959497145088e-05
19,"independent_series",3,"ARIMA independent",0.0059381954587142,0.0140668778330455,0.0113448322093325,0.76171875,0.0249229781347608,0.00594948000813718,0.0141165395750523,0.011307294463601,-1.12845494229779e-05,-4.96617420067472e-05,3.75377457315189e-05
19,"independent_series",3,"Bootstrap independent",0.00597852859008189,0.0141327924870972,0.0113732619139554,0.763671875,0.0251132848722887,0.00594948000813718,0.0141165395750523,0.011307294463601,2.90485819447132e-05,1.62529120448819e-05,6.59674503544431e-05
19,"independent_series",3,"Gaussian copula bootstrap",0.00598932505880245,0.0141348219287117,0.0115444205410111,0.765625,0.0251758743392519,0.00594948000813718,0.0141165395750523,0.011307294463601,3.98450506652751e-05,1.82823536594174e-05,0.00023712607741007
19,"independent_series",6,"No tail copula",0.00836580829924316,0.019683950949624,0.015222995084808,0.735677083333333,0.034196854356244,0.00832329988696112,0.019611047386885,0.0153276248726704,4.25084122820333e-05,7.29035627390004e-05,-0.000104629787862348
19,"independent_series",6,"Static dependence",0.008351048510305,0.0196427641873433,0.0153145985478819,0.723307291666667,0.0325340323485966,0.00832329988696112,0.019611047386885,0.0153276248726704,2.77486233438758e-05,3.17168004582147e-05,-1.30263247885131e-05
19,"independent_series",6,"Rolling dependence",0.00831382851234195,0.0196075460782872,0.0153894146800418,0.725911458333333,0.0322522064355738,0.00832329988696112,0.019611047386885,0.0153276248726704,-9.4713746191747e-06,-3.50130859785511e-06,6.17898073713916e-05
19,"independent_series",6,"Independent marginals",0.00829082896801461,0.019511695391998,0.0152694952069355,0.720052083333333,0.0322706194906733,0.00832329988696112,0.019611047386885,0.0153276248726704,-3.24709189465089e-05,-9.93519948870002e-05,-5.81296657348809e-05
19,"independent_series",6,"Equal weights",0.00837705699978642,0.0197314149135957,0.0153534427245827,0.737630208333333,0.0336051383266601,0.00832329988696112,0.019611047386885,0.0153276248726704,5.3757112825294e-05,0.000120367526710644,2.58178519122795e-05
19,"independent_series",6,"ARIMA independent",0.00860278704842949,0.0203198494913794,0.0155814013814802,0.735026041666667,0.0337649370275885,0.00832329988696112,0.019611047386885,0.0153276248726704,0.000279487161468363,0.000708802104494342,0.000253776508809775
19,"independent_series",6,"Bootstrap independent",0.00806025171145754,0.0190081520313294,0.0152632337969369,0.766927083333333,0.034056396913379,0.00832329988696112,0.019611047386885,0.0153276248726704,-0.000263048175503579,-0.000602895355555685,-6.43910757334581e-05
19,"independent_series",6,"Gaussian copula bootstrap",0.00807523350767673,0.0190951440403102,0.0153921368154893,0.767578125,0.0342649109338961,0.00832329988696112,0.019611047386885,0.0153276248726704,-0.00024806637928439,-0.000515903346574809,6.45119428189338e-05
19,"regime_heavy_tail",1,"No tail copula",0.0020532808803865,0.00485098843381095,0.00479310171290652,0.939453125,0.0136971465428296,0.00213927555037533,0.00502024062195884,0.00516579783315583,-8.59946699888303e-05,-0.000169252188147897,-0.000372696120249317
19,"regime_heavy_tail",1,"Static dependence",0.00205729220297233,0.00482327983488718,0.00506570774656612,0.9453125,0.0144724489025524,0.00213927555037533,0.00502024062195884,0.00516579783315583,-8.19833474029995e-05,-0.000196960787071663,-0.000100090086589718
19,"regime_heavy_tail",1,"Rolling dependence",0.00209092523144092,0.00490989587528951,0.00489153954299944,0.945963541666667,0.0151127502726769,0.00213927555037533,0.00502024062195884,0.00516579783315583,-4.83503189344097e-05,-0.00011034474666933,-0.000274258290156397
19,"regime_heavy_tail",1,"Independent marginals",0.00203960449585221,0.00497336920936328,0.00716962198571881,0.94140625,0.0138066258717311,0.00213927555037533,0.00502024062195884,0.00516579783315583,-9.96710545231269e-05,-4.68714125955658e-05,0.00200382415256298
19,"regime_heavy_tail",1,"Equal weights",0.00213880051681728,0.00501195218435892,0.00538124983849322,0.95703125,0.016472329731376,0.00213927555037533,0.00502024062195884,0.00516579783315583,-4.75033558051952e-07,-8.28843759992197e-06,0.000215452005337389
19,"regime_heavy_tail",1,"ARIMA independent",0.00236985252305675,0.00557327938507816,0.00952172522764622,0.951822916666667,0.0158800125917603,0.00213927555037533,0.00502024062195884,0.00516579783315583,0.000230576972681419,0.000553038763119313,0.00435592739449039
19,"regime_heavy_tail",1,"Bootstrap independent",0.00195946915509635,0.00479309026862022,0.00591405592227686,0.881510416666667,0.0101610995386908,0.00213927555037533,0.00502024062195884,0.00516579783315583,-0.000179806395278979,-0.00022715035333862,0.000748258089121026
19,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00194349140048573,0.00462253328521589,0.0042837447802624,0.880208333333333,0.00948995843319681,0.00213927555037533,0.00502024062195884,0.00516579783315583,-0.0001957841498896,-0.000397707336742948,-0.000882053052893438
19,"regime_heavy_tail",3,"No tail copula",0.00377494911057971,0.0086240004753429,0.00583751348692447,0.844401041666667,0.0164507676887267,0.00375716807295566,0.0085714342905607,0.0057368149762853,1.77810376240563e-05,5.25661847822038e-05,0.000100698510639177
19,"regime_heavy_tail",3,"Static dependence",0.00377682416596121,0.00861906201338321,0.00581233711520582,0.843098958333333,0.015996080389355,0.00375716807295566,0.0085714342905607,0.0057368149762853,1.96560930055528e-05,4.76277228225117e-05,7.55221389205233e-05
19,"regime_heavy_tail",3,"Rolling dependence",0.00375552892359115,0.00856230972409049,0.0057701104784883,0.841145833333333,0.0157070953857408,0.00375716807295566,0.0085714342905607,0.0057368149762853,-1.63914936450503e-06,-9.12456647021373e-06,3.32955022029997e-05
19,"regime_heavy_tail",3,"Independent marginals",0.00377727092450969,0.00880178810855431,0.00774145029325802,0.854166666666667,0.0167011902224534,0.00375716807295566,0.0085714342905607,0.0057368149762853,2.01028515540332e-05,0.000230353817993615,0.00200463531697273
19,"regime_heavy_tail",3,"Equal weights",0.00381489013138226,0.00869942631309759,0.00580630058090476,0.865885416666667,0.0175498250627046,0.00375716807295566,0.0085714342905607,0.0057368149762853,5.77220584266082e-05,0.000127992022536893,6.94856046194623e-05
19,"regime_heavy_tail",3,"ARIMA independent",0.00388646564319838,0.00896570474059953,0.00827165032741757,0.875,0.0188182521479157,0.00375716807295566,0.0085714342905607,0.0057368149762853,0.000129297570242721,0.000394270450038828,0.00253483535113228
19,"regime_heavy_tail",3,"Bootstrap independent",0.00377418655824848,0.00873072600420635,0.00711005230720249,0.8203125,0.0144690870092542,0.00375716807295566,0.0085714342905607,0.0057368149762853,1.7018485292823e-05,0.000159291713645652,0.00137323733091719
19,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00376312943265941,0.00859052471762243,0.00585630458120764,0.819010416666667,0.0140398292084536,0.00375716807295566,0.0085714342905607,0.0057368149762853,5.96135970375037e-06,1.90904270617256e-05,0.000119489604922345
19,"regime_heavy_tail",6,"No tail copula",0.00761187132872446,0.0173293056606861,0.0106608472398565,0.785807291666667,0.0316124414715086,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000219925648455399,0.000517801697226671,0.000309577924894241
19,"regime_heavy_tail",6,"Static dependence",0.00751775768132606,0.0171400213468713,0.0103893454423871,0.752604166666667,0.0281790415950181,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000125812001057,0.000328517383411879,3.80761274248204e-05
19,"regime_heavy_tail",6,"Rolling dependence",0.00752553217806681,0.0171512044422638,0.010595618851347,0.747395833333333,0.0293939500149895,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000133586497797748,0.000339700478804373,0.000244349536384726
19,"regime_heavy_tail",6,"Independent marginals",0.00753606402136382,0.0175493483884935,0.0137901701922567,0.768880208333333,0.029563399763031,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000144118341094754,0.000737844425034054,0.00343890087729445
19,"regime_heavy_tail",6,"Equal weights",0.00749718818055806,0.0170756949952247,0.0106038074700734,0.822916666666667,0.0333619512207653,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000105242500288997,0.000264191031765212,0.000252538155111188
19,"regime_heavy_tail",6,"ARIMA independent",0.00786215916141991,0.0185029892231283,0.0241294416314814,0.875,0.0438969211230632,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000470213481150846,0.00169148525966883,0.0137781723165192
19,"regime_heavy_tail",6,"Bootstrap independent",0.00761610416618175,0.017879900732096,0.0150484748136788,0.729817708333333,0.0301757119329364,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.000224158485912685,0.00106839676863657,0.00469720549871657
19,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00758617964962329,0.0172457285249365,0.0106557209184024,0.719401041666667,0.0280426240337702,0.00739194568026906,0.0168115039634595,0.0103512693149622,0.00019423396935422,0.000434224561477087,0.000304451603440154
19,"static_gaussian",1,"No tail copula",0.0029706928391617,0.00681222174809268,0.00397743659410283,0.791666666666667,0.013547778863939,0.00287215197455431,0.00662770565777786,0.00379951252009764,9.85408646073803e-05,0.000184516090314822,0.000177924074005189
19,"static_gaussian",1,"Static dependence",0.00295208518248064,0.00678918388979455,0.00396030584307763,0.830078125,0.0144695956793152,0.00287215197455431,0.00662770565777786,0.00379951252009764,7.99332079263206e-05,0.00016147823201669,0.000160793322979987
19,"static_gaussian",1,"Rolling dependence",0.00290085919282556,0.00670938913126965,0.00406885514122901,0.822265625,0.0139095567475364,0.00287215197455431,0.00662770565777786,0.00379951252009764,2.87072182712455e-05,8.16834734917882e-05,0.000269342621131373
19,"static_gaussian",1,"Independent marginals",0.00292304784997619,0.00682856133249064,0.00477735271788678,0.783203125,0.0131026577167538,0.00287215197455431,0.00662770565777786,0.00379951252009764,5.0895875421873e-05,0.000200855674712779,0.000977840197789136
19,"static_gaussian",1,"Equal weights",0.00284153057698249,0.0065836266896889,0.00391521623676342,0.844401041666667,0.0148779300479405,0.00287215197455431,0.00662770565777786,0.00379951252009764,-3.06213975718285e-05,-4.40789680889609e-05,0.00011570371666578
19,"static_gaussian",1,"ARIMA independent",0.0027212027805235,0.006380116731343,0.00424359871573199,0.8203125,0.0129073971960793,0.00287215197455431,0.00662770565777786,0.00379951252009764,-0.000150949194030818,-0.000247588926434858,0.000444086195634351
19,"static_gaussian",1,"Bootstrap independent",0.00272639394655714,0.00639803826019196,0.00433595890616957,0.830729166666667,0.0133555091865381,0.00287215197455431,0.00662770565777786,0.00379951252009764,-0.000145758027997179,-0.000229667397585904,0.000536446386071929
19,"static_gaussian",1,"Gaussian copula bootstrap",0.00272752019006857,0.00632191929039066,0.00370144177481438,0.837239583333333,0.0136097479922741,0.00287215197455431,0.00662770565777786,0.00379951252009764,-0.000144631784485748,-0.000305786367387205,-9.80707452832561e-05
19,"static_gaussian",3,"No tail copula",0.0052585640498945,0.0120429942857829,0.006886784512883,0.751953125,0.022125322684778,0.00527704879827478,0.0121261465470814,0.00679740137818504,-1.84847483802719e-05,-8.31522612985101e-05,8.93831346979604e-05
19,"static_gaussian",3,"Static dependence",0.00521119292913829,0.0119463971461295,0.0067896699768212,0.75390625,0.0218085741321639,0.00527704879827478,0.0121261465470814,0.00679740137818504,-6.58558691364868e-05,-0.000179749400951884,-7.73140136383493e-06
19,"static_gaussian",3,"Rolling dependence",0.0052832309541585,0.0121238902492178,0.00679018834880568,0.751953125,0.0220475363549337,0.00527704879827478,0.0121261465470814,0.00679740137818504,6.18215588372127e-06,-2.25629786358185e-06,-7.21302937935816e-06
19,"static_gaussian",3,"Independent marginals",0.00513870280575222,0.0119250301113518,0.00796424201398191,0.763671875,0.0221111339456064,0.00527704879827478,0.0121261465470814,0.00679740137818504,-0.000138345992522559,-0.000201116435729657,0.00116684063579687
19,"static_gaussian",3,"Equal weights",0.00500105963914645,0.0115233509062561,0.00681173645775961,0.791015625,0.0228774104804389,0.00527704879827478,0.0121261465470814,0.00679740137818504,-0.00027598915912833,-0.000602795640825313,1.43350795745777e-05
19,"static_gaussian",3,"ARIMA independent",0.00491413819750152,0.0114443636366054,0.00718954105566913,0.73828125,0.0201507060115046,0.00527704879827478,0.0121261465470814,0.00679740137818504,-0.000362910600773252,-0.00068178291047607,0.000392139677484098
19,"static_gaussian",3,"Bootstrap independent",0.00489789189248939,0.0114182835594246,0.00786914034795915,0.79296875,0.0227475597451942,0.00527704879827478,0.0121261465470814,0.00679740137818504,-0.000379156905785389,-0.000707862987656852,0.00107173896977411
19,"static_gaussian",3,"Gaussian copula bootstrap",0.00489133009075371,0.0112626895659408,0.00670691102256083,0.800130208333333,0.0229760285231632,0.00527704879827478,0.0121261465470814,0.00679740137818504,-0.000385718707521067,-0.000863456981140666,-9.0490355624211e-05
19,"static_gaussian",6,"No tail copula",0.00724236706192883,0.0166531038526668,0.00989789347248585,0.753255208333333,0.029677016665317,0.00724480087209934,0.0167413281817383,0.00967421603168989,-2.43381017051188e-06,-8.82243290714763e-05,0.000223677440795954
19,"static_gaussian",6,"Static dependence",0.00718220420523423,0.0165556479501786,0.00970673510647868,0.763671875,0.0304039925047197,0.00724480087209934,0.0167413281817383,0.00967421603168989,-6.25966668651133e-05,-0.000185680231559668,3.2519074788781e-05
19,"static_gaussian",6,"Rolling dependence",0.00721974940971673,0.0166526666157296,0.00972434583704775,0.753255208333333,0.0298199938246057,0.00724480087209934,0.0167413281817383,0.00967421603168989,-2.50514623826069e-05,-8.8661566008702e-05,5.0129805357858e-05
19,"static_gaussian",6,"Independent marginals",0.00727532116900821,0.0169062116096564,0.0110247391635863,0.752604166666667,0.0299662875573194,0.00724480087209934,0.0167413281817383,0.00967421603168989,3.05202969088734e-05,0.000164883427918063,0.0013505231318964
19,"static_gaussian",6,"Equal weights",0.00760814317678191,0.0175351758181063,0.00986983763994135,0.7265625,0.0291944232674537,0.00724480087209934,0.0167413281817383,0.00967421603168989,0.000363342304682569,0.000793847636367973,0.000195621608251453
19,"static_gaussian",6,"ARIMA independent",0.0071819352447205,0.0167275377514447,0.0100177702561962,0.722005208333333,0.028212709505731,0.00724480087209934,0.0167413281817383,0.00967421603168989,-6.28656273788438e-05,-1.37904302936233e-05,0.000343554224506328
19,"static_gaussian",6,"Bootstrap independent",0.00732754914154344,0.0169278656956075,0.010035715887361,0.723958333333333,0.0282175801384364,0.00724480087209934,0.0167413281817383,0.00967421603168989,8.27482694440969e-05,0.000186537513869187,0.000361499855671125
19,"static_gaussian",6,"Gaussian copula bootstrap",0.00750585396517903,0.0171529060046242,0.00966739178659045,0.71875,0.028163391521558,0.00724480087209934,0.0167413281817383,0.00967421603168989,0.000261053093079694,0.000411577822885915,-6.8242450994415e-06
2,"break_correlation",1,"No tail copula",0.00615521932628725,0.0137848603028135,0.0105054586660044,0.746744791666667,0.0272462512541728,0.00597728363135702,0.0133247945769354,0.00949562485663282,0.000177935694930221,0.000460065725878145,0.00100983380937158
2,"break_correlation",1,"Static dependence",0.00580871607423664,0.0130095228075333,0.0101229463920496,0.796223958333333,0.027522978828942,0.00597728363135702,0.0133247945769354,0.00949562485663282,-0.000168567557120382,-0.000315271769402086,0.000627321535416787
2,"break_correlation",1,"Rolling dependence",0.00572051689654937,0.012590026553355,0.00631822257223201,0.794921875,0.0272584401529442,0.00597728363135702,0.0133247945769354,0.00949562485663282,-0.000256766734807659,-0.00073476802358041,-0.00317740228440081
2,"break_correlation",1,"Independent marginals",0.00598711692889343,0.013744397951947,0.0154589954366388,0.802734375,0.0277102699136688,0.00597728363135702,0.0133247945769354,0.00949562485663282,9.83329753640426e-06,0.00041960337501163,0.005963370580006
2,"break_correlation",1,"Equal weights",0.00457375738526329,0.0103044866936365,0.00662934723496146,0.83203125,0.0239099748777435,0.00597728363135702,0.0133247945769354,0.00949562485663282,-0.00140352624609374,-0.00302030788329894,-0.00286627762167136
2,"break_correlation",1,"ARIMA independent",0.00470147180549765,0.0107058622121694,0.00543768262293704,0.650390625,0.0147668969366232,0.00597728363135702,0.0133247945769354,0.00949562485663282,-0.00127581182585938,-0.00261893236476603,-0.00405794223369578
2,"break_correlation",1,"Bootstrap independent",0.0044327075262034,0.00997551308999334,0.00483128268790655,0.607421875,0.0130110136774706,0.00597728363135702,0.0133247945769354,0.00949562485663282,-0.00154457610515362,-0.00334928148694205,-0.00466434216872627
2,"break_correlation",1,"Gaussian copula bootstrap",0.00445402809472189,0.0099074539569352,0.00448314272937737,0.621744791666667,0.013293189878566,0.00597728363135702,0.0133247945769354,0.00949562485663282,-0.00152325553663513,-0.00341734062000019,-0.00501248212725545
2,"break_correlation",3,"No tail copula",0.00911396799689592,0.0204179366632982,0.0102416073587591,0.656901041666667,0.0282272615593263,0.00895440566140377,0.0202311711142674,0.0102043529937028,0.000159562335492152,0.000186765549030864,3.72543650563051e-05
2,"break_correlation",3,"Static dependence",0.00905898210668046,0.0204428291380776,0.0109366312973816,0.68359375,0.0300658668631267,0.00895440566140377,0.0202311711142674,0.0102043529937028,0.000104576445276686,0.000211658023810256,0.000732278303678785
2,"break_correlation",3,"Rolling dependence",0.00934977540870446,0.0209910017894991,0.0103338278072248,0.65234375,0.0287364508071296,0.00895440566140377,0.0202311711142674,0.0102043529937028,0.00039536974730069,0.000759830675231703,0.000129474813521947
2,"break_correlation",3,"Independent marginals",0.00911749762549329,0.0206370736013265,0.0127298759835209,0.676432291666667,0.0302869514283215,0.00895440566140377,0.0202311711142674,0.0102043529937028,0.000163091964089519,0.000405902487059101,0.00252552298981813
2,"break_correlation",3,"Equal weights",0.00776308813292433,0.0175297586861322,0.00811082250431022,0.744140625,0.0307599689547917,0.00895440566140377,0.0202311711142674,0.0102043529937028,-0.00119131752847944,-0.00270141242813514,-0.00209353048939259
2,"break_correlation",3,"ARIMA independent",0.0078621603072866,0.0178469379928153,0.00762640589711773,0.621744791666667,0.0236989624947558,0.00895440566140377,0.0202311711142674,0.0102043529937028,-0.00109224535411717,-0.00238423312145206,-0.00257794709658508
2,"break_correlation",3,"Bootstrap independent",0.00799782761159267,0.0180167168694283,0.00757014774428605,0.577473958333333,0.0227953937635191,0.00895440566140377,0.0202311711142674,0.0102043529937028,-0.000956578049811098,-0.0022144542448391,-0.00263420524941676
2,"break_correlation",3,"Gaussian copula bootstrap",0.00801946431730773,0.0178733262791456,0.00737424212920917,0.578776041666667,0.022970226129677,0.00895440566140377,0.0202311711142674,0.0102043529937028,-0.00093494134409604,-0.00235784483512173,-0.00283011086449365
2,"break_correlation",6,"No tail copula",0.010921808057339,0.0244421282026737,0.0121775373725995,0.703776041666667,0.0406585426335732,0.0109654106007135,0.0244818487094629,0.0117015438389768,-4.3602543374547e-05,-3.97205067892356e-05,0.000475993533622744
2,"break_correlation",6,"Static dependence",0.0109099134581376,0.024402503039425,0.0116591137289294,0.709635416666667,0.0415633551090814,0.0109654106007135,0.0244818487094629,0.0117015438389768,-5.54971425759491e-05,-7.93456700378566e-05,-4.24301100473336e-05
2,"break_correlation",6,"Rolling dependence",0.010916813300489,0.0243620128675584,0.0116400486732938,0.727213541666667,0.0432516582335521,0.0109654106007135,0.0244818487094629,0.0117015438389768,-4.85973002245736e-05,-0.000119835841904472,-6.14951656829708e-05
2,"break_correlation",6,"Independent marginals",0.0110214875925559,0.0250750629198574,0.0162624442967525,0.73046875,0.04367234749308,0.0109654106007135,0.0244818487094629,0.0117015438389768,5.60769918423222e-05,0.000593214210394523,0.00456090045777576
2,"break_correlation",6,"Equal weights",0.0109685770407817,0.0246761852687223,0.0121401752694467,0.701822916666667,0.0414497724138254,0.0109654106007135,0.0244818487094629,0.0117015438389768,3.1664400681284e-06,0.000194336559259392,0.000438631430469912
2,"break_correlation",6,"ARIMA independent",0.0103608184216948,0.0237623166899532,0.0134773938413074,0.692708333333333,0.0369811673688151,0.0109654106007135,0.0244818487094629,0.0117015438389768,-0.000604592179018742,-0.000719532019509712,0.0017758500023306
2,"break_correlation",6,"Bootstrap independent",0.0104554755452127,0.0237394714583589,0.0127886821538153,0.634765625,0.0322904580636218,0.0109654106007135,0.0244818487094629,0.0117015438389768,-0.000509935055500814,-0.000742377251104008,0.00108713831483847
2,"break_correlation",6,"Gaussian copula bootstrap",0.0104849275126117,0.0233553512226296,0.0111805241018195,0.627604166666667,0.0321905246646966,0.0109654106007135,0.0244818487094629,0.0117015438389768,-0.000480483088101802,-0.00112649748683329,-0.000521019737157312
2,"independent_series",1,"No tail copula",0.0033881406781845,0.00809262202215629,0.00656742574376072,0.770182291666667,0.013997937539506,0.00334353183384583,0.00799876096466292,0.0065227906847768,4.46088443386743e-05,9.38610574933683e-05,4.46350589839188e-05
2,"independent_series",1,"Static dependence",0.00334540151050373,0.00799102366556525,0.00647505197525988,0.766276041666667,0.0135215785138441,0.00334353183384583,0.00799876096466292,0.0065227906847768,1.86967665790228e-06,-7.73729909766575e-06,-4.77387095169186e-05
2,"independent_series",1,"Rolling dependence",0.00334608266215424,0.00800355281329265,0.00648830862499233,0.774088541666667,0.0138723112608516,0.00334353183384583,0.00799876096466292,0.0065227906847768,2.55082830841235e-06,4.79184862973644e-06,-3.44820597844688e-05
2,"independent_series",1,"Independent marginals",0.00336725458714974,0.00806105477276936,0.00647122115726263,0.757161458333333,0.0136572663137656,0.00334353183384583,0.00799876096466292,0.0065227906847768,2.37227533039096e-05,6.22938081064374e-05,-5.15695275141647e-05
2,"independent_series",1,"Equal weights",0.00325212140523842,0.00778617691259089,0.00656299006981016,0.82421875,0.0151403138722494,0.00334353183384583,0.00799876096466292,0.0065227906847768,-9.14104286074079e-05,-0.000212584052072025,4.01993850333571e-05
2,"independent_series",1,"ARIMA independent",0.00322121745179707,0.00773279405456567,0.00648069376614893,0.832682291666667,0.0152784844953093,0.00334353183384583,0.00799876096466292,0.0065227906847768,-0.000122314382048759,-0.000265966910097248,-4.20969186278658e-05
2,"independent_series",1,"Bootstrap independent",0.00322849831750553,0.00776258684776214,0.00646256256602184,0.822265625,0.014976777414157,0.00334353183384583,0.00799876096466292,0.0065227906847768,-0.0001150335163403,-0.000236174116900779,-6.02281187549536e-05
2,"independent_series",1,"Gaussian copula bootstrap",0.00319847463320222,0.00767782311885591,0.00647016654782731,0.817708333333333,0.0145549245301926,0.00334353183384583,0.00799876096466292,0.0065227906847768,-0.000145057200643606,-0.00032093784580701,-5.26241369494911e-05
2,"independent_series",3,"No tail copula",0.00588629675881397,0.0140442825029166,0.0113121990887834,0.779296875,0.0249718745096259,0.00588898535166555,0.0140462897963197,0.0112555527144358,-2.68859285157842e-06,-2.00729340309701e-06,5.6646374347602e-05
2,"independent_series",3,"Static dependence",0.00592880160015517,0.0141567940792518,0.0112746936426435,0.775390625,0.0247591565322374,0.00588898535166555,0.0140462897963197,0.0112555527144358,3.98162484896184e-05,0.000110504282932118,1.91409282076279e-05
2,"independent_series",3,"Rolling dependence",0.00591339850447539,0.0141400362208546,0.0113614704934191,0.760416666666667,0.023787034905733,0.00588898535166555,0.0140462897963197,0.0112555527144358,2.44131528098334e-05,9.37464245348435e-05,0.000105917778983229
2,"independent_series",3,"Independent marginals",0.00586864714310734,0.0140007656128431,0.0112418202298929,0.772135416666667,0.0245340037780859,0.00588898535166555,0.0140462897963197,0.0112555527144358,-2.03382085582123e-05,-4.55241834766244e-05,-1.37324845429585e-05
2,"independent_series",3,"Equal weights",0.00591176834868238,0.0141152549315466,0.0113594860332697,0.776692708333333,0.0250657547517053,0.00588898535166555,0.0140462897963197,0.0112555527144358,2.27829970168248e-05,6.89651352268842e-05,0.000103933318833889
2,"independent_series",3,"ARIMA independent",0.00590409707169099,0.0140901097420515,0.01111912089124,0.791666666666667,0.0255996571806311,0.00588898535166555,0.0140462897963197,0.0112555527144358,1.51117200254368e-05,4.38199457318302e-05,-0.000136431823195775
2,"independent_series",3,"Bootstrap independent",0.00593659856048169,0.0141755779608643,0.0111492325878033,0.775390625,0.0246190461735157,0.00588898535166555,0.0140462897963197,0.0112555527144358,4.76132088161408e-05,0.000129288164544538,-0.00010632012663254
2,"independent_series",3,"Gaussian copula bootstrap",0.00587927449277166,0.014010115692265,0.0112185611722272,0.776692708333333,0.0242784289016809,0.00588898535166555,0.0140462897963197,0.0112555527144358,-9.71085889389135e-06,-3.61741040547092e-05,-3.69915422086132e-05
2,"independent_series",6,"No tail copula",0.0101574960857187,0.0240038039154335,0.0184622997197339,0.725260416666667,0.0374049281565,0.0099829892126341,0.0236071813101879,0.0179095696871078,0.000174506873084641,0.000396622605245672,0.000552730032626118
2,"independent_series",6,"Static dependence",0.00990888653718468,0.0235807720864958,0.0178747392575122,0.731119791666667,0.0387560300501189,0.0099829892126341,0.0236071813101879,0.0179095696871078,-7.41026754494199e-05,-2.64092236920178e-05,-3.4830429595574e-05
2,"independent_series",6,"Rolling dependence",0.0100874521236219,0.0238337754171031,0.0182521273316891,0.719401041666667,0.0375700434159715,0.0099829892126341,0.0236071813101879,0.0179095696871078,0.000104462910987839,0.000226594106915185,0.000342557644581271
2,"independent_series",6,"Independent marginals",0.0098927714581647,0.0233115235627801,0.0179225583579246,0.73828125,0.0380866947332084,0.0099829892126341,0.0236071813101879,0.0179095696871078,-9.0217754469402e-05,-0.000295657747407811,1.29886708168589e-05
2,"independent_series",6,"Equal weights",0.00859258547015402,0.020376027605249,0.0151337383415624,0.802734375,0.0403390307869276,0.0099829892126341,0.0236071813101879,0.0179095696871078,-0.00139040374248009,-0.00323115370493891,-0.00277583134554542
2,"independent_series",6,"ARIMA independent",0.00809731794386871,0.0192521709152217,0.0149235512281086,0.772786458333333,0.035423870036975,0.0099829892126341,0.0236071813101879,0.0179095696871078,-0.00188567126876539,-0.00435501039496618,-0.0029860184589992
2,"independent_series",6,"Bootstrap independent",0.00809919986393798,0.019144376613006,0.0147518706639778,0.755208333333333,0.0354605324738239,0.0099829892126341,0.0236071813101879,0.0179095696871078,-0.00188378934869612,-0.00446280469718189,-0.00315769902312999
2,"independent_series",6,"Gaussian copula bootstrap",0.00808963896138526,0.0191580592359665,0.014942663362188,0.77734375,0.0355323775116105,0.0099829892126341,0.0236071813101879,0.0179095696871078,-0.00189335025124884,-0.00444912207422133,-0.00296690632491982
2,"regime_heavy_tail",1,"No tail copula",0.00220012603161819,0.00503198316352753,0.00341771331037988,0.836588541666667,0.00820007836775171,0.00223106460339907,0.00510171372516234,0.00340558207800749,-3.09385717808881e-05,-6.97305616348147e-05,1.21312323723886e-05
2,"regime_heavy_tail",1,"Static dependence",0.0021860114833002,0.0049984778010027,0.00350303677951971,0.845703125,0.00850783400002948,0.00223106460339907,0.00510171372516234,0.00340558207800749,-4.50531200988746e-05,-0.000103235924159647,9.74547015122197e-05
2,"regime_heavy_tail",1,"Rolling dependence",0.00215599166471513,0.00492752225036949,0.00341746467487869,0.848958333333333,0.00822170682448978,0.00223106460339907,0.00510171372516234,0.00340558207800749,-7.50729386839412e-05,-0.000174191474792851,1.18825968712e-05
2,"regime_heavy_tail",1,"Independent marginals",0.00218491177964346,0.00506136523888352,0.00431023872487469,0.837890625,0.00837028851640367,0.00223106460339907,0.00510171372516234,0.00340558207800749,-4.61528237556096e-05,-4.0348486278827e-05,0.000904656646867193
2,"regime_heavy_tail",1,"Equal weights",0.00219251951049324,0.00506160410840952,0.00381299604423757,0.897786458333333,0.0104523840579682,0.00223106460339907,0.00510171372516234,0.00340558207800749,-3.85450929058333e-05,-4.01096167528198e-05,0.000407413966230072
2,"regime_heavy_tail",1,"ARIMA independent",0.00235958557936369,0.00548894862565308,0.00742493044655887,0.94140625,0.0143610417933386,0.00223106460339907,0.00510171372516234,0.00340558207800749,0.000128520975964619,0.000387234900490739,0.00401934836855137
2,"regime_heavy_tail",1,"Bootstrap independent",0.00202992311327199,0.00476630468482756,0.00429854366462916,0.854166666666667,0.007846874057967,0.00223106460339907,0.00510171372516234,0.00340558207800749,-0.000201141490127081,-0.00033540904033478,0.000892961586621669
2,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00203765903507231,0.00471224449781239,0.0036289825936271,0.857421875,0.0079701858406106,0.00223106460339907,0.00510171372516234,0.00340558207800749,-0.000193405568326759,-0.000389469227349956,0.000223400515619608
2,"regime_heavy_tail",3,"No tail copula",0.00462692328027033,0.010615547768842,0.00915821617018056,0.861979166666667,0.0208289254468811,0.00461357623317528,0.0106252099904571,0.00912881107488197,1.3347047095047e-05,-9.66222161509142e-06,2.94050952985864e-05
2,"regime_heavy_tail",3,"Static dependence",0.00466538080408136,0.0107097029437582,0.00885727317060894,0.852213541666667,0.0208963096859055,0.00461357623317528,0.0106252099904571,0.00912881107488197,5.18045709060723e-05,8.44929533011327e-05,-0.000271537904273028
2,"regime_heavy_tail",3,"Rolling dependence",0.00467584997806367,0.0106618118794801,0.00895459478922079,0.860026041666667,0.0212629466315159,0.00461357623317528,0.0106252099904571,0.00912881107488197,6.22737448883913e-05,3.66018890230104e-05,-0.000174216285661184
2,"regime_heavy_tail",3,"Independent marginals",0.00466142218222509,0.0108960528517102,0.012273726130586,0.854817708333333,0.0213412845207783,0.00461357623317528,0.0106252099904571,0.00912881107488197,4.78459490498052e-05,0.000270842861253088,0.00314491505570408
2,"regime_heavy_tail",3,"Equal weights",0.00437006312947106,0.0099882915391914,0.00786473840876712,0.895182291666667,0.0218491620637268,0.00461357623317528,0.0106252099904571,0.00912881107488197,-0.000243513103704224,-0.000636918451265704,-0.00126407266611485
2,"regime_heavy_tail",3,"ARIMA independent",0.00460721941763844,0.0107005254105181,0.0143942709045256,0.914713541666667,0.0264207323126719,0.00461357623317528,0.0106252099904571,0.00912881107488197,-6.35681553684282e-06,7.53154200610045e-05,0.00526545982964364
2,"regime_heavy_tail",3,"Bootstrap independent",0.00426641421106081,0.0100430685584635,0.00979302998432631,0.869140625,0.0211897308853295,0.00461357623317528,0.0106252099904571,0.00912881107488197,-0.00034716202211447,-0.000582141431993611,0.000664218909444344
2,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00423510661053799,0.0097173723568722,0.00707459388872337,0.86328125,0.0195299342666081,0.00461357623317528,0.0106252099904571,0.00912881107488197,-0.000378469622637289,-0.000907837633584896,-0.00205421718615861
2,"regime_heavy_tail",6,"No tail copula",0.00715519434232597,0.016244859029048,0.0102589544891257,0.880208333333333,0.039524222288612,0.00707118385539902,0.0160546976453987,0.00990479557571748,8.40104869269413e-05,0.000190161383649259,0.000354158913408259
2,"regime_heavy_tail",6,"Static dependence",0.00722673422487512,0.0163717622325928,0.0099624712847047,0.876953125,0.037149158027827,0.00707118385539902,0.0160546976453987,0.00990479557571748,0.000155550369476096,0.000317064587194105,5.76757089872162e-05
2,"regime_heavy_tail",6,"Rolling dependence",0.00749666721055303,0.0168908007612912,0.0103527631416097,0.88671875,0.0418544856281621,0.00707118385539902,0.0160546976453987,0.00990479557571748,0.000425483355154007,0.000836103115892502,0.000447967565892212
2,"regime_heavy_tail",6,"Independent marginals",0.00713947150771971,0.016950540322545,0.0181426162943814,0.873046875,0.0381472767655335,0.00707118385539902,0.0160546976453987,0.00990479557571748,6.8287652320689e-05,0.00089584267714626,0.00823782071866391
2,"regime_heavy_tail",6,"Equal weights",0.0071763928898639,0.0162621445535155,0.00977852375164095,0.900390625,0.0407088898270682,0.00707118385539902,0.0160546976453987,0.00990479557571748,0.000105209034464877,0.000207446908116773,-0.000126271824076537
2,"regime_heavy_tail",6,"ARIMA independent",0.00739432688364706,0.0174529207680671,0.0271479006359373,0.917317708333333,0.0470909596222112,0.00707118385539902,0.0160546976453987,0.00990479557571748,0.000323143028248032,0.00139822312266841,0.0172431050602198
2,"regime_heavy_tail",6,"Bootstrap independent",0.00700224578747712,0.0167766294921844,0.0200647851904947,0.846354166666667,0.0337251851724648,0.00707118385539902,0.0160546976453987,0.00990479557571748,-6.89380679219035e-05,0.000721931846785734,0.0101599896147772
2,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00697572721292513,0.0158067122095729,0.00995231670275965,0.86328125,0.0344771949979235,0.00707118385539902,0.0160546976453987,0.00990479557571748,-9.54566424738916e-05,-0.000247985435825784,4.75211270421702e-05
2,"static_gaussian",1,"No tail copula",0.00277679985414032,0.0064277645704045,0.00373517639508773,0.75,0.0112792596064411,0.00277048398627318,0.0064177371977221,0.00374446262535641,6.31586786713689e-06,1.00273726823964e-05,-9.2862302686742e-06
2,"static_gaussian",1,"Static dependence",0.00277891202034465,0.00643509755528524,0.00371671047220142,0.744791666666667,0.0112090644285931,0.00277048398627318,0.0064177371977221,0.00374446262535641,8.42803407147047e-06,1.73603575631363e-05,-2.77521531549829e-05
2,"static_gaussian",1,"Rolling dependence",0.00277917016746794,0.00644132077905488,0.00377462635810141,0.757161458333333,0.0114533458065113,0.00277048398627318,0.0064177371977221,0.00374446262535641,8.68618119476139e-06,2.35835813327803e-05,3.01637327449994e-05
2,"static_gaussian",1,"Independent marginals",0.00278085523670221,0.00649485394908939,0.00400302228549813,0.7421875,0.0112170747067417,0.00277048398627318,0.0064177371977221,0.00374446262535641,1.03712504290311e-05,7.71167513672856e-05,0.000258559660141721
2,"static_gaussian",1,"Equal weights",0.00276938720542524,0.006420764966551,0.00378525270754268,0.770182291666667,0.0117670622114331,0.00277048398627318,0.0064177371977221,0.00374446262535641,-1.09678084794654e-06,3.02776882889471e-06,4.0790082186271e-05
2,"static_gaussian",1,"ARIMA independent",0.00278257170179214,0.00651479716007983,0.00414778471731985,0.796223958333333,0.0123906824644993,0.00277048398627318,0.0064177371977221,0.00374446262535641,1.20877155189601e-05,9.70599623577239e-05,0.000403322091963439
2,"static_gaussian",1,"Bootstrap independent",0.00278409280442589,0.00651209350159957,0.00417035809663044,0.784505208333333,0.0123419646677035,0.00277048398627318,0.0064177371977221,0.00374446262535641,1.36088181527023e-05,9.4356303877466e-05,0.000425895471274032
2,"static_gaussian",1,"Gaussian copula bootstrap",0.00278813557983047,0.00645452372272165,0.00369178300065853,0.768880208333333,0.0120993696538139,0.00277048398627318,0.0064177371977221,0.00374446262535641,1.76515935572897e-05,3.67865249995434e-05,-5.26796246978823e-05
2,"static_gaussian",3,"No tail copula",0.0052489177388669,0.0121426657969235,0.00684246759841451,0.748046875,0.0201186030793604,0.00516107709992845,0.0119907038730513,0.00693106556667963,8.78406389384573e-05,0.000151961923872204,-8.85979682651158e-05
2,"static_gaussian",3,"Static dependence",0.00522802303345155,0.012094201965628,0.00689803489853147,0.746744791666667,0.0202650595361823,0.00516107709992845,0.0119907038730513,0.00693106556667963,6.69459335231057e-05,0.000103498092576733,-3.30306681481521e-05
2,"static_gaussian",3,"Rolling dependence",0.00533460842219271,0.0123177381382205,0.00693908365269814,0.743489583333333,0.0202577460580342,0.00516107709992845,0.0119907038730513,0.00693106556667963,0.000173531322264261,0.000327034265169291,8.01808601851809e-06
2,"static_gaussian",3,"Independent marginals",0.0052029857411353,0.0121458606445017,0.00806231127932397,0.758463541666667,0.0206965451806029,0.00516107709992845,0.0119907038730513,0.00693106556667963,4.19086412068578e-05,0.000155156771450471,0.00113124571264434
2,"static_gaussian",3,"Equal weights",0.00505877751926092,0.0117230423457211,0.00690749393763255,0.791666666666667,0.0221172244299777,0.00516107709992845,0.0119907038730513,0.00693106556667963,-0.000102299580667531,-0.000267661527330198,-2.35716290470766e-05
2,"static_gaussian",3,"ARIMA independent",0.00487572455077719,0.0113993160823622,0.00736807285925258,0.772786458333333,0.0207619038767848,0.00516107709992845,0.0119907038730513,0.00693106556667963,-0.000285352549151253,-0.000591387790689036,0.000437007292572952
2,"static_gaussian",3,"Bootstrap independent",0.00491306649998735,0.0114698815740341,0.00783940618890406,0.836588541666667,0.0236444676472407,0.00516107709992845,0.0119907038730513,0.00693106556667963,-0.000248010599941099,-0.000520822299017138,0.000908340622224431
2,"static_gaussian",3,"Gaussian copula bootstrap",0.00490257488629259,0.0113365635234885,0.00689005698752518,0.819010416666667,0.02268279436285,0.00516107709992845,0.0119907038730513,0.00693106556667963,-0.000258502213635858,-0.000654140349562744,-4.10085791544496e-05
2,"static_gaussian",6,"No tail copula",0.0068776586814986,0.0159967467416812,0.010037154797371,0.869140625,0.0358387876571971,0.00694968386499334,0.0161508015161266,0.00987644662446722,-7.2025183494741e-05,-0.000154054774445394,0.000160708172903734
2,"static_gaussian",6,"Static dependence",0.00683397147269759,0.0158703736016578,0.00974254070935126,0.860677083333333,0.0352704461102718,0.00694968386499334,0.0161508015161266,0.00987644662446722,-0.00011571239229575,-0.000280427914468796,-0.000133905915115959
2,"static_gaussian",6,"Rolling dependence",0.00693319056255608,0.0161186555037408,0.00983965645049505,0.840494791666667,0.0347961697051175,0.00694968386499334,0.0161508015161266,0.00987644662446722,-1.64933024372673e-05,-3.21460123857524e-05,-3.67901739721632e-05
2,"static_gaussian",6,"Independent marginals",0.00688486504681959,0.0161737205662901,0.0124828670128929,0.839192708333333,0.0345051984103115,0.00694968386499334,0.0161508015161266,0.00987644662446722,-6.48188181737487e-05,2.2919050163512e-05,0.00260642038842569
2,"static_gaussian",6,"Equal weights",0.00693273764930417,0.0160770025661832,0.00978390560371881,0.840494791666667,0.0351629902268375,0.00694968386499334,0.0161508015161266,0.00987644662446722,-1.694621568917e-05,-7.37989499433531e-05,-9.25410207484045e-05
2,"static_gaussian",6,"ARIMA independent",0.00679845753837441,0.015976193979184,0.0125094611396239,0.877604166666667,0.0360485095558651,0.00694968386499334,0.0161508015161266,0.00987644662446722,-0.000151226326618932,-0.000174607536942612,0.0026330145151567
2,"static_gaussian",6,"Bootstrap independent",0.0067778390154548,0.0157801558547809,0.0117279856641013,0.83203125,0.03337377122974,0.00694968386499334,0.0161508015161266,0.00987644662446722,-0.000171844849538545,-0.00037064566134571,0.00185153903963408
2,"static_gaussian",6,"Gaussian copula bootstrap",0.00675769324852143,0.0156388772890438,0.00977572915966629,0.834635416666667,0.0334996455736062,0.00694968386499334,0.0161508015161266,0.00987644662446722,-0.000191990616471913,-0.000511924227082808,-0.000100717464800931
20,"break_correlation",1,"No tail copula",0.00481528735198189,0.0107600436233802,0.00678279290304772,0.762369791666667,0.0207426584057886,0.00471322196214481,0.0105749527079671,0.00652941566849965,0.000102065389837079,0.000185090915413147,0.000253377234548066
20,"break_correlation",1,"Static dependence",0.00471944838696524,0.0105474063958767,0.00663468069548176,0.81640625,0.0220653457576989,0.00471322196214481,0.0105749527079671,0.00652941566849965,6.22642482042603e-06,-2.75463120903863e-05,0.000105265026982113
20,"break_correlation",1,"Rolling dependence",0.00476858623293889,0.0105835884846557,0.00478575379524653,0.76953125,0.0202822633972383,0.00471322196214481,0.0105749527079671,0.00652941566849965,5.53642707940812e-05,8.63577668859875e-06,-0.00174366187325312
20,"break_correlation",1,"Independent marginals",0.00470500296782131,0.0107510310159839,0.00861453346821879,0.762369791666667,0.0199374162894159,0.00471322196214481,0.0105749527079671,0.00652941566849965,-8.21899432350542e-06,0.000176078308016801,0.00208511779971914
20,"break_correlation",1,"Equal weights",0.00473696640514418,0.0106119409552421,0.00603686603574974,0.766927083333333,0.0207762814115354,0.00471322196214481,0.0105749527079671,0.00652941566849965,2.37444429993672e-05,3.6988247275058e-05,-0.000492549632749907
20,"break_correlation",1,"ARIMA independent",0.00454866365745947,0.010323765836867,0.00501371290571277,0.619140625,0.0138978283625138,0.00471322196214481,0.0105749527079671,0.00652941566849965,-0.00016455830468534,-0.000251186871100107,-0.00151570276278688
20,"break_correlation",1,"Bootstrap independent",0.00450508378883301,0.0101445007430888,0.00494337822122211,0.591145833333333,0.0131572601362602,0.00471322196214481,0.0105749527079671,0.00652941566849965,-0.000208138173311801,-0.000430451964878292,-0.00158603744727754
20,"break_correlation",1,"Gaussian copula bootstrap",0.00449280454818473,0.00997057700795646,0.0044656276006292,0.59375,0.0131115222724647,0.00471322196214481,0.0105749527079671,0.00652941566849965,-0.000220417413960085,-0.000604375700010625,-0.00206378806787045
20,"break_correlation",3,"No tail copula",0.00916346262647872,0.0208632556656475,0.0105676401998539,0.660807291666667,0.0298149249389221,0.00913824931282995,0.0208403251129757,0.0100689333354338,2.52133136487715e-05,2.29305526718536e-05,0.000498706864420098
20,"break_correlation",3,"Static dependence",0.00904595528752769,0.0207054732511301,0.010764833388062,0.689453125,0.0320804829133822,0.00913824931282995,0.0208403251129757,0.0100689333354338,-9.22940253022617e-05,-0.000134851861845576,0.000695900052628148
20,"break_correlation",3,"Rolling dependence",0.009240269807496,0.0209188912653106,0.00957637465493638,0.645182291666667,0.0299665818296416,0.00913824931282995,0.0208403251129757,0.0100689333354338,0.000102020494666058,7.85661523349628e-05,-0.000492558680497433
20,"break_correlation",3,"Independent marginals",0.0090216931115852,0.0208504435909184,0.0131140976495612,0.669270833333333,0.0308834361282793,0.00913824931282995,0.0208403251129757,0.0100689333354338,-0.000116556201244745,1.0118477942779e-05,0.00304516431412742
20,"break_correlation",3,"Equal weights",0.00819039891332785,0.018223366889534,0.00790997230687118,0.700520833333333,0.030398181585544,0.00913824931282995,0.0208403251129757,0.0100689333354338,-0.000947850399502098,-0.00261695822344165,-0.00215896102856263
20,"break_correlation",3,"ARIMA independent",0.00793331845216852,0.0179297646414249,0.00863175499650021,0.636067708333333,0.0242273803997077,0.00913824931282995,0.0208403251129757,0.0100689333354338,-0.00120493086066143,-0.00291056047155074,-0.0014371783389336
20,"break_correlation",3,"Bootstrap independent",0.00817832918633571,0.0182516178953459,0.00786835804574005,0.612630208333333,0.0232184992416278,0.00913824931282995,0.0208403251129757,0.0100689333354338,-0.00095992012649424,-0.00258870721762974,-0.00220057528969376
20,"break_correlation",3,"Gaussian copula bootstrap",0.00817598017294572,0.0180349377241393,0.00747931535315979,0.5859375,0.0222058980321192,0.00913824931282995,0.0208403251129757,0.0100689333354338,-0.000962269139884231,-0.00280538738883637,-0.00258961798227402
20,"break_correlation",6,"No tail copula",0.0118476019042445,0.0264518071231589,0.011893902319151,0.684895833333333,0.0441765946731588,0.0117044181409016,0.0262211405258485,0.011765968862498,0.000143183763342917,0.000230666597310417,0.000127933456652985
20,"break_correlation",6,"Static dependence",0.0119226615832671,0.0266673586833007,0.0119116959223158,0.680989583333333,0.0460832722212473,0.0117044181409016,0.0262211405258485,0.011765968862498,0.000218243442365547,0.00044621815745223,0.00014572705981776
20,"break_correlation",6,"Rolling dependence",0.0118826969276195,0.0265497565133973,0.0115792983185444,0.659505208333333,0.0421338139974307,0.0117044181409016,0.0262211405258485,0.011765968862498,0.000178278786717915,0.000328615987548894,-0.000186670543953688
20,"break_correlation",6,"Independent marginals",0.0118596655277476,0.0269891327649121,0.0153432575625212,0.688151041666667,0.0441172517984878,0.0117044181409016,0.0262211405258485,0.011765968862498,0.000155247386846,0.000767992239063681,0.00357728870002313
20,"break_correlation",6,"Equal weights",0.0122415627117485,0.0273491709538915,0.0135053466091505,0.69140625,0.0497422335967449,0.0117044181409016,0.0262211405258485,0.011765968862498,0.000537144570846962,0.00112803042804308,0.00173937774665249
20,"break_correlation",6,"ARIMA independent",0.0114552792522966,0.0264661322141056,0.0129065747943722,0.603515625,0.0326211846014405,0.0117044181409016,0.0262211405258485,0.011765968862498,-0.000249138888605034,0.000244991688257173,0.00114060593187418
20,"break_correlation",6,"Bootstrap independent",0.0117064298709959,0.0260182556363022,0.0109136924241185,0.517578125,0.027152228959211,0.0117044181409016,0.0262211405258485,0.011765968862498,2.01173009426771e-06,-0.000202884889546298,-0.000852276438379509
20,"break_correlation",6,"Gaussian copula bootstrap",0.0117431115660063,0.0259269356068078,0.0117905298248214,0.503255208333333,0.0257612711009345,0.0117044181409016,0.0262211405258485,0.011765968862498,3.86934251046956e-05,-0.000294204919040687,2.4560962323384e-05
20,"independent_series",1,"No tail copula",0.0032474090664801,0.00776352708342781,0.00615928560646137,0.807291666666667,0.0145722773863356,0.00326042923189157,0.0077912079738506,0.00614061672589102,-1.30201654114682e-05,-2.76808904227923e-05,1.86688805703548e-05
20,"independent_series",1,"Static dependence",0.00325931927061014,0.00777617417879162,0.00615468342862424,0.79296875,0.0143596857776377,0.00326042923189157,0.0077912079738506,0.00614061672589102,-1.10996128142729e-06,-1.50337950589876e-05,1.40667027332215e-05
20,"independent_series",1,"Rolling dependence",0.00325340618868612,0.00777692480956122,0.00618152427751899,0.7890625,0.0140845596932856,0.00326042923189157,0.0077912079738506,0.00614061672589102,-7.0230432054506e-06,-1.42831642893819e-05,4.09075516279731e-05
20,"independent_series",1,"Independent marginals",0.00323381902452136,0.00772406198363048,0.00614877592914551,0.807291666666667,0.01469042402152,0.00326042923189157,0.0077912079738506,0.00614061672589102,-2.66102073702076e-05,-6.71459902201197e-05,8.1592032544946e-06
20,"independent_series",1,"Equal weights",0.00324236879794513,0.0077279736253486,0.00615622823924254,0.844401041666667,0.0156538644785874,0.00326042923189157,0.0077912079738506,0.00614061672589102,-1.80604339464325e-05,-6.32343485020012e-05,1.56115133515258e-05
20,"independent_series",1,"ARIMA independent",0.00323824843525266,0.00772887926425569,0.0061263053789874,0.8125,0.0148764660588889,0.00326042923189157,0.0077912079738506,0.00614061672589102,-2.21807966389077e-05,-6.23287095949119e-05,-1.43113469036208e-05
20,"independent_series",1,"Bootstrap independent",0.00323399805038961,0.00771286480444464,0.00612845506260485,0.801432291666667,0.0145746938773046,0.00326042923189157,0.0077912079738506,0.00614061672589102,-2.64311815019553e-05,-7.83431694059639e-05,-1.21616632861709e-05
20,"independent_series",1,"Gaussian copula bootstrap",0.00325045648307943,0.00774375098279939,0.00615092857229576,0.794921875,0.0144591532381866,0.00326042923189157,0.0077912079738506,0.00614061672589102,-9.97274881213645e-06,-4.74569910512181e-05,1.03118464047369e-05
20,"independent_series",3,"No tail copula",0.00595152431020448,0.0142244572677906,0.0101865493616558,0.785807291666667,0.0254214251103183,0.00586016068710543,0.0140163825728942,0.0102038906343319,9.13636230990477e-05,0.000208074694896348,-1.73412726761791e-05
20,"independent_series",3,"Static dependence",0.00591464946997335,0.0140932630363874,0.0101577529115824,0.782552083333333,0.0249020679106821,0.00586016068710543,0.0140163825728942,0.0102038906343319,5.44887828679208e-05,7.68804634931411e-05,-4.61377227495962e-05
20,"independent_series",3,"Rolling dependence",0.00585834200750025,0.0139976713392307,0.0100897593250202,0.800130208333333,0.0257371090948372,0.00586016068710543,0.0140163825728942,0.0102038906343319,-1.81867960518268e-06,-1.87112336634924e-05,-0.000114131309311797
20,"independent_series",3,"Independent marginals",0.00582996350463921,0.0139158857496143,0.0101289783657893,0.798177083333333,0.0258842501001114,0.00586016068710543,0.0140163825728942,0.0102038906343319,-3.01971824662184e-05,-0.000100496823279951,-7.49122685426134e-05
20,"independent_series",3,"Equal weights",0.00562146858953886,0.0134418068016407,0.0101408982606847,0.819661458333333,0.0262532027796675,0.00586016068710543,0.0140163825728942,0.0102038906343319,-0.000238692097566571,-0.000574575771253534,-6.29923736472065e-05
20,"independent_series",3,"ARIMA independent",0.00544831815231347,0.0129957093544978,0.0100139176262919,0.828776041666667,0.0260467192909577,0.00586016068710543,0.0140163825728942,0.0102038906343319,-0.000411842534791962,-0.00102067321839645,-0.000189973008040091
20,"independent_series",3,"Bootstrap independent",0.00547239389796096,0.0130518245701355,0.00995155436739098,0.841796875,0.0273289128965633,0.00586016068710543,0.0140163825728942,0.0102038906343319,-0.000387766789144472,-0.000964558002758773,-0.000252336266940972
20,"independent_series",3,"Gaussian copula bootstrap",0.00545246037491803,0.0129996598298055,0.00991405886232293,0.829427083333333,0.0258591165228524,0.00586016068710543,0.0140163825728942,0.0102038906343319,-0.000407700312187399,-0.0010167227430887,-0.000289831772009017
20,"independent_series",6,"No tail copula",0.00800042873035669,0.0188074598512986,0.0147842740659111,0.757161458333333,0.0334156509308244,0.00809427398532867,0.0190246347080507,0.0149155161737021,-9.38452549719814e-05,-0.000217174856752121,-0.000131242107790966
20,"independent_series",6,"Static dependence",0.00808440194577128,0.0190254225483612,0.0147666298450929,0.784505208333333,0.0357388657733825,0.00809427398532867,0.0190246347080507,0.0149155161737021,-9.87203955739487e-06,7.8784031056281e-07,-0.000148886328609169
20,"independent_series",6,"Rolling dependence",0.00816112032366399,0.0191617012818299,0.0148675612203054,0.779947916666667,0.0361938055011354,0.00809427398532867,0.0190246347080507,0.0149155161737021,6.68463383353135e-05,0.000137066573779258,-4.79549533966613e-05
20,"independent_series",6,"Independent marginals",0.00807166794758518,0.0190053029316226,0.0150443917261059,0.770833333333333,0.0347255879391118,0.00809427398532867,0.0190246347080507,0.0149155161737021,-2.2606037743492e-05,-1.93317764280963e-05,0.000128875552403814
20,"independent_series",6,"Equal weights",0.00811112945913066,0.019126099766969,0.0148926692235041,0.790364583333333,0.0361237299528655,0.00809427398532867,0.0190246347080507,0.0149155161737021,1.68554738019886e-05,0.000101465058918341,-2.2846950197955e-05
20,"independent_series",6,"ARIMA independent",0.00793762511643516,0.0187657141660348,0.0148758011025655,0.76953125,0.0338900618599425,0.00809427398532867,0.0190246347080507,0.0149155161737021,-0.000156648868893517,-0.000258920542015921,-3.97150711365906e-05
20,"independent_series",6,"Bootstrap independent",0.00811701102676292,0.0189595609709809,0.0148609157976618,0.74609375,0.0343719455805761,0.00809427398532867,0.0190246347080507,0.0149155161737021,2.2737041434252e-05,-6.50737370697478e-05,-5.46003760402546e-05
20,"independent_series",6,"Gaussian copula bootstrap",0.00805692293208464,0.0188449681716985,0.0148606465592291,0.818359375,0.0391263779856559,0.00809427398532867,0.0190246347080507,0.0149155161737021,-3.73510532440269e-05,-0.000179666536352135,-5.48696144730132e-05
20,"regime_heavy_tail",1,"No tail copula",0.00180412501139268,0.00421554605948661,0.00310053146654709,0.856770833333333,0.00814722243690014,0.00183504216612925,0.00426754151391118,0.00308589392836164,-3.09171547365759e-05,-5.19954544245691e-05,1.46375381854503e-05
20,"regime_heavy_tail",1,"Static dependence",0.00183455540182781,0.00425001324483826,0.00313619713513,0.848958333333333,0.00794946908353887,0.00183504216612925,0.00426754151391118,0.00308589392836164,-4.86764301444679e-07,-1.75282690729186e-05,5.03032067683535e-05
20,"regime_heavy_tail",1,"Rolling dependence",0.00181213351553403,0.00419982016913211,0.00317691533028078,0.845052083333333,0.00771981008053953,0.00183504216612925,0.00426754151391118,0.00308589392836164,-2.29086505952247e-05,-6.77213447790696e-05,9.1021401919137e-05
20,"regime_heavy_tail",1,"Independent marginals",0.0018170482305718,0.0042681428546546,0.00373736612703489,0.846354166666667,0.00781668317209278,0.00183504216612925,0.00426754151391118,0.00308589392836164,-1.79939355574501e-05,6.01340743423308e-07,0.000651472198673251
20,"regime_heavy_tail",1,"Equal weights",0.00181664777782482,0.0042377245825795,0.00321784402651199,0.877604166666667,0.00864090593336212,0.00183504216612925,0.00426754151391118,0.00308589392836164,-1.83943883044324e-05,-2.98169313316752e-05,0.000131950098150345
20,"regime_heavy_tail",1,"ARIMA independent",0.0018968708822467,0.00444222496001928,0.00494626496031061,0.918619791666667,0.0109065353581851,0.00183504216612925,0.00426754151391118,0.00308589392836164,6.1828716117451e-05,0.000174683446108099,0.00186037103194896
20,"regime_heavy_tail",1,"Bootstrap independent",0.00179046010050105,0.00424487667361597,0.00396062290383768,0.85546875,0.00837150266635301,0.00183504216612925,0.00426754151391118,0.00308589392836164,-4.45820656282054e-05,-2.26648402952062e-05,0.000874728975476034
20,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00178910052198235,0.00418170387681693,0.00317857362537951,0.842447916666667,0.00777595867630871,0.00183504216612925,0.00426754151391118,0.00308589392836164,-4.59416441469002e-05,-8.58376370942507e-05,9.26796970178714e-05
20,"regime_heavy_tail",3,"No tail copula",0.00481253430865209,0.0109064316515741,0.00738819952598094,0.795572916666667,0.0166540869998995,0.0046847232735819,0.0106389849266781,0.00723075394079548,0.000127811035070181,0.00026744672489604,0.00015744558518546
20,"regime_heavy_tail",3,"Static dependence",0.00470624134515756,0.0106803264841531,0.00730533932969565,0.786458333333333,0.0159213675214646,0.0046847232735819,0.0106389849266781,0.00723075394079548,2.15180715756585e-05,4.1341557474997e-05,7.45853889001728e-05
20,"regime_heavy_tail",3,"Rolling dependence",0.00465935882739704,0.0106183866664343,0.00781867994495928,0.809244791666667,0.0171694502450266,0.0046847232735819,0.0106389849266781,0.00723075394079548,-2.5364446184865e-05,-2.05982602437954e-05,0.000587926004163804
20,"regime_heavy_tail",3,"Independent marginals",0.00479839092545816,0.0110483957027204,0.0090439500201349,0.80078125,0.0167974817819223,0.0046847232735819,0.0106389849266781,0.00723075394079548,0.000113667651876256,0.000409410776042382,0.00181319607933942
20,"regime_heavy_tail",3,"Equal weights",0.00471789245027379,0.0108274054088257,0.00865756130786687,0.900390625,0.0241423703215008,0.0046847232735819,0.0106389849266781,0.00723075394079548,3.3169176691889e-05,0.000188420482147626,0.00142680736707139
20,"regime_heavy_tail",3,"ARIMA independent",0.00524139414148531,0.0124422462793844,0.0221900047260269,0.934895833333333,0.035033981065979,0.0046847232735819,0.0106389849266781,0.00723075394079548,0.000556670867903408,0.00180326135270635,0.0149592507852314
20,"regime_heavy_tail",3,"Bootstrap independent",0.00459853315775884,0.0108351783238954,0.0112544019550058,0.838541666666667,0.0191678931479864,0.0046847232735819,0.0106389849266781,0.00723075394079548,-8.61901158230602e-05,0.00019619339721738,0.0040236480142103
20,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0046625006481163,0.0107528529582403,0.00844425703021354,0.817708333333333,0.0192314541318726,0.0046847232735819,0.0106389849266781,0.00723075394079548,-2.22226254656009e-05,0.000113868031562226,0.00121350308941806
20,"regime_heavy_tail",6,"No tail copula",0.00708847358326397,0.0160749241693999,0.00959267272600526,0.86328125,0.0343158492712492,0.00705092916995074,0.0159594028136067,0.00997868846222623,3.75444133132305e-05,0.000115521355793177,-0.000386015736220973
20,"regime_heavy_tail",6,"Static dependence",0.00711499461672602,0.016092590889404,0.00994811012738336,0.869791666666667,0.0347447178590218,0.00705092916995074,0.0159594028136067,0.00997868846222623,6.40654467752785e-05,0.000133188075797253,-3.05783348428738e-05
20,"regime_heavy_tail",6,"Rolling dependence",0.00713124795630216,0.0161106689528914,0.00967215336899424,0.87109375,0.0362970748746275,0.00705092916995074,0.0159594028136067,0.00997868846222623,8.03187863514234e-05,0.000151266139284706,-0.00030653509323199
20,"regime_heavy_tail",6,"Independent marginals",0.00724076198487204,0.0166807908040391,0.0171688903968561,0.860026041666667,0.0345166528626611,0.00705092916995074,0.0159594028136067,0.00997868846222623,0.000189832814921301,0.000721387990432403,0.00719020193462982
20,"regime_heavy_tail",6,"Equal weights",0.00683435831171513,0.0154769250828982,0.00990770998904263,0.87890625,0.0369942888144572,0.00705092916995074,0.0159594028136067,0.00997868846222623,-0.000216570858235609,-0.000482477730708549,-7.0978473183601e-05
20,"regime_heavy_tail",6,"ARIMA independent",0.00689637714805219,0.0159439171611477,0.0162636650449601,0.86328125,0.0336216799805168,0.00705092916995074,0.0159594028136067,0.00997868846222623,-0.000154552021898554,-1.54856524590651e-05,0.00628497658273391
20,"regime_heavy_tail",6,"Bootstrap independent",0.00677580729734225,0.0157169334502307,0.0156138336479714,0.849609375,0.0339109447668454,0.00705092916995074,0.0159594028136067,0.00997868846222623,-0.00027512187260849,-0.000242469363376064,0.00563514518574515
20,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00672195244830565,0.0152599874716297,0.00943694967079574,0.846354166666667,0.0334225759756985,0.00705092916995074,0.0159594028136067,0.00997868846222623,-0.000328976721645086,-0.00069941534197707,-0.000541738791430491
20,"static_gaussian",1,"No tail copula",0.00277352608786255,0.00641908627607249,0.00377307594087435,0.793619791666667,0.0126333850432926,0.00278394678188151,0.00644252108532568,0.0037963328773102,-1.04206940189648e-05,-2.34348092531906e-05,-2.32569364358504e-05
20,"static_gaussian",1,"Static dependence",0.00279281008866489,0.00645892458395834,0.00379018590014655,0.798828125,0.0128622033440171,0.00278394678188151,0.00644252108532568,0.0037963328773102,8.86330678338257e-06,1.6403498632662e-05,-6.14697716364585e-06
20,"static_gaussian",1,"Rolling dependence",0.00279034317195826,0.00645195148736441,0.00380222775643739,0.792317708333333,0.0126613061448544,0.00278394678188151,0.00644252108532568,0.0037963328773102,6.39639007675094e-06,9.43040203873514e-06,5.89487912718793e-06
20,"static_gaussian",1,"Independent marginals",0.00278903308636728,0.00650960356977631,0.00427672364247343,0.780598958333333,0.0123951642744138,0.00278394678188151,0.00644252108532568,0.0037963328773102,5.08630448577173e-06,6.70824844506311e-05,0.000480390765163228
20,"static_gaussian",1,"Equal weights",0.0028701827422145,0.00665188086605592,0.00385931842444427,0.79296875,0.0133981845634616,0.00278394678188151,0.00644252108532568,0.0037963328773102,8.62359603329937e-05,0.000209359780730244,6.29855471340674e-05
20,"static_gaussian",1,"ARIMA independent",0.00276877954223579,0.00646686345913632,0.0042140786101692,0.789713541666667,0.0124130879305305,0.00278394678188151,0.00644252108532568,0.0037963328773102,-1.51672396457238e-05,2.4342373810644e-05,0.000417745732859004
20,"static_gaussian",1,"Bootstrap independent",0.00277430784215591,0.00647693207048687,0.00409850984960098,0.787109375,0.0122960168954484,0.00278394678188151,0.00644252108532568,0.0037963328773102,-9.6389397256022e-06,3.44109851611908e-05,0.000302176972290776
20,"static_gaussian",1,"Gaussian copula bootstrap",0.00276966082795459,0.00639950671219768,0.00380594012726426,0.786458333333333,0.0123109704810926,0.00278394678188151,0.00644252108532568,0.0037963328773102,-1.4285953926922e-05,-4.30143731279991e-05,9.60724995405704e-06
20,"static_gaussian",3,"No tail copula",0.00478522735827566,0.0110310474869555,0.0065289414641496,0.73828125,0.0192949141779236,0.00478439289822541,0.0110510822851998,0.00642153281326604,8.34460050249536e-07,-2.00347982443009e-05,0.000107408650883564
20,"static_gaussian",3,"Static dependence",0.00478791764517325,0.0110382863526021,0.00636280739288257,0.740885416666667,0.0193071895405496,0.00478439289822541,0.0110510822851998,0.00642153281326604,3.52474694783646e-06,-1.27959325976947e-05,-5.87254203834701e-05
20,"static_gaussian",3,"Rolling dependence",0.00478935163304919,0.011029271374988,0.00640602226104593,0.748697916666667,0.0197418895038036,0.00478439289822541,0.0110510822851998,0.00642153281326604,4.95873482377236e-06,-2.18109102117104e-05,-1.55105522201054e-05
20,"static_gaussian",3,"Independent marginals",0.00478969241061619,0.0111314653067985,0.00701783337139032,0.742838541666667,0.0195852954597802,0.00478439289822541,0.0110510822851998,0.00642153281326604,5.29951239077158e-06,8.03830215987712e-05,0.000596300558124282
20,"static_gaussian",3,"Equal weights",0.00477708106412929,0.0110673213891219,0.00662787587683869,0.774739583333333,0.020505049172784,0.00478439289822541,0.0110510822851998,0.00642153281326604,-7.31183409612667e-06,1.62391039221117e-05,0.000206343063572658
20,"static_gaussian",3,"ARIMA independent",0.00478980284225528,0.0111389847629658,0.0071429914007218,0.762369791666667,0.0202801595316212,0.00478439289822541,0.0110510822851998,0.00642153281326604,5.40994402986605e-06,8.79024777660029e-05,0.000721458587455761
20,"static_gaussian",3,"Bootstrap independent",0.00477738413111499,0.0110615225498539,0.00683650552334517,0.732421875,0.0188199310802774,0.00478439289822541,0.0110510822851998,0.00642153281326604,-7.00876711042832e-06,1.04402646541688e-05,0.000414972710079134
20,"static_gaussian",3,"Gaussian copula bootstrap",0.00482147743629269,0.0110394983592085,0.00631874863741361,0.724609375,0.0186500161237374,0.00478439289822541,0.0110510822851998,0.00642153281326604,3.70845380672728e-05,-1.15839259912584e-05,-0.000102784175852431
20,"static_gaussian",6,"No tail copula",0.00701618701684246,0.0162874886134595,0.00994663800101683,0.770182291666667,0.0302180799966381,0.0070104845317581,0.016312416498924,0.0098735356955709,5.70248508436223e-06,-2.49278854644389e-05,7.31023054459292e-05
20,"static_gaussian",6,"Static dependence",0.00699658734065228,0.0163050631033998,0.00982109327864778,0.763020833333333,0.0300586034415587,0.0070104845317581,0.016312416498924,0.0098735356955709,-1.3897191105814e-05,-7.35339552418099e-06,-5.24424169231243e-05
20,"static_gaussian",6,"Rolling dependence",0.00699936649454775,0.0163343936420034,0.00977365935415784,0.759765625,0.0302244796294365,0.0070104845317581,0.016312416498924,0.0098735356955709,-1.11180372103468e-05,2.19771430794644e-05,-9.98763414130667e-05
20,"static_gaussian",6,"Independent marginals",0.0070593198713874,0.0166028540731706,0.0114557586517421,0.756510416666667,0.0297928317370757,0.0070104845317581,0.016312416498924,0.0098735356955709,4.88353396293027e-05,0.000290437574246617,0.00158222295617116
20,"static_gaussian",6,"Equal weights",0.007181524961153,0.0168138609236134,0.0102471122992299,0.746744791666667,0.0288368540391146,0.0070104845317581,0.016312416498924,0.0098735356955709,0.000171040429394904,0.000501444424689447,0.000373576603658964
20,"static_gaussian",6,"ARIMA independent",0.00736081573379888,0.0172654248250627,0.0115141546725268,0.731119791666667,0.0290607200487434,0.0070104845317581,0.016312416498924,0.0098735356955709,0.000350331202040787,0.000953008326138736,0.00164061897695585
20,"static_gaussian",6,"Bootstrap independent",0.00691035837445327,0.0161439064215831,0.0108705789911503,0.766276041666667,0.0297466242395105,0.0070104845317581,0.016312416498924,0.0098735356955709,-0.000100126157304821,-0.000168510077340856,0.000997043295579363
20,"static_gaussian",6,"Gaussian copula bootstrap",0.00689051938243548,0.0159281988143469,0.00960380752326966,0.783854166666667,0.0307021846179476,0.0070104845317581,0.016312416498924,0.0098735356955709,-0.000119965149322617,-0.000384217684577033,-0.000269728172301247
21,"break_correlation",1,"No tail copula",0.00436979846665633,0.00976408632696486,0.00478483657397101,0.723307291666667,0.0164584167497276,0.00439709912510239,0.00983563263283607,0.00476651257397006,-2.7300658446059e-05,-7.15463058712073e-05,1.83240000009551e-05
21,"break_correlation",1,"Static dependence",0.00439241283791065,0.00985850668889811,0.004855405139316,0.688151041666667,0.0155644777336955,0.00439709912510239,0.00983563263283607,0.00476651257397006,-4.68628719173855e-06,2.28740560620378e-05,8.88925653459429e-05
21,"break_correlation",1,"Rolling dependence",0.00438087860630055,0.00978223307776139,0.00475183945174052,0.702473958333333,0.015790784978175,0.00439709912510239,0.00983563263283607,0.00476651257397006,-1.62205188018461e-05,-5.33995550746815e-05,-1.46731222295318e-05
21,"break_correlation",1,"Independent marginals",0.00436799477070263,0.00995295423913384,0.00605548959706269,0.72265625,0.0165065036099919,0.00439709912510239,0.00983563263283607,0.00476651257397006,-2.91043543997642e-05,0.000117321606297771,0.00128897702309264
21,"break_correlation",1,"Equal weights",0.00439687279533942,0.00986000645236504,0.00487473568190521,0.725911458333333,0.0169260098303161,0.00439709912510239,0.00983563263283607,0.00476651257397006,-2.26329762971142e-07,2.43738195289684e-05,0.000108223107935152
21,"break_correlation",1,"ARIMA independent",0.00442976518345782,0.0100635474980171,0.00512394370152958,0.635416666666667,0.0137514081833636,0.00439709912510239,0.00983563263283607,0.00476651257397006,3.26660583554253e-05,0.000227914865181042,0.000357431127559523
21,"break_correlation",1,"Bootstrap independent",0.00449422395007131,0.0100830676547895,0.00499345307354128,0.58984375,0.0125462508578957,0.00439709912510239,0.00983563263283607,0.00476651257397006,9.71248249689201e-05,0.000247435021953431,0.000226940499571226
21,"break_correlation",1,"Gaussian copula bootstrap",0.00450794057130766,0.0100380372583329,0.00469840154546377,0.572916666666667,0.0119851630712482,0.00439709912510239,0.00983563263283607,0.00476651257397006,0.000110841446205268,0.00020240462549685,-6.8111028506285e-05
21,"break_correlation",3,"No tail copula",0.00746827001829743,0.0167166328746625,0.00815541461494669,0.787760416666667,0.0336509548228783,0.00756302318469351,0.0169044371069999,0.00794567599315914,-9.4753166396083e-05,-0.000187804232337323,0.000209738621787541
21,"break_correlation",3,"Static dependence",0.00759775971520983,0.0170071439661986,0.00839577073592768,0.747395833333333,0.0310376199371839,0.00756302318469351,0.0169044371069999,0.00794567599315914,3.47365305163111e-05,0.000102706859198703,0.000450094742768537
21,"break_correlation",3,"Rolling dependence",0.00751164106180649,0.0167935998796103,0.00795723808954562,0.774088541666667,0.0324636000109731,0.00756302318469351,0.0169044371069999,0.00794567599315914,-5.138212288702e-05,-0.000110837227389568,1.15620963864749e-05
21,"break_correlation",3,"Independent marginals",0.0075438680139763,0.0172691734186473,0.0118648024562331,0.764322916666667,0.0321607537937902,0.00756302318469351,0.0169044371069999,0.00794567599315914,-1.91551707172171e-05,0.000364736311647441,0.00391912646307392
21,"break_correlation",3,"Equal weights",0.0078284674118443,0.0175999031203466,0.00904431387906888,0.776041666666667,0.0358100987692588,0.00756302318469351,0.0169044371069999,0.00794567599315914,0.000265444227150781,0.000695466013346715,0.00109863788590974
21,"break_correlation",3,"ARIMA independent",0.00741553828886628,0.0169050323682868,0.00871426205913615,0.696614583333333,0.0257605726292346,0.00756302318469351,0.0169044371069999,0.00794567599315914,-0.000147484895827233,5.95261286946008e-07,0.000768586065977005
21,"break_correlation",3,"Bootstrap independent",0.00752560975375712,0.0169331072194031,0.00817968262035286,0.638671875,0.0229431899925658,0.00756302318469351,0.0169044371069999,0.00794567599315914,-3.74134309363968e-05,2.86701124032722e-05,0.000234006627193714
21,"break_correlation",3,"Gaussian copula bootstrap",0.00746739104755363,0.0165910276309005,0.00759352799514427,0.614583333333333,0.0215891824817267,0.00756302318469351,0.0169044371069999,0.00794567599315914,-9.56321371398889e-05,-0.000313409476099352,-0.000352147998014875
21,"break_correlation",6,"No tail copula",0.0108506217827008,0.0241749329970673,0.0110182566000665,0.649088541666667,0.0346347604381075,0.0107632547178846,0.0241501975809373,0.0109666909964521,8.73670648161504e-05,2.47354161300763e-05,5.15656036144049e-05
21,"break_correlation",6,"Static dependence",0.0109289500610696,0.0244272638433759,0.0110625305145855,0.604166666666667,0.0325017099093049,0.0107632547178846,0.0241501975809373,0.0109666909964521,0.000165695343185007,0.000277066262438661,9.58395181334098e-05
21,"break_correlation",6,"Rolling dependence",0.0108820478796345,0.0243247223467326,0.0110278945634407,0.653645833333333,0.0350681149848963,0.0107632547178846,0.0241501975809373,0.0109666909964521,0.000118793161749908,0.00017452476579528,6.12035669886168e-05
21,"break_correlation",6,"Independent marginals",0.0108330382038251,0.0244191281660866,0.0120466095756664,0.656901041666667,0.0352051702771981,0.0107632547178846,0.0241501975809373,0.0109666909964521,6.97834859404254e-05,0.00026893058514937,0.00107991857921435
21,"break_correlation",6,"Equal weights",0.0107650593603007,0.0241573431792192,0.0111120875559408,0.666015625,0.0358364081625311,0.0107632547178846,0.0241501975809373,0.0109666909964521,1.80464241604505e-06,7.1455982819657e-06,0.000145396559488723
21,"break_correlation",6,"ARIMA independent",0.0107429081071553,0.0244010717176617,0.0118564936014942,0.627604166666667,0.0326577237645464,0.0107632547178846,0.0241501975809373,0.0109666909964521,-2.03466107293482e-05,0.000250874136724429,0.000889802605042182
21,"break_correlation",6,"Bootstrap independent",0.0111276936739683,0.0248597987380824,0.0114546851490909,0.535807291666667,0.0282641197185221,0.0107632547178846,0.0241501975809373,0.0109666909964521,0.000364438956083712,0.000709601157145169,0.000487994152638798
21,"break_correlation",6,"Gaussian copula bootstrap",0.0110439615559864,0.024406275766117,0.0111548349094376,0.554036458333333,0.0285537234922394,0.0107632547178846,0.0241501975809373,0.0109666909964521,0.000280706838101767,0.000256078185179694,0.000188143912985482
21,"independent_series",1,"No tail copula",0.00360882265607176,0.00858145733655339,0.00672437335064818,0.747395833333333,0.0143957245563664,0.00359098153684536,0.00859417920067493,0.00674147891315831,1.7841119226395e-05,-1.27218641215419e-05,-1.71055625101278e-05
21,"independent_series",1,"Static dependence",0.00363291583761118,0.00869134738877735,0.00671924357402106,0.7421875,0.01445235054283,0.00359098153684536,0.00859417920067493,0.00674147891315831,4.19343007658215e-05,9.71681881024242e-05,-2.22353391372485e-05
21,"independent_series",1,"Rolling dependence",0.00362841822223187,0.00868088177709918,0.00672184383310863,0.760416666666667,0.0147055751625743,0.00359098153684536,0.00859417920067493,0.00674147891315831,3.74366853865067e-05,8.67025764242513e-05,-1.96350800496722e-05
21,"independent_series",1,"Independent marginals",0.00358793986947606,0.00855641223699331,0.00668981070879604,0.744140625,0.0142791606576146,0.00359098153684536,0.00859417920067493,0.00674147891315831,-3.04166736929748e-06,-3.77669636816187e-05,-5.16682043622627e-05
21,"independent_series",1,"Equal weights",0.00329999738096737,0.00788246792977434,0.00641526463030925,0.80859375,0.0150791642630268,0.00359098153684536,0.00859417920067493,0.00674147891315831,-0.000290984155877987,-0.000711711270900594,-0.000326214282849053
21,"independent_series",1,"ARIMA independent",0.003292307432582,0.0079108591164108,0.00629424782933287,0.777994791666667,0.0138259941533151,0.00359098153684536,0.00859417920067493,0.00674147891315831,-0.00029867410426336,-0.000683320084264128,-0.000447231083825438
21,"independent_series",1,"Bootstrap independent",0.0031572448217394,0.00754360114930654,0.00623709067047624,0.76953125,0.0128568110801781,0.00359098153684536,0.00859417920067493,0.00674147891315831,-0.000433736715105965,-0.00105057805136839,-0.000504388242682063
21,"independent_series",1,"Gaussian copula bootstrap",0.00314540217130599,0.00751414348749531,0.00624072365581433,0.79296875,0.0136208953219712,0.00359098153684536,0.00859417920067493,0.00674147891315831,-0.000445579365539374,-0.00108003571317962,-0.000500755257343978
21,"independent_series",3,"No tail copula",0.00582889637322484,0.0140094025199306,0.0111610865618875,0.783854166666667,0.0253940785634801,0.00588005337575686,0.0141433048353982,0.0112724021059228,-5.11570025320237e-05,-0.000133902315467602,-0.000111315544035376
21,"independent_series",3,"Static dependence",0.00589290571083981,0.0141211269504451,0.0111384916961741,0.783203125,0.0253693694925547,0.00588005337575686,0.0141433048353982,0.0112724021059228,1.28523350829456e-05,-2.21778849530639e-05,-0.000133910409748779
21,"independent_series",3,"Rolling dependence",0.00586098784793759,0.0140709594320061,0.0111494673012815,0.78515625,0.0250157319194554,0.00588005337575686,0.0141433048353982,0.0112724021059228,-1.90655278192739e-05,-7.23454033921007e-05,-0.00012293480464139
21,"independent_series",3,"Independent marginals",0.00589960716251974,0.0140913732487718,0.0112065885939502,0.759114583333333,0.0239617353460629,0.00588005337575686,0.0141433048353982,0.0112724021059228,1.955378676288e-05,-5.19315866263394e-05,-6.5813511972693e-05
21,"independent_series",3,"Equal weights",0.00587897211573988,0.0141186605614811,0.0112045829905173,0.792317708333333,0.0257865104732152,0.00588005337575686,0.0141433048353982,0.0112724021059228,-1.0812600169819e-06,-2.46442739170998e-05,-6.78191154055447e-05
21,"independent_series",3,"ARIMA independent",0.00586708347118932,0.0140825594776019,0.011095361067571,0.804036458333333,0.0259470721527098,0.00588005337575686,0.0141433048353982,0.0112724021059228,-1.29699045675405e-05,-6.07453577963109e-05,-0.000177041038351809
21,"independent_series",3,"Bootstrap independent",0.00583050268885736,0.0139363924585091,0.0110814652305342,0.771484375,0.0246843540925444,0.00588005337575686,0.0141433048353982,0.0112724021059228,-4.95506868994997e-05,-0.000206912376889053,-0.00019093687538861
21,"independent_series",3,"Gaussian copula bootstrap",0.00583991854131335,0.0139741850766915,0.0111036372433513,0.777994791666667,0.0253152272490888,0.00588005337575686,0.0141433048353982,0.0112724021059228,-4.0134834443515e-05,-0.000169119758706619,-0.000168764862571542
21,"independent_series",6,"No tail copula",0.00793793675654098,0.0188915518602508,0.0143698347515736,0.748697916666667,0.0319751365677299,0.00793035549919703,0.0188708587692246,0.0143753898858751,7.58125734394606e-06,2.06930910261818e-05,-5.5551343014406e-06
21,"independent_series",6,"Static dependence",0.00794066365164744,0.0189094047738387,0.0144486941608365,0.770182291666667,0.0335108837558562,0.00793035549919703,0.0188708587692246,0.0143753898858751,1.03081524504157e-05,3.85460046140353e-05,7.33042749614596e-05
21,"independent_series",6,"Rolling dependence",0.00791570018619574,0.0188458060721236,0.0144820191415723,0.740885416666667,0.0318885297137783,0.00793035549919703,0.0188708587692246,0.0143753898858751,-1.46553130012852e-05,-2.5052697101062e-05,0.000106629255697271
21,"independent_series",6,"Independent marginals",0.00790072365542497,0.0187274734594172,0.0143082531103655,0.761067708333333,0.0329308578302017,0.00793035549919703,0.0188708587692246,0.0143753898858751,-2.96318437720561e-05,-0.000143385309807474,-6.71367755096172e-05
21,"independent_series",6,"Equal weights",0.00796578466822473,0.0189472088765328,0.0144395608013471,0.762369791666667,0.0328157189079597,0.00793035549919703,0.0188708587692246,0.0143753898858751,3.54291690276998e-05,7.63501073081617e-05,6.41709154720043e-05
21,"independent_series",6,"ARIMA independent",0.00792335113623669,0.0188145117447527,0.0143331438113215,0.77734375,0.0336874304426394,0.00793035549919703,0.0188708587692246,0.0143753898858751,-7.00436296034376e-06,-5.63470244719817e-05,-4.22460745535518e-05
21,"independent_series",6,"Bootstrap independent",0.00788767891585108,0.0186935755527532,0.0143429410849125,0.799479166666667,0.0348119266686091,0.00793035549919703,0.0188708587692246,0.0143753898858751,-4.26765833459533e-05,-0.000177283216471417,-3.24488009625385e-05
21,"independent_series",6,"Gaussian copula bootstrap",0.00790593413191004,0.018744030822019,0.0146209046186497,0.803385416666667,0.0352943480208137,0.00793035549919703,0.0188708587692246,0.0143753898858751,-2.44213672869874e-05,-0.00012682794720564,0.000245514732774586
21,"regime_heavy_tail",1,"No tail copula",0.00192608161191894,0.00448905834271788,0.00324864244358363,0.865234375,0.00850114222185507,0.00192024648253673,0.00446604765231804,0.00313014078617359,5.83512938221267e-06,2.30106903998375e-05,0.000118501657410046
21,"regime_heavy_tail",1,"Static dependence",0.00190594276038377,0.00441395467998938,0.0031166681591673,0.847005208333333,0.00784029738565227,0.00192024648253673,0.00446604765231804,0.00313014078617359,-1.43037221529562e-05,-5.2092972328663e-05,-1.34726270062885e-05
21,"regime_heavy_tail",1,"Rolling dependence",0.001900542696956,0.0044005175109499,0.00323121073964119,0.857421875,0.00805119986429474,0.00192024648253673,0.00446604765231804,0.00313014078617359,-1.97037855807216e-05,-6.55301413681423e-05,0.000101069953467605
21,"regime_heavy_tail",1,"Independent marginals",0.00189785494538964,0.00447234298237535,0.0038067343917527,0.850911458333333,0.00794287842233719,0.00192024648253673,0.00446604765231804,0.00313014078617359,-2.23915371470849e-05,6.29533005730432e-06,0.000676593605579108
21,"regime_heavy_tail",1,"Equal weights",0.0019689952829428,0.0046346169499439,0.0036333130560891,0.918619791666667,0.0107911683647968,0.00192024648253673,0.00446604765231804,0.00313014078617359,4.8748800406073e-05,0.000168569297625857,0.000503172269915515
21,"regime_heavy_tail",1,"ARIMA independent",0.00210613166508216,0.00501026608045515,0.00705117897309442,0.951822916666667,0.0140362232291672,0.00192024648253673,0.00446604765231804,0.00313014078617359,0.000185885182545438,0.000544218428137109,0.00392103818692083
21,"regime_heavy_tail",1,"Bootstrap independent",0.00188110985955563,0.00451217749303782,0.0044233653729177,0.865234375,0.00831582613245366,0.00192024648253673,0.00446604765231804,0.00313014078617359,-3.91366229810931e-05,4.61298407197722e-05,0.00129322458674412
21,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00188177372701935,0.00441763234708781,0.00338253771065729,0.864583333333333,0.00808993764650199,0.00192024648253673,0.00446604765231804,0.00313014078617359,-3.84727555173714e-05,-4.84153052302322e-05,0.000252396924483707
21,"regime_heavy_tail",3,"No tail copula",0.00424068863539695,0.00976942979881897,0.00712078722471244,0.860026041666667,0.0175380948547921,0.00425871104658776,0.00976198350780127,0.00689770738738073,-1.80224111908083e-05,7.44629101769381e-06,0.000223079837331702
21,"regime_heavy_tail",3,"Static dependence",0.00427364917988749,0.00979618532587418,0.00711571727624011,0.861328125,0.0178117280826692,0.00425871104658776,0.00976198350780127,0.00689770738738073,1.49381332997262e-05,3.42018180729108e-05,0.000218009888859377
21,"regime_heavy_tail",3,"Rolling dependence",0.00423684460274332,0.00971808295759405,0.00708695369689002,0.846354166666667,0.0163829708004293,0.00425871104658776,0.00976198350780127,0.00689770738738073,-2.1866443844441e-05,-4.39005502072265e-05,0.000189246309509289
21,"regime_heavy_tail",3,"Independent marginals",0.00424536026957268,0.00996125836546661,0.00927895017961558,0.858723958333333,0.017781638130239,0.00425871104658776,0.00976198350780127,0.00689770738738073,-1.33507770150804e-05,0.000199274857665332,0.00238124279223484
21,"regime_heavy_tail",3,"Equal weights",0.00440921570225245,0.0102405395789473,0.00874546572354252,0.911458333333333,0.0253943286450058,0.00425871104658776,0.00976198350780127,0.00689770738738073,0.000150504655664682,0.000478556071146061,0.00184775833616179
21,"regime_heavy_tail",3,"ARIMA independent",0.0048802526810276,0.0115030659383539,0.01898645501128,0.938802083333333,0.0321102486964561,0.00425871104658776,0.00976198350780127,0.00689770738738073,0.000621541634439832,0.00174108243055261,0.0120887476238993
21,"regime_heavy_tail",3,"Bootstrap independent",0.00429231831060159,0.0103289387535215,0.0116046009283194,0.881510416666667,0.0215031738822153,0.00425871104658776,0.00976198350780127,0.00689770738738073,3.36072640138288e-05,0.000566955245720261,0.00470689354093867
21,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00430061929202692,0.0100082771591805,0.00791028103596635,0.877604166666667,0.0198983000046663,0.00425871104658776,0.00976198350780127,0.00689770738738073,4.19082454391588e-05,0.000246293651379242,0.00101257364858561
21,"regime_heavy_tail",6,"No tail copula",0.0076168976233774,0.0171443998066898,0.0104796575422413,0.73828125,0.0233591181906873,0.00763634978059653,0.0171914447861728,0.0103646300744038,-1.94521572191271e-05,-4.704497948297e-05,0.000115027467837529
21,"regime_heavy_tail",6,"Static dependence",0.00761874864942946,0.0171546098693332,0.0104439161866866,0.748046875,0.0240650894104086,0.00763634978059653,0.0171914447861728,0.0103646300744038,-1.76011311670684e-05,-3.68349168396523e-05,7.92861122828458e-05
21,"regime_heavy_tail",6,"Rolling dependence",0.00762225880838354,0.0171497361638605,0.010307883793728,0.740234375,0.0232699271737097,0.00763634978059653,0.0171914447861728,0.0103646300744038,-1.40909722129885e-05,-4.1708622312335e-05,-5.67462806757221e-05
21,"regime_heavy_tail",6,"Independent marginals",0.0076284582486363,0.0174035623000591,0.0116918786087715,0.749348958333333,0.0238289111516777,0.00763634978059653,0.0171914447861728,0.0103646300744038,-7.89153196022532e-06,0.000212117513886282,0.00132724853436778
21,"regime_heavy_tail",6,"Equal weights",0.00771481433022551,0.0173691798688274,0.0104149340800677,0.755859375,0.0246154741025247,0.00763634978059653,0.0171914447861728,0.0103646300744038,7.84645496289798e-05,0.000177735082654586,5.03040056639599e-05
21,"regime_heavy_tail",6,"ARIMA independent",0.00780488295022124,0.0177660918202175,0.0117281698220767,0.725911458333333,0.0241791145627414,0.00763634978059653,0.0171914447861728,0.0103646300744038,0.000168533169624709,0.000574647034044636,0.00136353974767298
21,"regime_heavy_tail",6,"Bootstrap independent",0.00774343490595288,0.0175183320544267,0.0113745582671371,0.716796875,0.0229199346661127,0.00763634978059653,0.0171914447861728,0.0103646300744038,0.000107085125356349,0.000326887268253865,0.0010099281927333
21,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.007745826723118,0.0173596013096868,0.0102503004713411,0.720052083333333,0.0230057273184964,0.00763634978059653,0.0171914447861728,0.0103646300744038,0.000109476942521475,0.000168156523513964,-0.000114329603062657
21,"static_gaussian",1,"No tail copula",0.00278478763209184,0.00648775316217114,0.00398447876713873,0.802734375,0.0128608010802433,0.00279464964267516,0.0065087204128789,0.00395745037418653,-9.86201058332655e-06,-2.09672507077629e-05,2.70283929522004e-05
21,"static_gaussian",1,"Static dependence",0.00278550844500045,0.00650026765218982,0.0039464747449653,0.794270833333333,0.0125426304155194,0.00279464964267516,0.0065087204128789,0.00395745037418653,-9.14119767470977e-06,-8.45276068908198e-06,-1.09756292212314e-05
21,"static_gaussian",1,"Rolling dependence",0.00278717626156782,0.00650530985193128,0.00402919268834605,0.804036458333333,0.0127178436471464,0.00279464964267516,0.0065087204128789,0.00395745037418653,-7.47338110734753e-06,-3.41056094761791e-06,7.17423141595184e-05
21,"static_gaussian",1,"Independent marginals",0.00278092201976281,0.00654684963183196,0.00450839565851246,0.783203125,0.0124112519026961,0.00279464964267516,0.0065087204128789,0.00395745037418653,-1.37276229123561e-05,3.81292189530575e-05,0.000550945284325928
21,"static_gaussian",1,"Equal weights",0.002776994496901,0.00646547420143944,0.00395788447057533,0.819010416666667,0.0130257114638633,0.00279464964267516,0.0065087204128789,0.00395745037418653,-1.76551457741654e-05,-4.32462114394625e-05,4.34096388794193e-07
21,"static_gaussian",1,"ARIMA independent",0.00278140922180287,0.00654582938385052,0.00445125909154719,0.797526041666667,0.012650374514876,0.00279464964267516,0.0065087204128789,0.00395745037418653,-1.32404208722943e-05,3.71089709716218e-05,0.000493808717360656
21,"static_gaussian",1,"Bootstrap independent",0.00278519294071681,0.00655191234856991,0.00455240071353856,0.791015625,0.0126215540393044,0.00279464964267516,0.0065087204128789,0.00395745037418653,-9.45670195834879e-06,4.31919356910044e-05,0.000594950339352023
21,"static_gaussian",1,"Gaussian copula bootstrap",0.00277759917322975,0.00645287231069257,0.00395453006263849,0.790364583333333,0.0124325916656132,0.00279464964267516,0.0065087204128789,0.00395745037418653,-1.70504694454107e-05,-5.58481021863287e-05,-2.92031154804692e-06
21,"static_gaussian",3,"No tail copula",0.00541559755745718,0.0126426428970071,0.00785760217505721,0.703776041666667,0.0204537161593517,0.00532569951544818,0.0124806472582609,0.00780983928386312,8.98980420090028e-05,0.0001619956387462,4.77628911940949e-05
21,"static_gaussian",3,"Static dependence",0.00541740333110841,0.0127175368347976,0.00814610400833263,0.71875,0.0210968393801426,0.00532569951544818,0.0124806472582609,0.00780983928386312,9.17038156602306e-05,0.000236889576536798,0.000336264724469509
21,"static_gaussian",3,"Rolling dependence",0.00532082909068447,0.0124290300556602,0.00780380847412443,0.733072916666667,0.0213846230389634,0.00532569951544818,0.0124806472582609,0.00780983928386312,-4.87042476370655e-06,-5.16172026006536e-05,-6.03080973868991e-06
21,"static_gaussian",3,"Independent marginals",0.00539415193802376,0.012629668488694,0.00883113226973621,0.705729166666667,0.0202503557575888,0.00532569951544818,0.0124806472582609,0.00780983928386312,6.84524225755771e-05,0.000149021230433196,0.00102129298587309
21,"static_gaussian",3,"Equal weights",0.00493218535735937,0.0115106768131099,0.00698720683114769,0.797526041666667,0.0226233895212306,0.00532569951544818,0.0124806472582609,0.00780983928386312,-0.000393514158088806,-0.000969970445150957,-0.000822632452715431
21,"static_gaussian",3,"ARIMA independent",0.00476272374370357,0.0111245936854588,0.00707081632156729,0.774739583333333,0.0205469280560889,0.00532569951544818,0.0124806472582609,0.00780983928386312,-0.000562975771744612,-0.00135605357280207,-0.000739022962295829
21,"static_gaussian",3,"Bootstrap independent",0.00477169922878716,0.0111224669419063,0.00687675537009797,0.763671875,0.0201541741650197,0.00532569951544818,0.0124806472582609,0.00780983928386312,-0.000554000286661025,-0.00135818031635454,-0.000933083913765146
21,"static_gaussian",3,"Gaussian copula bootstrap",0.00476814623001426,0.0110314762963033,0.0065341598892345,0.768880208333333,0.0200805628593827,0.00532569951544818,0.0124806472582609,0.00780983928386312,-0.000557553285433924,-0.00144917096195751,-0.00127567939462862
21,"static_gaussian",6,"No tail copula",0.0070553610379665,0.0164756491256594,0.0105211937764457,0.766927083333333,0.0297294139156434,0.00700378619977449,0.016364117218003,0.0102317273761557,5.15748381920119e-05,0.000111531907656337,0.000289466400289975
21,"static_gaussian",6,"Static dependence",0.00698563836612171,0.0162965112404335,0.0101621263738971,0.774088541666667,0.0294357977766222,0.00700378619977449,0.016364117218003,0.0102317273761557,-1.81478336527827e-05,-6.76059775694855e-05,-6.96010022586385e-05
21,"static_gaussian",6,"Rolling dependence",0.00703083093230274,0.0164688949402222,0.0101550352821465,0.751302083333333,0.0284464252250899,0.00700378619977449,0.016364117218003,0.0102317273761557,2.70447325282459e-05,0.000104777722219215,-7.66920940092515e-05
21,"static_gaussian",6,"Independent marginals",0.00704390295392215,0.0165299514410536,0.0114992384797242,0.768229166666667,0.0296927031575677,0.00700378619977449,0.016364117218003,0.0102317273761557,4.01167541476616e-05,0.000165834223050557,0.0012675111035685
21,"static_gaussian",6,"Equal weights",0.00698454686879912,0.0163444427763169,0.01029460302106,0.803385416666667,0.0322041036933302,0.00700378619977449,0.016364117218003,0.0102317273761557,-1.92393309753711e-05,-1.96744416861606e-05,6.28756449042953e-05
21,"static_gaussian",6,"ARIMA independent",0.00691317630061121,0.0162395705847006,0.011749432050687,0.807942708333333,0.031608893320305,0.00700378619977449,0.016364117218003,0.0102317273761557,-9.06098991632787e-05,-0.000124546633302452,0.00151770467453127
21,"static_gaussian",6,"Bootstrap independent",0.0069463197150983,0.0161893780442659,0.0116609320977308,0.792317708333333,0.0318020199039643,0.00700378619977449,0.016364117218003,0.0102317273761557,-5.74664846761863e-05,-0.000174739173737112,0.00142920472157505
21,"static_gaussian",6,"Gaussian copula bootstrap",0.00701273636543554,0.0161162623501523,0.0100178942681853,0.832682291666667,0.0350321223211886,0.00700378619977449,0.016364117218003,0.0102317273761557,8.95016566104974e-06,-0.000247854867850689,-0.000213833107970402
22,"break_correlation",1,"No tail copula",0.00462384076130988,0.0103268860890392,0.00459720129970094,0.72265625,0.0171786946330817,0.00461191798002442,0.0103202742557825,0.0046047894217902,1.19227812854592e-05,6.61183325663221e-06,-7.58812208925472e-06
22,"break_correlation",1,"Static dependence",0.00461815429347154,0.0103805998841585,0.00484302915657667,0.742838541666667,0.017954310227624,0.00461191798002442,0.0103202742557825,0.0046047894217902,6.2363134471213e-06,6.03256283759155e-05,0.000238239734786477
22,"break_correlation",1,"Rolling dependence",0.0046042672174801,0.0102904707821611,0.00480626681123909,0.742838541666667,0.0181595190866784,0.00461191798002442,0.0103202742557825,0.0046047894217902,-7.65076254431903e-06,-2.9803473621394e-05,0.000201477389448896
22,"break_correlation",1,"Independent marginals",0.00460398456661149,0.0104806693224964,0.00583608619452852,0.720703125,0.0172901469122263,0.00461191798002442,0.0103202742557825,0.0046047894217902,-7.93341341293052e-06,0.000160395066713883,0.00123129677273832
22,"break_correlation",1,"Equal weights",0.00460240962147922,0.0103272624682378,0.00480061699911033,0.764973958333333,0.0191185267615817,0.00461191798002442,0.0103202742557825,0.0046047894217902,-9.50835854520056e-06,6.9882124553132e-06,0.000195827577320136
22,"break_correlation",1,"ARIMA independent",0.00466422351267695,0.0105828625909585,0.00491460227787106,0.639322916666667,0.014267837516964,0.00461191798002442,0.0103202742557825,0.0046047894217902,5.23055326525261e-05,0.000262588335175937,0.000309812856080859
22,"break_correlation",1,"Bootstrap independent",0.00476996664316174,0.0107158888698002,0.00450632915480084,0.567057291666667,0.0123791944585012,0.00461191798002442,0.0103202742557825,0.0046047894217902,0.000158048663137315,0.000395614614017666,-9.84602669893619e-05
22,"break_correlation",1,"Gaussian copula bootstrap",0.00473141195868981,0.0104928958093596,0.00441305670229592,0.592447916666667,0.0130301689528616,0.00461191798002442,0.0103202742557825,0.0046047894217902,0.000119493978665389,0.000172621553577081,-0.000191732719494278
22,"break_correlation",3,"No tail copula",0.00764379255079653,0.0173224093235422,0.00946711899427777,0.705729166666667,0.0280460804364189,0.00778487313803335,0.0176160123341009,0.00972331030299208,-0.000141080587236816,-0.000293603010558668,-0.000256191308714305
22,"break_correlation",3,"Static dependence",0.00769660744942145,0.0175607219258295,0.0100844821380136,0.71484375,0.0288270714382514,0.00778487313803335,0.0176160123341009,0.00972331030299208,-8.8265688611899e-05,-5.52904082714162e-05,0.000361171835021499
22,"break_correlation",3,"Rolling dependence",0.00769859035919653,0.0174734705823846,0.00934513041051241,0.688151041666667,0.0273676172196532,0.00778487313803335,0.0176160123341009,0.00972331030299208,-8.62827788368136e-05,-0.000142541751716258,-0.000378179892479668
22,"break_correlation",3,"Independent marginals",0.00769506603902349,0.0176943272425524,0.0120066143274419,0.704427083333333,0.0281533894277019,0.00778487313803335,0.0176160123341009,0.00972331030299208,-8.98070990098575e-05,7.83149084515496e-05,0.00228330402444983
22,"break_correlation",3,"Equal weights",0.00729209701624418,0.0164820170118221,0.00876771337275686,0.717447916666667,0.0284853364085192,0.00778487313803335,0.0176160123341009,0.00972331030299208,-0.000492776121789168,-0.00113399532227879,-0.000955596930235215
22,"break_correlation",3,"ARIMA independent",0.00769473310113268,0.0175432436000201,0.00838629661041427,0.580729166666667,0.0208462680911716,0.00778487313803335,0.0176160123341009,0.00972331030299208,-9.01400369006647e-05,-7.27687340807727e-05,-0.00133701369257781
22,"break_correlation",3,"Bootstrap independent",0.00768717094698727,0.0173274078744762,0.00807252097467059,0.571614583333333,0.0204220696791336,0.00778487313803335,0.0176160123341009,0.00972331030299208,-9.7702191046079e-05,-0.000288604459624663,-0.00165078932832148
22,"break_correlation",3,"Gaussian copula bootstrap",0.00767841283252533,0.0171354107589999,0.00789410641779794,0.569010416666667,0.0203235465383514,0.00778487313803335,0.0176160123341009,0.00972331030299208,-0.000106460305508017,-0.00048060157510095,-0.00182920388519413
22,"break_correlation",6,"No tail copula",0.0116511238271643,0.02596604739785,0.0107279771602693,0.546223958333333,0.0306412521749901,0.0115844223283877,0.0258513183243195,0.0107551714464555,6.67014987765675e-05,0.000114729073530544,-2.71942861862183e-05
22,"break_correlation",6,"Static dependence",0.0115980559845936,0.0259722029239423,0.0110707599080217,0.572916666666667,0.0330045636654962,0.0115844223283877,0.0258513183243195,0.0107551714464555,1.3633656205948e-05,0.000120884599622829,0.000315588461566256
22,"break_correlation",6,"Rolling dependence",0.0115760610164744,0.0259447073926213,0.010740609087316,0.557291666666667,0.0309463574938912,0.0115844223283877,0.0258513183243195,0.0107551714464555,-8.36131191329914e-06,9.33890683018426e-05,-1.45623591394708e-05
22,"break_correlation",6,"Independent marginals",0.0115911424217557,0.0260771697907194,0.0120558999937865,0.578776041666667,0.0327013937813828,0.0115844223283877,0.0258513183243195,0.0107551714464555,6.72009336801296e-06,0.000225851466399928,0.00130072854733103
22,"break_correlation",6,"Equal weights",0.0111811441834104,0.0250478629653335,0.010598993716719,0.576171875,0.0318104713201355,0.0115844223283877,0.0258513183243195,0.0107551714464555,-0.000403278144977311,-0.000803455358986016,-0.00015617772973649
22,"break_correlation",6,"ARIMA independent",0.0110591942940079,0.0250599394214286,0.0110980967135488,0.580078125,0.030907196529136,0.0115844223283877,0.0258513183243195,0.0107551714464555,-0.000525228034379826,-0.000791378902890886,0.000342925267093324
22,"break_correlation",6,"Bootstrap independent",0.0112411938280166,0.0252452035854559,0.0107725951316944,0.551432291666667,0.0303599146288937,0.0115844223283877,0.0258513183243195,0.0107551714464555,-0.000343228500371107,-0.000606114738863586,1.74236852389011e-05
22,"break_correlation",6,"Gaussian copula bootstrap",0.0111991831461343,0.0249548051108142,0.0106301924683443,0.553385416666667,0.0304256276669626,0.0115844223283877,0.0258513183243195,0.0107551714464555,-0.000385239182253359,-0.000896513213505305,-0.000124978978111215
22,"independent_series",1,"No tail copula",0.00330823490896652,0.00792478834925974,0.00622663741616955,0.788411458333333,0.0139895073903249,0.00334005556706488,0.00803289809045829,0.00632632929413881,-3.18206580983624e-05,-0.000108109741198549,-9.96918779692588e-05
22,"independent_series",1,"Static dependence",0.00335681206740966,0.00804368865001742,0.00626546712674145,0.783854166666667,0.0141839580298205,0.00334005556706488,0.00803289809045829,0.00632632929413881,1.67565003447727e-05,1.07905595591318e-05,-6.08621673973651e-05
22,"independent_series",1,"Rolling dependence",0.00333697327796616,0.00799236673309962,0.00626593543355587,0.791666666666667,0.0147076850214733,0.00334005556706488,0.00803289809045829,0.00632632929413881,-3.0822890987217e-06,-4.05313573586669e-05,-6.03938605829432e-05
22,"independent_series",1,"Independent marginals",0.00334907328311074,0.00803018832053095,0.00624011523967247,0.782552083333333,0.0142318745758154,0.00334005556706488,0.00803289809045829,0.00632632929413881,9.01771604585287e-06,-2.70976992734068e-06,-8.62140544663431e-05
22,"independent_series",1,"Equal weights",0.0033422875408885,0.0079886323751143,0.00665322258964938,0.827473958333333,0.0164552214053285,0.00334005556706488,0.00803289809045829,0.00632632929413881,2.23197382361734e-06,-4.42657153439854e-05,0.00032689329551057
22,"independent_series",1,"ARIMA independent",0.00325691363893032,0.00779633552165257,0.00616017954679594,0.806640625,0.0145026809886025,0.00334005556706488,0.00803289809045829,0.00632632929413881,-8.31419281345619e-05,-0.000236562568805714,-0.00016614974734287
22,"independent_series",1,"Bootstrap independent",0.00323155988933619,0.00775321422862542,0.00618540266954541,0.797526041666667,0.0138991585794094,0.00334005556706488,0.00803289809045829,0.00632632929413881,-0.000108495677728688,-0.000279683861832871,-0.000140926624593403
22,"independent_series",1,"Gaussian copula bootstrap",0.00324297392528077,0.00777952411677388,0.00627580341344373,0.77734375,0.0130738621838901,0.00334005556706488,0.00803289809045829,0.00632632929413881,-9.70816417841143e-05,-0.000253373973684412,-5.05258806950837e-05
22,"independent_series",3,"No tail copula",0.00591998632384846,0.0142001874589028,0.0111109713259965,0.798828125,0.0271426262357438,0.00585682943277101,0.0140702765947064,0.010801507620067,6.31568910774514e-05,0.000129910864196451,0.000309463705929476
22,"independent_series",3,"Static dependence",0.00577979588583551,0.0138321304192458,0.010706854455145,0.791666666666667,0.0260473154404543,0.00585682943277101,0.0140702765947064,0.010801507620067,-7.70335469354958e-05,-0.000238146175460597,-9.46531649220466e-05
22,"independent_series",3,"Rolling dependence",0.00589375896353984,0.0141230192261277,0.0109482807467887,0.798177083333333,0.0263441825942773,0.00585682943277101,0.0140702765947064,0.010801507620067,3.69295307688349e-05,5.2742631421283e-05,0.000146773126721626
22,"independent_series",3,"Independent marginals",0.00592246893762468,0.014108649749491,0.0107507724827021,0.792317708333333,0.0259670306253477,0.00585682943277101,0.0140702765947064,0.010801507620067,6.5639504853672e-05,3.83731547846343e-05,-5.07351373649628e-05
22,"independent_series",3,"Equal weights",0.00603219945016136,0.014419343880173,0.0113525098031501,0.78125,0.0269966704585843,0.00585682943277101,0.0140702765947064,0.010801507620067,0.000175370017390352,0.000349067285466572,0.000551002183083038
22,"independent_series",3,"ARIMA independent",0.00579325772329949,0.0137998626150838,0.0107544222346845,0.819010416666667,0.0261896577420187,0.00585682943277101,0.0140702765947064,0.010801507620067,-6.35717094715198e-05,-0.00027041397962263,-4.70853853825823e-05
22,"independent_series",3,"Bootstrap independent",0.00567358572984495,0.0135151025997872,0.0105814376187496,0.782552083333333,0.0254106883837702,0.00585682943277101,0.0140702765947064,0.010801507620067,-0.000183243702926061,-0.00055517399491916,-0.000220070001317461
22,"independent_series",3,"Gaussian copula bootstrap",0.00568144026738085,0.0135459020626134,0.0107041899979565,0.788411458333333,0.0256148547292402,0.00585682943277101,0.0140702765947064,0.010801507620067,-0.000175389165390162,-0.000524374532093017,-9.7317622110597e-05
22,"independent_series",6,"No tail copula",0.00815462118583815,0.0193773682286669,0.0144580260804918,0.833333333333333,0.0389827775937813,0.00816796822455361,0.0193108544534133,0.0146638508125793,-1.33470387154618e-05,6.65137752535981e-05,-0.000205824732087473
22,"independent_series",6,"Static dependence",0.00810801216547683,0.0192183550087638,0.0143148250124269,0.838541666666667,0.0391445708218007,0.00816796822455361,0.0193108544534133,0.0146638508125793,-5.99560590767729e-05,-9.24994446494867e-05,-0.000349025800152379
22,"independent_series",6,"Rolling dependence",0.00807535603967891,0.019188538377072,0.0142912716406958,0.833984375,0.0389478295069355,0.00816796822455361,0.0193108544534133,0.0146638508125793,-9.26121848746943e-05,-0.00012231607634133,-0.000372579171883452
22,"independent_series",6,"Independent marginals",0.00808656328415895,0.0191080592165243,0.0141304656754407,0.837239583333333,0.0390427056922934,0.00816796822455361,0.0193108544534133,0.0146638508125793,-8.14049403946547e-05,-0.000202795236888983,-0.000533385137138551
22,"independent_series",6,"Equal weights",0.0080284540601949,0.0191353119750976,0.0145209397005915,0.833333333333333,0.0384138772940647,0.00816796822455361,0.0193108544534133,0.0146638508125793,-0.000139514164358708,-0.000175542478315707,-0.000142911111987758
22,"independent_series",6,"ARIMA independent",0.00795039657567637,0.0188943057717163,0.0139027304154004,0.80859375,0.0369267918294985,0.00816796822455361,0.0193108544534133,0.0146638508125793,-0.000217571648877242,-0.000416548681696986,-0.000761120397178855
22,"independent_series",6,"Bootstrap independent",0.00809597731160005,0.0189595325430504,0.0140733131540939,0.840494791666667,0.0393905712180595,0.00816796822455361,0.0193108544534133,0.0146638508125793,-7.19909129535609e-05,-0.000351321910362867,-0.000590537658485371
22,"independent_series",6,"Gaussian copula bootstrap",0.00802475740800112,0.0189608066934332,0.0142423359891582,0.846354166666667,0.0397830188429676,0.00816796822455361,0.0193108544534133,0.0146638508125793,-0.000143210816552487,-0.000350047759980071,-0.000421514823421098
22,"regime_heavy_tail",1,"No tail copula",0.00214773052898878,0.00494841895394288,0.00394171046960422,0.866536458333333,0.00838532050955435,0.00214551271764664,0.0049179933202837,0.00388804886422494,2.21781134213811e-06,3.04256336591726e-05,5.36616053792753e-05
22,"regime_heavy_tail",1,"Static dependence",0.00214512687871684,0.00492045647959618,0.00396534421417635,0.87890625,0.00868084163910596,0.00214551271764664,0.0049179933202837,0.00388804886422494,-3.85838929805281e-07,2.46315931247149e-06,7.72953499514036e-05
22,"regime_heavy_tail",1,"Rolling dependence",0.0021369466908399,0.0048931979264452,0.00414605172209436,0.857421875,0.00822291023784962,0.00214551271764664,0.0049179933202837,0.00388804886422494,-8.56602680674454e-06,-2.47953938385037e-05,0.000258002857869414
22,"regime_heavy_tail",1,"Independent marginals",0.00215222825718499,0.00499595269591876,0.00490195283851658,0.874348958333333,0.00880810878033776,0.00214551271764664,0.0049179933202837,0.00388804886422494,6.71553953834458e-06,7.79593756350559e-05,0.00101390397429164
22,"regime_heavy_tail",1,"Equal weights",0.00217878494064137,0.00502236465087534,0.00432320682134468,0.917317708333333,0.01086696793183,0.00214551271764664,0.0049179933202837,0.00388804886422494,3.32722229947281e-05,0.000104371330591633,0.00043515795711974
22,"regime_heavy_tail",1,"ARIMA independent",0.00231862027513711,0.00536547465234473,0.00706010368028149,0.94140625,0.0129522668311457,0.00214551271764664,0.0049179933202837,0.00388804886422494,0.000173107557490467,0.000447481332061028,0.00317205481605655
22,"regime_heavy_tail",1,"Bootstrap independent",0.00210252328179414,0.00490186353271994,0.00479748766376592,0.853515625,0.00839798079229611,0.00214551271764664,0.0049179933202837,0.00388804886422494,-4.2989435852498e-05,-1.61297875637609e-05,0.000909438799540974
22,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0020920106116571,0.00481910305350208,0.00397086562792673,0.845052083333333,0.008070227461808,0.00214551271764664,0.0049179933202837,0.00388804886422494,-5.35021059895383e-05,-9.88902667816254e-05,8.28167637017835e-05
22,"regime_heavy_tail",3,"No tail copula",0.00425258085592346,0.00965914048886765,0.00650757185933113,0.82421875,0.0164305940546367,0.00423862712146116,0.0096425156750854,0.00625785567024105,1.39537344622954e-05,1.66248137822497e-05,0.000249716189090076
22,"regime_heavy_tail",3,"Static dependence",0.00420878250448212,0.00957229780576694,0.00621307038484781,0.822916666666667,0.0158400886606309,0.00423862712146116,0.0096425156750854,0.00625785567024105,-2.98446169790375e-05,-7.02178693184601e-05,-4.47852853932389e-05
22,"regime_heavy_tail",3,"Rolling dependence",0.00422580281235254,0.00959506449867592,0.00629639418116863,0.828125,0.0164582790483229,0.00423862712146116,0.0096425156750854,0.00625785567024105,-1.28243091086205e-05,-4.74511764094812e-05,3.853851092758e-05
22,"regime_heavy_tail",3,"Independent marginals",0.00424246617368357,0.00981925617401454,0.00809710802246994,0.822265625,0.0159297352830045,0.00423862712146116,0.0096425156750854,0.00625785567024105,3.8390522224133e-06,0.000176740498929143,0.00183925235222889
22,"regime_heavy_tail",3,"Equal weights",0.00426722359829146,0.00971935872046194,0.00644391093696906,0.845703125,0.0185359178954813,0.00423862712146116,0.0096425156750854,0.00625785567024105,2.85964768303023e-05,7.68430453765376e-05,0.000186055266728008
22,"regime_heavy_tail",3,"ARIMA independent",0.00446078636487152,0.0104365937160753,0.0126448905295415,0.904296875,0.0248215788122678,0.00423862712146116,0.0096425156750854,0.00625785567024105,0.000222159243410359,0.000794078040989901,0.00638703485930048
22,"regime_heavy_tail",3,"Bootstrap independent",0.00423577292453384,0.00984473778519022,0.00804100671305893,0.813151041666667,0.0151134670071255,0.00423862712146116,0.0096425156750854,0.00625785567024105,-2.85419692731652e-06,0.00020222211010482,0.00178315104281788
22,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00419397311590798,0.00954868449082778,0.00623360378150749,0.813802083333333,0.0146325565640998,0.00423862712146116,0.0096425156750854,0.00625785567024105,-4.46540055531776e-05,-9.38311842576204e-05,-2.42518887335645e-05
22,"regime_heavy_tail",6,"No tail copula",0.00718361008105598,0.0162966870291653,0.0104805222600572,0.861979166666667,0.0346192005501995,0.00715992314898575,0.016213901467765,0.0104920933350827,2.3686932070225e-05,8.27855614003066e-05,-1.15710750254478e-05
22,"regime_heavy_tail",6,"Static dependence",0.00715682379525808,0.016183746247851,0.0100859666047281,0.842447916666667,0.0315568551125215,0.00715992314898575,0.016213901467765,0.0104920933350827,-3.09935372766988e-06,-3.01552199139937e-05,-0.000406126730354587
22,"regime_heavy_tail",6,"Rolling dependence",0.00709001039691502,0.0160572546776162,0.0101954577130873,0.860026041666667,0.033803595877232,0.00715992314898575,0.016213901467765,0.0104920933350827,-6.99127520707313e-05,-0.000156646790148762,-0.000296635621995313
22,"regime_heavy_tail",6,"Independent marginals",0.00715534970268293,0.0166592364893974,0.0172740814025947,0.860026041666667,0.0341049856896221,0.00715992314898575,0.016213901467765,0.0104920933350827,-4.57344630282012e-06,0.000445335021632454,0.00678198806751201
22,"regime_heavy_tail",6,"Equal weights",0.00745356123833955,0.0169145335530448,0.0106190655308261,0.84765625,0.0361744309450799,0.00715992314898575,0.016213901467765,0.0104920933350827,0.000293638089353801,0.000700632085279877,0.00012697219574347
22,"regime_heavy_tail",6,"ARIMA independent",0.00732912937916652,0.0171879844227252,0.0232017908663602,0.895182291666667,0.0438657128599751,0.00715992314898575,0.016213901467765,0.0104920933350827,0.000169206230180764,0.000974082954960279,0.0127096975312776
22,"regime_heavy_tail",6,"Bootstrap independent",0.00702649393412257,0.0164189889347901,0.0181866193955642,0.831380208333333,0.0315769599907292,0.00715992314898575,0.016213901467765,0.0104920933350827,-0.000133429214863185,0.000205087467025113,0.00769452606048154
22,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00700901695921791,0.0158422484306269,0.0103208822306891,0.833333333333333,0.0320674237416465,0.00715992314898575,0.016213901467765,0.0104920933350827,-0.000150906189767841,-0.000371653037138021,-0.000171211104393561
22,"static_gaussian",1,"No tail copula",0.00292611561516515,0.00690818311582064,0.00432063385776867,0.754557291666667,0.0118918387702464,0.00293723893712584,0.00692186346788271,0.00423448366525921,-1.11233219606943e-05,-1.36803520620664e-05,8.61501925094607e-05
22,"static_gaussian",1,"Static dependence",0.00292043575280655,0.00688279821744071,0.00418820884580705,0.767578125,0.0122690105193597,0.00293723893712584,0.00692186346788271,0.00423448366525921,-1.68031843192952e-05,-3.90652504419957e-05,-4.62748194521526e-05
22,"static_gaussian",1,"Rolling dependence",0.00296414636378963,0.00701070292825285,0.00438317553368472,0.748697916666667,0.0118608476151647,0.00293723893712584,0.00692186346788271,0.00423448366525921,2.6907426663789e-05,8.88394603701425e-05,0.000148691868425512
22,"static_gaussian",1,"Independent marginals",0.00293937888345182,0.00696939017506816,0.00507299563461148,0.757161458333333,0.0120635273999149,0.00293723893712584,0.00692186346788271,0.00423448366525921,2.13994632598238e-06,4.75267071854534e-05,0.000838511969352277
22,"static_gaussian",1,"Equal weights",0.00275687444625989,0.00641691784829944,0.00395698942977917,0.804036458333333,0.0126967722637504,0.00293723893712584,0.00692186346788271,0.00423448366525921,-0.000180364490865955,-0.000504945619583272,-0.000277494235480037
22,"static_gaussian",1,"ARIMA independent",0.00266483894613054,0.00624204850515425,0.00449783245045474,0.803385416666667,0.0122249424473946,0.00293723893712584,0.00692186346788271,0.00423448366525921,-0.000272399990995304,-0.000679814962728455,0.000263348785195534
22,"static_gaussian",1,"Bootstrap independent",0.00269890424972352,0.00629443854356198,0.00444299713480446,0.814453125,0.0126150509901521,0.00293723893712584,0.00692186346788271,0.00423448366525921,-0.000238334687402318,-0.000627424924320726,0.000208513469545259
22,"static_gaussian",1,"Gaussian copula bootstrap",0.00267500094366816,0.00619527458938255,0.00389088735895688,0.802083333333333,0.0123202104906154,0.00293723893712584,0.00692186346788271,0.00423448366525921,-0.000262237993457681,-0.000726588878500158,-0.000343596306302323
22,"static_gaussian",3,"No tail copula",0.00548775079434497,0.0127046690240919,0.00702544672685776,0.724609375,0.0207676604360641,0.00544531203868534,0.0126063133503587,0.00681458289558144,4.24387556596335e-05,9.83556737331574e-05,0.000210863831276318
22,"static_gaussian",3,"Static dependence",0.00555258491574062,0.0128746088561792,0.00692203400172262,0.711588541666667,0.0205018813022036,0.00544531203868534,0.0126063133503587,0.00681458289558144,0.000107272877055282,0.000268295505820502,0.000107451106141173
22,"static_gaussian",3,"Rolling dependence",0.00565186452361985,0.0130521390092658,0.00674683701072574,0.690104166666667,0.0195265909966198,0.00544531203868534,0.0126063133503587,0.00681458289558144,0.000206552484934517,0.000445825658907134,-6.77458848557053e-05
22,"static_gaussian",3,"Independent marginals",0.00566913625950287,0.0131933432083185,0.00754149512879313,0.698567708333333,0.0200329125483289,0.00544531203868534,0.0126063133503587,0.00681458289558144,0.000223824220817534,0.000587029857959779,0.000726912233211688
22,"static_gaussian",3,"Equal weights",0.00504643208607103,0.0116840736535979,0.00681658474383675,0.782552083333333,0.0221927704668142,0.00544531203868534,0.0126063133503587,0.00681458289558144,-0.000398879952614311,-0.000922239696760821,2.00184825530862e-06
22,"static_gaussian",3,"ARIMA independent",0.00502481736486291,0.0116629724713398,0.00720603011664179,0.742838541666667,0.0208025088984326,0.00544531203868534,0.0126063133503587,0.00681458289558144,-0.000420494673822429,-0.000943340879018912,0.000391447221060341
22,"static_gaussian",3,"Bootstrap independent",0.00484236534403198,0.0113005938383871,0.00755806861876466,0.800130208333333,0.0224913902725201,0.00544531203868534,0.0126063133503587,0.00681458289558144,-0.000602946694653353,-0.00130571951197163,0.000743485723183215
22,"static_gaussian",3,"Gaussian copula bootstrap",0.00485053006319252,0.0111960989508812,0.00688549886586121,0.803385416666667,0.0226734635385398,0.00544531203868534,0.0126063133503587,0.00681458289558144,-0.000594781975492818,-0.00141021439947748,7.09159702797675e-05
22,"static_gaussian",6,"No tail copula",0.00712326330838091,0.0167272568371914,0.0103550507602079,0.729166666666667,0.0275453307292559,0.0070884988591753,0.0165890542403694,0.0101196224307764,3.47644492056055e-05,0.000138202596822019,0.000235428329431476
22,"static_gaussian",6,"Static dependence",0.00707856396172431,0.0165889137203428,0.010210127954919,0.710286458333333,0.0255111860171409,0.0070884988591753,0.0165890542403694,0.0101196224307764,-9.9348974509899e-06,-1.40520026604279e-07,9.05055241426419e-05
22,"static_gaussian",6,"Rolling dependence",0.0071410247318345,0.0167953264029569,0.010658933504116,0.71484375,0.0269177930224792,0.0070884988591753,0.0165890542403694,0.0101196224307764,5.2525872659203e-05,0.000206272162587555,0.000539311073339648
22,"static_gaussian",6,"Independent marginals",0.00716203860070691,0.0167256675450409,0.011079592836362,0.733723958333333,0.0272428619927533,0.0070884988591753,0.0165890542403694,0.0101196224307764,7.35397415316114e-05,0.000136613304671528,0.00095997040558567
22,"static_gaussian",6,"Equal weights",0.00659992626069877,0.01540980291877,0.00940946196315884,0.759765625,0.028009732801079,0.0070884988591753,0.0165890542403694,0.0101196224307764,-0.000488572598476532,-0.00117925132159939,-0.000710160467617542
22,"static_gaussian",6,"ARIMA independent",0.00655121003051629,0.0154307655126508,0.00985185520371566,0.756510416666667,0.0269043933952854,0.0070884988591753,0.0165890542403694,0.0101196224307764,-0.00053728882865901,-0.00115828872771854,-0.000267767227060716
22,"static_gaussian",6,"Bootstrap independent",0.00661259314706846,0.0153946672213908,0.00978841449587394,0.781901041666667,0.0294335897599663,0.0070884988591753,0.0165890542403694,0.0101196224307764,-0.000475905712106837,-0.00119438701897861,-0.00033120793490244
22,"static_gaussian",6,"Gaussian copula bootstrap",0.00656020838159095,0.0151944761058248,0.00923942239476236,0.775390625,0.0287088936960626,0.0070884988591753,0.0165890542403694,0.0101196224307764,-0.000528290477584353,-0.0013945781345446,-0.000880200036014021
23,"break_correlation",1,"No tail copula",0.00446521616524537,0.0100668885715672,0.00504270607546865,0.746744791666667,0.0178055780926012,0.00445036070384478,0.0100014863541773,0.00473602013271822,1.48554614005899e-05,6.54022173899454e-05,0.000306685942750435
23,"break_correlation",1,"Static dependence",0.00448152688337215,0.0101250654810355,0.00520256410979566,0.752604166666667,0.0179900196414014,0.00445036070384478,0.0100014863541773,0.00473602013271822,3.11661795273678e-05,0.000123579126858217,0.00046654397707744
23,"break_correlation",1,"Rolling dependence",0.00445499096352833,0.00997821848281561,0.00439817352277329,0.749348958333333,0.017898585755768,0.00445036070384478,0.0100014863541773,0.00473602013271822,4.6302596835527e-06,-2.32678713616534e-05,-0.000337846609944928
23,"break_correlation",1,"Independent marginals",0.00446702603230604,0.0102845040202288,0.00671194052407101,0.755208333333333,0.0178242741735905,0.00445036070384478,0.0100014863541773,0.00473602013271822,1.66653284612668e-05,0.000283017666051585,0.00197592039135279
23,"break_correlation",1,"Equal weights",0.00439846996799356,0.00987309008528284,0.00458999973370002,0.733723958333333,0.0171753746594935,0.00445036070384478,0.0100014863541773,0.00473602013271822,-5.18907358512182e-05,-0.000128396268894422,-0.000146020399018195
23,"break_correlation",1,"ARIMA independent",0.00449731798435572,0.010228717113871,0.0047034518446989,0.631510416666667,0.0142002165482915,0.00445036070384478,0.0100014863541773,0.00473602013271822,4.69572805109454e-05,0.000227230759693779,-3.25682880193169e-05
23,"break_correlation",1,"Bootstrap independent",0.00453810359830639,0.0102514171333586,0.00453309911907052,0.561197916666667,0.0123532761151868,0.00445036070384478,0.0100014863541773,0.00473602013271822,8.77428944616159e-05,0.0002499307791813,-0.0002029210136477
23,"break_correlation",1,"Gaussian copula bootstrap",0.00453803910251074,0.0101266930070388,0.00431008431235671,0.576822916666667,0.0126933677464696,0.00445036070384478,0.0100014863541773,0.00473602013271822,8.76783986659586e-05,0.000125206652861528,-0.000425935820361504
23,"break_correlation",3,"No tail copula",0.00797176961440442,0.0177826766153173,0.00786122755790659,0.657552083333333,0.0258155754977707,0.00804772400316181,0.0179788338599098,0.00783189840389675,-7.59543887573853e-05,-0.000196157244592463,2.93291540098394e-05
23,"break_correlation",3,"Static dependence",0.00800084554302033,0.0179477698302352,0.00792710480866595,0.641927083333333,0.0251522226362798,0.00804772400316181,0.0179788338599098,0.00783189840389675,-4.68784601414789e-05,-3.10640296745622e-05,9.52064047691995e-05
23,"break_correlation",3,"Rolling dependence",0.00797222004491526,0.0178258157618113,0.0077651534785536,0.665364583333333,0.0263263100678285,0.00804772400316181,0.0179788338599098,0.00783189840389675,-7.55039582465492e-05,-0.000153018098098458,-6.67449253431568e-05
23,"break_correlation",3,"Independent marginals",0.00797584641057535,0.0180425893730414,0.00865557887372839,0.647786458333333,0.025852874173717,0.00804772400316181,0.0179788338599098,0.00783189840389675,-7.1877592586464e-05,6.37555131316123e-05,0.000823680469831637
23,"break_correlation",3,"Equal weights",0.00790500212656952,0.0176560939966764,0.00778148538571776,0.671223958333333,0.0271831366864156,0.00804772400316181,0.0179788338599098,0.00783189840389675,-0.000142721876592292,-0.000322739863233376,-5.04130181789896e-05
23,"break_correlation",3,"ARIMA independent",0.0081196756212629,0.0182980607774157,0.00794063655967809,0.589192708333333,0.0232843646563065,0.00804772400316181,0.0179788338599098,0.00783189840389675,7.19516181010866e-05,0.000319226917505896,0.000108738155781336
23,"break_correlation",3,"Bootstrap independent",0.0081957695853285,0.0182867335671497,0.00776556566451787,0.576171875,0.0222611362906929,0.00804772400316181,0.0179788338599098,0.00783189840389675,0.000148045582166694,0.000307899707239864,-6.63327393788824e-05
23,"break_correlation",3,"Gaussian copula bootstrap",0.00816146844718721,0.0180395727248206,0.00752982243493982,0.598958333333333,0.0223841416207195,0.00804772400316181,0.0179788338599098,0.00783189840389675,0.000113744444025395,6.0738864910849e-05,-0.000302075968956931
23,"break_correlation",6,"No tail copula",0.0118811553277866,0.0264914864347749,0.0108272744472951,0.567708333333333,0.0313506205168654,0.0119476912625645,0.0267148359021415,0.0108526630259952,-6.65359347778744e-05,-0.000223349467366574,-2.53885787001393e-05
23,"break_correlation",6,"Static dependence",0.0119043956985084,0.0266667953350434,0.0108550321500003,0.5546875,0.0307322001192914,0.0119476912625645,0.0267148359021415,0.0108526630259952,-4.32955640561183e-05,-4.80405670981246e-05,2.36912400507217e-06
23,"break_correlation",6,"Rolling dependence",0.0118963058680135,0.0266480721723334,0.0107820185368551,0.564453125,0.0312732517637859,0.0119476912625645,0.0267148359021415,0.0108526630259952,-5.13853945510248e-05,-6.67637298081072e-05,-7.06444891401189e-05
23,"break_correlation",6,"Independent marginals",0.0118838493678624,0.0268070878315802,0.0112208416690261,0.553385416666667,0.0307381210627604,0.0119476912625645,0.0267148359021415,0.0108526630259952,-6.38418947021182e-05,9.22519294387601e-05,0.000368178643030917
23,"break_correlation",6,"Equal weights",0.011626403295945,0.0260726637137679,0.010728619667123,0.578125,0.0327661943162217,0.0119476912625645,0.0267148359021415,0.0108526630259952,-0.000321287966619486,-0.000642172188373598,-0.00012404335887216
23,"break_correlation",6,"ARIMA independent",0.0117543745325303,0.0264640992481152,0.0107869806782288,0.549479166666667,0.0302055632483459,0.0119476912625645,0.0267148359021415,0.0108526630259952,-0.000193316730034176,-0.000250736654026251,-6.56823477663722e-05
23,"break_correlation",6,"Bootstrap independent",0.0118780277864958,0.026662189625735,0.0109245950296515,0.517578125,0.0291388821963738,0.0119476912625645,0.0267148359021415,0.0108526630259952,-6.96634760687011e-05,-5.26462764064532e-05,7.19320036562734e-05
23,"break_correlation",6,"Gaussian copula bootstrap",0.0119424384724207,0.0264719502654932,0.0108009026128148,0.533854166666667,0.0299684735102229,0.0119476912625645,0.0267148359021415,0.0108526630259952,-5.25279014382957e-06,-0.000242885636648239,-5.17604131803646e-05
23,"independent_series",1,"No tail copula",0.00335452662509535,0.00808801822823596,0.00673856283359117,0.78515625,0.0141827825030044,0.0033128085903544,0.00798611559320841,0.0067496352540427,4.17180347409511e-05,0.000101902635027551,-1.10724204515321e-05
23,"independent_series",1,"Static dependence",0.00332385352902485,0.00800234744831423,0.00670587994267893,0.766927083333333,0.0136562830769928,0.0033128085903544,0.00798611559320841,0.0067496352540427,1.1044938670446e-05,1.62318551058232e-05,-4.3755311363778e-05
23,"independent_series",1,"Rolling dependence",0.00332465501374145,0.00802238679986787,0.00675085626748436,0.764973958333333,0.0134720453890957,0.0033128085903544,0.00798611559320841,0.0067496352540427,1.18464233870522e-05,3.62712066594648e-05,1.22101344165147e-06
23,"independent_series",1,"Independent marginals",0.00332103673840315,0.00799014891063616,0.00669041853491552,0.777994791666667,0.0139400873673944,0.0033128085903544,0.00798611559320841,0.0067496352540427,8.22814804875456e-06,4.03331742775299e-06,-5.92167191271857e-05
23,"independent_series",1,"Equal weights",0.00331162298605371,0.00800514607560738,0.0067259629935188,0.81640625,0.0149053542131347,0.0033128085903544,0.00798611559320841,0.0067496352540427,-1.18560430068795e-06,1.90304823989764e-05,-2.36722605239069e-05
23,"independent_series",1,"ARIMA independent",0.00328599052986119,0.007900327044645,0.00673666768547861,0.80859375,0.0144412609790355,0.0033128085903544,0.00798611559320841,0.0067496352540427,-2.68180604932073e-05,-8.57885485634046e-05,-1.2967568564096e-05
23,"independent_series",1,"Bootstrap independent",0.00329257030425475,0.00791087372957553,0.00671421435735717,0.78125,0.0134840873133459,0.0033128085903544,0.00798611559320841,0.0067496352540427,-2.02382860996493e-05,-7.52418636328807e-05,-3.54208966855379e-05
23,"independent_series",1,"Gaussian copula bootstrap",0.00328779983904078,0.00790449977111154,0.00670367636676567,0.776041666666667,0.0133043281091295,0.0033128085903544,0.00798611559320841,0.0067496352540427,-2.50087513136207e-05,-8.16158220968699e-05,-4.59588872770301e-05
23,"independent_series",3,"No tail copula",0.00567693423087756,0.013622379171767,0.0114988610886208,0.795572916666667,0.025049646459329,0.0057618553994773,0.0138126350305136,0.0115095473113014,-8.49211685997418e-05,-0.000190255858746605,-1.06862226806129e-05
23,"independent_series",3,"Static dependence",0.00570004076268385,0.0136841584241379,0.0113847117699765,0.811197916666667,0.0257788264942903,0.0057618553994773,0.0138126350305136,0.0115095473113014,-6.18146367934473e-05,-0.000128476606375704,-0.000124835541324891
23,"independent_series",3,"Rolling dependence",0.00573476116841909,0.0137438045821094,0.0114540700081469,0.792317708333333,0.0247348295879408,0.0057618553994773,0.0138126350305136,0.0115095473113014,-2.70942310582134e-05,-6.8830448404231e-05,-5.54773031545153e-05
23,"independent_series",3,"Independent marginals",0.00571051632109507,0.0136696788218202,0.0113275330844117,0.813802083333333,0.0260240604957153,0.0057618553994773,0.0138126350305136,0.0115095473113014,-5.13390783822322e-05,-0.000142956208693404,-0.000182014226889722
23,"independent_series",3,"Equal weights",0.00567267291584977,0.0135816927614906,0.0115017070447112,0.830729166666667,0.0267576661656522,0.0057618553994773,0.0138126350305136,0.0115095473113014,-8.91824836275323e-05,-0.000230942269022956,-7.84026659020332e-06
23,"independent_series",3,"ARIMA independent",0.00565946127265821,0.0135542331510929,0.0112797651722325,0.807291666666667,0.0248987800360277,0.0057618553994773,0.0138126350305136,0.0115095473113014,-0.000102394126819095,-0.00025840187942071,-0.000229782139068921
23,"independent_series",3,"Bootstrap independent",0.00581780933409756,0.0138815837698174,0.0113465110733001,0.776041666666667,0.0246065016325034,0.0057618553994773,0.0138126350305136,0.0115095473113014,5.59539346202615e-05,6.89487393038448e-05,-0.000163036238001282
23,"independent_series",3,"Gaussian copula bootstrap",0.00579639231298902,0.0138264792420507,0.0115463466065758,0.8046875,0.0260962563865388,0.0057618553994773,0.0138126350305136,0.0115095473113014,3.45369135117219e-05,1.38442115371392e-05,3.67992952744201e-05
23,"independent_series",6,"No tail copula",0.00923518866600728,0.0218647293623984,0.016495319821309,0.6875,0.030725735177118,0.00922898705869584,0.021927797864797,0.0164233583129192,6.2016073114398e-06,-6.3068502398636e-05,7.19615083898117e-05
23,"independent_series",6,"Static dependence",0.00916003889456767,0.0218380417757834,0.0165206414361462,0.697265625,0.0311837905192478,0.00922898705869584,0.021927797864797,0.0164233583129192,-6.89481641281686e-05,-8.97560890136817e-05,9.72831232270606e-05
23,"independent_series",6,"Rolling dependence",0.00916931452388381,0.0216817058912609,0.0163828868147597,0.69140625,0.0306724840434714,0.00922898705869584,0.021927797864797,0.0164233583129192,-5.96725348120265e-05,-0.000246091973536193,-4.04714981594723e-05
23,"independent_series",6,"Independent marginals",0.0091029260722709,0.0215299240242659,0.0161101580646718,0.702473958333333,0.0309151051335413,0.00922898705869584,0.021927797864797,0.0164233583129192,-0.000126060986424936,-0.000397873840531127,-0.000313200248247408
23,"independent_series",6,"Equal weights",0.00845890725489415,0.0201520498536671,0.0164776948391616,0.76953125,0.0347881372622568,0.00922898705869584,0.021927797864797,0.0164233583129192,-0.000770079803801692,-0.00177574801112994,5.43365262424753e-05
23,"independent_series",6,"ARIMA independent",0.00818768623039821,0.0195456660849105,0.0159853628577599,0.802734375,0.035987828096477,0.00922898705869584,0.021927797864797,0.0164233583129192,-0.00104130082829763,-0.00238213177988658,-0.000437995455159244
23,"independent_series",6,"Bootstrap independent",0.00838389621180967,0.0198039538816488,0.0160332660913306,0.751953125,0.0357917720191057,0.00922898705869584,0.021927797864797,0.0164233583129192,-0.000845090846886169,-0.00212384398314823,-0.000390092221588555
23,"independent_series",6,"Gaussian copula bootstrap",0.00836603129265575,0.0198616214657614,0.016082346685493,0.774088541666667,0.0375004802676391,0.00922898705869584,0.021927797864797,0.0164233583129192,-0.000862955766040091,-0.00206617639903565,-0.000341011627426138
23,"regime_heavy_tail",1,"No tail copula",0.00186256286079695,0.00450781821222182,0.00505326048662579,0.953776041666667,0.0128276902239293,0.00186849311747954,0.00445129660679092,0.00469718290952853,-5.93025668258937e-06,5.65216054309011e-05,0.000356077577097266
23,"regime_heavy_tail",1,"Static dependence",0.00182738232525567,0.00436165907320671,0.00450341968600576,0.946614583333333,0.0116005994170464,0.00186849311747954,0.00445129660679092,0.00469718290952853,-4.11107922238683e-05,-8.96375335842046e-05,-0.00019376322352277
23,"regime_heavy_tail",1,"Rolling dependence",0.00190737081849988,0.00452941474428866,0.00527914656002171,0.959635416666667,0.0135428146439993,0.00186849311747954,0.00445129660679092,0.00469718290952853,3.88777010203447e-05,7.81181374977444e-05,0.000581963650493181
23,"regime_heavy_tail",1,"Independent marginals",0.00188681656499106,0.00478274309378405,0.00798146123745699,0.95703125,0.013828242658532,0.00186849311747954,0.00445129660679092,0.00469718290952853,1.83234475115274e-05,0.000331446486993134,0.00328427832792846
23,"regime_heavy_tail",1,"Equal weights",0.0022126184213712,0.00553370000490101,0.010049582828954,0.979166666666667,0.0231858093259136,0.00186849311747954,0.00445129660679092,0.00469718290952853,0.000344125303891662,0.0010824033981101,0.00535239991942545
23,"regime_heavy_tail",1,"ARIMA independent",0.00222703724215055,0.00527798285444404,0.0104165035768284,0.972005208333333,0.0176793708571253,0.00186849311747954,0.00445129660679092,0.00469718290952853,0.000358544124671013,0.000826686247653126,0.00571932066729992
23,"regime_heavy_tail",1,"Bootstrap independent",0.00174952565585723,0.00422092443899442,0.00436539188937049,0.8671875,0.00818454063071356,0.00186849311747954,0.00445129660679092,0.00469718290952853,-0.000118967461622301,-0.000230372167796502,-0.000331791020158039
23,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00175207176264347,0.00415047108632942,0.00349350671846113,0.860026041666667,0.00800998249141228,0.00186849311747954,0.00445129660679092,0.00469718290952853,-0.000116421354836064,-0.000300825520461493,-0.0012036761910674
23,"regime_heavy_tail",3,"No tail copula",0.00476640558160304,0.0113515669978002,0.0100492444133189,0.879557291666667,0.0248858512844906,0.00476265077391967,0.0112257594219167,0.010247836172484,3.75480768336975e-06,0.000125807575883478,-0.000198591759165125
23,"regime_heavy_tail",3,"Static dependence",0.00474064129039322,0.0112327424027751,0.00968673606200496,0.891276041666667,0.0254401802293388,0.00476265077391967,0.0112257594219167,0.010247836172484,-2.20094835264514e-05,6.98298085843527e-06,-0.000561100110479086
23,"regime_heavy_tail",3,"Rolling dependence",0.0047865056142246,0.0113584870650793,0.0107986540367679,0.884765625,0.024753930804912,0.00476265077391967,0.0112257594219167,0.010247836172484,2.38548403049344e-05,0.000132727643162543,0.00055081786428387
23,"regime_heavy_tail",3,"Independent marginals",0.00486119718713662,0.0119122487693269,0.0152423150342875,0.888020833333333,0.0248418901159686,0.00476265077391967,0.0112257594219167,0.010247836172484,9.85464132169473e-05,0.000686489347410143,0.00499447886180344
23,"regime_heavy_tail",3,"Equal weights",0.00466481211888733,0.0109140610064808,0.0101678922855551,0.904296875,0.0276874969740699,0.00476265077391967,0.0112257594219167,0.010247836172484,-9.7838655032342e-05,-0.000311698415435898,-7.99438869289182e-05
23,"regime_heavy_tail",3,"ARIMA independent",0.00514192670327481,0.0121532125440201,0.0220557761482016,0.94140625,0.0357079702570207,0.00476265077391967,0.0112257594219167,0.010247836172484,0.000379275929355135,0.00092745312210343,0.0118079399757175
23,"regime_heavy_tail",3,"Bootstrap independent",0.00434120900859317,0.010498967397826,0.0122913275162337,0.841145833333333,0.0208649354949328,0.00476265077391967,0.0112257594219167,0.010247836172484,-0.000421441765326504,-0.00072679202409066,0.00204349134374965
23,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0043482917796448,0.0101602040064762,0.00850715827204499,0.84375,0.020674947315741,0.00476265077391967,0.0112257594219167,0.010247836172484,-0.000414358994274872,-0.00106555541544051,-0.00174067790043906
23,"regime_heavy_tail",6,"No tail copula",0.00691798354109949,0.0160101877238559,0.0124011751563404,0.848307291666667,0.0315483281649222,0.00693509659281777,0.0160134371647003,0.0119446714760594,-1.7113051718279e-05,-3.24944084445153e-06,0.000456503680281014
23,"regime_heavy_tail",6,"Static dependence",0.00698558360587826,0.0161361928366033,0.0125822762733242,0.861328125,0.0343357169665498,0.00693509659281777,0.0160134371647003,0.0119446714760594,5.04870130604903e-05,0.000122755671902969,0.000637604797264853
23,"regime_heavy_tail",6,"Rolling dependence",0.00694795497710697,0.015916824161573,0.0119702160650338,0.861979166666667,0.0342926741324827,0.00693509659281777,0.0160134371647003,0.0119446714760594,1.28583842891987e-05,-9.6613003127282e-05,2.55445889744653e-05
23,"regime_heavy_tail",6,"Independent marginals",0.0069240636069868,0.0162908798119904,0.0158479311441958,0.856770833333333,0.033605708332707,0.00693509659281777,0.0160134371647003,0.0119446714760594,-1.10329858309761e-05,0.000277442647290096,0.00390325966813646
23,"regime_heavy_tail",6,"Equal weights",0.00690972740334413,0.0158548826070019,0.012168490914525,0.860026041666667,0.0333766774885778,0.00693509659281777,0.0160134371647003,0.0119446714760594,-2.53691894736433e-05,-0.000158554557698452,0.000223819438465575
23,"regime_heavy_tail",6,"ARIMA independent",0.00727500657066101,0.0169824738254834,0.0187847532312648,0.869791666666667,0.0383209449090249,0.00693509659281777,0.0160134371647003,0.0119446714760594,0.00033990997784324,0.000969036660783094,0.00684008175520546
23,"regime_heavy_tail",6,"Bootstrap independent",0.00709457466882074,0.0159877991759796,0.0114299942348457,0.704427083333333,0.018629460036426,0.00693509659281777,0.0160134371647003,0.0119446714760594,0.000159478076002967,-2.56379887207218e-05,-0.000514677241213721
23,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00711229571359814,0.0159690448075522,0.0104241563052507,0.706380208333333,0.0188777671354629,0.00693509659281777,0.0160134371647003,0.0119446714760594,0.000177199120780364,-4.43923571481104e-05,-0.00152051517080872
23,"static_gaussian",1,"No tail copula",0.00282561481891503,0.00657635308014365,0.00407048281296723,0.829427083333333,0.0137487788597835,0.00283628473091373,0.00661211011099196,0.00404029189584866,-1.06699119987053e-05,-3.57570308483039e-05,3.01909171185732e-05
23,"static_gaussian",1,"Static dependence",0.00284402400528908,0.00660757803962973,0.00398820493551949,0.839192708333333,0.0139946827589498,0.00283628473091373,0.00661211011099196,0.00404029189584866,7.73927437534589e-06,-4.53207136222409e-06,-5.20869603291719e-05
23,"static_gaussian",1,"Rolling dependence",0.00281437012487358,0.00655640030361698,0.00388865192831882,0.826171875,0.0137165743580843,0.00283628473091373,0.00661211011099196,0.00404029189584866,-2.19146060401508e-05,-5.5709807374976e-05,-0.000151639967529842
23,"static_gaussian",1,"Independent marginals",0.00284954177737499,0.00670044144986399,0.00491790609768749,0.829427083333333,0.0138299547861287,0.00283628473091373,0.00661211011099196,0.00404029189584866,1.32570464612606e-05,8.83313388720351e-05,0.000877614201838831
23,"static_gaussian",1,"Equal weights",0.0027727807963841,0.00642984430342718,0.00394097000761804,0.848307291666667,0.0139619087613383,0.00283628473091373,0.00661211011099196,0.00404029189584866,-6.35039345296337e-05,-0.000182265807564774,-9.93218882306161e-05
23,"static_gaussian",1,"ARIMA independent",0.00278143385843404,0.00651473491776086,0.00429990477437056,0.798177083333333,0.0125256450719039,0.00283628473091373,0.00661211011099196,0.00404029189584866,-5.48508724796887e-05,-9.73751932310972e-05,0.0002596128785219
23,"static_gaussian",1,"Bootstrap independent",0.00279107166820354,0.00651291377707899,0.00418996293389494,0.777994791666667,0.01197008755811,0.00283628473091373,0.00661211011099196,0.00404029189584866,-4.52130627101891e-05,-9.91963339129704e-05,0.000149671038046285
23,"static_gaussian",1,"Gaussian copula bootstrap",0.00277281612967931,0.00642102677598523,0.00383430954144748,0.779947916666667,0.0120241173656284,0.00283628473091373,0.00661211011099196,0.00404029189584866,-6.34686012344217e-05,-0.000191083335006724,-0.000205982354401176
23,"static_gaussian",3,"No tail copula",0.00500258615735596,0.011672771254349,0.00729785817793498,0.817057291666667,0.0229351377156954,0.00502904715035978,0.011728872694395,0.00744847472896099,-2.64609930038231e-05,-5.61014400460615e-05,-0.000150616551026011
23,"static_gaussian",3,"Static dependence",0.00498671215447186,0.0116583991094877,0.00725359789886704,0.798177083333333,0.0220064142732864,0.00502904715035978,0.011728872694395,0.00744847472896099,-4.23349958879214e-05,-7.04735849072664e-05,-0.00019487683009395
23,"static_gaussian",3,"Rolling dependence",0.00502555208195224,0.0117197810871126,0.00721827330709762,0.815755208333333,0.0230763910710751,0.00502904715035978,0.011728872694395,0.00744847472896099,-3.49506840754098e-06,-9.09160728245449e-06,-0.000230201421863363
23,"static_gaussian",3,"Independent marginals",0.00502337709133235,0.0118114243293688,0.00816341276982839,0.807291666666667,0.0225415141939089,0.00502904715035978,0.011728872694395,0.00744847472896099,-5.6700590274272e-06,8.25516349737786e-05,0.000714938040867406
23,"static_gaussian",3,"Equal weights",0.00501328827078,0.0117152308717151,0.00730557646437736,0.791666666666667,0.0222578412142901,0.00502904715035978,0.011728872694395,0.00744847472896099,-1.57588795797843e-05,-1.36418226799294e-05,-0.000142898264583623
23,"static_gaussian",3,"ARIMA independent",0.0052017285937409,0.0123814450881722,0.00881060902407827,0.814453125,0.0237007743195759,0.00502904715035978,0.011728872694395,0.00744847472896099,0.000172681443381123,0.000652572393777182,0.00136213429511728
23,"static_gaussian",3,"Bootstrap independent",0.00500757441787303,0.0117922220322271,0.00853649404154732,0.806640625,0.0233356419087265,0.00502904715035978,0.011728872694395,0.00744847472896099,-2.14727324867473e-05,6.33493378321259e-05,0.00108801931258633
23,"static_gaussian",3,"Gaussian copula bootstrap",0.00498137705838898,0.0116237734351778,0.00710544168384526,0.809895833333333,0.0237535714359895,0.00502904715035978,0.011728872694395,0.00744847472896099,-4.76700919708022e-05,-0.000105099259217183,-0.00034303304511573
23,"static_gaussian",6,"No tail copula",0.00659555967193821,0.0153319154711526,0.0100041410989487,0.770833333333333,0.0281296092877714,0.00662776007373163,0.0153919456924394,0.00999653566819026,-3.22004017934193e-05,-6.0030221286771e-05,7.60543075848004e-06
23,"static_gaussian",6,"Static dependence",0.0066179898359095,0.0153972505491955,0.0100067201258361,0.770833333333333,0.028297867097228,0.00662776007373163,0.0153919456924394,0.00999653566819026,-9.77023782212406e-06,5.30485675610468e-06,1.01844576458014e-05
23,"static_gaussian",6,"Rolling dependence",0.0066311652970347,0.0153875145716406,0.00983166949850572,0.779947916666667,0.0286606425875201,0.00662776007373163,0.0153919456924394,0.00999653566819026,3.40522330307628e-06,-4.43112079873825e-06,-0.000164866169684546
23,"static_gaussian",6,"Independent marginals",0.00664765430127798,0.0155191654290312,0.0114599117599351,0.776692708333333,0.0286623976595784,0.00662776007373163,0.0153919456924394,0.00999653566819026,1.98942275463493e-05,0.00012721973659182,0.00146337609174487
23,"static_gaussian",6,"Equal weights",0.00653550972957387,0.0151360856142523,0.0098293354596955,0.805989583333333,0.0303681465364071,0.00662776007373163,0.0153919456924394,0.00999653566819026,-9.22503441577582e-05,-0.000255860078187106,-0.000167200208494761
23,"static_gaussian",6,"ARIMA independent",0.00643396242869747,0.0150806763724974,0.0104582873063773,0.805989583333333,0.0291680839014819,0.00662776007373163,0.0153919456924394,0.00999653566819026,-0.000193797645034158,-0.000311269319941968,0.000461751638187053
23,"static_gaussian",6,"Bootstrap independent",0.00652210348872303,0.0151704319320388,0.0103642793645948,0.80078125,0.0291186353179547,0.00662776007373163,0.0153919456924394,0.00999653566819026,-0.000105656585008601,-0.000221513760400551,0.000367743696404511
23,"static_gaussian",6,"Gaussian copula bootstrap",0.00649219140869125,0.0149606724303348,0.00958935132566665,0.804036458333333,0.0289916143671782,0.00662776007373163,0.0153919456924394,0.00999653566819026,-0.00013556866504038,-0.000431273262104575,-0.000407184342523615
24,"break_correlation",1,"No tail copula",0.0044265210756305,0.00989238376750913,0.00447539794332218,0.709635416666667,0.0164995185692218,0.00445884794927393,0.00998262529228627,0.00441282143514897,-3.2326873643432e-05,-9.0241524777138e-05,6.25765081732179e-05
24,"break_correlation",1,"Static dependence",0.00446902298373466,0.0100175880319058,0.00451481030225239,0.6875,0.016120467690912,0.00445884794927393,0.00998262529228627,0.00441282143514897,1.01750344607271e-05,3.49627396195561e-05,0.00010198886710342
24,"break_correlation",1,"Rolling dependence",0.00448735314522116,0.00999350225766726,0.00469767988798268,0.709635416666667,0.0169100432259571,0.00445884794927393,0.00998262529228627,0.00441282143514897,2.85051959472262e-05,1.08769653809938e-05,0.00028485845283371
24,"break_correlation",1,"Independent marginals",0.00447440762711089,0.0101989742860949,0.00558885306805397,0.692057291666667,0.016035459651112,0.00445884794927393,0.00998262529228627,0.00441282143514897,1.55596778369524e-05,0.000216348993808645,0.00117603163290501
24,"break_correlation",1,"Equal weights",0.00435672798067299,0.00974950639464412,0.00447768856485505,0.727213541666667,0.0169732453645411,0.00445884794927393,0.00998262529228627,0.00441282143514897,-0.00010211996860095,-0.000233118897642151,6.48671297060824e-05
24,"break_correlation",1,"ARIMA independent",0.00441323275576723,0.010004397479699,0.00468278969327343,0.618489583333333,0.0134965035176784,0.00445884794927393,0.00998262529228627,0.00441282143514897,-4.56151935067078e-05,2.1772187412724e-05,0.000269968258124462
24,"break_correlation",1,"Bootstrap independent",0.00443449115617171,0.00997072970293175,0.00463461915827662,0.612630208333333,0.0132200958708241,0.00445884794927393,0.00998262529228627,0.00441282143514897,-2.43567931022277e-05,-1.18955893545214e-05,0.000221797723127659
24,"break_correlation",1,"Gaussian copula bootstrap",0.00443851796161347,0.00988576363323298,0.00437918808936234,0.603515625,0.0129868012180184,0.00445884794927393,0.00998262529228627,0.00441282143514897,-2.03299876604624e-05,-9.6861659053293e-05,-3.36333457866258e-05
24,"break_correlation",3,"No tail copula",0.00977476566317555,0.0219242271068197,0.0104421628862278,0.573567708333333,0.028075903258352,0.0098431494956661,0.0221767314097119,0.0104076129195279,-6.8383832490547e-05,-0.000252504302892233,3.45499666999042e-05
24,"break_correlation",3,"Static dependence",0.00975590110657219,0.0220595142787103,0.0108407257475176,0.592447916666667,0.0299586671921438,0.0098431494956661,0.0221767314097119,0.0104076129195279,-8.72483890939062e-05,-0.000117217131001626,0.000433112827989629
24,"break_correlation",3,"Rolling dependence",0.00983117632803511,0.0221553218156875,0.0107949343629944,0.602864583333333,0.0295135176824124,0.0098431494956661,0.0221767314097119,0.0104076129195279,-1.19731676309857e-05,-2.14095940244338e-05,0.000387321443466425
24,"break_correlation",3,"Independent marginals",0.0101012252499737,0.023018167010838,0.012582858157881,0.580078125,0.0285528525389357,0.0098431494956661,0.0221767314097119,0.0104076129195279,0.000258075754307566,0.000841435601126116,0.0021752452383531
24,"break_correlation",3,"Equal weights",0.00851201102127512,0.0190073578731102,0.00835539893540167,0.630208333333333,0.0278396645878244,0.0098431494956661,0.0221767314097119,0.0104076129195279,-0.00133113847439098,-0.00316937353660176,-0.00205221398412626
24,"break_correlation",3,"ARIMA independent",0.00899361427716434,0.0207508973507146,0.0103833216668522,0.557942708333333,0.0235320923848394,0.0098431494956661,0.0221767314097119,0.0104076129195279,-0.000849535218501757,-0.00142583405899736,-2.42912526757406e-05
24,"break_correlation",3,"Bootstrap independent",0.00805787605945566,0.0182245551216338,0.00862462911077002,0.61328125,0.0244513421321079,0.0098431494956661,0.0221767314097119,0.0104076129195279,-0.00178527343621043,-0.00395217628807809,-0.00178298380875792
24,"break_correlation",3,"Gaussian copula bootstrap",0.00805933574512857,0.0179269819930154,0.00804631376248099,0.587890625,0.0233131197270606,0.0098431494956661,0.0221767314097119,0.0104076129195279,-0.00178381375053753,-0.00424974941669652,-0.00236129915704695
24,"break_correlation",6,"No tail copula",0.0104037551510003,0.0233023949058624,0.0105972705454301,0.682291666666667,0.0364211768289967,0.0103231251588183,0.0231930338032879,0.0106690800084226,8.06299921819759e-05,0.000109361102574503,-7.18094629924663e-05
24,"break_correlation",6,"Static dependence",0.0104181267168326,0.0234298156019864,0.0106031766617755,0.663411458333333,0.035265278821997,0.0103231251588183,0.0231930338032879,0.0106690800084226,9.50015580142727e-05,0.000236781798698411,-6.59033466471025e-05
24,"break_correlation",6,"Rolling dependence",0.0104207105972676,0.0233527663509965,0.0106041712667933,0.677734375,0.0363326215144761,0.0103231251588183,0.0231930338032879,0.0106690800084226,9.75854384492238e-05,0.000159732547708596,-6.49087416292951e-05
24,"break_correlation",6,"Independent marginals",0.0103950476959224,0.0236054408093147,0.0119649824151452,0.684244791666667,0.0365638742202767,0.0103231251588183,0.0231930338032879,0.0106690800084226,7.19225371040993e-05,0.000412407006026801,0.00129590240672262
24,"break_correlation",6,"Equal weights",0.0103840548957597,0.0233621687481032,0.0106481697179456,0.719401041666667,0.0390846948130888,0.0103231251588183,0.0231930338032879,0.0106690800084226,6.09297369414084e-05,0.000169134944815241,-2.09102904769314e-05
24,"break_correlation",6,"ARIMA independent",0.0105430385448736,0.0240382871719542,0.0117807949115905,0.645833333333333,0.0339103907154736,0.0103231251588183,0.0231930338032879,0.0106690800084226,0.000219913386055259,0.000845253368666234,0.00111171490316795
24,"break_correlation",6,"Bootstrap independent",0.010551094881089,0.0237419844177148,0.0110585862361676,0.62890625,0.0325162399300997,0.0103231251588183,0.0231930338032879,0.0106690800084226,0.000227969722270703,0.000548950614426863,0.000389506227745043
24,"break_correlation",6,"Gaussian copula bootstrap",0.0105657431660535,0.0235389269217026,0.0105803581728616,0.6171875,0.0317911362717956,0.0103231251588183,0.0231930338032879,0.0106690800084226,0.00024261800723514,0.000345893118414625,-8.8721835560919e-05
24,"independent_series",1,"No tail copula",0.00374412929166268,0.00909825930791424,0.00841936738154007,0.830078125,0.0180916539720766,0.00358626067033694,0.008721300547624,0.00756259229891504,0.000157868621325742,0.000376958760290241,0.000856775082625028
24,"independent_series",1,"Static dependence",0.00375431715970288,0.00912451218133384,0.00814117038722784,0.817708333333333,0.0176188934994585,0.00358626067033694,0.008721300547624,0.00756259229891504,0.000168056489365945,0.000403211633709835,0.000578578088312799
24,"independent_series",1,"Rolling dependence",0.00358619934150918,0.00868879399771068,0.00829990913289118,0.854166666666667,0.0183631441715662,0.00358626067033694,0.008721300547624,0.00756259229891504,-6.13288277579761e-08,-3.25065499133196e-05,0.000737316833976144
24,"independent_series",1,"Independent marginals",0.00367353800015659,0.0088992025424991,0.00778379966997919,0.814453125,0.0171133542141357,0.00358626067033694,0.008721300547624,0.00756259229891504,8.72773298196566e-05,0.000177901994875102,0.000221207371064147
24,"independent_series",1,"Equal weights",0.0032525218216752,0.0078713463012095,0.00643309447422563,0.828776041666667,0.0155448334337715,0.00358626067033694,0.008721300547624,0.00756259229891504,-0.000333738848661739,-0.000849954246414507,-0.00112949782468941
24,"independent_series",1,"ARIMA independent",0.00317932497464482,0.00765377519143479,0.00623278626545441,0.837239583333333,0.0153335939396987,0.00358626067033694,0.008721300547624,0.00756259229891504,-0.000406935695692121,-0.00106752535618921,-0.00132980603346063
24,"independent_series",1,"Bootstrap independent",0.0031707479029877,0.00765152590558883,0.0062392591015905,0.811197916666667,0.0140555554462086,0.00358626067033694,0.008721300547624,0.00756259229891504,-0.000415512767349233,-0.00106977464203517,-0.00132333319732454
24,"independent_series",1,"Gaussian copula bootstrap",0.00318008724205301,0.00766244731174367,0.00624146810797189,0.7890625,0.0133286099374953,0.00358626067033694,0.008721300547624,0.00756259229891504,-0.000406173428283925,-0.00105885323588034,-0.00132112419094314
24,"independent_series",3,"No tail copula",0.00557481138535996,0.0133138304695414,0.0103089597924249,0.800130208333333,0.0253726589586734,0.00551897552348157,0.0131846913986853,0.0102939940431275,5.58358618783948e-05,0.000129139070856108,1.49657492974683e-05
24,"independent_series",3,"Static dependence",0.00553491835555789,0.0131838496425263,0.0101636484716793,0.798177083333333,0.0251791541074092,0.00551897552348157,0.0131846913986853,0.0102939940431275,1.59428320763233e-05,-8.41756158958054e-07,-0.000130345571448184
24,"independent_series",3,"Rolling dependence",0.00554468651319008,0.0132206274831867,0.0102076149511106,0.796875,0.0249916084120663,0.00551897552348157,0.0131846913986853,0.0102939940431275,2.57109897085087e-05,3.59360845014426e-05,-8.63790920169003e-05
24,"independent_series",3,"Independent marginals",0.00556304755013566,0.0132598080654679,0.010150806496428,0.810546875,0.025681237403563,0.00551897552348157,0.0131846913986853,0.0102939940431275,4.40720266540913e-05,7.51166667826361e-05,-0.000143187546699439
24,"independent_series",3,"Equal weights",0.0054872975469299,0.013103459455815,0.0102236956210727,0.811848958333333,0.0258210152453409,0.00551897552348157,0.0131846913986853,0.0102939940431275,-3.16779765516728e-05,-8.12319428702378e-05,-7.02984220547851e-05
24,"independent_series",3,"ARIMA independent",0.00544933514068349,0.0129986540003989,0.0101223712055979,0.804036458333333,0.0247067125012602,0.00551897552348157,0.0131846913986853,0.0102939940431275,-6.96403827980798e-05,-0.00018603739828638,-0.000171622837529573
24,"independent_series",3,"Bootstrap independent",0.00551495720498524,0.0131412995299762,0.0101501140465076,0.82421875,0.0264239011543398,0.00551897552348157,0.0131846913986853,0.0102939940431275,-4.0183184963306e-06,-4.33918687090321e-05,-0.000143879996619868
24,"independent_series",3,"Gaussian copula bootstrap",0.00555375657952311,0.0132275209700473,0.0101340250899909,0.802734375,0.0255185659132101,0.00551897552348157,0.0131846913986853,0.0102939940431275,3.47810560415423e-05,4.28295713620769e-05,-0.000159968953136519
24,"independent_series",6,"No tail copula",0.00802093274076945,0.0191552508715762,0.0162984268600493,0.8359375,0.0393370678851754,0.00796697739258967,0.0189252259966286,0.0161037552597989,5.39553481797832e-05,0.000230024874947624,0.000194671600250457
24,"independent_series",6,"Static dependence",0.00796093136937049,0.0189576353827167,0.0158664577190214,0.826822916666667,0.0376237303826624,0.00796697739258967,0.0189252259966286,0.0161037552597989,-6.04602321918266e-06,3.24093860880996e-05,-0.000237297540777462
24,"independent_series",6,"Rolling dependence",0.00799363563006561,0.0189968040823082,0.0160510500654739,0.82421875,0.0375426609311368,0.00796697739258967,0.0189252259966286,0.0161037552597989,2.66582374759353e-05,7.1578085679553e-05,-5.27051943249729e-05
24,"independent_series",6,"Independent marginals",0.00797847341621313,0.0189687639317533,0.0156610366198908,0.831380208333333,0.0387637771801608,0.00796697739258967,0.0189252259966286,0.0161037552597989,1.1496023623464e-05,4.3537935124717e-05,-0.000442718639908031
24,"independent_series",6,"Equal weights",0.00792318617097288,0.018849297524964,0.0159526367556285,0.83203125,0.0382632157867032,0.00796697739258967,0.0189252259966286,0.0161037552597989,-4.3791221616794e-05,-7.59284716646234e-05,-0.000151118504170416
24,"independent_series",6,"ARIMA independent",0.00796855857844618,0.0189170079026917,0.015458946917523,0.832682291666667,0.0384305501546462,0.00796697739258967,0.0189252259966286,0.0161037552597989,1.58118585650603e-06,-8.21809393695278e-06,-0.000644808342275857
24,"independent_series",6,"Bootstrap independent",0.00811735680867529,0.0189183655685149,0.0154175579690165,0.791666666666667,0.0356424891439957,0.00796697739258967,0.0189252259966286,0.0161037552597989,0.000150379416085623,-6.86042811373633e-06,-0.000686197290782389
24,"independent_series",6,"Gaussian copula bootstrap",0.00820323088243664,0.0191521876384664,0.0157925216317421,0.839192708333333,0.038242594000641,0.00796697739258967,0.0189252259966286,0.0161037552597989,0.000236253489846973,0.000226961641837834,-0.000311233628056726
24,"regime_heavy_tail",1,"No tail copula",0.00196763297344325,0.00462374382128675,0.00366938503227244,0.86328125,0.00873233261386813,0.00196554193847989,0.00461726217553594,0.00359173683560135,2.09103496335216e-06,6.48164575081569e-06,7.76481966710939e-05
24,"regime_heavy_tail",1,"Static dependence",0.00202057014746561,0.00473036694690549,0.00397875313687621,0.884765625,0.00969452324730097,0.00196554193847989,0.00461726217553594,0.00359173683560135,5.50282089857202e-05,0.00011310477136955,0.000387016301274861
24,"regime_heavy_tail",1,"Rolling dependence",0.00198729527979971,0.00461749839542574,0.0039926659894056,0.884114583333333,0.00911196537956608,0.00196554193847989,0.00461726217553594,0.00359173683560135,2.17533413198203e-05,2.36219889804962e-07,0.000400929153804253
24,"regime_heavy_tail",1,"Independent marginals",0.00196884368033929,0.00469840879549611,0.00493669995561349,0.87890625,0.00920960321532804,0.00196554193847989,0.00461726217553594,0.00359173683560135,3.30174185939665e-06,8.1146619960169e-05,0.00134496312001214
24,"regime_heavy_tail",1,"Equal weights",0.00195356391975414,0.00466490832231251,0.0044211632977198,0.939453125,0.0122222991975506,0.00196554193847989,0.00461726217553594,0.00359173683560135,-1.19780187257511e-05,4.76461467765667e-05,0.000829426462118454
24,"regime_heavy_tail",1,"ARIMA independent",0.00215215155093833,0.00515964816580861,0.00879406150256656,0.953125,0.0158782531376488,0.00196554193847989,0.00461726217553594,0.00359173683560135,0.000186609612458432,0.000542385990272668,0.00520232466696521
24,"regime_heavy_tail",1,"Bootstrap independent",0.00182829003862925,0.00438147777132809,0.00433624527690473,0.81640625,0.00714450757976022,0.00196554193847989,0.00461726217553594,0.00359173683560135,-0.000137251899850642,-0.000235784404207852,0.000744508441303379
24,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00183810017893472,0.00436613627551146,0.00379061770827311,0.822916666666667,0.00783268647358116,0.00196554193847989,0.00461726217553594,0.00359173683560135,-0.000127441759545171,-0.000251125900024479,0.000198880872671762
24,"regime_heavy_tail",3,"No tail copula",0.00675772765582175,0.0155393327597533,0.0133051437432608,0.897786458333333,0.0342833131815289,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.000234552463113034,-0.000492713271153128,-0.000246348630778102
24,"regime_heavy_tail",3,"Static dependence",0.00660002976734336,0.0151226015671448,0.013490236403904,0.895833333333333,0.035147420779876,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.000392250351591428,-0.000909444463761712,-6.12559701348454e-05
24,"regime_heavy_tail",3,"Rolling dependence",0.00649602782996777,0.0148498499332788,0.0117034702795656,0.900390625,0.0339888134841679,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.000496252288967022,-0.00118219609762769,-0.00184802209447326
24,"regime_heavy_tail",3,"Independent marginals",0.00649485061929075,0.0158532350771743,0.0227133003120763,0.909505208333333,0.0350372392882611,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.000497429499644038,-0.000178810953732157,0.00916180793803746
24,"regime_heavy_tail",3,"Equal weights",0.00492715860671299,0.0113304203149071,0.00977893293250331,0.920572916666667,0.0317947691869491,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.0020651215122218,-0.00470162571599936,-0.00377255944153558
24,"regime_heavy_tail",3,"ARIMA independent",0.00456756234503003,0.0107949404294857,0.0150699221238321,0.913411458333333,0.0284244353408575,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.00242471777390476,-0.00523710560142075,0.00151842974979317
24,"regime_heavy_tail",3,"Bootstrap independent",0.00424929540499105,0.0101335568605125,0.0117809151448961,0.889973958333333,0.0242189711269917,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.00274298471394374,-0.00589848917039393,-0.00177057722914278
24,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00428190725142099,0.00990783947719734,0.00767181951988987,0.881510416666667,0.023074080055157,0.00699228011893479,0.0160320460309065,0.0135514923740389,-0.00271037286751379,-0.00612420655370913,-0.00587967285414902
24,"regime_heavy_tail",6,"No tail copula",0.0120196749939691,0.0271417260613913,0.0161804103911343,0.797526041666667,0.0526835648921336,0.0116590016209154,0.026351834409257,0.0156873167311149,0.000360673373053736,0.000789891652134347,0.000493093660019428
24,"regime_heavy_tail",6,"Static dependence",0.0112873681523479,0.0254665455166415,0.0158891875210999,0.822916666666667,0.0546549781233789,0.0116590016209154,0.026351834409257,0.0156873167311149,-0.000371633468567478,-0.000885288892615483,0.000201870789985032
24,"regime_heavy_tail",6,"Rolling dependence",0.0115599285844971,0.0262619369313904,0.0158560714012575,0.802734375,0.0518480593007333,0.0116590016209154,0.026351834409257,0.0156873167311149,-9.90730364182554e-05,-8.989747786654e-05,0.000168754670142667
24,"regime_heavy_tail",6,"Independent marginals",0.0115346932511902,0.0268962394258846,0.0249885251220467,0.791015625,0.0514933884317202,0.0116590016209154,0.026351834409257,0.0156873167311149,-0.000124308369725106,0.000544405016627645,0.00930120839093184
24,"regime_heavy_tail",6,"Equal weights",0.0103368198086216,0.023196784993257,0.0128053443002939,0.805989583333333,0.048731583085682,0.0116590016209154,0.026351834409257,0.0156873167311149,-0.00132218181229371,-0.00315504941599993,-0.00288197243082102
24,"regime_heavy_tail",6,"ARIMA independent",0.0101497264855121,0.0234957785173016,0.0176204565197576,0.7265625,0.0374081170773015,0.0116590016209154,0.026351834409257,0.0156873167311149,-0.00150927513540324,-0.00285605589195541,0.00193313978864275
24,"regime_heavy_tail",6,"Bootstrap independent",0.0103985992345468,0.0233292085612507,0.0138380130448709,0.672526041666667,0.0330418169814247,0.0116590016209154,0.026351834409257,0.0156873167311149,-0.00126040238636854,-0.00302262584800631,-0.00184930368624403
24,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0103993957387089,0.0230813955235164,0.0115977936719337,0.68359375,0.0334601364960351,0.0116590016209154,0.026351834409257,0.0156873167311149,-0.00125960588220641,-0.00327043888574061,-0.0040895230591812
24,"static_gaussian",1,"No tail copula",0.00312246379339242,0.0072488475969497,0.0043485148876338,0.772135416666667,0.0126755386907215,0.00312374761875228,0.00727250486162669,0.00438389391126426,-1.28382535985244e-06,-2.36572646769868e-05,-3.53790236304616e-05
24,"static_gaussian",1,"Static dependence",0.00311376443401947,0.00725442785764641,0.00429600764281073,0.763020833333333,0.0125764434333667,0.00312374761875228,0.00727250486162669,0.00438389391126426,-9.98318473281051e-06,-1.8077003980284e-05,-8.78862684535317e-05
24,"static_gaussian",1,"Rolling dependence",0.00313140163251518,0.00731166526246541,0.00436855414965816,0.768880208333333,0.0129719060635461,0.00312374761875228,0.00727250486162669,0.00438389391126426,7.65401376290721e-06,3.91604008387206e-05,-1.53397616060981e-05
24,"static_gaussian",1,"Independent marginals",0.00315591256007777,0.00741019565802922,0.00544240660198302,0.774739583333333,0.0129398698709362,0.00312374761875228,0.00727250486162669,0.00438389391126426,3.21649413254936e-05,0.000137690796402529,0.00105851269071876
24,"static_gaussian",1,"Equal weights",0.00294216239869868,0.00681157449561361,0.00407731466421428,0.796223958333333,0.0128708305526555,0.00312374761875228,0.00727250486162669,0.00438389391126426,-0.000181585220053593,-0.000460930366013078,-0.00030657924704998
24,"static_gaussian",1,"ARIMA independent",0.00291513936789027,0.0068001540415074,0.00455101898154836,0.791015625,0.0127247894513487,0.00312374761875228,0.00727250486162669,0.00438389391126426,-0.000208608250862006,-0.000472350820119288,0.000167125070284097
24,"static_gaussian",1,"Bootstrap independent",0.0029057415757623,0.00680024447960375,0.00465855697055482,0.795572916666667,0.0129925085940822,0.00312374761875228,0.00727250486162669,0.00438389391126426,-0.000218006042989976,-0.000472260382022938,0.000274663059290557
24,"static_gaussian",1,"Gaussian copula bootstrap",0.00290836865125389,0.00673627881255437,0.00410507395700218,0.793619791666667,0.0125524126178972,0.00312374761875228,0.00727250486162669,0.00438389391126426,-0.000215378967498383,-0.000536226049072322,-0.00027881995426208
24,"static_gaussian",3,"No tail copula",0.00497379873454694,0.0115564310899561,0.00696247780419114,0.796223958333333,0.0223166136225081,0.00500212349143897,0.0116310950169946,0.00703420812830525,-2.83247568920245e-05,-7.46639270385405e-05,-7.17303241141061e-05
24,"static_gaussian",3,"Static dependence",0.00513440405417991,0.0119033078250456,0.00721225380685663,0.822265625,0.0239317732777805,0.00500212349143897,0.0116310950169946,0.00703420812830525,0.000132280562740946,0.000272212808050976,0.000178045678551379
24,"static_gaussian",3,"Rolling dependence",0.00494199815289094,0.0114617274575413,0.00709909272755535,0.82421875,0.0237816568245457,0.00500212349143897,0.0116310950169946,0.00703420812830525,-6.01253385480267e-05,-0.000169367559453343,6.48845992501004e-05
24,"static_gaussian",3,"Independent marginals",0.005050358808151,0.0117634869072516,0.00850780525533037,0.794270833333333,0.0225982003710262,0.00500212349143897,0.0116310950169946,0.00703420812830525,4.82353167120366e-05,0.000132391890256919,0.00147359712702512
24,"static_gaussian",3,"Equal weights",0.00505196136131791,0.011749777940834,0.007138093739871,0.809895833333333,0.0234858989881282,0.00500212349143897,0.0116310950169946,0.00703420812830525,4.98378698789393e-05,0.000118682923839328,0.000103885611565747
24,"static_gaussian",3,"ARIMA independent",0.00478290143522909,0.0112609243138999,0.00828695539967264,0.814453125,0.0227342437955147,0.00500212349143897,0.0116310950169946,0.00703420812830525,-0.000219222056209873,-0.000370170703094693,0.00125274727136739
24,"static_gaussian",3,"Bootstrap independent",0.00481223745242588,0.0111973688096409,0.00872719514542362,0.833333333333333,0.0239554159906039,0.00500212349143897,0.0116310950169946,0.00703420812830525,-0.000189886039013091,-0.00043372620735377,0.00169298701711837
24,"static_gaussian",3,"Gaussian copula bootstrap",0.00478671491234806,0.0110430408981677,0.0069635951590887,0.811197916666667,0.022639384417834,0.00500212349143897,0.0116310950169946,0.00703420812830525,-0.000215408579090902,-0.000588054118826929,-7.06129692165519e-05
24,"static_gaussian",6,"No tail copula",0.00838950397100656,0.0193531433624093,0.0109180745112636,0.774739583333333,0.0351487107017061,0.00839747678033792,0.0193889752258619,0.0105948856459132,-7.97280933135906e-06,-3.58318634526809e-05,0.000323188865350417
24,"static_gaussian",6,"Static dependence",0.00823652165648425,0.0189935621341428,0.0103699450299833,0.792317708333333,0.0358009545124359,0.00839747678033792,0.0193889752258619,0.0105948856459132,-0.000160955123853668,-0.000395413091719116,-0.000224940615929901
24,"static_gaussian",6,"Rolling dependence",0.00816540304559463,0.0188712927864337,0.0103406977723635,0.778645833333333,0.0355687109646539,0.00839747678033792,0.0193889752258619,0.0105948856459132,-0.000232073734743293,-0.000517682439428218,-0.00025418787354969
24,"static_gaussian",6,"Independent marginals",0.0083040252708068,0.0193565985587073,0.0133888263024448,0.771484375,0.0357183908475631,0.00839747678033792,0.0193889752258619,0.0105948856459132,-9.34515095311218e-05,-3.23766671546273e-05,0.00279394065653154
24,"static_gaussian",6,"Equal weights",0.00870379945717335,0.0200149577091849,0.0110130803617993,0.789713541666667,0.0374354298168329,0.00839747678033792,0.0193889752258619,0.0105948856459132,0.000306322676835427,0.000625982483322979,0.000418194715886109
24,"static_gaussian",6,"ARIMA independent",0.00735264340538709,0.0174642017464696,0.0127253635190303,0.809244791666667,0.0338344705957981,0.00839747678033792,0.0193889752258619,0.0105948856459132,-0.00104483337495082,-0.00192477347939228,0.00213047787311706
24,"static_gaussian",6,"Bootstrap independent",0.00698639792893978,0.016334401877904,0.0121031659358358,0.869791666666667,0.0376954072021939,0.00839747678033792,0.0193889752258619,0.0105948856459132,-0.00141107885139814,-0.00305457334795791,0.00150828028992259
24,"static_gaussian",6,"Gaussian copula bootstrap",0.00698074451474698,0.0161834257176266,0.0101286173668823,0.856770833333333,0.0371851708719835,0.00839747678033792,0.0193889752258619,0.0105948856459132,-0.00141673226559094,-0.00320554950823536,-0.000466268279030929
25,"break_correlation",1,"No tail copula",0.00456933166104275,0.0102006900139929,0.00504562071552498,0.705078125,0.0166977246266134,0.00453789524805923,0.0101637254106522,0.0049554137009338,3.1436412983526e-05,3.69646033406591e-05,9.0207014591186e-05
25,"break_correlation",1,"Static dependence",0.00458113858730256,0.0102859417946533,0.00531026803221788,0.718098958333333,0.0171088146836236,0.00453789524805923,0.0101637254106522,0.0049554137009338,4.32433392433375e-05,0.000122216384001077,0.000354854331284086
25,"break_correlation",1,"Rolling dependence",0.00459383832378951,0.0102407895030449,0.00445074788353618,0.708984375,0.0168667310283885,0.00453789524805923,0.0101637254106522,0.0049554137009338,5.59430757302833e-05,7.70640923926837e-05,-0.000504665817397613
25,"break_correlation",1,"Independent marginals",0.00458074676940333,0.0104369479144108,0.00609393669297658,0.702473958333333,0.0168023918873372,0.00453789524805923,0.0101637254106522,0.0049554137009338,4.28515213441016e-05,0.000273222503758573,0.00113852299204279
25,"break_correlation",1,"Equal weights",0.00462071573693086,0.0103704424520728,0.00499244950289198,0.716796875,0.0174781325030116,0.00453789524805923,0.0101637254106522,0.0049554137009338,8.28204888716306e-05,0.000206717041420531,3.70358019581799e-05
25,"break_correlation",1,"ARIMA independent",0.00458895994200207,0.0103129908968561,0.00456806373936931,0.589192708333333,0.0127031809596399,0.00453789524805923,0.0101637254106522,0.0049554137009338,5.1064693942845e-05,0.000149265486203804,-0.000387349961564487
25,"break_correlation",1,"Bootstrap independent",0.00460812309907314,0.0103580032980645,0.00455621450294157,0.580078125,0.0129128971650656,0.00453789524805923,0.0101637254106522,0.0049554137009338,7.02278510139095e-05,0.000194277887412274,-0.000399199197992229
25,"break_correlation",1,"Gaussian copula bootstrap",0.00463671921585299,0.0102931993679375,0.00440307852763953,0.582682291666667,0.0128746120693042,0.00453789524805923,0.0101637254106522,0.0049554137009338,9.88239677937605e-05,0.00012947395728523,-0.000552335173294267
25,"break_correlation",3,"No tail copula",0.00750816476820718,0.0167756933760347,0.00767335454136622,0.697916666666667,0.0266751475730526,0.00753290540573576,0.0168541184777155,0.00765496511535273,-2.47406375285765e-05,-7.84251016807645e-05,1.83894260134907e-05
25,"break_correlation",3,"Static dependence",0.00749651460392422,0.0167757397687376,0.00768297640736085,0.711588541666667,0.0272965659829751,0.00753290540573576,0.0168541184777155,0.00765496511535273,-3.63908018115311e-05,-7.83787089778769e-05,2.80112920081231e-05
25,"break_correlation",3,"Rolling dependence",0.00751915422520935,0.0168019961275472,0.0077012356455786,0.690104166666667,0.0263045096554829,0.00753290540573576,0.0168541184777155,0.00765496511535273,-1.37511805264022e-05,-5.21223501683266e-05,4.62705302258729e-05
25,"break_correlation",3,"Independent marginals",0.00751938912164788,0.0170903160765848,0.0091836373997223,0.69140625,0.0269455986014499,0.00753290540573576,0.0168541184777155,0.00765496511535273,-1.35162840878764e-05,0.000236197598869323,0.00152867228436957
25,"break_correlation",3,"Equal weights",0.00744781863731335,0.0166932690920707,0.0077100938495558,0.751302083333333,0.0294641405032714,0.00753290540573576,0.0168541184777155,0.00765496511535273,-8.50867684224097e-05,-0.000160849385644764,5.51287342030722e-05
25,"break_correlation",3,"ARIMA independent",0.00770918142153967,0.0174829661553787,0.00845783110034134,0.655598958333333,0.024659552155738,0.00753290540573576,0.0168541184777155,0.00765496511535273,0.000176276015803912,0.000628847677663261,0.000802865984988612
25,"break_correlation",3,"Bootstrap independent",0.00772706160879883,0.0173522823967825,0.00828729810441395,0.629557291666667,0.0233510808285815,0.00753290540573576,0.0168541184777155,0.00765496511535273,0.000194156203063075,0.000498163919067044,0.000632332989061222
25,"break_correlation",3,"Gaussian copula bootstrap",0.00772784102733482,0.017147244140858,0.00763843187536859,0.598307291666667,0.0218023624705089,0.00753290540573576,0.0168541184777155,0.00765496511535273,0.000194935621599064,0.000293125663142546,-1.6533239984135e-05
25,"break_correlation",6,"No tail copula",0.0171833602187274,0.0412972688015934,0.0421706236385703,0.667317708333333,0.0533144397562231,0.0171862907818596,0.0409982461375933,0.039949733610127,-2.93056313216411e-06,0.00029902266400008,0.00222089002844336
25,"break_correlation",6,"Static dependence",0.0169256455853807,0.0406263584591034,0.0400846268115329,0.66796875,0.0522790585533409,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.000260645196478879,-0.000371887678489863,0.000134893201405917
25,"break_correlation",6,"Rolling dependence",0.0165938736439891,0.0397874704181504,0.0386931484334659,0.685546875,0.052479153597147,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.000592417137870491,-0.00121077571944288,-0.00125658517666106
25,"break_correlation",6,"Independent marginals",0.0166929965476637,0.0399566896001763,0.042390121902279,0.677734375,0.053650810004402,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.000493294234195935,-0.00104155653741696,0.00244038829215203
25,"break_correlation",6,"Equal weights",0.0116421638231172,0.0266813421593552,0.0204666894369858,0.763020833333333,0.0549623842713552,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.00554412695874242,-0.0143169039782381,-0.0194830441731412
25,"break_correlation",6,"ARIMA independent",0.0120095337565696,0.0271430814612826,0.0126833882446326,0.5703125,0.0338396830158804,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.00517675702529001,-0.0138551646763107,-0.0272663453654944
25,"break_correlation",6,"Bootstrap independent",0.0117178663089891,0.0259290468090507,0.0113553800274134,0.504557291666667,0.0269352856728882,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.00546842447287047,-0.0150691993285426,-0.0285943535827136
25,"break_correlation",6,"Gaussian copula bootstrap",0.0115224097481813,0.0253895195345311,0.0114192585678504,0.544270833333333,0.0288386658153686,0.0171862907818596,0.0409982461375933,0.039949733610127,-0.00566388103367835,-0.0156087266030622,-0.0285304750422766
25,"independent_series",1,"No tail copula",0.00327171844762594,0.00785536734901294,0.00635586687903805,0.783203125,0.0146709354914827,0.00325198681416164,0.00780275728833285,0.0063187528738208,1.97316334642939e-05,5.26100606800823e-05,3.71140052172533e-05
25,"independent_series",1,"Static dependence",0.0032459178083069,0.00778504673215036,0.00633792003227555,0.796875,0.0145759728140766,0.00325198681416164,0.00780275728833285,0.0063187528738208,-6.06900585473991e-06,-1.77105561824922e-05,1.91671584547507e-05
25,"independent_series",1,"Rolling dependence",0.00324231838233238,0.00777143332183639,0.00636423173386905,0.791666666666667,0.0147728590386738,0.00325198681416164,0.00780275728833285,0.0063187528738208,-9.66843182926159e-06,-3.13239664964608e-05,4.54788600482555e-05
25,"independent_series",1,"Independent marginals",0.00325394610809876,0.00780639974590961,0.00635748695305885,0.790364583333333,0.0148457967910344,0.00325198681416164,0.00780275728833285,0.0063187528738208,1.95929393711179e-06,3.64245757675588e-06,3.87340792380505e-05
25,"independent_series",1,"Equal weights",0.00321432883413965,0.00770147041187492,0.00630806738140024,0.805989583333333,0.0145170218518254,0.00325198681416164,0.00780275728833285,0.0063187528738208,-3.76579800219902e-05,-0.000101286876457929,-1.06854924205556e-05
25,"independent_series",1,"ARIMA independent",0.00316649117530942,0.00757414685645125,0.00629198351920912,0.8203125,0.0147386527991028,0.00325198681416164,0.00780275728833285,0.0063187528738208,-8.54956388522208e-05,-0.0002286104318816,-2.67693546116736e-05
25,"independent_series",1,"Bootstrap independent",0.00316632756449002,0.00755998721416097,0.00626977671698529,0.796875,0.0138161777215072,0.00325198681416164,0.00780275728833285,0.0063187528738208,-8.56592496716294e-05,-0.000242770074171886,-4.8976156835509e-05
25,"independent_series",1,"Gaussian copula bootstrap",0.00316808791813771,0.00757294683136469,0.00628196125687239,0.784505208333333,0.0134424540645083,0.00325198681416164,0.00780275728833285,0.0063187528738208,-8.38988960239341e-05,-0.000229810456968158,-3.67916169484095e-05
25,"independent_series",3,"No tail copula",0.00565550094671134,0.01345760081716,0.0106417885615203,0.771484375,0.0239164843407294,0.00569662300833217,0.0135725193965137,0.0106384880804462,-4.11220616208354e-05,-0.000114918579353652,3.3004810741314e-06
25,"independent_series",3,"Static dependence",0.00567869416136941,0.013520465410926,0.0106147108491189,0.760416666666667,0.0235126918380237,0.00569662300833217,0.0135725193965137,0.0106384880804462,-1.79288469627607e-05,-5.20539855876443e-05,-2.37772313273106e-05
25,"independent_series",3,"Rolling dependence",0.0056918544568344,0.0135375697831034,0.0106232876951153,0.790364583333333,0.0253215620524989,0.00569662300833217,0.0135725193965137,0.0106384880804462,-4.76855149777675e-06,-3.49496134102248e-05,-1.52003853309008e-05
25,"independent_series",3,"Independent marginals",0.00562926088495157,0.0134006646531682,0.0106302687517537,0.777994791666667,0.0241907091143142,0.00569662300833217,0.0135725193965137,0.0106384880804462,-6.7362123380604e-05,-0.000171854743345469,-8.21932869251966e-06
25,"independent_series",3,"Equal weights",0.00564273334964761,0.0134564405373269,0.0107028833940416,0.791015625,0.0250978908176149,0.00569662300833217,0.0135725193965137,0.0106384880804462,-5.38896586845632e-05,-0.0001160788591868,6.43953135953668e-05
25,"independent_series",3,"ARIMA independent",0.00555503736687253,0.0132131108791025,0.0106045582951776,0.801432291666667,0.0250667680830332,0.00569662300833217,0.0135725193965137,0.0106384880804462,-0.000141585641459639,-0.000359408517411185,-3.39297852685692e-05
25,"independent_series",3,"Bootstrap independent",0.00558869215641957,0.0132239837329829,0.0105767295454026,0.777994791666667,0.023757978405983,0.00569662300833217,0.0135725193965137,0.0106384880804462,-0.000107930851912599,-0.000348535663530736,-6.17585350435549e-05
25,"independent_series",3,"Gaussian copula bootstrap",0.00562558411017574,0.0132885921483207,0.0106224480192346,0.772135416666667,0.0236941462030213,0.00569662300833217,0.0135725193965137,0.0106384880804462,-7.10388981564362e-05,-0.000283927248192949,-1.60400612115568e-05
25,"independent_series",6,"No tail copula",0.00835831988450612,0.0197382763926436,0.0155256174299078,0.784505208333333,0.0359470899997347,0.00842234592144479,0.0199403457997163,0.0156353612968633,-6.40260369386796e-05,-0.000202069407072642,-0.000109743866955482
25,"independent_series",6,"Static dependence",0.008421134307914,0.0199562101710319,0.0156403380816887,0.780598958333333,0.0352767359253733,0.00842234592144479,0.0199403457997163,0.0156353612968633,-1.21161353079831e-06,1.58643713155972e-05,4.97678482543409e-06
25,"independent_series",6,"Rolling dependence",0.00834256411259215,0.0197470366697904,0.0156027308325482,0.784505208333333,0.0358784727695315,0.00842234592144479,0.0199403457997163,0.0156353612968633,-7.9781808852649e-05,-0.000193309129925847,-3.26304643150383e-05
25,"independent_series",6,"Independent marginals",0.00828898265962498,0.0195815906307295,0.0155244555422132,0.792317708333333,0.0365965533183707,0.00842234592144479,0.0199403457997163,0.0156353612968633,-0.000133363261819817,-0.000358755168986813,-0.000110905754650097
25,"independent_series",6,"Equal weights",0.00815505910128513,0.0193641914058513,0.0154705946111205,0.793619791666667,0.035946466846986,0.00842234592144479,0.0199403457997163,0.0156353612968633,-0.000267286820159668,-0.000576154393864992,-0.000164766685742742
25,"independent_series",6,"ARIMA independent",0.00819191604387883,0.0193964899303156,0.0154576757042725,0.793619791666667,0.0366818162003719,0.00842234592144479,0.0199403457997163,0.0156353612968633,-0.000230429877565969,-0.000543855869400683,-0.000177685592590742
25,"independent_series",6,"Bootstrap independent",0.00812461505592398,0.019144714145529,0.0154320718402373,0.770833333333333,0.0357794007148207,0.00842234592144479,0.0199403457997163,0.0156353612968633,-0.000297730865520816,-0.0007956316541873,-0.00020328945662593
25,"independent_series",6,"Gaussian copula bootstrap",0.00811310938903711,0.0190333526426574,0.0154818787533898,0.755859375,0.0340804148290605,0.00842234592144479,0.0199403457997163,0.0156353612968633,-0.000309236532407688,-0.000906993157058909,-0.000153482543473448
25,"regime_heavy_tail",1,"No tail copula",0.00192565924817477,0.00461687793478727,0.00434834718088111,0.931640625,0.0124582832405242,0.00187281511762236,0.00440926599979048,0.0035652130371975,5.2844130552414e-05,0.000207611934996795,0.000783134143683615
25,"regime_heavy_tail",1,"Static dependence",0.00189547023360186,0.0044837302503527,0.00415817839487156,0.932291666666667,0.0117433856841977,0.00187281511762236,0.00440926599979048,0.0035652130371975,2.26551159795043e-05,7.4464250562227e-05,0.000592965357674063
25,"regime_heavy_tail",1,"Rolling dependence",0.00191125415244086,0.00450797022233007,0.00433368119706401,0.917317708333333,0.0112491442808613,0.00187281511762236,0.00440926599979048,0.0035652130371975,3.8439034818502e-05,9.87042225395907e-05,0.000768468159866512
25,"regime_heavy_tail",1,"Independent marginals",0.00189757154783404,0.0046553947313133,0.00611791694094571,0.927083333333333,0.0114721459263065,0.00187281511762236,0.00440926599979048,0.0035652130371975,2.47564302116802e-05,0.000246128731522825,0.00255270390374821
25,"regime_heavy_tail",1,"Equal weights",0.00206477897831748,0.00496307623691334,0.00577862194722585,0.95703125,0.0162205615431563,0.00187281511762236,0.00440926599979048,0.0035652130371975,0.000191963860695118,0.000553810237122869,0.00221340891002835
25,"regime_heavy_tail",1,"ARIMA independent",0.00235315084536545,0.00561089936254229,0.0113267300932065,0.96875,0.0181060014261033,0.00187281511762236,0.00440926599979048,0.0035652130371975,0.000480335727743089,0.00120163336275181,0.007761517056009
25,"regime_heavy_tail",1,"Bootstrap independent",0.00180570982643565,0.00445147179417124,0.0051163347706792,0.887369791666667,0.00901406700240209,0.00187281511762236,0.00440926599979048,0.0035652130371975,-6.71052911867119e-05,4.22057943807669e-05,0.00155112173348171
25,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00180583784320053,0.00430918757427586,0.00389945243929353,0.889973958333333,0.00916832100393154,0.00187281511762236,0.00440926599979048,0.0035652130371975,-6.69772744218266e-05,-0.000100078425514612,0.000334239402096032
25,"regime_heavy_tail",3,"No tail copula",0.00809568450272535,0.0181155670741649,0.010983369689939,0.73828125,0.0299868365730527,0.008110541341387,0.0181756706054926,0.0108703718950129,-1.48568386616529e-05,-6.01035313277237e-05,0.000112997794926149
25,"regime_heavy_tail",3,"Static dependence",0.00811258820514517,0.0181903593880657,0.0107424849663384,0.734375,0.028987475489737,0.008110541341387,0.0181756706054926,0.0108703718950129,2.04686375816082e-06,1.46887825731509e-05,-0.000127886928674442
25,"regime_heavy_tail",3,"Rolling dependence",0.00809861913650929,0.0181784901545927,0.0107469129838508,0.735026041666667,0.0292178404399964,0.008110541341387,0.0181756706054926,0.0108703718950129,-1.19222048777096e-05,2.81954910011373e-06,-0.000123458911162054
25,"regime_heavy_tail",3,"Independent marginals",0.00814886478573954,0.0186341201093046,0.014817814192824,0.727864583333333,0.029471977488057,0.008110541341387,0.0181756706054926,0.0108703718950129,3.83234443525355e-05,0.000458449503812054,0.00394744229781115
25,"regime_heavy_tail",3,"Equal weights",0.00801058195961964,0.0179605091321459,0.0113130385530789,0.791015625,0.0350481596041649,0.008110541341387,0.0181756706054926,0.0108703718950129,-9.99593817673679e-05,-0.000215161473346638,0.000442666658066065
25,"regime_heavy_tail",3,"ARIMA independent",0.00846593035876224,0.0195409841177439,0.0145014886274487,0.729817708333333,0.0284653709543764,0.008110541341387,0.0181756706054926,0.0108703718950129,0.000355389017375234,0.00136531351225133,0.0036311167324358
25,"regime_heavy_tail",3,"Bootstrap independent",0.00822490005071004,0.0181997827487115,0.0105918336635194,0.62890625,0.0191397935723518,0.008110541341387,0.0181756706054926,0.0108703718950129,0.000114358709323036,2.4112143218926e-05,-0.000278538231493432
25,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00824667451806933,0.0180672160326536,0.0096652864844991,0.597005208333333,0.0172067452619326,0.008110541341387,0.0181756706054926,0.0108703718950129,0.000136133176682322,-0.000108454572838985,-0.00120508541051375
25,"regime_heavy_tail",6,"No tail copula",0.00665486808240756,0.01520213776319,0.00951925665213651,0.794921875,0.0287554092204588,0.00634717174371478,0.0144584807588434,0.00917870890446116,0.000307696338692777,0.000743657004346676,0.000340547747675349
25,"regime_heavy_tail",6,"Static dependence",0.00653507045503943,0.0148761793745281,0.00902807550918892,0.775390625,0.026914785970695,0.00634717174371478,0.0144584807588434,0.00917870890446116,0.00018789871132465,0.00041769861568474,-0.000150633395272244
25,"regime_heavy_tail",6,"Rolling dependence",0.00642584611624209,0.0146285022769437,0.00919322540918435,0.795572916666667,0.0268942435706884,0.00634717174371478,0.0144584807588434,0.00917870890446116,7.86743725273093e-05,0.000170021518100328,1.4516504723186e-05
25,"regime_heavy_tail",6,"Independent marginals",0.00646049111898046,0.0149791359206267,0.0124132428081004,0.785807291666667,0.0280830023099937,0.00634717174371478,0.0144584807588434,0.00917870890446116,0.000113319375265674,0.000520655161783285,0.00323453390363921
25,"regime_heavy_tail",6,"Equal weights",0.00653306295840586,0.0149113939139662,0.0101417114774266,0.854817708333333,0.0342936591205661,0.00634717174371478,0.0144584807588434,0.00917870890446116,0.000185891214691083,0.000452913155122804,0.000963002572965419
25,"regime_heavy_tail",6,"ARIMA independent",0.0064521426424905,0.0151059276545187,0.0182844294244605,0.900390625,0.0382080744685393,0.00634717174371478,0.0144584807588434,0.00917870890446116,0.000104970898775721,0.000647446895675299,0.00910572051999933
25,"regime_heavy_tail",6,"Bootstrap independent",0.00642682172053928,0.0148371655667907,0.0116921018226149,0.7890625,0.0265587524475132,0.00634717174371478,0.0144584807588434,0.00917870890446116,7.96499768245e-05,0.000378684807947369,0.00251339291815376
25,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00651386979834597,0.0148102506744812,0.00909521156811761,0.788411458333333,0.0286682599396151,0.00634717174371478,0.0144584807588434,0.00917870890446116,0.000166698054631189,0.00035176991563785,-8.34973363435573e-05
25,"static_gaussian",1,"No tail copula",0.00297148196095197,0.00692809692789028,0.00407256628719823,0.73828125,0.0124244236347654,0.0029397910782634,0.00688725510234625,0.00402857122399291,3.16908826885681e-05,4.08418255440348e-05,4.39950632053219e-05
25,"static_gaussian",1,"Static dependence",0.00297895742052139,0.00696210820608407,0.0040887589572804,0.748046875,0.0123122763399075,0.0029397910782634,0.00688725510234625,0.00402857122399291,3.91663422579873e-05,7.48531037378262e-05,6.01877332874938e-05
25,"static_gaussian",1,"Rolling dependence",0.00294816079944601,0.00689520398606277,0.00402175712637945,0.74609375,0.012142680919338,0.0029397910782634,0.00688725510234625,0.00402857122399291,8.36972118260912e-06,7.94888371652164e-06,-6.81409761346501e-06
25,"static_gaussian",1,"Independent marginals",0.00297049983869594,0.00699922175930461,0.00467432656680291,0.740885416666667,0.0122692690565213,0.0029397910782634,0.00688725510234625,0.00402857122399291,3.07087604325376e-05,0.000111966656958362,0.000645755342810001
25,"static_gaussian",1,"Equal weights",0.0027354189087565,0.00638405493663006,0.0038725940594697,0.763020833333333,0.011814778779438,0.0029397910782634,0.00688725510234625,0.00402857122399291,-0.0002043721695069,-0.00050320016571619,-0.000155977164523212
25,"static_gaussian",1,"ARIMA independent",0.00270737592807545,0.00636028616328425,0.00415915317781162,0.787760416666667,0.0119598327831736,0.0029397910782634,0.00688725510234625,0.00402857122399291,-0.000232415150187949,-0.000526968939061994,0.000130581953818712
25,"static_gaussian",1,"Bootstrap independent",0.00268027637238845,0.00629851171052793,0.00423413521232738,0.822916666666667,0.0125816272308381,0.0029397910782634,0.00688725510234625,0.00402857122399291,-0.000259514705874948,-0.000588743391818315,0.000205563988334474
25,"static_gaussian",1,"Gaussian copula bootstrap",0.00268201244210885,0.00624650948562307,0.00382500516195896,0.826822916666667,0.0127567096665399,0.0029397910782634,0.00688725510234625,0.00402857122399291,-0.000257778636154555,-0.000640745616723175,-0.000203566062033955
25,"static_gaussian",3,"No tail copula",0.00478082909092145,0.0110971550935329,0.00655474123742325,0.799479166666667,0.0220002765204861,0.00472697623275213,0.0109874535593087,0.00658054383439655,5.38528581693204e-05,0.000109701534224181,-2.5802596973306e-05
25,"static_gaussian",3,"Static dependence",0.00474603841244377,0.0109987152548508,0.00656246085010324,0.787109375,0.0214265229544619,0.00472697623275213,0.0109874535593087,0.00658054383439655,1.90621796916464e-05,1.12616955421398e-05,-1.80829842933161e-05
25,"static_gaussian",3,"Rolling dependence",0.00478320412587329,0.0110986710337907,0.00657838039723942,0.774088541666667,0.0206589335512208,0.00472697623275213,0.0109874535593087,0.00658054383439655,5.62278931211663e-05,0.000111217474481985,-2.16343715713548e-06
25,"static_gaussian",3,"Independent marginals",0.00474987312796143,0.0111317503320977,0.00749713816390787,0.787760416666667,0.0212576064807161,0.00472697623275213,0.0109874535593087,0.00658054383439655,2.28968952092987e-05,0.000144296772789041,0.000916594329511316
25,"static_gaussian",3,"Equal weights",0.00477838079447722,0.0110724439456097,0.00661711769330383,0.79296875,0.0214223959307987,0.00472697623275213,0.0109874535593087,0.00658054383439655,5.14045617250958e-05,8.49903863010138e-05,3.65738589072802e-05
25,"static_gaussian",3,"ARIMA independent",0.00476279726220674,0.0111773562586314,0.00769407867291183,0.8203125,0.0231145722902487,0.00472697623275213,0.0109874535593087,0.00658054383439655,3.5821029454609e-05,0.000189902699322769,0.00111353483851528
25,"static_gaussian",3,"Bootstrap independent",0.00484890996785402,0.0112635201179192,0.00728353151162164,0.794921875,0.0219273732733929,0.00472697623275213,0.0109874535593087,0.00658054383439655,0.000121933735101895,0.000276066558610575,0.000702987677225085
25,"static_gaussian",3,"Gaussian copula bootstrap",0.00485790907602992,0.0112175027484866,0.00653515411526802,0.79296875,0.0214394624853215,0.00472697623275213,0.0109874535593087,0.00658054383439655,0.000130932843277795,0.000230049189177945,-4.53897191285361e-05
25,"static_gaussian",6,"No tail copula",0.00784728639674953,0.0183495207227555,0.0115810515916798,0.717447916666667,0.0296315483453122,0.00790047367552671,0.018624425519713,0.0123106117240012,-5.31872787771885e-05,-0.000274904796957541,-0.00072956013232142
25,"static_gaussian",6,"Static dependence",0.00772648891409833,0.018228832018752,0.0117187136962874,0.719401041666667,0.0297620452110353,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.000173984761428382,-0.000395593500961015,-0.00059189802771382
25,"static_gaussian",6,"Rolling dependence",0.00779503845487695,0.0183296182369136,0.0119892400315507,0.725911458333333,0.0300225032206358,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.000105435220649768,-0.000294807282799462,-0.000321371692450506
25,"static_gaussian",6,"Independent marginals",0.00779869568019657,0.0183570233842416,0.0145519653052049,0.749348958333333,0.0309728316925713,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.00010177799533014,-0.000267402135471374,0.00224135358120372
25,"static_gaussian",6,"Equal weights",0.00702046452634999,0.0162762395690298,0.00952589524252742,0.765625,0.0297607379585807,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.000880009149176727,-0.00234818595068324,-0.00278471648147378
25,"static_gaussian",6,"ARIMA independent",0.00673401669775855,0.0157066253120132,0.0106690980072108,0.792317708333333,0.030494175519286,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.00116645697776816,-0.00291780020769979,-0.00164151371679038
25,"static_gaussian",6,"Bootstrap independent",0.00683990984079498,0.015881401388081,0.0110919571645462,0.783854166666667,0.0303804188224969,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.00106056383473174,-0.00274302413163206,-0.00121865455945495
25,"static_gaussian",6,"Gaussian copula bootstrap",0.00682807178195803,0.0156438251446944,0.00914421017892782,0.8046875,0.031336726941765,0.00790047367552671,0.018624425519713,0.0123106117240012,-0.00107240189356868,-0.00298060037501859,-0.00316640154507338
26,"break_correlation",1,"No tail copula",0.00460862293642527,0.0102429286972629,0.00465627167313275,0.672526041666667,0.0154596679423735,0.00459359931844152,0.0102574136096135,0.00457876362276306,1.5023617983753e-05,-1.4484912350619e-05,7.75080503696854e-05
26,"break_correlation",1,"Static dependence",0.00460846540529102,0.0103017107405087,0.00464749794900861,0.688151041666667,0.015704485436398,0.00459359931844152,0.0102574136096135,0.00457876362276306,1.48660868495055e-05,4.42971308951511e-05,6.87343262455488e-05
26,"break_correlation",1,"Rolling dependence",0.0046052079884932,0.0102742325269507,0.00468870301836563,0.668619791666667,0.0154623548675115,0.00459359931844152,0.0102574136096135,0.00457876362276306,1.16086700516849e-05,1.68189173371247e-05,0.000109939395602565
26,"break_correlation",1,"Independent marginals",0.00458664951925993,0.0103766584380281,0.00559855852067227,0.671223958333333,0.0154461546010431,0.00459359931844152,0.0102574136096135,0.00457876362276306,-6.94979918158291e-06,0.000119244828414534,0.00101979489790921
26,"break_correlation",1,"Equal weights",0.00457984922546077,0.010255539765047,0.00500972342351996,0.742838541666667,0.0178645483679391,0.00459359931844152,0.0102574136096135,0.00457876362276306,-1.37500929807471e-05,-1.87384456654116e-06,0.0004309598007569
26,"break_correlation",1,"ARIMA independent",0.00458762643590657,0.0103847359835745,0.00497869643068647,0.6171875,0.0138343750089643,0.00459359931844152,0.0102574136096135,0.00457876362276306,-5.97288253494609e-06,0.000127322373960974,0.00039993280792341
26,"break_correlation",1,"Bootstrap independent",0.004688428355875,0.0105153256590118,0.00472049549444567,0.556640625,0.0118528875247205,0.00459359931844152,0.0102574136096135,0.00457876362276306,9.48290374334819e-05,0.000257912049398261,0.000141731871682604
26,"break_correlation",1,"Gaussian copula bootstrap",0.00464424158438938,0.0103139026783242,0.00453869521118511,0.608723958333333,0.0132387889806642,0.00459359931844152,0.0102574136096135,0.00457876362276306,5.0642265947861e-05,5.64890687106204e-05,-4.0068411577953e-05
26,"break_correlation",3,"No tail copula",0.00806814360256824,0.0180086508700791,0.00798004566567656,0.639322916666667,0.0261330414072507,0.00807208791658969,0.0181071903018364,0.0080777510074996,-3.94431402145345e-06,-9.85394317572358e-05,-9.77053418230369e-05
26,"break_correlation",3,"Static dependence",0.00815304784702084,0.0182513264642646,0.00796837841643674,0.615885416666667,0.0255603735231087,0.00807208791658969,0.0181071903018364,0.0080777510074996,8.09599304311525e-05,0.000144136162428202,-0.000109372591062864
26,"break_correlation",3,"Rolling dependence",0.00801658846385796,0.0179605393483771,0.00790200483040055,0.6171875,0.0251777546107977,0.00807208791658969,0.0181071903018364,0.0080777510074996,-5.54994527317311e-05,-0.000146650953459261,-0.000175746177099048
26,"break_correlation",3,"Independent marginals",0.00812939687988107,0.0184593001698932,0.00954399353057341,0.622395833333333,0.0260447408446598,0.00807208791658969,0.0181071903018364,0.0080777510074996,5.73089632913831e-05,0.000352109868056782,0.00146624252307381
26,"break_correlation",3,"Equal weights",0.00781977859096215,0.0174630214575391,0.00770675804081645,0.668619791666667,0.0273164116207707,0.00807208791658969,0.0181071903018364,0.0080777510074996,-0.000252309325627538,-0.000644168844297282,-0.000370992966683147
26,"break_correlation",3,"ARIMA independent",0.00793975114208934,0.0178586547379064,0.00802959676785996,0.559895833333333,0.0221454935528086,0.00807208791658969,0.0181071903018364,0.0080777510074996,-0.000132336774500348,-0.000248535563929956,-4.81542396396379e-05
26,"break_correlation",3,"Bootstrap independent",0.00812348261015273,0.0180636891487275,0.00771181194827876,0.516927083333333,0.0199291099539029,0.00807208791658969,0.0181071903018364,0.0080777510074996,5.13946935630401e-05,-4.35011531088776e-05,-0.000365939059220843
26,"break_correlation",3,"Gaussian copula bootstrap",0.00800906231327775,0.0176245266062254,0.00757160862383304,0.565104166666667,0.0219145990292158,0.00807208791658969,0.0181071903018364,0.0080777510074996,-6.30256033119399e-05,-0.000482663695610938,-0.000506142383666561
26,"break_correlation",6,"No tail copula",0.0115667293610034,0.0259111788147572,0.0125947965408538,0.700520833333333,0.0422845402876655,0.0114476518163212,0.0257310819244056,0.0123044698180348,0.000119077544682197,0.000180096890351606,0.000290326722819015
26,"break_correlation",6,"Static dependence",0.0114785167474418,0.025836528184799,0.0127706898693448,0.705729166666667,0.0429702224516942,0.0114476518163212,0.0257310819244056,0.0123044698180348,3.08649311206392e-05,0.000105446260393414,0.000466220051310064
26,"break_correlation",6,"Rolling dependence",0.0113866410698193,0.0256111583620175,0.0123002791023323,0.721354166666667,0.0434509950432285,0.0114476518163212,0.0257310819244056,0.0123044698180348,-6.10107465019265e-05,-0.000119923562388054,-4.1907157024932e-06
26,"break_correlation",6,"Independent marginals",0.0115302248061913,0.0264238566645425,0.0176994085242174,0.708984375,0.0430549596450639,0.0114476518163212,0.0257310819244056,0.0123044698180348,8.25729898700969e-05,0.000692774740136941,0.00539493870618267
26,"break_correlation",6,"Equal weights",0.0112260006462491,0.0251908596842874,0.0116391043249199,0.736328125,0.0439184438704684,0.0114476518163212,0.0257310819244056,0.0123044698180348,-0.00022165117007206,-0.000540222240118161,-0.000665365493114909
26,"break_correlation",6,"ARIMA independent",0.0115628104196663,0.0261542583674066,0.0121993347075004,0.608723958333333,0.0341005168495569,0.0114476518163212,0.0257310819244056,0.0123044698180348,0.000115158603345076,0.000423176443001053,-0.000105135110534386
26,"break_correlation",6,"Bootstrap independent",0.0116945826790278,0.026234063572328,0.0121632275741005,0.580729166666667,0.0341768878022023,0.0114476518163212,0.0257310819244056,0.0123044698180348,0.00024693086270661,0.000502981647922403,-0.000141242243934235
26,"break_correlation",6,"Gaussian copula bootstrap",0.0117270318213196,0.0259531820158319,0.0108804147921066,0.552083333333333,0.0312668309096024,0.0114476518163212,0.0257310819244056,0.0123044698180348,0.000279380004998463,0.000222100091426286,-0.00142405502592821
26,"independent_series",1,"No tail copula",0.00321152500424292,0.00764552864333645,0.00620793867362168,0.820963541666667,0.0149310355566331,0.00321130926830184,0.00761819738584031,0.00607822651123366,2.15735941082405e-07,2.73312574961462e-05,0.000129712162388023
26,"independent_series",1,"Static dependence",0.00323637466360984,0.00766929525878491,0.00607380961776244,0.806640625,0.0145896195124608,0.00321130926830184,0.00761819738584031,0.00607822651123366,2.50653953079989e-05,5.10978729446011e-05,-4.41689347122336e-06
26,"independent_series",1,"Rolling dependence",0.00321339611585166,0.00763164438803966,0.00612039245606662,0.807942708333333,0.0145831665308026,0.00321130926830184,0.00761819738584031,0.00607822651123366,2.08684754981993e-06,1.34470021993524e-05,4.21659448329613e-05
26,"independent_series",1,"Independent marginals",0.00320343942894639,0.00761925661371358,0.00606937626972674,0.814453125,0.0146496184529814,0.00321130926830184,0.00761819738584031,0.00607822651123366,-7.86983935544558e-06,1.0592278732709e-06,-8.85024150691638e-06
26,"independent_series",1,"Equal weights",0.00329329257151971,0.00785291797039921,0.00643021692632921,0.847005208333333,0.0167166278727605,0.00321130926830184,0.00761819738584031,0.00607822651123366,8.19833032178708e-05,0.000234720584558904,0.000351990415095552
26,"independent_series",1,"ARIMA independent",0.0031145244675502,0.00742574621770863,0.00608428628919765,0.833333333333333,0.0145027920219384,0.00321130926830184,0.00761819738584031,0.00607822651123366,-9.67848007516381e-05,-0.000192451168131682,6.0597779639902e-06
26,"independent_series",1,"Bootstrap independent",0.00314242899023631,0.00747421650837737,0.00612765444001768,0.818359375,0.0143052732752019,0.00321130926830184,0.00761819738584031,0.00607822651123366,-6.88802780655306e-05,-0.000143980877462936,4.94279287840231e-05
26,"independent_series",1,"Gaussian copula bootstrap",0.00313809022907405,0.00747394526189889,0.00613255922119337,0.830729166666667,0.0146373204693073,0.00321130926830184,0.00761819738584031,0.00607822651123366,-7.32190392277914e-05,-0.000144252123941415,5.4332709959708e-05
26,"independent_series",3,"No tail copula",0.00570480142243112,0.0136004850037653,0.0109529437687581,0.76171875,0.0237920915202413,0.00574565540653093,0.0137389799699556,0.0110069219821023,-4.08539840998029e-05,-0.000138494966190299,-5.39782133441771e-05
26,"independent_series",3,"Static dependence",0.00576705135811914,0.0137875066363651,0.0109605136793557,0.766276041666667,0.0246269765690094,0.00574565540653093,0.0137389799699556,0.0110069219821023,2.13959515882088e-05,4.8526666409518e-05,-4.64083027465981e-05
26,"independent_series",3,"Rolling dependence",0.00577860077571259,0.0138288539064666,0.0109788108432004,0.755208333333333,0.0238673211437165,0.00574565540653093,0.0137389799699556,0.0110069219821023,3.29453691816648e-05,8.98739365110014e-05,-2.81111389018908e-05
26,"independent_series",3,"Independent marginals",0.00571200099477112,0.0136048379367407,0.0109558836096143,0.756510416666667,0.0235063939612604,0.00574565540653093,0.0137389799699556,0.0110069219821023,-3.36544117598052e-05,-0.000134142033214943,-5.10383724879361e-05
26,"independent_series",3,"Equal weights",0.00567749326241247,0.0135326236450334,0.010999390991959,0.776692708333333,0.0246798080815701,0.00574565540653093,0.0137389799699556,0.0110069219821023,-6.81621441184603e-05,-0.000206356324922179,-7.53099014327505e-06
26,"independent_series",3,"ARIMA independent",0.00561185032551329,0.0133161348290868,0.0109754953394407,0.783203125,0.0242172461179952,0.00574565540653093,0.0137389799699556,0.0110069219821023,-0.000133805081017638,-0.000422845140868862,-3.14266426615986e-05
26,"independent_series",3,"Bootstrap independent",0.00567402385082567,0.013395786610451,0.0109497542320286,0.774739583333333,0.02513709099334,0.00574565540653093,0.0137389799699556,0.0110069219821023,-7.16315557052535e-05,-0.000343193359504617,-5.71677500736823e-05
26,"independent_series",3,"Gaussian copula bootstrap",0.00569831720333879,0.0134859248337012,0.0110437212701646,0.768880208333333,0.0242494878912317,0.00574565540653093,0.0137389799699556,0.0110069219821023,-4.73382031921351e-05,-0.000253055136254383,3.67992880623245e-05
26,"independent_series",6,"No tail copula",0.00822054571365513,0.019525674815835,0.0158634834543918,0.686197916666667,0.0286760794129485,0.00817433026743059,0.0195121270012968,0.0160515159230466,4.62154462245404e-05,1.35478145381687e-05,-0.000188032468654752
26,"independent_series",6,"Static dependence",0.00820987840868603,0.0196080970353895,0.0161584431516925,0.707682291666667,0.029365369453208,0.00817433026743059,0.0195121270012968,0.0160515159230466,3.55481412554395e-05,9.59700340927017e-05,0.00010692722864589
26,"independent_series",6,"Rolling dependence",0.00821436360062916,0.0196003712371597,0.0160265566038716,0.705729166666667,0.0292240373386253,0.00817433026743059,0.0195121270012968,0.0160515159230466,4.00333331985695e-05,8.82442358628791e-05,-2.495931917499e-05
26,"independent_series",6,"Independent marginals",0.00818326099067756,0.0194107448809701,0.0159310680716708,0.717447916666667,0.0297120920499283,0.00817433026743059,0.0195121270012968,0.0160515159230466,8.93072324697347e-06,-0.000101382120326756,-0.000120447851375757
26,"independent_series",6,"Equal weights",0.00810443483383423,0.0193609546166194,0.0156215822205296,0.724609375,0.0303436897401929,0.00817433026743059,0.0195121270012968,0.0160515159230466,-6.98954335963588e-05,-0.000151172384677482,-0.000429933702516989
26,"independent_series",6,"ARIMA independent",0.00804439010249092,0.0192263669094224,0.0154031021033478,0.727864583333333,0.0303410522080398,0.00817433026743059,0.0195121270012968,0.0160515159230466,-0.000129940164939665,-0.000285760091874449,-0.000648413819698792
26,"independent_series",6,"Bootstrap independent",0.00829214761223557,0.0195307798140616,0.0159352073672374,0.693359375,0.0287136697596375,0.00817433026743059,0.0195121270012968,0.0160515159230466,0.000117817344804982,1.86528127647627e-05,-0.000116308555809175
26,"independent_series",6,"Gaussian copula bootstrap",0.00818409952902501,0.0193577154269661,0.0154207137958268,0.735026041666667,0.0311622290991635,0.00817433026743059,0.0195121270012968,0.0160515159230466,9.76926159442122e-06,-0.000154411574330791,-0.000630802127219726
26,"regime_heavy_tail",1,"No tail copula",0.00201436048440081,0.00467196729965473,0.00367297588986416,0.907552083333333,0.0101208070409961,0.00203153060015614,0.00469464697519191,0.00361624042570405,-1.71701157553376e-05,-2.26796755371812e-05,5.67354641601136e-05
26,"regime_heavy_tail",1,"Static dependence",0.00201733348353312,0.0046293379381003,0.003653126266437,0.905598958333333,0.00997064406921688,0.00203153060015614,0.00469464697519191,0.00361624042570405,-1.41971166230273e-05,-6.53090370916123e-05,3.68858407329515e-05
26,"regime_heavy_tail",1,"Rolling dependence",0.00202278819311323,0.00466109925453426,0.00362649653870422,0.9140625,0.0106781239115627,0.00203153060015614,0.00469464697519191,0.00361624042570405,-8.74240704291105e-06,-3.35477206576526e-05,1.02561130001758e-05
26,"regime_heavy_tail",1,"Independent marginals",0.00200576175982565,0.00472913168038971,0.00496308174928135,0.901692708333333,0.00986817749855608,0.00203153060015614,0.00469464697519191,0.00361624042570405,-2.57688403304903e-05,3.4484705197806e-05,0.0013468413235773
26,"regime_heavy_tail",1,"Equal weights",0.00212258904816851,0.00494992491511267,0.00481578132880568,0.943359375,0.0142462814460638,0.00203153060015614,0.00469464697519191,0.00361624042570405,9.1058448012364e-05,0.000255277939920757,0.00119954090310164
26,"regime_heavy_tail",1,"ARIMA independent",0.00225374022908227,0.00528112794315111,0.00770744760071661,0.942057291666667,0.014606094331385,0.00203153060015614,0.00469464697519191,0.00361624042570405,0.000222209628926123,0.000586480967959204,0.00409120717501256
26,"regime_heavy_tail",1,"Bootstrap independent",0.00198472395781888,0.00466893544424411,0.00452000124364029,0.84765625,0.00780704981575551,0.00203153060015614,0.00469464697519191,0.00361624042570405,-4.68066423372593e-05,-2.57115309477956e-05,0.000903760817936241
26,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00198116736488007,0.00460061830430797,0.00373840099483087,0.850260416666667,0.0079982979689453,0.00203153060015614,0.00469464697519191,0.00361624042570405,-5.03632352760745e-05,-9.40286708839434e-05,0.000122160569126821
26,"regime_heavy_tail",3,"No tail copula",0.00441288442042543,0.0101290820224809,0.0065986735161564,0.798828125,0.016534949959622,0.00443537596695118,0.0101438163752249,0.00665918008466969,-2.2491546525746e-05,-1.47343527439441e-05,-6.05065685132912e-05
26,"regime_heavy_tail",3,"Static dependence",0.00438513585726222,0.0100516638718937,0.00654865850813023,0.805989583333333,0.016043057266142,0.00443537596695118,0.0101438163752249,0.00665918008466969,-5.02401096889619e-05,-9.21525033311752e-05,-0.000110521576539461
26,"regime_heavy_tail",3,"Rolling dependence",0.00444004607929814,0.010186263240633,0.00653780836398339,0.815755208333333,0.0166895259314208,0.00443537596695118,0.0101438163752249,0.00665918008466969,4.67011234696422e-06,4.24468654081842e-05,-0.000121371720686306
26,"regime_heavy_tail",3,"Independent marginals",0.00438802568066134,0.0101458637074433,0.00774406881301563,0.8046875,0.0163442025984729,0.00443537596695118,0.0101438163752249,0.00665918008466969,-4.73502862898337e-05,2.04733221842793e-06,0.00108488872834593
26,"regime_heavy_tail",3,"Equal weights",0.00420733264618438,0.00963169754470721,0.00666209104761742,0.843098958333333,0.0175525799096306,0.00443537596695118,0.0101438163752249,0.00665918008466969,-0.000228043320766794,-0.000512118830517655,2.91096294773377e-06
26,"regime_heavy_tail",3,"ARIMA independent",0.00435794284956624,0.0100602821857491,0.00903914956024712,0.85546875,0.0190644334787687,0.00443537596695118,0.0101438163752249,0.00665918008466969,-7.7433117384936e-05,-8.35341894757247e-05,0.00237996947557743
26,"regime_heavy_tail",3,"Bootstrap independent",0.00424026707305773,0.0097011495896521,0.00727556622150508,0.796223958333333,0.0139273232397641,0.00443537596695118,0.0101438163752249,0.00665918008466969,-0.000195108893893453,-0.000442666785572759,0.000616386136835392
26,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0042576539919987,0.00969777731492476,0.00629723168010401,0.764322916666667,0.0131921629944002,0.00443537596695118,0.0101438163752249,0.00665918008466969,-0.000177721974952474,-0.000446039060300097,-0.000361948404565678
26,"regime_heavy_tail",6,"No tail copula",0.00787824926707443,0.0177401845280982,0.00939022839941548,0.740234375,0.0240220614236573,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000136040024906133,-0.000401677067237264,-1.90048138165328e-05
26,"regime_heavy_tail",6,"Static dependence",0.00786497408706683,0.0177196880853479,0.00942699018781957,0.751302083333333,0.0245806661239062,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000149315204913732,-0.000422173509987574,1.77569745875555e-05
26,"regime_heavy_tail",6,"Rolling dependence",0.00790321157349964,0.0178399182336772,0.00938263967238446,0.745442708333333,0.0245760461906051,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000111077718480923,-0.000301943361658341,-2.65935408475509e-05
26,"regime_heavy_tail",6,"Independent marginals",0.00787511588853175,0.0180317918474783,0.0114923291475409,0.737630208333333,0.0236407146139678,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000139173403448819,-0.000110069747857232,0.00208309593430889
26,"regime_heavy_tail",6,"Equal weights",0.00806862275746659,0.0182466824828103,0.00945758786622985,0.739583333333333,0.0244870367699537,0.00801428929198057,0.0181418615953355,0.00940923321323201,5.43334654860179e-05,0.00010482088747478,4.83546529978368e-05
26,"regime_heavy_tail",6,"ARIMA independent",0.00763509256990248,0.0175543514871057,0.012590697839798,0.807942708333333,0.0290378059135106,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000379196722078087,-0.000587510108229838,0.00318146462656603
26,"regime_heavy_tail",6,"Bootstrap independent",0.00758199754513968,0.0172256596136718,0.0120737432127794,0.774088541666667,0.0243914402708613,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000432291746840885,-0.00091620198166369,0.00266450999954737
26,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00764036275138376,0.017115190087039,0.00948106177204453,0.777994791666667,0.025246068070122,0.00801428929198057,0.0181418615953355,0.00940923321323201,-0.000373926540596811,-0.00102667150829654,7.18285588125218e-05
26,"static_gaussian",1,"No tail copula",0.00288987302495762,0.00667424142807959,0.00396743853525207,0.791015625,0.0128293746747313,0.00288378827713524,0.00666290032061516,0.00390007501980663,6.08474782237862e-06,1.13411074644234e-05,6.73635154454372e-05
26,"static_gaussian",1,"Static dependence",0.0028712340696684,0.00664056991809515,0.00391000060122051,0.784505208333333,0.0126467260914225,0.00288378827713524,0.00666290032061516,0.00390007501980663,-1.25542074668429e-05,-2.23304025200096e-05,9.92558141387975e-06
26,"static_gaussian",1,"Rolling dependence",0.00287384319238685,0.00666148741689472,0.0039257653041399,0.779296875,0.0126775253702097,0.00288378827713524,0.00666290032061516,0.00390007501980663,-9.94508474839615e-06,-1.41290372044495e-06,2.5690284333274e-05
26,"static_gaussian",1,"Independent marginals",0.00285375897006708,0.0066595414027996,0.00445101457278686,0.7734375,0.012361131708728,0.00288378827713524,0.00666290032061516,0.00390007501980663,-3.0029307068163e-05,-3.35891781556418e-06,0.000550939552980226
26,"static_gaussian",1,"Equal weights",0.00277089988835436,0.00640788741882459,0.00389031340074596,0.805338541666667,0.0128411785554332,0.00288378827713524,0.00666290032061516,0.00390007501980663,-0.000112888388780888,-0.000255012901790573,-9.76161906066737e-06
26,"static_gaussian",1,"ARIMA independent",0.00280399151258032,0.00655525258711892,0.00448412862926519,0.794921875,0.0126534269649662,0.00288378827713524,0.00666290032061516,0.00390007501980663,-7.9796764554925e-05,-0.000107647733496243,0.000584053609458561
26,"static_gaussian",1,"Bootstrap independent",0.00279645858177107,0.00651583903700588,0.00439211768886668,0.794921875,0.0125031337835481,0.00288378827713524,0.00666290032061516,0.00390007501980663,-8.73296953641783e-05,-0.000147061283609288,0.000492042669060045
26,"static_gaussian",1,"Gaussian copula bootstrap",0.00277743640555465,0.00641493682465119,0.00389214738403594,0.787109375,0.012234666313596,0.00288378827713524,0.00666290032061516,0.00390007501980663,-0.000106351871580592,-0.000247963495963972,-7.92763577069045e-06
26,"static_gaussian",3,"No tail copula",0.00514931762913569,0.0119354168382799,0.0067110985744284,0.723958333333333,0.0198767864553904,0.00526644294538947,0.012201763671416,0.00664026749607331,-0.000117125316253784,-0.000266346833136101,7.08310783550867e-05
26,"static_gaussian",3,"Static dependence",0.00514094450750724,0.0119109234095962,0.00671943919653756,0.716796875,0.0193278512174476,0.00526644294538947,0.012201763671416,0.00664026749607331,-0.000125498437882235,-0.000290840261819778,7.91717004642424e-05
26,"static_gaussian",3,"Rolling dependence",0.00523875513855816,0.0121544417530379,0.00667818526141965,0.6953125,0.018888971585224,0.00526644294538947,0.012201763671416,0.00664026749607331,-2.76878068313138e-05,-4.73219183780779e-05,3.79177653463368e-05
26,"static_gaussian",3,"Independent marginals",0.00521702402052286,0.0122209031993164,0.00742600200671962,0.716145833333333,0.0197171781606655,0.00526644294538947,0.012201763671416,0.00664026749607331,-4.94189248666102e-05,1.91395279003758e-05,0.000785734510646302
26,"static_gaussian",3,"Equal weights",0.00518429473224159,0.0119961045461186,0.00666495086292595,0.737630208333333,0.0202522757992887,0.00526644294538947,0.012201763671416,0.00664026749607331,-8.21482131478863e-05,-0.000205659125297408,2.46833668526396e-05
26,"static_gaussian",3,"ARIMA independent",0.00495559684026697,0.011559613497568,0.00702288316907769,0.738932291666667,0.0197681489284136,0.00526644294538947,0.012201763671416,0.00664026749607331,-0.000310846105122503,-0.000642150173848003,0.000382615673004374
26,"static_gaussian",3,"Bootstrap independent",0.00499842957744087,0.0116439524581819,0.00711057153955269,0.7421875,0.020442986819328,0.00526644294538947,0.012201763671416,0.00664026749607331,-0.000268013367948605,-0.000557811213234151,0.000470304043479378
26,"static_gaussian",3,"Gaussian copula bootstrap",0.0050602150636867,0.0116397268921026,0.00668507335387778,0.729817708333333,0.0201944144854675,0.00526644294538947,0.012201763671416,0.00664026749607331,-0.000206227881702772,-0.000562036779313406,4.48058578044639e-05
26,"static_gaussian",6,"No tail copula",0.00667198320954974,0.0155587948722196,0.00983999188878864,0.754557291666667,0.0271168316611278,0.00666521703072928,0.0155493964909176,0.00999266554260842,6.76617882045417e-06,9.39838130205838e-06,-0.000152673653819784
26,"static_gaussian",6,"Static dependence",0.00664339577938228,0.0155078758226861,0.00971232179581628,0.797526041666667,0.0299115618934511,0.00666521703072928,0.0155493964909176,0.00999266554260842,-2.18212513470022e-05,-4.15206682314543e-05,-0.000280343746792143
26,"static_gaussian",6,"Rolling dependence",0.00655027751522257,0.0152959258135838,0.00976284512012564,0.792317708333333,0.0293808742396338,0.00666521703072928,0.0155493964909176,0.00999266554260842,-0.000114939515506714,-0.000253470677333761,-0.000229820422482782
26,"static_gaussian",6,"Independent marginals",0.00663712475376764,0.0155760576319463,0.01063353824905,0.766927083333333,0.028186451219438,0.00666521703072928,0.0155493964909176,0.00999266554260842,-2.80922769616459e-05,2.66611410287554e-05,0.000640872706441599
26,"static_gaussian",6,"Equal weights",0.00673175380914182,0.0157537159143016,0.00993110503397618,0.748697916666667,0.0269157955349084,0.00666521703072928,0.0155493964909176,0.00999266554260842,6.65367784125331e-05,0.000204319423384022,-6.15605086322392e-05
26,"static_gaussian",6,"ARIMA independent",0.00674328478005214,0.0159425958187792,0.0104584768251789,0.748046875,0.026524325932269,0.00666521703072928,0.0155493964909176,0.00999266554260842,7.80677493228618e-05,0.000393199327861601,0.000465811282570519
26,"static_gaussian",6,"Bootstrap independent",0.00670436936305504,0.0156015119521206,0.0103010980056282,0.7421875,0.0270022592855866,0.00666521703072928,0.0155493964909176,0.00999266554260842,3.9152332325757e-05,5.21154612030533e-05,0.000308432463019811
26,"static_gaussian",6,"Gaussian copula bootstrap",0.00670593704705178,0.0155347745987287,0.00978262533560597,0.80859375,0.0305978118001846,0.00666521703072928,0.0155493964909176,0.00999266554260842,4.07200163225017e-05,-1.46218921888951e-05,-0.00021004020700245
27,"break_correlation",1,"No tail copula",0.00475976133822197,0.0106593686101316,0.00550003594296765,0.7109375,0.0183359613338905,0.00482303361761275,0.0107799483077071,0.00551896951938227,-6.32722793907749e-05,-0.00012057969757546,-1.89335764146197e-05
27,"break_correlation",1,"Static dependence",0.00480544276813261,0.0108312327891275,0.006017357555515,0.7109375,0.0182712143740395,0.00482303361761275,0.0107799483077071,0.00551896951938227,-1.75908494801334e-05,5.12844814204091e-05,0.000498388036132732
27,"break_correlation",1,"Rolling dependence",0.00473422082586169,0.0105747945186048,0.00475214885403498,0.725260416666667,0.018730728358271,0.00482303361761275,0.0107799483077071,0.00551896951938227,-8.88127917510577e-05,-0.00020515378910224,-0.000766820665347287
27,"break_correlation",1,"Independent marginals",0.0047014587427286,0.0106844230109139,0.00738253973421606,0.727864583333333,0.0189570950479636,0.00482303361761275,0.0107799483077071,0.00551896951938227,-0.000121574874884146,-9.55252967931707e-05,0.00186357021483379
27,"break_correlation",1,"Equal weights",0.00441432741470924,0.00992511145052504,0.00485106943369929,0.718098958333333,0.0173986712497174,0.00482303361761275,0.0107799483077071,0.00551896951938227,-0.000408706202903512,-0.000854836857182018,-0.000667900085682979
27,"break_correlation",1,"ARIMA independent",0.00437792912254107,0.00996062061756593,0.00464198665878957,0.582682291666667,0.0120454730230453,0.00482303361761275,0.0107799483077071,0.00551896951938227,-0.000445104495071682,-0.00081932769014113,-0.000876982860592702
27,"break_correlation",1,"Bootstrap independent",0.0044143751786085,0.00996300933690263,0.00464259126862861,0.555989583333333,0.0114241656453069,0.00482303361761275,0.0107799483077071,0.00551896951938227,-0.00040865843900425,-0.000816938970804424,-0.000876378250753662
27,"break_correlation",1,"Gaussian copula bootstrap",0.00439266162359165,0.00981603349681146,0.00455836300799751,0.579427083333333,0.0120765064084158,0.00482303361761275,0.0107799483077071,0.00551896951938227,-0.0004303719940211,-0.000963914810895593,-0.000960606511384764
27,"break_correlation",3,"No tail copula",0.00815680132910767,0.0181680350374286,0.00828334295505213,0.618489583333333,0.0253449407142991,0.00809763671443947,0.018044677742963,0.0082030942382489,5.91646146682057e-05,0.000123357294465595,8.02487168032346e-05
27,"break_correlation",3,"Static dependence",0.00806288778928542,0.0179995545697548,0.00783690562592058,0.612630208333333,0.0243257104384335,0.00809763671443947,0.018044677742963,0.0082030942382489,-3.47489251540517e-05,-4.51231732082023e-05,-0.00036618861232832
27,"break_correlation",3,"Rolling dependence",0.00811955560858632,0.0180368478362353,0.00782610155390921,0.641276041666667,0.0258805529699468,0.00809763671443947,0.018044677742963,0.0082030942382489,2.19188941468565e-05,-7.82990672773196e-06,-0.000376992684339687
27,"break_correlation",3,"Independent marginals",0.00814506446843442,0.0183132507739121,0.00941750731170836,0.636067708333333,0.02624113698892,0.00809763671443947,0.018044677742963,0.0082030942382489,4.74277539949559e-05,0.000268573030949158,0.00121441307345947
27,"break_correlation",3,"Equal weights",0.00797381016111413,0.0179073050052427,0.00839008176226377,0.660807291666667,0.0267017701373276,0.00809763671443947,0.018044677742963,0.0082030942382489,-0.000123826553325337,-0.00013737273772025,0.000186987524014873
27,"break_correlation",3,"ARIMA independent",0.00819282623040265,0.0185712855045015,0.00834397847238119,0.568359375,0.0217831594107699,0.00809763671443947,0.018044677742963,0.0082030942382489,9.51895159631809e-05,0.000526607761538466,0.000140884234132296
27,"break_correlation",3,"Bootstrap independent",0.00789539743747169,0.0178040828938108,0.00804755508194342,0.600260416666667,0.0224540827414097,0.00809763671443947,0.018044677742963,0.0082030942382489,-0.000202239276967782,-0.000240594849152204,-0.000155539156305482
27,"break_correlation",3,"Gaussian copula bootstrap",0.00796327461029912,0.017702658703594,0.00770486026120576,0.597005208333333,0.0226797668108955,0.00809763671443947,0.018044677742963,0.0082030942382489,-0.00013436210414035,-0.000342019039368948,-0.000498233977043139
27,"break_correlation",6,"No tail copula",0.0151807120124136,0.036836900392081,0.038119028162691,0.781901041666667,0.0730928175751394,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.000426686589076306,-0.000900820354955562,0.000617892768567226
27,"break_correlation",6,"Static dependence",0.0147846496081592,0.0358423053549884,0.0364863923381168,0.820963541666667,0.0739435517933723,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.000822748993330725,-0.00189541539204809,-0.00101474305600707
27,"break_correlation",6,"Rolling dependence",0.01514442212193,0.0369157812428104,0.0397446501334925,0.8046875,0.0736369417633753,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.000462976479559981,-0.000821939504226134,0.00224351473936867
27,"break_correlation",6,"Independent marginals",0.0154379378551398,0.0384231069162449,0.0520815848140124,0.807291666666667,0.0752306156682674,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.000169460746350179,0.000685386169208414,0.0145804494198886
27,"break_correlation",6,"Equal weights",0.0128793299103805,0.0290734479473967,0.0220418395463659,0.81640625,0.0697297226680852,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.00272806869110948,-0.00866427279963985,-0.0154592958477579
27,"break_correlation",6,"ARIMA independent",0.0104193636284688,0.0239740543267309,0.0183763227243319,0.801432291666667,0.0475223948762856,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.00518803497302112,-0.0137636664203056,-0.0191248126697919
27,"break_correlation",6,"Bootstrap independent",0.0108849411845211,0.0242340393431946,0.0132292173034504,0.572265625,0.0308072106534754,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.00472245741696884,-0.0135036814038419,-0.0242719180906734
27,"break_correlation",6,"Gaussian copula bootstrap",0.01085237101195,0.0238958074159361,0.0114732015752853,0.585286458333333,0.0321439938528466,0.0156073986014899,0.0377377207470365,0.0375011353941238,-0.00475502758953996,-0.0138419133311005,-0.0260279338188385
27,"independent_series",1,"No tail copula",0.00325267990718567,0.00783296632357056,0.00650201673073092,0.783854166666667,0.0144000303920707,0.00329244618802605,0.0079080281690243,0.00650580884140894,-3.97662808403814e-05,-7.5061845453743e-05,-3.7921106780239e-06
27,"independent_series",1,"Static dependence",0.00325007933555764,0.00782807869872688,0.00644076561969398,0.791666666666667,0.0144232317375401,0.00329244618802605,0.0079080281690243,0.00650580884140894,-4.23668524684117e-05,-7.99494702974166e-05,-6.5043221714964e-05
27,"independent_series",1,"Rolling dependence",0.00327667538790804,0.00790725887581275,0.00651865015079242,0.791666666666667,0.0144023224650008,0.00329244618802605,0.0079080281690243,0.00650580884140894,-1.57708001180127e-05,-7.69293211551683e-07,1.28413093834741e-05
27,"independent_series",1,"Independent marginals",0.00327601823386718,0.00789970052997593,0.00658684747515001,0.786458333333333,0.0146347305130378,0.00329244618802605,0.0079080281690243,0.00650580884140894,-1.64279541588711e-05,-8.32763904837046e-06,8.1038633741066e-05
27,"independent_series",1,"Equal weights",0.00323500669809192,0.00779418805907459,0.00643306155053072,0.793619791666667,0.0142342871921719,0.00329244618802605,0.0079080281690243,0.00650580884140894,-5.74394899341352e-05,-0.000113840109949707,-7.27472908782232e-05
27,"independent_series",1,"ARIMA independent",0.0032446590005669,0.00781743934877176,0.00635495400563822,0.795572916666667,0.014332983744423,0.00329244618802605,0.0079080281690243,0.00650580884140894,-4.7787187459152e-05,-9.05888202525438e-05,-0.000150854835770723
27,"independent_series",1,"Bootstrap independent",0.00316425991786382,0.00765924795173137,0.00634142742749819,0.801432291666667,0.0135991985905022,0.00329244618802605,0.0079080281690243,0.00650580884140894,-0.000128186270162238,-0.000248780217292927,-0.000164381413910751
27,"independent_series",1,"Gaussian copula bootstrap",0.00316742557397001,0.0076707117028469,0.00634557020359995,0.800130208333333,0.013605123054365,0.00329244618802605,0.0079080281690243,0.00650580884140894,-0.000125020614056043,-0.000237316466177402,-0.000160238637808991
27,"independent_series",3,"No tail copula",0.00658447066172938,0.0155824344557673,0.0118692881793197,0.774739583333333,0.0284947914962079,0.00647912002712628,0.0154431491545302,0.011553468839733,0.000105350634603099,0.000139285301237147,0.000315819339586654
27,"independent_series",3,"Static dependence",0.00668480533531957,0.0157740244135654,0.012193950388073,0.762369791666667,0.0279948611037737,0.00647912002712628,0.0154431491545302,0.011553468839733,0.000205685308193289,0.000330875259035203,0.000640481548339934
27,"independent_series",3,"Rolling dependence",0.00651727691367652,0.0154331320405853,0.011768905342689,0.771484375,0.0277855695087193,0.00647912002712628,0.0154431491545302,0.011553468839733,3.81568865502439e-05,-1.00171139449101e-05,0.000215436502955958
27,"independent_series",3,"Independent marginals",0.00640591416766142,0.0151438540187116,0.0120265804856078,0.799479166666667,0.0287289548871043,0.00647912002712628,0.0154431491545302,0.011553468839733,-7.32058594648593e-05,-0.000299295135818594,0.000473111645874774
27,"independent_series",3,"Equal weights",0.00595042368790144,0.0142077628397298,0.0108292972568412,0.803385416666667,0.0268414547258001,0.00647912002712628,0.0154431491545302,0.011553468839733,-0.000528696339224841,-0.00123538631480038,-0.000724171582891803
27,"independent_series",3,"ARIMA independent",0.00575850540728554,0.0137305863080324,0.0109800774778212,0.8359375,0.0276070976141814,0.00647912002712628,0.0154431491545302,0.011553468839733,-0.000720614619840743,-0.00171256284649779,-0.000573391361911865
27,"independent_series",3,"Bootstrap independent",0.00563710783863273,0.0133550526145614,0.010710913208324,0.844401041666667,0.0287507037849834,0.00647912002712628,0.0154431491545302,0.011553468839733,-0.000842012188493548,-0.00208809653996872,-0.000842555631409012
27,"independent_series",3,"Gaussian copula bootstrap",0.00564365708446206,0.0133385416548833,0.0107675712607173,0.824869791666667,0.0278974321357079,0.00647912002712628,0.0154431491545302,0.011553468839733,-0.000835462942664219,-0.0021046074996469,-0.00078589757901576
27,"independent_series",6,"No tail copula",0.00834804580852398,0.019974751726062,0.0160996471876648,0.768880208333333,0.0351025380666641,0.00843677658537335,0.02021099280929,0.0161369361112754,-8.87307768493717e-05,-0.00023624108322795,-3.72889236105595e-05
27,"independent_series",6,"Static dependence",0.00842915279091067,0.0202308945338913,0.0161982617521406,0.768880208333333,0.0348824465349827,0.00843677658537335,0.02021099280929,0.0161369361112754,-7.62379446268835e-06,1.99017246013192e-05,6.13256408652472e-05
27,"independent_series",6,"Rolling dependence",0.00848264117007723,0.020286918595934,0.0162678809606653,0.753255208333333,0.034406302612267,0.00843677658537335,0.02021099280929,0.0161369361112754,4.58645847038787e-05,7.59257866440079e-05,0.000130944849389945
27,"independent_series",6,"Independent marginals",0.0084639570787603,0.0202066199305363,0.0160764027478722,0.775390625,0.0356791637392489,0.00843677658537335,0.02021099280929,0.0161369361112754,2.7180493386951e-05,-4.37287875368342e-06,-6.05333634031875e-05
27,"independent_series",6,"Equal weights",0.00848474800667196,0.0202448281059185,0.0162130624430601,0.763671875,0.0355621885007629,0.00843677658537335,0.02021099280929,0.0161369361112754,4.79714212986027e-05,3.38352966285822e-05,7.61263317846823e-05
27,"independent_series",6,"ARIMA independent",0.0090372678780784,0.0217248458432976,0.0161794418172637,0.72265625,0.0336055285495759,0.00843677658537335,0.02021099280929,0.0161369361112754,0.000600491292705042,0.00151385303400766,4.25057059883494e-05
27,"independent_series",6,"Bootstrap independent",0.00858230072521391,0.0203128034920734,0.0160225835355372,0.764322916666667,0.0368924612558031,0.00843677658537335,0.02021099280929,0.0161369361112754,0.000145524139840555,0.000101810682783483,-0.00011435257573815
27,"independent_series",6,"Gaussian copula bootstrap",0.00866780449582259,0.0205648129089769,0.0161518493748968,0.748697916666667,0.035300193960272,0.00843677658537335,0.02021099280929,0.0161369361112754,0.000231027910449232,0.000353820099686975,1.49132636214008e-05
27,"regime_heavy_tail",1,"No tail copula",0.00175352010342481,0.00405697288341566,0.00303285887425562,0.884765625,0.00792155111863458,0.00174779946801404,0.00403187747434741,0.00299337463146423,5.72063541076856e-06,2.50954090682516e-05,3.9484242791387e-05
27,"regime_heavy_tail",1,"Static dependence",0.00174378944247565,0.00403628625649808,0.00314694058537238,0.889973958333333,0.00824278552335475,0.00174779946801404,0.00403187747434741,0.00299337463146423,-4.01002553839522e-06,4.4087821506637e-06,0.000153565953908145
27,"regime_heavy_tail",1,"Rolling dependence",0.00175917379104527,0.00406394324188144,0.00313477439257624,0.860677083333333,0.00776604943134013,0.00174779946801404,0.00403187747434741,0.00299337463146423,1.13743230312235e-05,3.20657675340324e-05,0.000141399761112005
27,"regime_heavy_tail",1,"Independent marginals",0.0017376778295765,0.00408151361990018,0.00354524964677681,0.870442708333333,0.00764336243442445,0.00174779946801404,0.00403187747434741,0.00299337463146423,-1.0121638437544e-05,4.96361455527674e-05,0.000551875015312581
27,"regime_heavy_tail",1,"Equal weights",0.00180662704611664,0.0042092142399609,0.00338045007556293,0.912109375,0.00971133632457512,0.00174779946801404,0.00403187747434741,0.00299337463146423,5.88275781025988e-05,0.000177336765613487,0.000387075444098702
27,"regime_heavy_tail",1,"ARIMA independent",0.00195553271365971,0.00459112827470454,0.00634062857495264,0.942057291666667,0.0125367513120818,0.00174779946801404,0.00403187747434741,0.00299337463146423,0.000207733245645666,0.000559250800357126,0.0033472539434884
27,"regime_heavy_tail",1,"Bootstrap independent",0.00172444831986544,0.00409908846981177,0.00377506391431925,0.834635416666667,0.00741829867820311,0.00174779946801404,0.00403187747434741,0.00299337463146423,-2.3351148148608e-05,6.72109954643592e-05,0.000781689282855014
27,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00172799879156502,0.0040275631498081,0.00315798567591186,0.841145833333333,0.00713223396456424,0.00174779946801404,0.00403187747434741,0.00299337463146423,-1.98006764490239e-05,-4.31432453931735e-06,0.000164611044447624
27,"regime_heavy_tail",3,"No tail copula",0.0042981777867793,0.00987034685539018,0.00717469346292974,0.867838541666667,0.0198476355091401,0.00427753979220948,0.00973903013913838,0.00650209484514096,2.06379945698124e-05,0.0001313167162518,0.00067259861778878
27,"regime_heavy_tail",3,"Static dependence",0.00430073419576799,0.00981793994443782,0.00673084155755965,0.875,0.0200166077065693,0.00427753979220948,0.00973903013913838,0.00650209484514096,2.31944035585085e-05,7.89098052994368e-05,0.000228746712418692
27,"regime_heavy_tail",3,"Rolling dependence",0.00429153089584354,0.00981723219681165,0.00732986337094102,0.869791666666667,0.01959652819825,0.00427753979220948,0.00973903013913838,0.00650209484514096,1.39911036340541e-05,7.82020576732736e-05,0.000827768525800064
27,"regime_heavy_tail",3,"Independent marginals",0.00429182334632856,0.0100246341923279,0.0095472943658032,0.869140625,0.0193685253743193,0.00427753979220948,0.00973903013913838,0.00650209484514096,1.42835541190748e-05,0.00028560405318947,0.00304519952066224
27,"regime_heavy_tail",3,"Equal weights",0.00444735992878588,0.0102164560911138,0.00827389533313238,0.911458333333333,0.0260364260723215,0.00427753979220948,0.00973903013913838,0.00650209484514096,0.000169820136576396,0.000477425951975393,0.00177180048799142
27,"regime_heavy_tail",3,"ARIMA independent",0.00499847595030565,0.0118204390435458,0.0204927983330028,0.942057291666667,0.0330857048643539,0.00427753979220948,0.00973903013913838,0.00650209484514096,0.000720936158096168,0.00208140890440739,0.0139907034878618
27,"regime_heavy_tail",3,"Bootstrap independent",0.00440437113160219,0.0106023891550273,0.0122769366503612,0.870442708333333,0.0241834563735654,0.00427753979220948,0.00973903013913838,0.00650209484514096,0.000126831339392706,0.000863359015888932,0.00577484180522025
27,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00441366728273078,0.0103322984631234,0.0088627430157352,0.90234375,0.0260656824489013,0.00427753979220948,0.00973903013913838,0.00650209484514096,0.000136127490521297,0.000593268323985024,0.00236064817059425
27,"regime_heavy_tail",6,"No tail copula",0.00733262790399948,0.0168455685868396,0.0118529683288318,0.797526041666667,0.035755901089493,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.00021638372065239,-0.000303955660848617,-0.000267317256620336
27,"regime_heavy_tail",6,"Static dependence",0.00739051551881005,0.0168172859921164,0.0121041390172358,0.805338541666667,0.0368140329997171,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.000158496105841826,-0.000332238255571798,-1.61465682162899e-05
27,"regime_heavy_tail",6,"Rolling dependence",0.00741198303556079,0.016909594581233,0.0124998894820617,0.78515625,0.0363156840773092,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.000137028589091084,-0.000239929666455294,0.000379603896609588
27,"regime_heavy_tail",6,"Independent marginals",0.00750815472974456,0.0174361178984006,0.0196896942733172,0.810546875,0.0366707588707081,0.00754901162465187,0.0171495242476882,0.0121202855854521,-4.08568949073077e-05,0.000286593650712368,0.00756940868786508
27,"regime_heavy_tail",6,"Equal weights",0.00719421280919956,0.0164071716974741,0.0109122996697664,0.848958333333333,0.0367467714169761,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.000354798815452308,-0.000742352550214175,-0.0012079859156857
27,"regime_heavy_tail",6,"ARIMA independent",0.00712149261000173,0.0167091253184388,0.0193027965385131,0.875,0.0388656771897175,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.000427519014650145,-0.000440398929249412,0.00718251095306096
27,"regime_heavy_tail",6,"Bootstrap independent",0.00683880439011963,0.0161508566986642,0.0152135194884871,0.831380208333333,0.0309643242708237,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.000710207234532238,-0.000998667549024005,0.00309323390303494
27,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00686505203624492,0.0157433294162489,0.00975415668078492,0.848958333333333,0.032374478015243,0.00754901162465187,0.0171495242476882,0.0121202855854521,-0.000683959588406957,-0.0014061948314393,-0.00236612890466722
27,"static_gaussian",1,"No tail copula",0.00278731329467705,0.00646539597874145,0.00401595151583424,0.822265625,0.0138234029310009,0.00280095102640346,0.00646059660812529,0.00389678041174929,-1.3637731726406e-05,4.79937061616427e-06,0.000119171104084948
27,"static_gaussian",1,"Static dependence",0.0027866160249924,0.00643337887817994,0.00394507457718228,0.817057291666667,0.0136074534928556,0.00280095102640346,0.00646059660812529,0.00389678041174929,-1.43350014110591e-05,-2.72177299453502e-05,4.82941654329854e-05
27,"static_gaussian",1,"Rolling dependence",0.00278044247240783,0.0064366973452352,0.00392366743032275,0.810546875,0.0132140055053006,0.00280095102640346,0.00646059660812529,0.00389678041174929,-2.05085539956239e-05,-2.38992628900899e-05,2.68870185734563e-05
27,"static_gaussian",1,"Independent marginals",0.00279191901833573,0.00653534586963835,0.00476837564461151,0.813151041666667,0.0135178826909611,0.00280095102640346,0.00646059660812529,0.00389678041174929,-9.03200806773091e-06,7.47492615130654e-05,0.000871595232862221
27,"static_gaussian",1,"Equal weights",0.00282718854433948,0.00651774055396263,0.00400112787767772,0.823567708333333,0.0136770019968471,0.00280095102640346,0.00646059660812529,0.00389678041174929,2.62375179360236e-05,5.71439458373468e-05,0.000104347465928429
27,"static_gaussian",1,"ARIMA independent",0.00275905443376118,0.00645220360731317,0.00443141093462367,0.815104166666667,0.0128800940465479,0.00280095102640346,0.00646059660812529,0.00389678041174929,-4.18965926422751e-05,-8.3930008121175e-06,0.000534630522874382
27,"static_gaussian",1,"Bootstrap independent",0.002767157054891,0.00648080192622218,0.00456899473017947,0.796875,0.0129361434434112,0.00280095102640346,0.00646059660812529,0.00389678041174929,-3.3793971512461e-05,2.02053180968923e-05,0.000672214318430181
27,"static_gaussian",1,"Gaussian copula bootstrap",0.00275701612901601,0.00638459968439707,0.00383539409311642,0.795572916666667,0.0126599927877456,0.00280095102640346,0.00646059660812529,0.00389678041174929,-4.39348973874502e-05,-7.59969237282172e-05,-6.13863186328745e-05
27,"static_gaussian",3,"No tail copula",0.00602063789029526,0.0139032006360968,0.00855418177295408,0.750651041666667,0.0240793115560428,0.0056819419090875,0.0131801266644395,0.0085820563415533,0.00033869598120776,0.000723073971657214,-2.78745685992152e-05
27,"static_gaussian",3,"Static dependence",0.00571176997709524,0.0132590965101566,0.00817802099811922,0.772135416666667,0.0240144369309193,0.0056819419090875,0.0131801266644395,0.0085820563415533,2.98280680077366e-05,7.89698457170293e-05,-0.000404035343434079
27,"static_gaussian",3,"Rolling dependence",0.00583766724018054,0.0135253052229041,0.00850615546210543,0.777994791666667,0.0244004085394405,0.0056819419090875,0.0131801266644395,0.0085820563415533,0.000155725331093036,0.000345178558464582,-7.5900879447869e-05
27,"static_gaussian",3,"Independent marginals",0.00565239685649743,0.0132192739486908,0.0105541527369749,0.799479166666667,0.0253789347358287,0.0056819419090875,0.0131801266644395,0.0085820563415533,-2.95450525900701e-05,3.91472842512525e-05,0.00197209639542163
27,"static_gaussian",3,"Equal weights",0.00490394914345697,0.0113098905117085,0.00708943648634613,0.861979166666667,0.0256432062821148,0.0056819419090875,0.0131801266644395,0.0085820563415533,-0.000777992765630534,-0.00187023615273102,-0.00149261985520717
27,"static_gaussian",3,"ARIMA independent",0.00465114935539695,0.0109078060150998,0.00772931250086549,0.825520833333333,0.0223296581972714,0.0056819419090875,0.0131801266644395,0.0085820563415533,-0.00103079255369055,-0.00227232064933972,-0.000852743840687801
27,"static_gaussian",3,"Bootstrap independent",0.00471010096967207,0.0109513996017373,0.00787397567187004,0.822916666666667,0.0233276407926033,0.0056819419090875,0.0131801266644395,0.0085820563415533,-0.000971840939415436,-0.0022287270627023,-0.000708080669683257
27,"static_gaussian",3,"Gaussian copula bootstrap",0.00468445329851625,0.0107918092925236,0.0066412888220674,0.820963541666667,0.0226036006276567,0.0056819419090875,0.0131801266644395,0.0085820563415533,-0.000997488610571248,-0.00238831737191599,-0.0019407675194859
27,"static_gaussian",6,"No tail copula",0.00678541604590249,0.0156920440498381,0.00943074040063852,0.785807291666667,0.0305216215737637,0.00680700994405142,0.0157186595825673,0.00963778055257909,-2.15938981489271e-05,-2.66155327291982e-05,-0.000207040151940575
27,"static_gaussian",6,"Static dependence",0.00682263869272025,0.0157501089027375,0.00946312246477658,0.782552083333333,0.0302707659610425,0.00680700994405142,0.0157186595825673,0.00963778055257909,1.56287486688328e-05,3.14493201701571e-05,-0.000174658087802508
27,"static_gaussian",6,"Rolling dependence",0.00680362356120739,0.0157294015494596,0.00941047501070823,0.763671875,0.0290753171534963,0.00680700994405142,0.0157186595825673,0.00963778055257909,-3.38638284402837e-06,1.07419668922658e-05,-0.000227305541870861
27,"static_gaussian",6,"Independent marginals",0.00679811082820944,0.0158575604434499,0.0106835734198235,0.770182291666667,0.0295059404867827,0.00680700994405142,0.0157186595825673,0.00963778055257909,-8.89911584198242e-06,0.000138900860882571,0.00104579286724443
27,"static_gaussian",6,"Equal weights",0.00684773995486751,0.0158097762456771,0.00952193496131496,0.776041666666667,0.0300053537316643,0.00680700994405142,0.0157186595825673,0.00963778055257909,4.07300108160929e-05,9.1116663109847e-05,-0.000115845591264131
27,"static_gaussian",6,"ARIMA independent",0.00685893610460485,0.0160660491942983,0.00999230389777694,0.73828125,0.0271677427152657,0.00680700994405142,0.0157186595825673,0.00963778055257909,5.19261605534246e-05,0.000347389611731006,0.000354523345197852
27,"static_gaussian",6,"Bootstrap independent",0.00687343223921772,0.0159543689063632,0.0106078980053507,0.76953125,0.0297166261857178,0.00680700994405142,0.0157186595825673,0.00963778055257909,6.6422295166302e-05,0.000235709323795904,0.000970117452771592
27,"static_gaussian",6,"Gaussian copula bootstrap",0.00686227554466127,0.0157394361951214,0.00951007549544125,0.772786458333333,0.0303167839770239,0.00680700994405142,0.0157186595825673,0.00963778055257909,5.52656006098514e-05,2.07766125541325e-05,-0.000127705057137844
28,"break_correlation",1,"No tail copula",0.00457299922558404,0.0101991161305415,0.00476366293528817,0.696614583333333,0.016168748100871,0.0045708501598583,0.0102221268062744,0.00466828578332317,2.14906572574159e-06,-2.30106757329041e-05,9.53771519649916e-05
28,"break_correlation",1,"Static dependence",0.00454164927338758,0.0101636555823358,0.00484929675214764,0.714192708333333,0.0166527975661654,0.0045708501598583,0.0102221268062744,0.00466828578332317,-2.92008864707189e-05,-5.84712239385821e-05,0.000181010968824465
28,"break_correlation",1,"Rolling dependence",0.0046007629779467,0.0102368267493359,0.00482196151423505,0.706380208333333,0.0167683230398269,0.0045708501598583,0.0102221268062744,0.00466828578332317,2.99128180883991e-05,1.46999430615594e-05,0.000153675730911877
28,"break_correlation",1,"Independent marginals",0.0045844709851121,0.0104221998721786,0.00585991687157146,0.69140625,0.0162235622022166,0.0045708501598583,0.0102221268062744,0.00466828578332317,1.36208252538052e-05,0.000200073065904284,0.00119163108824829
28,"break_correlation",1,"Equal weights",0.00459218708826887,0.0102713521911093,0.00474683980476074,0.705729166666667,0.0166010753066619,0.0045708501598583,0.0102221268062744,0.00466828578332317,2.13369284105744e-05,4.9225384834933e-05,7.85540214375668e-05
28,"break_correlation",1,"ARIMA independent",0.00464314095016247,0.0105215266009516,0.00490405298276044,0.611328125,0.013322873489764,0.0045708501598583,0.0102221268062744,0.00466828578332317,7.22907903041702e-05,0.00029939979467729,0.000235767199437267
28,"break_correlation",1,"Bootstrap independent",0.00459220930920295,0.0103516542417611,0.00481279102042529,0.595703125,0.0128548750245053,0.0045708501598583,0.0102221268062744,0.00466828578332317,2.13591493446507e-05,0.000129527435486694,0.00014450523710211
28,"break_correlation",1,"Gaussian copula bootstrap",0.00461163111724201,0.0102545401545386,0.00459408178294996,0.59375,0.0125743374230699,0.0045708501598583,0.0102221268062744,0.00466828578332317,4.07809573837103e-05,3.24133482641972e-05,-7.42040003732115e-05
28,"break_correlation",3,"No tail copula",0.00748584845845462,0.0166232014856784,0.00742641033522577,0.693359375,0.0268449612518636,0.00758829752180616,0.016874089303812,0.00735249004060155,-0.000102449063351538,-0.000250887818133604,7.3920294624219e-05
28,"break_correlation",3,"Static dependence",0.00756124426446027,0.0168431420125783,0.007543146219792,0.692057291666667,0.0272209323753431,0.00758829752180616,0.016874089303812,0.00735249004060155,-2.70532573458833e-05,-3.09472912337107e-05,0.000190656179190449
28,"break_correlation",3,"Rolling dependence",0.00755889081694452,0.0168158884057842,0.00736425613271332,0.709635416666667,0.0283652889566231,0.00758829752180616,0.016874089303812,0.00735249004060155,-2.94067048616327e-05,-5.82008980277854e-05,1.1766092111766e-05
28,"break_correlation",3,"Independent marginals",0.00756416327101283,0.0170927867904489,0.00926421586876103,0.701822916666667,0.0277898910542729,0.00758829752180616,0.016874089303812,0.00735249004060155,-2.4134250793323e-05,0.000218697486636891,0.00191172582815948
28,"break_correlation",3,"Equal weights",0.00750123728079598,0.0167381548757862,0.00757524585441933,0.75390625,0.030977444753011,0.00758829752180616,0.016874089303812,0.00735249004060155,-8.7060241010177e-05,-0.0001359344280258,0.000222755813817773
28,"break_correlation",3,"ARIMA independent",0.00750454711337617,0.0170186732910353,0.00855873993017694,0.66015625,0.0250452619175324,0.00758829752180616,0.016874089303812,0.00735249004060155,-8.37504084299856e-05,0.0001445839872233,0.00120624988957539
28,"break_correlation",3,"Bootstrap independent",0.00756661194600373,0.0170076207517044,0.00829286147292897,0.649739583333333,0.0243606880276659,0.00758829752180616,0.016874089303812,0.00735249004060155,-2.16855758024236e-05,0.000133531447892441,0.000940371432327416
28,"break_correlation",3,"Gaussian copula bootstrap",0.00760464684442366,0.0168659996488249,0.00739925295722516,0.645833333333333,0.0242378793695218,0.00758829752180616,0.016874089303812,0.00735249004060155,1.63493226175045e-05,-8.08965498704309e-06,4.67629166236048e-05
28,"break_correlation",6,"No tail copula",0.0109645189111504,0.0245249237323479,0.0111644728737387,0.677083333333333,0.037849605110086,0.0109380879151815,0.0245078461739181,0.0111276039348365,2.64309959689436e-05,1.7077558429817e-05,3.6868938902224e-05
28,"break_correlation",6,"Static dependence",0.0109496361946488,0.0245633479151919,0.0111484103349163,0.681640625,0.0382761984608068,0.0109380879151815,0.0245078461739181,0.0111276039348365,1.15482794672741e-05,5.55017412737745e-05,2.08064000798529e-05
28,"break_correlation",6,"Rolling dependence",0.0109060766149419,0.0244295892506942,0.0110682794887111,0.677083333333333,0.0375202300329119,0.0109380879151815,0.0245078461739181,0.0111276039348365,-3.2011300239573e-05,-7.82569232238919e-05,-5.93244461253965e-05
28,"break_correlation",6,"Independent marginals",0.0109113141491429,0.0247860058217967,0.0126917953534896,0.666666666666667,0.0369869749766239,0.0109380879151815,0.0245078461739181,0.0111276039348365,-2.67737660385476e-05,0.000278159647878591,0.0015641914186531
28,"break_correlation",6,"Equal weights",0.0109914981178532,0.0246005960666078,0.0112979786995995,0.714192708333333,0.0413136394186136,0.0109380879151815,0.0245078461739181,0.0111276039348365,5.34102026716991e-05,9.27498926897204e-05,0.000170374764763002
28,"break_correlation",6,"ARIMA independent",0.0111463964944313,0.0252193260844297,0.0114121097134709,0.600260416666667,0.0313972845354519,0.0109380879151815,0.0245078461739181,0.0111276039348365,0.000208308579249862,0.000711479910511646,0.000284505778634377
28,"break_correlation",6,"Bootstrap independent",0.0112257432446412,0.0253077906669454,0.0116203334610566,0.615234375,0.0322095160649057,0.0109380879151815,0.0245078461739181,0.0111276039348365,0.000287655329459719,0.000799944493027314,0.000492729526220131
28,"break_correlation",6,"Gaussian copula bootstrap",0.0111357363209841,0.0247898115659921,0.011008097831909,0.643880208333333,0.0350869044939808,0.0109380879151815,0.0245078461739181,0.0111276039348365,0.000197648405802575,0.000281965392073986,-0.000119506102927448
28,"independent_series",1,"No tail copula",0.00317121670020776,0.00753736844489688,0.00602839080141647,0.832682291666667,0.0151867565112682,0.00321151453231671,0.00763153870882767,0.00601196154932421,-4.02978321089428e-05,-9.4170263930788e-05,1.64292520922673e-05
28,"independent_series",1,"Static dependence",0.00318277951668837,0.00757807332591048,0.00614098981521634,0.827473958333333,0.0152215959666765,0.00321151453231671,0.00763153870882767,0.00601196154932421,-2.87350156283313e-05,-5.34653829171918e-05,0.000129028265892134
28,"independent_series",1,"Rolling dependence",0.00316410126868541,0.00754381285907409,0.00608577045749663,0.828125,0.015509472199165,0.00321151453231671,0.00763153870882767,0.00601196154932421,-4.74132636312909e-05,-8.7725849753582e-05,7.38089081724269e-05
28,"independent_series",1,"Independent marginals",0.00316987220038246,0.00754644417310255,0.00608725279338377,0.830078125,0.0154371688364472,0.00321151453231671,0.00763153870882767,0.00601196154932421,-4.16423319342407e-05,-8.50945357251196e-05,7.52912440595589e-05
28,"independent_series",1,"Equal weights",0.00311019262408278,0.00742949812281967,0.00599043640249355,0.845052083333333,0.0156246188460872,0.00321151453231671,0.00763153870882767,0.00601196154932421,-0.000101321908233925,-0.000202040586008005,-2.15251468306558e-05
28,"independent_series",1,"ARIMA independent",0.0030826345958494,0.00736916994611069,0.00600002216608201,0.852864583333333,0.0157589598775478,0.00321151453231671,0.00763153870882767,0.00601196154932421,-0.000128879936467308,-0.000262368762716979,-1.19393832421931e-05
28,"independent_series",1,"Bootstrap independent",0.0030760250089633,0.00734743082719666,0.00592547823481487,0.811848958333333,0.0138806163032947,0.00321151453231671,0.00763153870882767,0.00601196154932421,-0.000135489523353402,-0.000284107881631014,-8.64833145093405e-05
28,"independent_series",1,"Gaussian copula bootstrap",0.00307857942166166,0.00736312677686847,0.00595152594318767,0.822916666666667,0.0144358545280112,0.00321151453231671,0.00763153870882767,0.00601196154932421,-0.000132935110655046,-0.0002684119319592,-6.04356061365352e-05
28,"independent_series",3,"No tail copula",0.00551107768372714,0.0132141425169751,0.0106670337349586,0.834635416666667,0.0272098956132913,0.00551856338010517,0.01322736263548,0.0107265059105803,-7.48569637803575e-06,-1.32201185048548e-05,-5.9472175621654e-05
28,"independent_series",3,"Static dependence",0.00551823416793823,0.0132168389944891,0.010450043503006,0.81640625,0.0257773450323127,0.00551856338010517,0.01322736263548,0.0107265059105803,-3.29212166942303e-07,-1.05236409909133e-05,-0.000276462407574224
28,"independent_series",3,"Rolling dependence",0.00554431346566974,0.0132622948796629,0.010472652259907,0.847005208333333,0.0277759528788682,0.00551856338010517,0.01322736263548,0.0107265059105803,2.57500855645664e-05,3.49322441829131e-05,-0.000253853650673264
28,"independent_series",3,"Independent marginals",0.00554048094980766,0.0132384785062894,0.0103836784652693,0.817708333333333,0.0257596329644938,0.00551856338010517,0.01322736263548,0.0107265059105803,2.19175697024898e-05,1.11158708094514e-05,-0.000342827445310962
28,"independent_series",3,"Equal weights",0.00556036422138183,0.013345013070224,0.0104692358451666,0.821614583333333,0.0269734802242986,0.00551856338010517,0.01322736263548,0.0107265059105803,4.18008412766549e-05,0.000117650434744048,-0.000257270065413628
28,"independent_series",3,"ARIMA independent",0.00551382548998691,0.0131821180548793,0.0104224930845656,0.845703125,0.0274464614751753,0.00551856338010517,0.01322736263548,0.0107265059105803,-4.73789011826587e-06,-4.52445806006872e-05,-0.000304012826014638
28,"independent_series",3,"Bootstrap independent",0.00555918069262522,0.0132139625132982,0.0103341308295803,0.833984375,0.0268291888849026,0.00551856338010517,0.01322736263548,0.0107265059105803,4.0617312520053e-05,-1.3400122181732e-05,-0.000392375080999938
28,"independent_series",3,"Gaussian copula bootstrap",0.00559534543516699,0.0132901809388544,0.0106207013423888,0.828125,0.0268130390077854,0.00551856338010517,0.01322736263548,0.0107265059105803,7.67820550618145e-05,6.28183033744706e-05,-0.000105804568191455
28,"independent_series",6,"No tail copula",0.00964497792778276,0.0225557677201123,0.0154073896004802,0.734375,0.0380366745879056,0.00969031677706617,0.022804416400436,0.0153501462887989,-4.53388492834047e-05,-0.000248648680323697,5.72433116812644e-05
28,"independent_series",6,"Static dependence",0.00968060029374828,0.0226879274777836,0.015154536391875,0.704427083333333,0.0368346934184893,0.00969031677706617,0.022804416400436,0.0153501462887989,-9.71648331788734e-06,-0.000116488922652397,-0.000195609896923916
28,"independent_series",6,"Rolling dependence",0.00952434114584912,0.0222949486046633,0.0154858028729756,0.735026041666667,0.03821687118092,0.00969031677706617,0.022804416400436,0.0153501462887989,-0.000165975631217043,-0.000509467795772722,0.000135656584176682
28,"independent_series",6,"Independent marginals",0.00975336302942866,0.0227373667791938,0.0158065866976133,0.727213541666667,0.038998657935481,0.00969031677706617,0.022804416400436,0.0153501462887989,6.30462523624926e-05,-6.70496212422551e-05,0.000456440408814353
28,"independent_series",6,"Equal weights",0.00852251955029996,0.0201437567946622,0.0149997227260159,0.78125,0.0373872798959597,0.00969031677706617,0.022804416400436,0.0153501462887989,-0.00116779722676621,-0.00266065960577379,-0.000350423562783092
28,"independent_series",6,"ARIMA independent",0.00832818963850162,0.0197543704360809,0.0148598160974517,0.778645833333333,0.0358779640342236,0.00969031677706617,0.022804416400436,0.0153501462887989,-0.00136212713856454,-0.00305004596435517,-0.000490330191347244
28,"independent_series",6,"Bootstrap independent",0.00840648595747626,0.0197787186324399,0.0148380912436415,0.781901041666667,0.0364046092187982,0.00969031677706617,0.022804416400436,0.0153501462887989,-0.00128383081958991,-0.00302569776799613,-0.000512055045157441
28,"independent_series",6,"Gaussian copula bootstrap",0.00840949408669847,0.0198121183434167,0.0149217494668072,0.783203125,0.0368975244108658,0.00969031677706617,0.022804416400436,0.0153501462887989,-0.00128082269036769,-0.00299229805701937,-0.000428396821991736
28,"regime_heavy_tail",1,"No tail copula",0.0056762652757474,0.0127775346464965,0.00757242005414282,0.737630208333333,0.0210763440806012,0.00573938116396255,0.0128935753987066,0.0073062423775257,-6.3115888215148e-05,-0.000116040752210127,0.00026617767661712
28,"regime_heavy_tail",1,"Static dependence",0.00582944740097762,0.0131510788901774,0.00772748309245543,0.721354166666667,0.0205297911591202,0.00573938116396255,0.0128935753987066,0.0073062423775257,9.00662370150705e-05,0.000257503491470839,0.000421240714929721
28,"regime_heavy_tail",1,"Rolling dependence",0.00576274584594165,0.0130195808103567,0.00795512634485029,0.736328125,0.0210643811158766,0.00573938116396255,0.0128935753987066,0.0073062423775257,2.33646819791057e-05,0.000126005411650084,0.000648883967324588
28,"regime_heavy_tail",1,"Independent marginals",0.005698079278896,0.0131606188624518,0.00982215123674382,0.732421875,0.0207619399461813,0.00573938116396255,0.0128935753987066,0.0073062423775257,-4.13018850665475e-05,0.000267043463745209,0.00251590885921811
28,"regime_heavy_tail",1,"Equal weights",0.0057667019203742,0.0129476905253228,0.00725934013414091,0.714192708333333,0.021546978332259,0.00573938116396255,0.0128935753987066,0.0073062423775257,2.73207564116529e-05,5.41151266162127e-05,-4.69022433847921e-05
28,"regime_heavy_tail",1,"ARIMA independent",0.00557106350833171,0.0126512464211226,0.00788342253365155,0.647135416666667,0.0148921430915375,0.00573938116396255,0.0128935753987066,0.0073062423775257,-0.000168317655630835,-0.000242328977584047,0.00057718015612585
28,"regime_heavy_tail",1,"Bootstrap independent",0.00549025733786374,0.0121380776514823,0.00706721424497327,0.552734375,0.00937402216875531,0.00573938116396255,0.0128935753987066,0.0073062423775257,-0.000249123826098806,-0.000755497747224264,-0.000239028132552438
28,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0054709046962697,0.0120439793290577,0.006802014487743,0.550130208333333,0.00926249959079174,0.00573938116396255,0.0128935753987066,0.0073062423775257,-0.000268476467692852,-0.000849596069648939,-0.000504227889782704
28,"regime_heavy_tail",3,"No tail copula",0.00487893325747899,0.0111838838139612,0.0086746617147977,0.874348958333333,0.024463510000748,0.00487118472823598,0.0111021118559149,0.00849465906923499,7.74852924300632e-06,8.17719580462721e-05,0.000180002645562709
28,"regime_heavy_tail",3,"Static dependence",0.00489146497363808,0.0111360356422656,0.00834275410902165,0.874348958333333,0.0238515171708145,0.00487118472823598,0.0111021118559149,0.00849465906923499,2.02802454021015e-05,3.39237863507362e-05,-0.000151904960213344
28,"regime_heavy_tail",3,"Rolling dependence",0.00486466169123609,0.0110664984202986,0.00843733053161433,0.876953125,0.0233773810813276,0.00487118472823598,0.0111021118559149,0.00849465906923499,-6.5230369998906e-06,-3.56134356162482e-05,-5.73285376206639e-05
28,"regime_heavy_tail",3,"Independent marginals",0.00491218652331436,0.0114496083275155,0.0128317193133849,0.8671875,0.0242449742081349,0.00487118472823598,0.0111021118559149,0.00849465906923499,4.10017950783839e-05,0.000347496471600628,0.00433706024414987
28,"regime_heavy_tail",3,"Equal weights",0.00486127320644364,0.0110539893403289,0.00826442657187783,0.875651041666667,0.0241913612827707,0.00487118472823598,0.0111021118559149,0.00849465906923499,-9.91152179234244e-06,-4.81225155859969e-05,-0.000230232497357166
28,"regime_heavy_tail",3,"ARIMA independent",0.00493532085965312,0.011333583169255,0.011840861215649,0.876953125,0.0238025341090036,0.00487118472823598,0.0111021118559149,0.00849465906923499,6.41361314171378e-05,0.00023147131334013,0.003346202146414
28,"regime_heavy_tail",3,"Bootstrap independent",0.00468128032439055,0.0108062783834505,0.00943658401810818,0.807942708333333,0.0167071051978657,0.00487118472823598,0.0111021118559149,0.00849465906923499,-0.000189904403845426,-0.000295833472464339,0.000941924948873183
28,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0047005445869101,0.0106356498654612,0.00716254965948348,0.796223958333333,0.0155384143899188,0.00487118472823598,0.0111021118559149,0.00849465906923499,-0.00017064014132588,-0.000466461990453715,-0.00133210940975151
28,"regime_heavy_tail",6,"No tail copula",0.00743903667595401,0.0168204692819397,0.0109083247244281,0.793619791666667,0.0282648710218777,0.00736245596562367,0.0165781652048702,0.0103366201958331,7.65807103303429e-05,0.000242304077069502,0.000571704528594995
28,"regime_heavy_tail",6,"Static dependence",0.00740990092115819,0.0167034867600399,0.010376679247018,0.792317708333333,0.0283533771795774,0.00736245596562367,0.0165781652048702,0.0103366201958331,4.74449555345246e-05,0.000125321555169672,4.00590511848396e-05
28,"regime_heavy_tail",6,"Rolling dependence",0.00741003191698944,0.0166682735552017,0.0104134698979533,0.7890625,0.0271312626356239,0.00736245596562367,0.0165781652048702,0.0103366201958331,4.75759513657728e-05,9.01083503315088e-05,7.68497021201315e-05
28,"regime_heavy_tail",6,"Independent marginals",0.00738334303046737,0.0168636503365022,0.0131518216515047,0.792317708333333,0.0275785185379015,0.00736245596562367,0.0165781652048702,0.0103366201958331,2.08870648437031e-05,0.000285485131631985,0.0028152014556716
28,"regime_heavy_tail",6,"Equal weights",0.00747082872737092,0.0169060392475841,0.0106224822028378,0.825520833333333,0.0316904894712124,0.00736245596562367,0.0165781652048702,0.0103366201958331,0.00010837276174725,0.000327874042713849,0.000285862007004681
28,"regime_heavy_tail",6,"ARIMA independent",0.00767423749488395,0.0178271901280139,0.015423783879602,0.819010416666667,0.0332053794585737,0.00736245596562367,0.0165781652048702,0.0103366201958331,0.000311781529260285,0.00124902492314371,0.0050871636837689
28,"regime_heavy_tail",6,"Bootstrap independent",0.00737758528603375,0.0166493918077818,0.0118725447479183,0.701171875,0.0205008142742895,0.00736245596562367,0.0165781652048702,0.0103366201958331,1.51293204100848e-05,7.12266029115616e-05,0.00153592455208521
28,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00730187192065447,0.0164325867563958,0.0101831426784447,0.765625,0.0252144995597492,0.00736245596562367,0.0165781652048702,0.0103366201958331,-6.05840449691957e-05,-0.000145578448474404,-0.000153477517388428
28,"static_gaussian",1,"No tail copula",0.00297247679434208,0.00689882202310408,0.00384785634761702,0.774739583333333,0.0126733757268613,0.00298189160058111,0.00693345173313831,0.00383018704509088,-9.41480623902445e-06,-3.46297100342306e-05,1.76693025261384e-05
28,"static_gaussian",1,"Static dependence",0.00299249170130229,0.00696426252662514,0.00381383692767177,0.768229166666667,0.0123573051422659,0.00298189160058111,0.00693345173313831,0.00383018704509088,1.06001007211844e-05,3.08107934868249e-05,-1.63501174191062e-05
28,"static_gaussian",1,"Rolling dependence",0.00298788309748226,0.00694442699013538,0.00378201660083135,0.768880208333333,0.0125861222445493,0.00298189160058111,0.00693345173313831,0.00383018704509088,5.99149690115337e-06,1.09752569970659e-05,-4.81704442595295e-05
28,"static_gaussian",1,"Independent marginals",0.00298598244529856,0.0069976303317252,0.00461209296630115,0.787109375,0.012913897713837,0.00298189160058111,0.00693345173313831,0.00383018704509088,4.09084471745137e-06,6.41785985868847e-05,0.000781905921210273
28,"static_gaussian",1,"Equal weights",0.00299382343600017,0.0069136428959527,0.00384785378594445,0.828125,0.0144098950482472,0.00298189160058111,0.00693345173313831,0.00383018704509088,1.1931835419057e-05,-1.98088371856113e-05,1.76667408535746e-05
28,"static_gaussian",1,"ARIMA independent",0.00294223537933522,0.00689032263526794,0.00426772830365442,0.759765625,0.0120432696856662,0.00298189160058111,0.00693345173313831,0.00383018704509088,-3.96562212458865e-05,-4.3129097870377e-05,0.00043754125856354
28,"static_gaussian",1,"Bootstrap independent",0.0029130548487171,0.00678505668116258,0.00412906612335918,0.7578125,0.0120172676043114,0.00298189160058111,0.00693345173313831,0.00383018704509088,-6.88367518640082e-05,-0.000148395051975738,0.000298879078268306
28,"static_gaussian",1,"Gaussian copula bootstrap",0.00291686020247668,0.00672230697899153,0.00377429811434493,0.75390625,0.0118851297807138,0.00298189160058111,0.00693345173313831,0.00383018704509088,-6.50313981044319e-05,-0.000211144754146786,-5.58889307459504e-05
28,"static_gaussian",3,"No tail copula",0.00486674330119322,0.011299419016667,0.00710764859151441,0.774739583333333,0.0213864340947097,0.00485691426481684,0.0112928035056942,0.00703258407332688,9.8290363763796e-06,6.61551097276211e-06,7.5064518187529e-05
28,"static_gaussian",3,"Static dependence",0.00486685116496701,0.0112992954638324,0.00700880779241706,0.778645833333333,0.0220664317289922,0.00485691426481684,0.0112928035056942,0.00703258407332688,9.93690015017173e-06,6.49195813816339e-06,-2.37762809098211e-05
28,"static_gaussian",3,"Rolling dependence",0.0048689897948293,0.0112851388624104,0.00706482782386161,0.794921875,0.022818709114902,0.00485691426481684,0.0112928035056942,0.00703258407332688,1.20755300124622e-05,-7.66464328387506e-06,3.22437505347328e-05
28,"static_gaussian",3,"Independent marginals",0.00485120089727431,0.0113797561917752,0.00829891076713664,0.789713541666667,0.0223282253496903,0.00485691426481684,0.0112928035056942,0.00703258407332688,-5.7133675425234e-06,8.69526860809225e-05,0.00126632669380976
28,"static_gaussian",3,"Equal weights",0.00486264413125104,0.0113057302492041,0.00702347220340908,0.807942708333333,0.0226335930631053,0.00485691426481684,0.0112928035056942,0.00703258407332688,5.72986643420856e-06,1.29267435098994e-05,-9.1118699177984e-06
28,"static_gaussian",3,"ARIMA independent",0.00484325608691752,0.011407894693134,0.00901991367382108,0.826171875,0.0241511332175637,0.00485691426481684,0.0112928035056942,0.00703258407332688,-1.36581778993183e-05,0.000115091187439718,0.0019873296004942
28,"static_gaussian",3,"Bootstrap independent",0.0048654487379582,0.0114212199098977,0.00848307916338503,0.827473958333333,0.0241588132355114,0.00485691426481684,0.0112928035056942,0.00703258407332688,8.53447314136044e-06,0.000128416404203448,0.00145049509005815
28,"static_gaussian",3,"Gaussian copula bootstrap",0.00488330572294135,0.011350122352946,0.00723040122522857,0.8515625,0.0254105761102268,0.00485691426481684,0.0112928035056942,0.00703258407332688,2.63914581245112e-05,5.73188472518006e-05,0.000197817151901695
28,"static_gaussian",6,"No tail copula",0.0114555681380346,0.0302149058695771,0.0374118227908649,0.771484375,0.0423534479354032,0.0113599013291616,0.0299653858552175,0.0349657942821781,9.56668088729802e-05,0.000249520014359593,0.00244602850868687
28,"static_gaussian",6,"Static dependence",0.0117176380731097,0.0309370270879998,0.037038153466399,0.733072916666667,0.0395725015914688,0.0113599013291616,0.0299653858552175,0.0349657942821781,0.000357736743948104,0.000971641232782303,0.00207235918422091
28,"static_gaussian",6,"Rolling dependence",0.0121352756421297,0.0323728378387582,0.0393039254048619,0.729817708333333,0.0399748851916707,0.0113599013291616,0.0299653858552175,0.0349657942821781,0.000775374312968102,0.00240745198354078,0.0043381311226838
28,"static_gaussian",6,"Independent marginals",0.0119464130148912,0.0317923529695405,0.0427705029703272,0.737630208333333,0.0403470516441316,0.0113599013291616,0.0299653858552175,0.0349657942821781,0.000586511685729672,0.00182696711432305,0.00780470868814917
28,"static_gaussian",6,"Equal weights",0.00779237734537946,0.0184429695260085,0.0128126472852615,0.798177083333333,0.0383881566311927,0.0113599013291616,0.0299653858552175,0.0349657942821781,-0.00356752398378212,-0.011522416329209,-0.0221531469969165
28,"static_gaussian",6,"ARIMA independent",0.00754848478414714,0.0177038263633401,0.0129751759673533,0.76953125,0.0328653195799267,0.0113599013291616,0.0299653858552175,0.0349657942821781,-0.00381141654501444,-0.0122615594918774,-0.0219906183148247
28,"static_gaussian",6,"Bootstrap independent",0.00723631977157121,0.0168483467136928,0.0116548397919771,0.7734375,0.0334155802380994,0.0113599013291616,0.0299653858552175,0.0349657942821781,-0.00412358155759036,-0.0131170391415247,-0.023310954490201
28,"static_gaussian",6,"Gaussian copula bootstrap",0.00712149818171808,0.0164278373718557,0.00957423206409175,0.789713541666667,0.0330876871554215,0.0113599013291616,0.0299653858552175,0.0349657942821781,-0.0042384031474435,-0.0135375484833617,-0.0253915622180863
29,"break_correlation",1,"No tail copula",0.00507986885672599,0.0113321870927019,0.00554245320904795,0.680338541666667,0.0173584715632362,0.00508628115641859,0.0113777498058482,0.0052457510057274,-6.41229969259964e-06,-4.55627131462858e-05,0.00029670220332055
29,"break_correlation",1,"Static dependence",0.00514247106033308,0.0115377510167698,0.00568606197031814,0.6640625,0.0167802083373164,0.00508628115641859,0.0113777498058482,0.0052457510057274,5.61899039144883e-05,0.000160001210921535,0.000440310964590744
29,"break_correlation",1,"Rolling dependence",0.00505207615267675,0.0112815021834928,0.00482397115575947,0.663411458333333,0.0165430555080813,0.00508628115641859,0.0113777498058482,0.0052457510057274,-3.42050037418443e-05,-9.62476223553936e-05,-0.000421779849967927
29,"break_correlation",1,"Independent marginals",0.00512130532517601,0.0116012227098415,0.00626405580246872,0.630208333333333,0.015462598997946,0.00508628115641859,0.0113777498058482,0.0052457510057274,3.50241687574193e-05,0.000223472903993289,0.00101830479674133
29,"break_correlation",1,"Equal weights",0.00489121467899421,0.0108839868668836,0.00495838536226419,0.694661458333333,0.0177234904352404,0.00508628115641859,0.0113777498058482,0.0052457510057274,-0.000195066477424377,-0.000493762938964637,-0.000287365643463204
29,"break_correlation",1,"ARIMA independent",0.00479778078952786,0.0108295692868177,0.00496972144918353,0.615885416666667,0.0140642885220046,0.00508628115641859,0.0113777498058482,0.0052457510057274,-0.000288500366890735,-0.000548180519030545,-0.000276029556543871
29,"break_correlation",1,"Bootstrap independent",0.00475669825575843,0.0107051786341736,0.00489067619978981,0.580729166666667,0.0130625947706145,0.00508628115641859,0.0113777498058482,0.0052457510057274,-0.000329582900660166,-0.000672571171674579,-0.000355074805937591
29,"break_correlation",1,"Gaussian copula bootstrap",0.0047594883286974,0.0105405369921837,0.00445251341099619,0.5625,0.0124990341013063,0.00508628115641859,0.0113777498058482,0.0052457510057274,-0.000326792827721196,-0.000837212813664537,-0.000793237594731208
29,"break_correlation",3,"No tail copula",0.00790204128607176,0.0176056560907995,0.00782038223031279,0.656901041666667,0.0249481508000121,0.00782107056115585,0.0174477649472731,0.00777416083000436,8.09707249159151e-05,0.000157891143526469,4.62214003084365e-05
29,"break_correlation",3,"Static dependence",0.00786044973063862,0.0175351740834583,0.00778191117520573,0.68359375,0.0262766002976117,0.00782107056115585,0.0174477649472731,0.00777416083000436,3.93791694827724e-05,8.74091361852819e-05,7.75034520137351e-06
29,"break_correlation",3,"Rolling dependence",0.00789736605168939,0.0176235235292596,0.00788239093917737,0.678385416666667,0.0261026019795771,0.00782107056115585,0.0174477649472731,0.00777416083000436,7.62954905335431e-05,0.000175758581986499,0.000108230109173015
29,"break_correlation",3,"Independent marginals",0.00797765829073789,0.0180027290163349,0.00880936215832603,0.662109375,0.0254888782269067,0.00782107056115585,0.0174477649472731,0.00777416083000436,0.000156587729582047,0.000554964069061855,0.00103520132832168
29,"break_correlation",3,"Equal weights",0.00784539108377872,0.017529992660155,0.00795203813708739,0.724609375,0.0292379627903409,0.00782107056115585,0.0174477649472731,0.00777416083000436,2.43205226228751e-05,8.22277128819209e-05,0.000177877307083036
29,"break_correlation",3,"ARIMA independent",0.00788021128019989,0.0177864222005667,0.00836869046871655,0.6640625,0.0247914731527695,0.00782107056115585,0.0174477649472731,0.00777416083000436,5.91407190440423e-05,0.000338657253293614,0.000594529638712192
29,"break_correlation",3,"Bootstrap independent",0.00792974527803567,0.0177760494717131,0.00810020946046427,0.627604166666667,0.0232422234375079,0.00782107056115585,0.0174477649472731,0.00777416083000436,0.000108674716879824,0.000328284524440017,0.000326048630459914
29,"break_correlation",3,"Gaussian copula bootstrap",0.00789629996382316,0.0174917606003402,0.00776028452789407,0.628255208333333,0.0235021387276049,0.00782107056115585,0.0174477649472731,0.00777416083000436,7.52294026673123e-05,4.39956530671609e-05,-1.38763021102842e-05
29,"break_correlation",6,"No tail copula",0.0136232240758171,0.0306858822279976,0.0147049685988586,0.524088541666667,0.0346750182575674,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.000128707570464664,-0.000395291796371468,0.000163998958224358
29,"break_correlation",6,"Static dependence",0.0136749773637137,0.0308327852005195,0.0144627888443068,0.52734375,0.0346170915852988,0.0137519316462818,0.0310811740243691,0.0145409696406342,-7.69542825681258e-05,-0.000248388823849609,-7.81807963273831e-05
29,"break_correlation",6,"Rolling dependence",0.0133531996354378,0.03018256775188,0.0145537895020158,0.5390625,0.0349329087874585,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.000398732010843943,-0.000898606272489135,1.28198613815345e-05
29,"break_correlation",6,"Independent marginals",0.0134290503682995,0.0305697514383494,0.0163498351041592,0.540364583333333,0.0351344133200465,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.000322881277982261,-0.000511422586019727,0.00180886546352495
29,"break_correlation",6,"Equal weights",0.0119834246375533,0.026852002709286,0.0123877931994379,0.576822916666667,0.033620250071819,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.00176850700872849,-0.00422917131508316,-0.00215317644119637
29,"break_correlation",6,"ARIMA independent",0.0116900138982827,0.0261945093305163,0.0110550695066585,0.532552083333333,0.0284229566770229,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.00206191774799909,-0.00488666469385281,-0.0034859001339757
29,"break_correlation",6,"Bootstrap independent",0.0117430440913712,0.0260535052713416,0.0111632623907792,0.548828125,0.0302782672257036,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.0020088875549106,-0.00502766875302756,-0.00337770724985502
29,"break_correlation",6,"Gaussian copula bootstrap",0.011676859302345,0.0256786891863719,0.0108048720675113,0.576171875,0.0323629094818084,0.0137519316462818,0.0310811740243691,0.0145409696406342,-0.00207507234393675,-0.00540248483799717,-0.00373609757312293
29,"independent_series",1,"No tail copula",0.00317869451064781,0.00763768199188446,0.0061728542578025,0.8046875,0.0147273650655999,0.00316609944401821,0.00757877837628898,0.00609317333525707,1.25950666295966e-05,5.89036155954764e-05,7.96809225454363e-05
29,"independent_series",1,"Static dependence",0.00319419492181303,0.00766143120725175,0.00610929177264335,0.818359375,0.0148897447913186,0.00316609944401821,0.00757877837628898,0.00609317333525707,2.8095477794819e-05,8.26528309627681e-05,1.61184373862816e-05
29,"independent_series",1,"Rolling dependence",0.00317346344692645,0.00761277289320774,0.00607747844165128,0.801432291666667,0.0143263397512049,0.00316609944401821,0.00757877837628898,0.00609317333525707,7.36400290823848e-06,3.39945169187568e-05,-1.56948936057867e-05
29,"independent_series",1,"Independent marginals",0.00319470991453272,0.00766677574938191,0.00614077131176586,0.811848958333333,0.0145558931479948,0.00316609944401821,0.00757877837628898,0.00609317333525707,2.86104705145077e-05,8.79973730929292e-05,4.75979765087956e-05
29,"independent_series",1,"Equal weights",0.00329760331108581,0.00786985947249491,0.00633867149322028,0.822265625,0.0159858146819429,0.00316609944401821,0.00757877837628898,0.00609317333525707,0.00013150386706759,0.000291081096205923,0.000245498157963212
29,"independent_series",1,"ARIMA independent",0.0032708342590979,0.00787788171689832,0.00606093910826905,0.781901041666667,0.0136601695781493,0.00316609944401821,0.00757877837628898,0.00609317333525707,0.000104734815079688,0.000299103340609335,-3.22342269880194e-05
29,"independent_series",1,"Bootstrap independent",0.00310976837030333,0.00745382105948769,0.00603064025503439,0.792317708333333,0.0139959600556261,0.00316609944401821,0.00757877837628898,0.00609317333525707,-5.63310737148872e-05,-0.000124957316801297,-6.25330802226784e-05
29,"independent_series",1,"Gaussian copula bootstrap",0.00312221003406859,0.0074979169487557,0.0060539989445389,0.781901041666667,0.0137063647882514,0.00316609944401821,0.00757877837628898,0.00609317333525707,-4.38894099496216e-05,-8.08614275332803e-05,-3.91743907181656e-05
29,"independent_series",3,"No tail copula",0.00697979389414696,0.0165601477446265,0.0127309618436089,0.711588541666667,0.0262232764761673,0.00684169568185301,0.016212297333766,0.0127688923261753,0.000138098212293948,0.00034785041086046,-3.79304825664575e-05
29,"independent_series",3,"Static dependence",0.00706726684507854,0.01678650728783,0.0126448196309959,0.710286458333333,0.0264214689820013,0.00684169568185301,0.016212297333766,0.0127688923261753,0.000225571163225529,0.000574209954063983,-0.000124072695179387
29,"independent_series",3,"Rolling dependence",0.00703857671583554,0.016736690204395,0.0124701326890563,0.699869791666667,0.0250579865364596,0.00684169568185301,0.016212297333766,0.0127688923261753,0.000196881033982528,0.000524392870628988,-0.000298759637119056
29,"independent_series",3,"Independent marginals",0.00704414250592396,0.0166609294265527,0.0127856995249857,0.71484375,0.026487700535924,0.00684169568185301,0.016212297333766,0.0127688923261753,0.000202446824070946,0.000448632092786727,1.68071988103646e-05
29,"independent_series",3,"Equal weights",0.00590799373590009,0.0140641814824775,0.0109289445407463,0.787760416666667,0.02717866997935,0.00684169568185301,0.016212297333766,0.0127688923261753,-0.000933701945952917,-0.00214811585128849,-0.00183994778542904
29,"independent_series",3,"ARIMA independent",0.00563141932155348,0.0134131151026594,0.0107081796663445,0.780598958333333,0.0245009851994274,0.00684169568185301,0.016212297333766,0.0127688923261753,-0.00121027636029953,-0.00279918223110655,-0.00206071265983081
29,"independent_series",3,"Bootstrap independent",0.00566612449608862,0.0134300746586091,0.0107467391929297,0.752604166666667,0.0232374044848331,0.00684169568185301,0.016212297333766,0.0127688923261753,-0.00117557118576439,-0.00278222267515693,-0.00202215313324559
29,"independent_series",3,"Gaussian copula bootstrap",0.00563694982061475,0.0133929351148002,0.0108459367643138,0.737630208333333,0.021921646031172,0.00684169568185301,0.016212297333766,0.0127688923261753,-0.00120474586123827,-0.00281936221896583,-0.00192295556186157
29,"independent_series",6,"No tail copula",0.00925045678801085,0.0218344419679181,0.0153464534758019,0.777994791666667,0.038004040195584,0.0091384327669408,0.0216251692771934,0.0153325168522457,0.000112024021070056,0.000209272690724682,1.39366235562353e-05
29,"independent_series",6,"Static dependence",0.0091593692071926,0.0217271634224764,0.0154502712491287,0.772135416666667,0.0379202090243367,0.0091384327669408,0.0216251692771934,0.0153325168522457,2.09364402517977e-05,0.000101994145283023,0.000117754396882998
29,"independent_series",6,"Rolling dependence",0.00909747506301677,0.0215455916979819,0.0152312997416632,0.778645833333333,0.0382657521301762,0.0091384327669408,0.0216251692771934,0.0153325168522457,-4.09577039240296e-05,-7.95775792114956e-05,-0.000101217110582532
29,"independent_series",6,"Independent marginals",0.00920874647098679,0.0216217544249666,0.0158140088796977,0.778645833333333,0.0380218506175203,0.0091384327669408,0.0216251692771934,0.0153325168522457,7.03137040459906e-05,-3.41485222678933e-06,0.000481492027452044
29,"independent_series",6,"Equal weights",0.00827608657227261,0.0197468880618251,0.0148465120718431,0.810546875,0.0378211802546814,0.0091384327669408,0.0216251692771934,0.0153325168522457,-0.000862346194668188,-0.00187828121536832,-0.000486004780402578
29,"independent_series",6,"ARIMA independent",0.0080290731159037,0.0191747212827883,0.0147919899789738,0.784505208333333,0.034875806429199,0.0091384327669408,0.0216251692771934,0.0153325168522457,-0.0011093596510371,-0.00245044799440507,-0.000540526873271859
29,"independent_series",6,"Bootstrap independent",0.00814339760953613,0.0192933820395561,0.0147601413499278,0.791015625,0.0361287096916829,0.0091384327669408,0.0216251692771934,0.0153325168522457,-0.000995035157404666,-0.00233178723763727,-0.000572375502317861
29,"independent_series",6,"Gaussian copula bootstrap",0.00810758854766197,0.0191389554860445,0.014877978868301,0.782552083333333,0.0351011884706333,0.0091384327669408,0.0216251692771934,0.0153325168522457,-0.00103084421927883,-0.0024862137911489,-0.000454537983944665
29,"regime_heavy_tail",1,"No tail copula",0.00186149319032947,0.00443678044840088,0.00397890863831427,0.916015625,0.0105195342660533,0.00193019952886638,0.00451479779504655,0.00393360439414553,-6.87063385369164e-05,-7.8017346645671e-05,4.53042441687411e-05
29,"regime_heavy_tail",1,"Static dependence",0.00190566101775862,0.00446426067255174,0.00421049409750551,0.916015625,0.0105633668104892,0.00193019952886638,0.00451479779504655,0.00393360439414553,-2.45385111077589e-05,-5.05371224948075e-05,0.000276889703359979
29,"regime_heavy_tail",1,"Rolling dependence",0.00189061845371658,0.00441031475422882,0.00380931902976567,0.917317708333333,0.0107293034834505,0.00193019952886638,0.00451479779504655,0.00393360439414553,-3.95810751498075e-05,-0.000104483040817721,-0.000124285364379856
29,"regime_heavy_tail",1,"Independent marginals",0.00192762448608955,0.00469065114645141,0.00625782365307953,0.912109375,0.0108541380277309,0.00193019952886638,0.00451479779504655,0.00393360439414553,-2.57504277683795e-06,0.000175853351404865,0.002324219258934
29,"regime_heavy_tail",1,"Equal weights",0.00203129270725462,0.00481138522113442,0.00512220766761635,0.959635416666667,0.0167414488836808,0.00193019952886638,0.00451479779504655,0.00393360439414553,0.000101093178388235,0.000296587426087869,0.00118860327347082
29,"regime_heavy_tail",1,"ARIMA independent",0.00218981418864632,0.00513141085597381,0.00894717973309764,0.959635416666667,0.0158714014217986,0.00193019952886638,0.00451479779504655,0.00393360439414553,0.00025961465977994,0.000616613060927261,0.00501357533895211
29,"regime_heavy_tail",1,"Bootstrap independent",0.00179567590622729,0.00440987426969213,0.00523032397099647,0.890625,0.00909620993946257,0.00193019952886638,0.00451479779504655,0.00393360439414553,-0.000134523622639092,-0.000104923525354417,0.00129671957685094
29,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00178625415049829,0.00425639740119664,0.00384569771721207,0.87109375,0.00838250031231454,0.00193019952886638,0.00451479779504655,0.00393360439414553,-0.000143945378368094,-0.000258400393849903,-8.79066769334581e-05
29,"regime_heavy_tail",3,"No tail copula",0.00420912080981891,0.00961653190154212,0.00680691052356472,0.841796875,0.0174112774271897,0.00425889405264387,0.00971347890285824,0.00688589611277056,-4.97732428249567e-05,-9.69470013161226e-05,-7.89855892058431e-05
29,"regime_heavy_tail",3,"Static dependence",0.00427796977275822,0.00973060017205375,0.00649800345698318,0.843098958333333,0.0175805526414954,0.00425889405264387,0.00971347890285824,0.00688589611277056,1.9075720114353e-05,1.71212691955063e-05,-0.000387892655787384
29,"regime_heavy_tail",3,"Rolling dependence",0.00423159511668282,0.00962460937801372,0.00656758620391171,0.858072916666667,0.0183154575050379,0.00425889405264387,0.00971347890285824,0.00688589611277056,-2.72989359610511e-05,-8.88695248445169e-05,-0.000318309908858855
29,"regime_heavy_tail",3,"Independent marginals",0.00425913679185934,0.00998557917483057,0.00919362164364683,0.841796875,0.0176317369962901,0.00425889405264387,0.00971347890285824,0.00688589611277056,2.4273921547021e-07,0.000272100271972327,0.00230772553087627
29,"regime_heavy_tail",3,"Equal weights",0.00438794983609072,0.0100656180595331,0.00846112847211304,0.900390625,0.0239373123686637,0.00425889405264387,0.00971347890285824,0.00688589611277056,0.000129055783446853,0.000352139156674813,0.00157523235934248
29,"regime_heavy_tail",3,"ARIMA independent",0.00448711467451148,0.0104650130407755,0.0135573028516056,0.908203125,0.0262375470316964,0.00425889405264387,0.00971347890285824,0.00688589611277056,0.000228220621867614,0.000751534137917243,0.00667140673883509
29,"regime_heavy_tail",3,"Bootstrap independent",0.00409139935118074,0.00954820208230816,0.00887142503296248,0.854166666666667,0.0168849610589534,0.00425889405264387,0.00971347890285824,0.00688589611277056,-0.000167494701463132,-0.000165276820550076,0.00198552892019192
29,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00410956778354321,0.00940898731363613,0.00665380796503131,0.86328125,0.0181316621962086,0.00425889405264387,0.00971347890285824,0.00688589611277056,-0.000149326269100656,-0.000304491589222107,-0.000232088147739255
29,"regime_heavy_tail",6,"No tail copula",0.00793006971901471,0.0180473707167204,0.0107790352926584,0.856770833333333,0.0376147926056382,0.0079813352440629,0.018131462598428,0.0108005785087834,-5.12655250481976e-05,-8.40918817076319e-05,-2.15432161249588e-05
29,"regime_heavy_tail",6,"Static dependence",0.00789663161403251,0.0178902238927177,0.0103652324949951,0.847005208333333,0.0361058006953313,0.0079813352440629,0.018131462598428,0.0108005785087834,-8.47036300303944e-05,-0.000241238705710328,-0.000435346013788232
29,"regime_heavy_tail",6,"Rolling dependence",0.0077733036893621,0.0176622011061987,0.0105730007848217,0.865234375,0.0379264893845028,0.0079813352440629,0.018131462598428,0.0108005785087834,-0.000208031554700805,-0.000469261492229311,-0.000227577723961665
29,"regime_heavy_tail",6,"Independent marginals",0.00777003818293322,0.0181160862024774,0.0169350329309126,0.856119791666667,0.0367683429633476,0.0079813352440629,0.018131462598428,0.0108005785087834,-0.000211297061129686,-1.53763959506135e-05,0.00613445442212921
29,"regime_heavy_tail",6,"Equal weights",0.00802795255423481,0.018173822998912,0.0107282422782413,0.872395833333333,0.0398940767088545,0.0079813352440629,0.018131462598428,0.0108005785087834,4.66173101719026e-05,4.23604004839186e-05,-7.23362305420274e-05
29,"regime_heavy_tail",6,"ARIMA independent",0.00792269238804805,0.0183531132141802,0.0211525181864673,0.879557291666667,0.0416025009704435,0.0079813352440629,0.018131462598428,0.0108005785087834,-5.86428560148521e-05,0.000221650615752196,0.0103519396776839
29,"regime_heavy_tail",6,"Bootstrap independent",0.00784159326927963,0.0182366829511435,0.0161539972554492,0.789713541666667,0.0328601337447438,0.0079813352440629,0.018131462598428,0.0108005785087834,-0.000139741974783275,0.000105220352715478,0.00535341874666585
29,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00784145469122566,0.017827139838579,0.0108507270820672,0.78515625,0.031192146301071,0.0079813352440629,0.018131462598428,0.0108005785087834,-0.000139880552837247,-0.000304322759849079,5.01485732838178e-05
29,"static_gaussian",1,"No tail copula",0.00276777614394168,0.00642671550931695,0.00417538202278401,0.79296875,0.0125827190410305,0.00278959990583664,0.00649979201007275,0.0041779949677273,-2.18237618949536e-05,-7.30765007557936e-05,-2.61294494329368e-06
29,"static_gaussian",1,"Static dependence",0.00277925825090373,0.00647163688309234,0.00403531602977763,0.803385416666667,0.0128400389565083,0.00278959990583664,0.00649979201007275,0.0041779949677273,-1.03416549329101e-05,-2.81551269804108e-05,-0.000142678937949671
29,"static_gaussian",1,"Rolling dependence",0.00277618521093074,0.00647644386881431,0.0040211352806516,0.807291666666667,0.0131097029107009,0.00278959990583664,0.00649979201007275,0.0041779949677273,-1.34146949059017e-05,-2.33481412584419e-05,-0.0001568596870757
29,"static_gaussian",1,"Independent marginals",0.00278382818517692,0.00655293295844498,0.00507710618896899,0.818359375,0.0134024218537747,0.00278959990583664,0.00649979201007275,0.0041779949677273,-5.77172065971453e-06,5.31409483722307e-05,0.000899111221241688
29,"static_gaussian",1,"Equal weights",0.0027562399140194,0.0063817814612588,0.00393891189055706,0.8125,0.0128499891459695,0.00278959990583664,0.00649979201007275,0.0041779949677273,-3.33599918172418e-05,-0.000118010548813947,-0.000239083077170238
29,"static_gaussian",1,"ARIMA independent",0.00275928137294052,0.00646732054032797,0.00444839476089521,0.798177083333333,0.0125560949132571,0.00278959990583664,0.00649979201007275,0.0041779949677273,-3.03185328961201e-05,-3.24714697447831e-05,0.000270399793167907
29,"static_gaussian",1,"Bootstrap independent",0.00272820079603755,0.00637385371518986,0.00444834880651373,0.789713541666667,0.0122179363999458,0.00278959990583664,0.00649979201007275,0.0041779949677273,-6.13991097990875e-05,-0.00012593829488289,0.000270353838786432
29,"static_gaussian",1,"Gaussian copula bootstrap",0.00272505189895955,0.00629772430155314,0.00387726842520172,0.781901041666667,0.0118419250015052,0.00278959990583664,0.00649979201007275,0.0041779949677273,-6.45480068770898e-05,-0.000202067708519605,-0.000300726542525578
29,"static_gaussian",3,"No tail copula",0.00522553460061729,0.0120864167497146,0.00770422267847097,0.802083333333333,0.0234092313686311,0.00520902046840649,0.0120614176276413,0.00744676219003195,1.65141322108009e-05,2.49991220733249e-05,0.000257460488439029
29,"static_gaussian",3,"Static dependence",0.00521232091464567,0.0120733194737124,0.00771123692729878,0.796875,0.0231551347744382,0.00520902046840649,0.0120614176276413,0.00744676219003195,3.30044623918311e-06,1.19018460711523e-05,0.000264474737266837
29,"static_gaussian",3,"Rolling dependence",0.00522538065072857,0.012113089457002,0.00740704935933331,0.772135416666667,0.0223761447452302,0.00520902046840649,0.0120614176276413,0.00744676219003195,1.6360182322081e-05,5.16718293607082e-05,-3.97128306986383e-05
29,"static_gaussian",3,"Independent marginals",0.00521139306685237,0.0121477684355223,0.00945322347507089,0.783203125,0.0227935616054807,0.00520902046840649,0.0120614176276413,0.00744676219003195,2.37259844587927e-06,8.63508078810613e-05,0.00200646128503894
29,"static_gaussian",3,"Equal weights",0.00496889376450856,0.0114712148086081,0.00692214507389748,0.799479166666667,0.0231920261195037,0.00520902046840649,0.0120614176276413,0.00744676219003195,-0.000240126703897926,-0.00059020281903316,-0.00052461711613446
29,"static_gaussian",3,"ARIMA independent",0.00498835745765167,0.0116337508929468,0.00751711676910541,0.765625,0.0212338151738164,0.00520902046840649,0.0120614176276413,0.00744676219003195,-0.00022066301075482,-0.000427666734694481,7.03545790734662e-05
29,"static_gaussian",3,"Bootstrap independent",0.00503612490147531,0.0116955818949465,0.00781267068336837,0.765625,0.0211258068556503,0.00520902046840649,0.0120614176276413,0.00744676219003195,-0.000172895566931174,-0.000365835732694785,0.000365908493336423
29,"static_gaussian",3,"Gaussian copula bootstrap",0.00500579422814917,0.0114936898308706,0.00695641743191594,0.768880208333333,0.0214006904905621,0.00520902046840649,0.0120614176276413,0.00744676219003195,-0.00020322624025732,-0.000567727796770667,-0.000490344758116001
29,"static_gaussian",6,"No tail copula",0.00832878256769528,0.0193999094566278,0.0122338405991276,0.711588541666667,0.0309581671685989,0.00842240938144255,0.019561520639208,0.0118836924263186,-9.36268137472704e-05,-0.000161611182580221,0.000350148172809027
29,"static_gaussian",6,"Static dependence",0.00818822124920847,0.0189910022999104,0.0114880397698417,0.711588541666667,0.0301573363954138,0.00842240938144255,0.019561520639208,0.0118836924263186,-0.000234188132234079,-0.000570518339297558,-0.000395652656476869
29,"static_gaussian",6,"Rolling dependence",0.00837212207208838,0.0194313483230054,0.0116901106446808,0.710286458333333,0.0304315378163815,0.00842240938144255,0.019561520639208,0.0118836924263186,-5.02873093541703e-05,-0.000130172316202576,-0.000193581781637716
29,"static_gaussian",6,"Independent marginals",0.00833689035532604,0.0194737392283843,0.0131351558779546,0.69140625,0.0293466297059381,0.00842240938144255,0.019561520639208,0.0118836924263186,-8.55190261165109e-05,-8.77814108236549e-05,0.00125146345163606
29,"static_gaussian",6,"Equal weights",0.00726611615259607,0.0168067343096843,0.01013412375195,0.770833333333333,0.0313980964837649,0.00842240938144255,0.019561520639208,0.0118836924263186,-0.00115629322884648,-0.00275478632952374,-0.00174956867436857
29,"static_gaussian",6,"ARIMA independent",0.00697627726845289,0.0163484686518435,0.00995665837949774,0.725911458333333,0.0270686137876455,0.00842240938144255,0.019561520639208,0.0118836924263186,-0.00144613211298966,-0.0032130519873645,-0.00192703404682081
29,"static_gaussian",6,"Bootstrap independent",0.00697502014926595,0.0162202219064497,0.00966235590997469,0.725260416666667,0.027996470462072,0.00842240938144255,0.019561520639208,0.0118836924263186,-0.0014473892321766,-0.00334129873275827,-0.00222133651634386
29,"static_gaussian",6,"Gaussian copula bootstrap",0.00697567892290258,0.0161560758936768,0.00946637329693193,0.716145833333333,0.0270074707047379,0.00842240938144255,0.019561520639208,0.0118836924263186,-0.00144673045853996,-0.00340544474553115,-0.00241731912938662
3,"break_correlation",1,"No tail copula",0.00614944590137365,0.014222969051593,0.00951963759649049,0.660807291666667,0.0208526984135879,0.00618420057421941,0.0142732410886079,0.00921703429382265,-3.47546728457528e-05,-5.02720370148674e-05,0.000302603302667839
3,"break_correlation",1,"Static dependence",0.00625030366332768,0.0144897354258442,0.0102218787046816,0.647786458333333,0.0206060796230677,0.00618420057421941,0.0142732410886079,0.00921703429382265,6.6103089108269e-05,0.000216494337236325,0.0010048444108589
3,"break_correlation",1,"Rolling dependence",0.00653247930734251,0.01498865673779,0.00882856604384427,0.639322916666667,0.0212866591911217,0.00618420057421941,0.0142732410886079,0.00921703429382265,0.000348278733123105,0.000715415649182122,-0.000388468249978381
3,"break_correlation",1,"Independent marginals",0.0063812037941097,0.0149782337581401,0.0120268297792156,0.626953125,0.0203773637093852,0.00618420057421941,0.0142732410886079,0.00921703429382265,0.000197003219890295,0.000704992669532174,0.002809795485393
3,"break_correlation",1,"Equal weights",0.00466938272444073,0.010521966821951,0.00519776647724626,0.729166666666667,0.0190372420114533,0.00618420057421941,0.0142732410886079,0.00921703429382265,-0.00151481784977868,-0.00375127426665692,-0.00401926781657639
3,"break_correlation",1,"ARIMA independent",0.00465612778203545,0.0105489915423305,0.00472823727053453,0.578776041666667,0.0128379364608734,0.00618420057421941,0.0142732410886079,0.00921703429382265,-0.00152807279218396,-0.00372424954627746,-0.00448879702328813
3,"break_correlation",1,"Bootstrap independent",0.00468397000443062,0.0105621571878862,0.0046654581093937,0.555338541666667,0.0120873151172471,0.00618420057421941,0.0142732410886079,0.00921703429382265,-0.00150023056978879,-0.0037110839007217,-0.00455157618442895
3,"break_correlation",1,"Gaussian copula bootstrap",0.00468376416505179,0.0104635930882069,0.00456563900915929,0.542317708333333,0.0118501586514419,0.00618420057421941,0.0142732410886079,0.00921703429382265,-0.00150043640916762,-0.00380964800040106,-0.00465139528466337
3,"break_correlation",3,"No tail copula",0.00798355071576695,0.0179336954859269,0.00930892229181431,0.763671875,0.0320406261640261,0.00799037519917134,0.0179742702893613,0.00905023090226129,-6.82448340438846e-06,-4.0574803434331e-05,0.000258691389553025
3,"break_correlation",3,"Static dependence",0.00793612892837636,0.0178872115998568,0.00925363356781502,0.765625,0.0320892375254586,0.00799037519917134,0.0179742702893613,0.00905023090226129,-5.42462707949776e-05,-8.70586895044823e-05,0.000203402665553734
3,"break_correlation",3,"Rolling dependence",0.00799203359654182,0.0179313010239207,0.00884531105085818,0.768880208333333,0.0322039591976487,0.00799037519917134,0.0179742702893613,0.00905023090226129,1.6583973704784e-06,-4.29692654405657e-05,-0.000204919851403111
3,"break_correlation",3,"Independent marginals",0.00809863582996992,0.0184898328653916,0.0115131766858446,0.744791666666667,0.0319082511542785,0.00799037519917134,0.0179742702893613,0.00905023090226129,0.000108260630798577,0.000515562576030328,0.00246294578358334
3,"break_correlation",3,"Equal weights",0.00773367233686456,0.0173255443991457,0.00816984946204957,0.749348958333333,0.0307453029608568,0.00799037519917134,0.0179742702893613,0.00905023090226129,-0.000256702862306784,-0.000648725890215543,-0.000880381440211724
3,"break_correlation",3,"ARIMA independent",0.00768789721532197,0.0174818780047231,0.00851753041826481,0.654947916666667,0.0249891686812726,0.00799037519917134,0.0179742702893613,0.00905023090226129,-0.000302477983849369,-0.000492392284638172,-0.000532700483996484
3,"break_correlation",3,"Bootstrap independent",0.00784150336893918,0.0175745310849426,0.00800879336420877,0.610677083333333,0.0223274173096471,0.00799037519917134,0.0179742702893613,0.00905023090226129,-0.000148871830232163,-0.000399739204418728,-0.00104143753805252
3,"break_correlation",3,"Gaussian copula bootstrap",0.0078349384667864,0.0174113426166043,0.00772191747858844,0.610677083333333,0.0225401159925666,0.00799037519917134,0.0179742702893613,0.00905023090226129,-0.000155436732384938,-0.00056292767275699,-0.00132831342367285
3,"break_correlation",6,"No tail copula",0.0114937219668282,0.0256694127625305,0.0126761720670366,0.6640625,0.0386776914282873,0.0116177950776048,0.0259891854112935,0.0129749864689666,-0.000124073110776602,-0.000319772648763025,-0.000298814401929907
3,"break_correlation",6,"Static dependence",0.0115320771038743,0.0257256403467344,0.0127795091081973,0.676432291666667,0.0402027334683584,0.0116177950776048,0.0259891854112935,0.0129749864689666,-8.57179737305102e-05,-0.000263545064559133,-0.00019547736076927
3,"break_correlation",6,"Rolling dependence",0.0115615396443058,0.0258606605034825,0.01275606327661,0.654296875,0.0382619675721824,0.0116177950776048,0.0259891854112935,0.0129749864689666,-5.62554332990232e-05,-0.000128524907811008,-0.000218923192356531
3,"break_correlation",6,"Independent marginals",0.0115916912600731,0.02612045534405,0.013833618118887,0.627604166666667,0.035975288996221,0.0116177950776048,0.0259891854112935,0.0129749864689666,-2.61038175316305e-05,0.000131269932756427,0.000858631649920488
3,"break_correlation",6,"Equal weights",0.0117690297780723,0.026207700051272,0.0120191236557619,0.627604166666667,0.0370259444165347,0.0116177950776048,0.0259891854112935,0.0129749864689666,0.00015123470046751,0.000218514639978466,-0.000955862813204617
3,"break_correlation",6,"ARIMA independent",0.0128948018860857,0.0288710022607716,0.0128805029035595,0.556640625,0.0340095433617159,0.0116177950776048,0.0259891854112935,0.0129749864689666,0.00127700680848095,0.00288181684947812,-9.44835654070279e-05
3,"break_correlation",6,"Bootstrap independent",0.0118867118283868,0.0265252082074527,0.0118256924949175,0.608072916666667,0.0332013861463453,0.0116177950776048,0.0259891854112935,0.0129749864689666,0.000268916750781979,0.000536022796159136,-0.001149293974049
3,"break_correlation",6,"Gaussian copula bootstrap",0.0119898743332984,0.0266189138368041,0.011338354881353,0.598307291666667,0.0328162470416652,0.0116177950776048,0.0259891854112935,0.0129749864689666,0.000372079255693644,0.000629728425510585,-0.00163663158761358
3,"independent_series",1,"No tail copula",0.00320556485664848,0.00765094776925058,0.0062126627250381,0.770182291666667,0.0132300312494302,0.00320753357648615,0.00766496994797706,0.00622033117257611,-1.96871983766493e-06,-1.40221787264814e-05,-7.66844753800813e-06
3,"independent_series",1,"Static dependence",0.00320016035996751,0.00763899158263804,0.00622113918048981,0.770182291666667,0.0132392384442992,0.00320753357648615,0.00766496994797706,0.00622033117257611,-7.37321651863698e-06,-2.59783653390267e-05,8.08007913698922e-07
3,"independent_series",1,"Rolling dependence",0.00319777953708776,0.00764543473250449,0.00623871416677712,0.776041666666667,0.0135163275478235,0.00320753357648615,0.00766496994797706,0.00622033117257611,-9.754039398385e-06,-1.95352154725697e-05,1.83829942010114e-05
3,"independent_series",1,"Independent marginals",0.00320319382506507,0.00763725992059071,0.00626512435067498,0.753255208333333,0.0129395287712314,0.00320753357648615,0.00766496994797706,0.00622033117257611,-4.33975142107501e-06,-2.77100273863547e-05,4.47931780988634e-05
3,"independent_series",1,"Equal weights",0.00326180364887113,0.00779112122335252,0.00627308351395018,0.777994791666667,0.0143742961984257,0.00320753357648615,0.00766496994797706,0.00622033117257611,5.4270072384982e-05,0.000126151275375457,5.2752341374065e-05
3,"independent_series",1,"ARIMA independent",0.00320189053915593,0.00764947262746223,0.00625814991872142,0.783854166666667,0.013776923375723,0.00320753357648615,0.00766496994797706,0.00622033117257611,-5.64303733021753e-06,-1.54973205148323e-05,3.78187461453081e-05
3,"independent_series",1,"Bootstrap independent",0.00319485775478626,0.00763210512767392,0.00622994547490663,0.76171875,0.0129850951676362,0.00320753357648615,0.00766496994797706,0.00622033117257611,-1.26758216998828e-05,-3.28648203031445e-05,9.61430233051546e-06
3,"independent_series",1,"Gaussian copula bootstrap",0.00318787516218094,0.00761542498530205,0.00622065878589015,0.764322916666667,0.0130074858698295,0.00320753357648615,0.00766496994797706,0.00622033117257611,-1.96584143052057e-05,-4.95449626750121e-05,3.27613314034594e-07
3,"independent_series",3,"No tail copula",0.00692707278796607,0.0165327812658258,0.0117069775517696,0.7109375,0.0252211197336597,0.00690249986692481,0.0165124913919529,0.0115122768120011,2.45729210412585e-05,2.02898738729633e-05,0.000194700739768523
3,"independent_series",3,"Static dependence",0.00696600647125925,0.016655904341708,0.011508302499894,0.677083333333333,0.0239358310356977,0.00690249986692481,0.0165124913919529,0.0115122768120011,6.35066043344372e-05,0.000143412949755142,-3.97431210706796e-06
3,"independent_series",3,"Rolling dependence",0.00691473289525006,0.016515168619063,0.0118146247295542,0.703776041666667,0.0248221503526862,0.00690249986692481,0.0165124913919529,0.0115122768120011,1.22330283252488e-05,2.67722711013232e-06,0.000302347917553132
3,"independent_series",3,"Independent marginals",0.00689792871619689,0.0165398699611061,0.0116138703605734,0.6875,0.0242066263879143,0.00690249986692481,0.0165124913919529,0.0115122768120011,-4.57115072792502e-06,2.73785691532365e-05,0.000101593548572275
3,"independent_series",3,"Equal weights",0.00603119409535971,0.0144231961090362,0.0111385188895965,0.7421875,0.0249402701630684,0.00690249986692481,0.0165124913919529,0.0115122768120011,-0.000871305771565101,-0.00208929528291664,-0.000373757922404589
3,"independent_series",3,"ARIMA independent",0.00564393396069904,0.0134273089249317,0.0109769591981851,0.779296875,0.0250029654535074,0.00690249986692481,0.0165124913919529,0.0115122768120011,-0.00125856590622577,-0.00308518246702117,-0.000535317613816035
3,"independent_series",3,"Bootstrap independent",0.00572491785599693,0.0135911411559843,0.0110243263748701,0.762369791666667,0.0250617826818903,0.00690249986692481,0.0165124913919529,0.0115122768120011,-0.00117758201092789,-0.00292135023596859,-0.000487950437130983
3,"independent_series",3,"Gaussian copula bootstrap",0.00571237283381531,0.0135835129740702,0.0110308161492693,0.784505208333333,0.0256330552830191,0.00690249986692481,0.0165124913919529,0.0115122768120011,-0.0011901270331095,-0.0029289784178827,-0.000481460662731805
3,"independent_series",6,"No tail copula",0.0110469385493939,0.0271173073746941,0.0209072301903511,0.676432291666667,0.0357391510925214,0.010918254597854,0.0270555875288011,0.0205602065692503,0.000128683951539912,6.17198458930206e-05,0.000347023621100773
3,"independent_series",6,"Static dependence",0.0112291414026824,0.0280214271979135,0.0218683268152995,0.684895833333333,0.0366598981658424,0.010918254597854,0.0270555875288011,0.0205602065692503,0.000310886804828384,0.000965839669112376,0.00130812024604915
3,"independent_series",6,"Rolling dependence",0.0108108987084279,0.026662389518249,0.0207789212664481,0.693359375,0.0366352112643515,0.010918254597854,0.0270555875288011,0.0205602065692503,-0.000107355889426076,-0.000393198010552057,0.000218714697197808
3,"independent_series",6,"Independent marginals",0.0105705563139548,0.0259634215111334,0.0208182470745032,0.725260416666667,0.036950431041469,0.010918254597854,0.0270555875288011,0.0205602065692503,-0.000347698283899182,-0.00109216601766767,0.000258040505252941
3,"independent_series",6,"Equal weights",0.00842216625280657,0.0201687031478241,0.0160689536043297,0.794270833333333,0.037196411519883,0.010918254597854,0.0270555875288011,0.0205602065692503,-0.00249608834504744,-0.00688688438097704,-0.00449125296492056
3,"independent_series",6,"ARIMA independent",0.00782914194171786,0.018755722998213,0.0147365535081828,0.805338541666667,0.0347983419056201,0.010918254597854,0.0270555875288011,0.0205602065692503,-0.00308911265613614,-0.00829986453058806,-0.00582365306106753
3,"independent_series",6,"Bootstrap independent",0.00801045297037314,0.0188456984399722,0.014791788278549,0.776041666666667,0.0337550388719408,0.010918254597854,0.0270555875288011,0.0205602065692503,-0.00290780162748087,-0.00820988908882888,-0.00576841829070131
3,"independent_series",6,"Gaussian copula bootstrap",0.00800456215551354,0.0188585135223159,0.0153365162121678,0.772786458333333,0.0334854339922928,0.010918254597854,0.0270555875288011,0.0205602065692503,-0.00291369244234046,-0.00819707400648517,-0.00522369035708249
3,"regime_heavy_tail",1,"No tail copula",0.00163788592819761,0.00389920948388402,0.00327980054044744,0.8828125,0.00846398816171778,0.00164261842240475,0.00390314960902697,0.00329836066127372,-4.73249420713845e-06,-3.94012514295678e-06,-1.85601208262799e-05
3,"regime_heavy_tail",1,"Static dependence",0.00164478440483629,0.00389519081257551,0.00336809917711757,0.871744791666667,0.00830223179386351,0.00164261842240475,0.00390314960902697,0.00329836066127372,2.16598243153645e-06,-7.95879645146529e-06,6.97385158438518e-05
3,"regime_heavy_tail",1,"Rolling dependence",0.00164116521906068,0.00388476987125795,0.00335977318899786,0.874348958333333,0.00824973999000665,0.00164261842240475,0.00390314960902697,0.00329836066127372,-1.45320334406641e-06,-1.83797377690262e-05,6.14125277241394e-05
3,"regime_heavy_tail",1,"Independent marginals",0.00165307998325115,0.00395901671839257,0.00399264370785797,0.862630208333333,0.00823555474129873,0.00164261842240475,0.00390314960902697,0.00329836066127372,1.04615608464043e-05,5.58671093655932e-05,0.000694283046584249
3,"regime_heavy_tail",1,"Equal weights",0.00171211003398201,0.00411283900911569,0.00404300617694113,0.923177083333333,0.0107207232467673,0.00164261842240475,0.00390314960902697,0.00329836066127372,6.94916115772572e-05,0.000209689400088711,0.00074464551566741
3,"regime_heavy_tail",1,"ARIMA independent",0.00191558464747636,0.00461676896752795,0.00770277159782786,0.960286458333333,0.0142732993350183,0.00164261842240475,0.00390314960902697,0.00329836066127372,0.000272966225071614,0.000713619358500972,0.00440441093655414
3,"regime_heavy_tail",1,"Bootstrap independent",0.00160400106449928,0.00387889096888458,0.00378013061806132,0.838541666666667,0.00719705566944989,0.00164261842240475,0.00390314960902697,0.00329836066127372,-3.86173579054691e-05,-2.42586401423993e-05,0.000481769956787598
3,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0016000320344644,0.00380211719233194,0.00329038237547493,0.831380208333333,0.00690490605658001,0.00164261842240475,0.00390314960902697,0.00329836066127372,-4.25863879403524e-05,-0.000101032416695034,-7.97828579878921e-06
3,"regime_heavy_tail",3,"No tail copula",0.00422290670625368,0.00964885446760761,0.00655886819291786,0.837890625,0.0155471410441902,0.00421973730623738,0.00960688245449465,0.00649849455203855,3.16940001629865e-06,4.19720131129651e-05,6.03736408793156e-05
3,"regime_heavy_tail",3,"Static dependence",0.00424766657104478,0.00969782129473464,0.00683883773605862,0.837890625,0.016491445942567,0.00421973730623738,0.00960688245449465,0.00649849455203855,2.79292648073942e-05,9.09388402399926e-05,0.000340343184020074
3,"regime_heavy_tail",3,"Rolling dependence",0.0042205605001128,0.00962428903599856,0.00673777542510688,0.839192708333333,0.0153779329386165,0.00421973730623738,0.00960688245449465,0.00649849455203855,8.23193875413609e-07,1.74065815039086e-05,0.000239280873068338
3,"regime_heavy_tail",3,"Independent marginals",0.00423433429399805,0.0097686926457541,0.00778747391282087,0.830729166666667,0.0152760919022684,0.00421973730623738,0.00960688245449465,0.00649849455203855,1.45969877606662e-05,0.000161810191259451,0.00128897936078232
3,"regime_heavy_tail",3,"Equal weights",0.00432988919453002,0.00989456939630966,0.00694530368099156,0.873697916666667,0.0207018039254832,0.00421973730623738,0.00960688245449465,0.00649849455203855,0.000110151888292631,0.000287686941815015,0.000446809128953011
3,"regime_heavy_tail",3,"ARIMA independent",0.00473054287059233,0.0110166608536283,0.0142116121424732,0.919921875,0.0277092633541808,0.00421973730623738,0.00960688245449465,0.00649849455203855,0.000510805564354945,0.00140977839913368,0.00771311759043467
3,"regime_heavy_tail",3,"Bootstrap independent",0.00425358627132781,0.00978249323936634,0.00753083433088943,0.799479166666667,0.0139785661773691,0.00421973730623738,0.00960688245449465,0.00649849455203855,3.38489650904203e-05,0.000175610784871693,0.00103233977885089
3,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00427462221121968,0.00973777256144688,0.00692219597528624,0.814453125,0.0143271987004966,0.00421973730623738,0.00960688245449465,0.00649849455203855,5.48849049822973e-05,0.00013089010695223,0.000423701423247691
3,"regime_heavy_tail",6,"No tail copula",0.0113392278309619,0.0256408373985327,0.0131229958214567,0.698567708333333,0.03816575190003,0.011307079084687,0.025557277053157,0.0130327068523022,3.21487462749143e-05,8.35603453756099e-05,9.0288969154504e-05
3,"regime_heavy_tail",6,"Static dependence",0.0115232622809954,0.0260171878526675,0.0132346607545089,0.705729166666667,0.0396162426301976,0.011307079084687,0.025557277053157,0.0130327068523022,0.000216183196308414,0.000459910799510438,0.00020195390220679
3,"regime_heavy_tail",6,"Rolling dependence",0.0116497194895806,0.0263262755651259,0.0132639496527653,0.686197916666667,0.0381707753760465,0.011307079084687,0.025557277053157,0.0130327068523022,0.000342640404893615,0.000768998511968842,0.000231242800463103
3,"regime_heavy_tail",6,"Independent marginals",0.0112094890137802,0.0261791651642232,0.0176625409694884,0.706380208333333,0.0383927551562444,0.011307079084687,0.025557277053157,0.0130327068523022,-9.75900709067369e-05,0.000621888111066195,0.00462983411718625
3,"regime_heavy_tail",6,"Equal weights",0.0103310734432063,0.0234077790132177,0.0129761457867619,0.749348958333333,0.0397877680874258,0.011307079084687,0.025557277053157,0.0130327068523022,-0.000976005641480726,-0.00214949803993933,-5.65610655402487e-05
3,"regime_heavy_tail",6,"ARIMA independent",0.0100110659266267,0.0231564748064652,0.0156429754090136,0.729166666666667,0.0340954695803372,0.011307079084687,0.025557277053157,0.0130327068523022,-0.00129601315806027,-0.00240080224669186,0.0026102685567114
3,"regime_heavy_tail",6,"Bootstrap independent",0.0102887295030105,0.0234091520581924,0.014029710135371,0.629557291666667,0.0277883939509518,0.011307079084687,0.025557277053157,0.0130327068523022,-0.00101834958167645,-0.00214812499496462,0.000997003283068801
3,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0103128373235855,0.023125260314373,0.013558794182769,0.612630208333333,0.0268185984955809,0.011307079084687,0.025557277053157,0.0130327068523022,-0.000994241761101525,-0.00243201673878406,0.000526087330466826
3,"static_gaussian",1,"No tail copula",0.00283273774132913,0.00658115989989111,0.00387072405514831,0.768229166666667,0.0118654270788655,0.00282616856580847,0.00658718712881115,0.00383184785720299,6.56917552066191e-06,-6.0272289200405e-06,3.88761979453153e-05
3,"static_gaussian",1,"Static dependence",0.00281748140357878,0.00656522402486822,0.00385060888154854,0.75,0.0114717295877297,0.00282616856580847,0.00658718712881115,0.00383184785720299,-8.6871622296896e-06,-2.19631039429357e-05,1.87610243455524e-05
3,"static_gaussian",1,"Rolling dependence",0.00284511979771056,0.00662960762195477,0.00385001052872121,0.761067708333333,0.0117552211667045,0.00282616856580847,0.00658718712881115,0.00383184785720299,1.8951231902091e-05,4.24204931436141e-05,1.81626715182212e-05
3,"static_gaussian",1,"Independent marginals",0.00283851973751849,0.0066368727943433,0.0044109560320967,0.763671875,0.0116117441096005,0.00282616856580847,0.00658718712881115,0.00383184785720299,1.2351171710028e-05,4.96856655321466e-05,0.000579108174893709
3,"static_gaussian",1,"Equal weights",0.00273509503376808,0.0063998329663289,0.00379824918270791,0.771484375,0.0116145239604173,0.00282616856580847,0.00658718712881115,0.00383184785720299,-9.1073532040391e-05,-0.000187354162482251,-3.35986744950793e-05
3,"static_gaussian",1,"ARIMA independent",0.00267599027432018,0.00628155590351799,0.00413628485994484,0.789713541666667,0.0118587034607613,0.00282616856580847,0.00658718712881115,0.00383184785720299,-0.00015017829148829,-0.000305631225293162,0.000304437002741846
3,"static_gaussian",1,"Bootstrap independent",0.00267476587986487,0.00626710767975212,0.00407656417670672,0.77734375,0.011551488434879,0.00282616856580847,0.00658718712881115,0.00383184785720299,-0.000151402685943595,-0.000320079449059028,0.000244716319503725
3,"static_gaussian",1,"Gaussian copula bootstrap",0.00267069742899488,0.00620697550681942,0.0037954654251984,0.791666666666667,0.0118428317062929,0.00282616856580847,0.00658718712881115,0.00383184785720299,-0.000155471136813587,-0.000380211621991733,-3.63824320045911e-05
3,"static_gaussian",3,"No tail copula",0.00564465894661095,0.0131684975625483,0.0089245285161455,0.75,0.0225603650932847,0.00568025099851245,0.0133024050518166,0.00908898726379602,-3.55920519015005e-05,-0.000133907489268236,-0.000164458747650517
3,"static_gaussian",3,"Static dependence",0.00569028950967137,0.0133409657286792,0.00915112675832604,0.733723958333333,0.0222139757008851,0.00568025099851245,0.0133024050518166,0.00908898726379602,1.00385111589151e-05,3.85606768626527e-05,6.21394945300238e-05
3,"static_gaussian",3,"Rolling dependence",0.00577964505887435,0.0135848923170186,0.00953771561873139,0.751953125,0.0234345187951698,0.00568025099851245,0.0133024050518166,0.00908898726379602,9.93940603618961e-05,0.000282487265201995,0.000448728354935372
3,"static_gaussian",3,"Independent marginals",0.00575532222101175,0.0135003179798253,0.0110465968724142,0.768229166666667,0.023918429296334,0.00568025099851245,0.0133024050518166,0.00908898726379602,7.50712224992936e-05,0.000197912928008743,0.0019576096086182
3,"static_gaussian",3,"Equal weights",0.00491409813581254,0.0113663452310809,0.00688552686997311,0.8046875,0.0231721556729474,0.00568025099851245,0.0133024050518166,0.00908898726379602,-0.000766152862699913,-0.0019360598207357,-0.00220346039382291
3,"static_gaussian",3,"ARIMA independent",0.00478184610495137,0.0111878321369152,0.00756906932442322,0.794921875,0.0219977499244602,0.00568025099851245,0.0133024050518166,0.00908898726379602,-0.000898404893561087,-0.00211457291490141,-0.0015199179393728
3,"static_gaussian",3,"Bootstrap independent",0.00483399862287774,0.0113086547484721,0.00728398190378913,0.768880208333333,0.0206022154593634,0.00568025099851245,0.0133024050518166,0.00908898726379602,-0.000846252375634717,-0.00199375030334446,-0.00180500536000689
3,"static_gaussian",3,"Gaussian copula bootstrap",0.00483067572902201,0.0111632025265583,0.00660412683304797,0.772786458333333,0.0207152152463738,0.00568025099851245,0.0133024050518166,0.00908898726379602,-0.000849575269490439,-0.00213920252525823,-0.00248486043074805
3,"static_gaussian",6,"No tail copula",0.00664397945475491,0.0154651601061237,0.00963585810200151,0.787760416666667,0.0290322797501026,0.00663730529402922,0.0154657832834879,0.0096582321922332,6.67416072569135e-06,-6.23177364218741e-07,-2.23740902316888e-05
3,"static_gaussian",6,"Static dependence",0.00666341544960177,0.0155199100642203,0.00969565242793103,0.764973958333333,0.0278915805805556,0.00663730529402922,0.0154657832834879,0.0096582321922332,2.61101555725481e-05,5.41267807324004e-05,3.74202356978343e-05
3,"static_gaussian",6,"Rolling dependence",0.00665684666809411,0.0154898793771941,0.00969165189512655,0.76171875,0.0281339320361613,0.00663730529402922,0.0154657832834879,0.0096582321922332,1.95413740648959e-05,2.40960937061708e-05,3.34197028933544e-05
3,"static_gaussian",6,"Independent marginals",0.00664819119555466,0.0155679323075918,0.0103315767092166,0.772786458333333,0.0283560520500754,0.00663730529402922,0.0154657832834879,0.0096582321922332,1.08859015254372e-05,0.000102149024103888,0.00067334451698341
3,"static_gaussian",6,"Equal weights",0.00668897154192809,0.0155650794841075,0.00966584385984486,0.776041666666667,0.0284765983228916,0.00663730529402922,0.0154657832834879,0.0096582321922332,5.16662478988713e-05,9.92962006196117e-05,7.61166761166325e-06
3,"static_gaussian",6,"ARIMA independent",0.00665645210298188,0.0155950204072375,0.00990555032181182,0.755859375,0.0275303945637374,0.00663730529402922,0.0154657832834879,0.0096582321922332,1.91468089526621e-05,0.000129237123749569,0.000247318129578624
3,"static_gaussian",6,"Bootstrap independent",0.006724353955514,0.0157050691899611,0.0101434708210627,0.779296875,0.0291051257896617,0.00663730529402922,0.0154657832834879,0.0096582321922332,8.70486614847846e-05,0.000239285906473196,0.000485238628829467
3,"static_gaussian",6,"Gaussian copula bootstrap",0.00669009462725173,0.0154947812203197,0.00967993532019102,0.807942708333333,0.0308570355940776,0.00663730529402922,0.0154657832834879,0.0096582321922332,5.27893332225105e-05,2.89979368318233e-05,2.17031279578193e-05
30,"break_correlation",1,"No tail copula",0.00439895455923949,0.00985795878881721,0.00498567610268196,0.6875,0.01570600280821,0.00441315856665401,0.00989077323620857,0.00487069552353722,-1.42040074145216e-05,-3.28144473913609e-05,0.000114980579144743
30,"break_correlation",1,"Static dependence",0.00442058912573705,0.00993752641346511,0.004955013209345,0.685546875,0.0155273953311227,0.00441315856665401,0.00989077323620857,0.00487069552353722,7.43055908304386e-06,4.67531772565428e-05,8.4317685807786e-05
30,"break_correlation",1,"Rolling dependence",0.00444095217176534,0.00994432769288012,0.00513238934710153,0.662760416666667,0.0148846118462088,0.00441315856665401,0.00989077323620857,0.00487069552353722,2.77936051113281e-05,5.35544566715486e-05,0.000261693823564313
30,"break_correlation",1,"Independent marginals",0.00441888339043757,0.0100452618002323,0.00565232202743183,0.670572916666667,0.0151467551903794,0.00441315856665401,0.00989077323620857,0.00487069552353722,5.72482378355908e-06,0.000154488564023758,0.000781626503894607
30,"break_correlation",1,"Equal weights",0.00436781693631169,0.00981873062922373,0.00485882174905242,0.725260416666667,0.016773570840069,0.00441315856665401,0.00989077323620857,0.00487069552353722,-4.53416303423191e-05,-7.20426069848387e-05,-1.18737744847974e-05
30,"break_correlation",1,"ARIMA independent",0.00446840320678918,0.0101676810592094,0.00502648896488694,0.610677083333333,0.0132088588369119,0.00441315856665401,0.00989077323620857,0.00487069552353722,5.524464013517e-05,0.000276907823000808,0.000155793441349725
30,"break_correlation",1,"Bootstrap independent",0.00451302412981237,0.0101754384623591,0.00489691028053412,0.594401041666667,0.0126045183134843,0.00441315856665401,0.00989077323620857,0.00487069552353722,9.98655631583665e-05,0.000284665226150553,2.62147569968976e-05
30,"break_correlation",1,"Gaussian copula bootstrap",0.00450651984050797,0.0100673633897271,0.00473485126947858,0.58984375,0.0125053792228553,0.00441315856665401,0.00989077323620857,0.00487069552353722,9.33612738539596e-05,0.000176590153518581,-0.000135844254058643
30,"break_correlation",3,"No tail copula",0.00813817176995153,0.0183306477915468,0.00850312180556475,0.628255208333333,0.0250515752807086,0.00810153916240678,0.0182965082850949,0.00825356668565925,3.66326075447437e-05,3.41395064518274e-05,0.000249555119905508
30,"break_correlation",3,"Static dependence",0.00812035736981561,0.0183477131605512,0.00841814527444841,0.63671875,0.0253064490336259,0.00810153916240678,0.0182965082850949,0.00825356668565925,1.88182074088248e-05,5.12048754562379e-05,0.000164578588789164
30,"break_correlation",3,"Rolling dependence",0.00804784784010704,0.0181426664156201,0.00804351336061873,0.6484375,0.0258997875305535,0.00810153916240678,0.0182965082850949,0.00825356668565925,-5.36913222997405e-05,-0.000153841869474796,-0.000210053325040517
30,"break_correlation",3,"Independent marginals",0.00814531516007736,0.0185992841397626,0.00974918010736677,0.620442708333333,0.0249122877385916,0.00810153916240678,0.0182965082850949,0.00825356668565925,4.37759976705792e-05,0.000302775854667637,0.00149561342170752
30,"break_correlation",3,"Equal weights",0.00775972331470663,0.0173909584309396,0.00793773628159296,0.681640625,0.0271944131417052,0.00810153916240678,0.0182965082850949,0.00825356668565925,-0.000341815847700156,-0.000905549854155339,-0.000315830404066285
30,"break_correlation",3,"ARIMA independent",0.00793958242725947,0.0178828995588459,0.00802188102009781,0.599609375,0.0227320861417928,0.00810153916240678,0.0182965082850949,0.00825356668565925,-0.000161956735147309,-0.000413608726249043,-0.000231685665561436
30,"break_correlation",3,"Bootstrap independent",0.00802353194067788,0.0179778162276799,0.00802599844992809,0.563151041666667,0.0213401342580114,0.00810153916240678,0.0182965082850949,0.00825356668565925,-7.80072217288989e-05,-0.000318692057415079,-0.000227568235731153
30,"break_correlation",3,"Gaussian copula bootstrap",0.00802579541588208,0.0178088521460428,0.00771961117996965,0.550130208333333,0.0205016654359323,0.00810153916240678,0.0182965082850949,0.00825356668565925,-7.57437465247011e-05,-0.000487656139052127,-0.0005339555056896
30,"break_correlation",6,"No tail copula",0.0139374316919084,0.0305876551253588,0.012878520174209,0.559244791666667,0.0363574061106183,0.0134424651345893,0.0297068059324735,0.0127598822900638,0.000494966557319169,0.000880849192885259,0.000118637884145137
30,"break_correlation",6,"Static dependence",0.0135289982715903,0.0299298821413792,0.0132151057179428,0.598958333333333,0.0390898041960694,0.0134424651345893,0.0297068059324735,0.0127598822900638,8.65331370010075e-05,0.000223076208905638,0.000455223427879023
30,"break_correlation",6,"Rolling dependence",0.0139024879426461,0.03058507342839,0.0130031497309358,0.56640625,0.0379583020177189,0.0134424651345893,0.0297068059324735,0.0127598822900638,0.000460022808056808,0.000878267495916487,0.00024326744087194
30,"break_correlation",6,"Independent marginals",0.0136213589590437,0.0303419626207089,0.0149041389452489,0.561848958333333,0.0355641393562921,0.0134424651345893,0.0297068059324735,0.0127598822900638,0.000178893824454402,0.000635156688235345,0.00214425665518507
30,"break_correlation",6,"Equal weights",0.0121707652028881,0.0270915743601954,0.012700292120932,0.674479166666667,0.040824349314044,0.0134424651345893,0.0297068059324735,0.0127598822900638,-0.00127169993170116,-0.0026152315722781,-5.95901691318023e-05
30,"break_correlation",6,"ARIMA independent",0.0112594377342601,0.025503802483384,0.0129006912619176,0.645833333333333,0.0356504015621252,0.0134424651345893,0.0297068059324735,0.0127598822900638,-0.00218302740032911,-0.00420300344908953,0.000140808971853753
30,"break_correlation",6,"Bootstrap independent",0.0115744093995925,0.0258503769679857,0.0128202418539395,0.611979166666667,0.0337651319097131,0.0134424651345893,0.0297068059324735,0.0127598822900638,-0.00186805573499679,-0.00385642896448781,6.03595638756713e-05
30,"break_correlation",6,"Gaussian copula bootstrap",0.011337845180807,0.025199667835397,0.0117766090156085,0.63671875,0.035466335424444,0.0134424651345893,0.0297068059324735,0.0127598822900638,-0.00210461995378221,-0.00450713809707649,-0.0009832732744553
30,"independent_series",1,"No tail copula",0.00363017970810099,0.00869785827311847,0.00753419976333692,0.82421875,0.017406264404073,0.00364972395011315,0.00872434341461071,0.00753909660812666,-1.95442420121584e-05,-2.6485141492243e-05,-4.89684478974847e-06
30,"independent_series",1,"Static dependence",0.00366425196042454,0.00875043831345595,0.00733600410463406,0.822916666666667,0.0172455728742721,0.00364972395011315,0.00872434341461071,0.00753909660812666,1.45280103113908e-05,2.60948988452352e-05,-0.000203092503492599
30,"independent_series",1,"Rolling dependence",0.003690744883827,0.00884834221753653,0.00751017869013429,0.828125,0.0176109129271362,0.00364972395011315,0.00872434341461071,0.00753909660812666,4.10209337138459e-05,0.00012399880292582,-2.89179179923781e-05
30,"independent_series",1,"Independent marginals",0.00375286303458439,0.00898469684155652,0.0078050870447751,0.826171875,0.0177940828118,0.00364972395011315,0.00872434341461071,0.00753909660812666,0.000103139084471243,0.000260353426945808,0.000265990436648434
30,"independent_series",1,"Equal weights",0.00327614188809875,0.00779217658911222,0.00641186748889445,0.838541666666667,0.0169264694887553,0.00364972395011315,0.00872434341461071,0.00753909660812666,-0.000373582062014406,-0.000932166825498487,-0.00112722911923221
30,"independent_series",1,"ARIMA independent",0.00356444756203076,0.00849900812276501,0.00619746012269787,0.784505208333333,0.0154661465478717,0.00364972395011315,0.00872434341461071,0.00753909660812666,-8.52763880823957e-05,-0.000225335291845697,-0.00134163648542879
30,"independent_series",1,"Bootstrap independent",0.00316168272484708,0.00755950832851783,0.00601347916845702,0.802734375,0.013745980255863,0.00364972395011315,0.00872434341461071,0.00753909660812666,-0.000488041225266068,-0.00116483508609288,-0.00152561743966964
30,"independent_series",1,"Gaussian copula bootstrap",0.00317707993431882,0.00758220217408989,0.00602851763829342,0.81640625,0.0142269144992404,0.00364972395011315,0.00872434341461071,0.00753909660812666,-0.000472644015794331,-0.00114214124052082,-0.00151057896983325
30,"independent_series",3,"No tail copula",0.00577483806155054,0.013741873331384,0.0103644262504721,0.806640625,0.026885311370903,0.00575327690757372,0.0137300028551604,0.0103373783104057,2.15611539768198e-05,1.18704762235751e-05,2.70479400663604e-05
30,"independent_series",3,"Static dependence",0.00576954694931644,0.0137049595884393,0.0101324461587612,0.768880208333333,0.0249133431744635,0.00575327690757372,0.0137300028551604,0.0103373783104057,1.62700417427244e-05,-2.50432667211684e-05,-0.000204932151644542
30,"independent_series",3,"Rolling dependence",0.00571814465698448,0.0136038362437136,0.0101357836474497,0.802083333333333,0.0261847632021072,0.00575327690757372,0.0137300028551604,0.0103373783104057,-3.51322505892362e-05,-0.000126166611446807,-0.000201594662956066
30,"independent_series",3,"Independent marginals",0.0056912777484033,0.0134971273299257,0.010109530719458,0.811848958333333,0.0270485567405147,0.00575327690757372,0.0137300028551604,0.0103373783104057,-6.19991591704174e-05,-0.000232875525234759,-0.000227847590947735
30,"independent_series",3,"Equal weights",0.00556501075695662,0.0132572190972481,0.0102659848742905,0.819661458333333,0.0269430639678971,0.00575327690757372,0.0137300028551604,0.0103373783104057,-0.000188266150617092,-0.000472783757912303,-7.13934361152285e-05
30,"independent_series",3,"ARIMA independent",0.00552169695881909,0.013138855125195,0.0100730173175738,0.8046875,0.026157588202791,0.00575327690757372,0.0137300028551604,0.0103373783104057,-0.000231579948754627,-0.000591147729965442,-0.000264360992831926
30,"independent_series",3,"Bootstrap independent",0.00552089323919017,0.0131359612063201,0.0100689906360526,0.783854166666667,0.0245080854389045,0.00575327690757372,0.0137300028551604,0.0103373783104057,-0.000232383668383542,-0.000594041648840374,-0.000268387674353179
30,"independent_series",3,"Gaussian copula bootstrap",0.00551149575272064,0.0130898719154111,0.0101310611917796,0.798177083333333,0.0253905741064574,0.00575327690757372,0.0137300028551604,0.0103373783104057,-0.000241781154853079,-0.000640130939749376,-0.000206317118626103
30,"independent_series",6,"No tail copula",0.00853615887210481,0.0202010350326673,0.0159761540944444,0.776041666666667,0.0373105551265637,0.00851966792172871,0.0202361843368077,0.0158099721349704,1.64909503760999e-05,-3.51493041403673e-05,0.000166181959473925
30,"independent_series",6,"Static dependence",0.00849899655715297,0.0202459314225033,0.0157987650884573,0.774088541666667,0.0364546712310031,0.00851966792172871,0.0202361843368077,0.0158099721349704,-2.0671364575741e-05,9.74708569557309e-06,-1.12070465131502e-05
30,"independent_series",6,"Rolling dependence",0.00850526733129262,0.0201923621632249,0.0156928238123527,0.763020833333333,0.0358690403336093,0.00851966792172871,0.0202361843368077,0.0158099721349704,-1.44005904360884e-05,-4.38221735827929e-05,-0.000117148322617753
30,"independent_series",6,"Independent marginals",0.00865677111310149,0.0204986297547755,0.0160257760335533,0.772135416666667,0.0380722523203821,0.00851966792172871,0.0202361843368077,0.0158099721349704,0.000137103191372785,0.000262445417967789,0.000215803898582886
30,"independent_series",6,"Equal weights",0.00834184476857,0.0198350481422892,0.0156783366398154,0.77734375,0.0364120123851266,0.00851966792172871,0.0202361843368077,0.0158099721349704,-0.00017782315315871,-0.000401136194518467,-0.000131635495155078
30,"independent_series",6,"ARIMA independent",0.00876453422849128,0.020519296545115,0.0157473121169052,0.766927083333333,0.0385065109532549,0.00851966792172871,0.0202361843368077,0.0158099721349704,0.000244866306762572,0.000283112208307325,-6.26600180652498e-05
30,"independent_series",6,"Bootstrap independent",0.00828821549939204,0.0195808871813222,0.0156584580528699,0.842447916666667,0.0423897513687318,0.00851966792172871,0.0202361843368077,0.0158099721349704,-0.000231452422336664,-0.00065529715548546,-0.000151514082100526
30,"independent_series",6,"Gaussian copula bootstrap",0.00829558292657859,0.0196634306776525,0.015797049264857,0.838541666666667,0.0423092687086587,0.00851966792172871,0.0202361843368077,0.0158099721349704,-0.000224084995150123,-0.000572753659155222,-1.29228701134625e-05
30,"regime_heavy_tail",1,"No tail copula",0.00597925407698751,0.0132130755043135,0.00808815990535129,0.548828125,0.00969613803787894,0.0059821694624542,0.0132585952211619,0.00833945654348651,-2.91538546669072e-06,-4.55197168484252e-05,-0.000251296638135222
30,"regime_heavy_tail",1,"Static dependence",0.00599027901395861,0.0132666048260484,0.00823461193636677,0.551432291666667,0.0095767921648547,0.0059821694624542,0.0132585952211619,0.00833945654348651,8.10955150440038e-06,8.00960488651394e-06,-0.000104844607119743
30,"regime_heavy_tail",1,"Rolling dependence",0.00597876320608264,0.0132722036893723,0.00786136240946622,0.547526041666667,0.00962298705967299,0.0059821694624542,0.0132585952211619,0.00833945654348651,-3.4062563715612e-06,1.36084682103507e-05,-0.000478094134020286
30,"regime_heavy_tail",1,"Independent marginals",0.00596846898218044,0.0132273360821265,0.00775470549203723,0.552734375,0.00989311022702362,0.0059821694624542,0.0132585952211619,0.00833945654348651,-1.37004802737619e-05,-3.12591390353879e-05,-0.000584751051449277
30,"regime_heavy_tail",1,"Equal weights",0.00588993907724487,0.0130574862689571,0.00781102534733407,0.604817708333333,0.0116484836275486,0.0059821694624542,0.0132585952211619,0.00833945654348651,-9.22303852093362e-05,-0.000201108952204826,-0.000528431196152442
30,"regime_heavy_tail",1,"ARIMA independent",0.00584224507026811,0.0131031254613577,0.00777813435998013,0.649739583333333,0.0139223040655984,0.0059821694624542,0.0132585952211619,0.00833945654348651,-0.000139924392186092,-0.000155469759804197,-0.000561322183506376
30,"regime_heavy_tail",1,"Bootstrap independent",0.00604546957871824,0.0132663081814384,0.0080801281440387,0.486328125,0.0079824769874201,0.0059821694624542,0.0132585952211619,0.00833945654348651,6.33001162640336e-05,7.71296027648159e-06,-0.000259328399447806
30,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0060039829126811,0.0131413470233117,0.00796987712574298,0.503255208333333,0.00825514348417011,0.0059821694624542,0.0132585952211619,0.00833945654348651,2.18134502268947e-05,-0.000117248197850195,-0.000369579417743533
30,"regime_heavy_tail",3,"No tail copula",0.0075314292655321,0.0171224606963259,0.0112038939437752,0.786458333333333,0.0314141775315954,0.00754952721855613,0.0171407146734715,0.0109405058854652,-1.80979530240225e-05,-1.82539771456658e-05,0.000263388058310004
30,"regime_heavy_tail",3,"Static dependence",0.00751054928632162,0.0170277010347517,0.0110030003817477,0.784505208333333,0.0316294001931511,0.00754952721855613,0.0171407146734715,0.0109405058854652,-3.89779322345083e-05,-0.00011301363871986,6.24944962824923e-05
30,"regime_heavy_tail",3,"Rolling dependence",0.00757902725289068,0.0171907439233467,0.0113510333070138,0.787760416666667,0.0324708658999103,0.00754952721855613,0.0171407146734715,0.0109405058854652,2.95000343345526e-05,5.00292498751831e-05,0.000410527421548549
30,"regime_heavy_tail",3,"Independent marginals",0.00752510863260664,0.0175223183855176,0.0151896013414369,0.778645833333333,0.0310050105149172,0.00754952721855613,0.0171407146734715,0.0109405058854652,-2.44185859494834e-05,0.00038160371204601,0.00424909545597164
30,"regime_heavy_tail",3,"Equal weights",0.00750388119588267,0.0169816419056987,0.0106091079143287,0.790364583333333,0.0321039788724563,0.00754952721855613,0.0171407146734715,0.0109405058854652,-4.56460226734576e-05,-0.000159072767772859,-0.000331397971136519
30,"regime_heavy_tail",3,"ARIMA independent",0.00754686928895646,0.0174969116302326,0.0149316626283738,0.768880208333333,0.0299675348625985,0.00754952721855613,0.0171407146734715,0.0109405058854652,-2.65792959966513e-06,0.000356196956761003,0.00399115674290859
30,"regime_heavy_tail",3,"Bootstrap independent",0.00761426589438234,0.0173112418166702,0.0120114235209737,0.70703125,0.02390492224393,0.00754952721855613,0.0171407146734715,0.0109405058854652,6.47386758262161e-05,0.000170527143198679,0.00107091763550841
30,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00763089398254334,0.0171301307470213,0.0102863711788331,0.6875,0.0229169516408037,0.00754952721855613,0.0171407146734715,0.0109405058854652,8.13667639872175e-05,-1.05839264502826e-05,-0.000654134706632104
30,"regime_heavy_tail",6,"No tail copula",0.00743470725997559,0.0169595601646324,0.0108143952203559,0.90234375,0.0434528960921239,0.00751657774814867,0.0170855812393768,0.010796121564404,-8.18704881730787e-05,-0.000126021074744329,1.82736559519638e-05
30,"regime_heavy_tail",6,"Static dependence",0.00747059576681526,0.0170057135105197,0.0112828513189301,0.9140625,0.0490023585448161,0.00751657774814867,0.0170855812393768,0.010796121564404,-4.59819813334109e-05,-7.98677288570138e-05,0.000486729754526139
30,"regime_heavy_tail",6,"Rolling dependence",0.0075936031127014,0.0172771899012894,0.0111783936371957,0.911458333333333,0.0459789121373649,0.00751657774814867,0.0170855812393768,0.010796121564404,7.70253645527279e-05,0.000191608661912687,0.00038227207279171
30,"regime_heavy_tail",6,"Independent marginals",0.0074281073046,0.0178414068085393,0.0254058534113368,0.910807291666667,0.0463204629708044,0.00751657774814867,0.0170855812393768,0.010796121564404,-8.84704435486694e-05,0.000755825569162538,0.0146097318469328
30,"regime_heavy_tail",6,"Equal weights",0.00789091509422216,0.0179792521043832,0.0123563246445111,0.940755208333333,0.0564642337641245,0.00751657774814867,0.0170855812393768,0.010796121564404,0.00037433734607349,0.000893670865006416,0.00156020308010716
30,"regime_heavy_tail",6,"ARIMA independent",0.00812007840136309,0.0191136945069659,0.0332013812974525,0.943359375,0.0573093190705396,0.00751657774814867,0.0170855812393768,0.010796121564404,0.000603500653214416,0.00202811326758916,0.0224052597330485
30,"regime_heavy_tail",6,"Bootstrap independent",0.00739577785454079,0.017524811778568,0.0231241953384433,0.884114583333333,0.041979566689103,0.00751657774814867,0.0170855812393768,0.010796121564404,-0.000120799893607876,0.000439230539191201,0.0123280737740393
30,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00737644464900577,0.0166782658088418,0.0106037184606089,0.858072916666667,0.0403760350249626,0.00751657774814867,0.0170855812393768,0.010796121564404,-0.000140133099142901,-0.000407315430534932,-0.000192403103795103
30,"static_gaussian",1,"No tail copula",0.00276619424738508,0.00648175893386176,0.0039776699696135,0.761067708333333,0.0116756284423208,0.0027941466459311,0.00653887407258498,0.00403350829298575,-2.79523985460199e-05,-5.71151387232238e-05,-5.58383233722464e-05
30,"static_gaussian",1,"Static dependence",0.00277641680481416,0.00652221792769541,0.00405943531154924,0.766927083333333,0.0118376266788563,0.0027941466459311,0.00653887407258498,0.00403350829298575,-1.77298411169337e-05,-1.66561448895737e-05,2.59270185634904e-05
30,"static_gaussian",1,"Rolling dependence",0.00278773429785955,0.00651248111729142,0.00409498641898874,0.770182291666667,0.0117638576887501,0.0027941466459311,0.00653887407258498,0.00403350829298575,-6.41234807155239e-06,-2.63929552935648e-05,6.14781260029965e-05
30,"static_gaussian",1,"Independent marginals",0.00278945032554513,0.00656309743253665,0.00443340481534248,0.766927083333333,0.0117223501861589,0.0027941466459311,0.00653887407258498,0.00403350829298575,-4.6963203859645e-06,2.42233599516643e-05,0.000399896522356731
30,"static_gaussian",1,"Equal weights",0.00272351811147143,0.00636779848026071,0.0038709605467304,0.798828125,0.0121373096489369,0.0027941466459311,0.00653887407258498,0.00403350829298575,-7.06285344596654e-05,-0.000171075592324273,-0.000162547746255342
30,"static_gaussian",1,"ARIMA independent",0.00272846334467839,0.00642184822461657,0.00427550223291129,0.789713541666667,0.012023258899211,0.0027941466459311,0.00653887407258498,0.00403350829298575,-6.56833012527055e-05,-0.000117025847968417,0.000241993939925541
30,"static_gaussian",1,"Bootstrap independent",0.00270198265089404,0.00632121427609607,0.00407350093441331,0.768229166666667,0.0114140331195205,0.0027941466459311,0.00653887407258498,0.00403350829298575,-9.21639950370581e-05,-0.000217659796488913,3.99926414275682e-05
30,"static_gaussian",1,"Gaussian copula bootstrap",0.00270411495783807,0.00630437705748331,0.00391271621987022,0.776041666666667,0.0118716817152495,0.0027941466459311,0.00653887407258498,0.00403350829298575,-9.0031688093027e-05,-0.000234497015101672,-0.000120792073115525
30,"static_gaussian",3,"No tail copula",0.00484757303357169,0.0112139523759586,0.00653749797636135,0.830078125,0.0237770714754049,0.00483294218965644,0.0111505826078487,0.00631493753368194,1.46308439152518e-05,6.33697681098767e-05,0.000222560442679411
30,"static_gaussian",3,"Static dependence",0.00483730902591482,0.011160410694691,0.00626153065830784,0.830078125,0.0237788484653897,0.00483294218965644,0.0111505826078487,0.00631493753368194,4.36683625837722e-06,9.828086842259e-06,-5.3406875374102e-05
30,"static_gaussian",3,"Rolling dependence",0.00483432993718978,0.0111603947104885,0.00628441775799484,0.8203125,0.0229604536613434,0.00483294218965644,0.0111505826078487,0.00631493753368194,1.38774753333931e-06,9.81210263975574e-06,-3.05197756870958e-05
30,"static_gaussian",3,"Independent marginals",0.00483457122654353,0.0113020598781936,0.00773056879779951,0.825520833333333,0.0236878578558828,0.00483294218965644,0.0111505826078487,0.00631493753368194,1.62903688709446e-06,0.000151477270344832,0.00141563126411757
30,"static_gaussian",3,"Equal weights",0.00483594370151949,0.0111728661790949,0.00627578124204472,0.815755208333333,0.0227138847926843,0.00483294218965644,0.0111505826078487,0.00631493753368194,3.00151186305095e-06,2.22835712462132e-05,-3.91562916372172e-05
30,"static_gaussian",3,"ARIMA independent",0.0048723477068712,0.0113642891949896,0.00732110183337734,0.819010416666667,0.0228978661836077,0.00483294218965644,0.0111505826078487,0.00631493753368194,3.94055172147634e-05,0.000213706587140833,0.0010061642996954
30,"static_gaussian",3,"Bootstrap independent",0.00487500751460653,0.0113126880630756,0.00767234292276671,0.820963541666667,0.0243684239074266,0.00483294218965644,0.0111505826078487,0.00631493753368194,4.20653249500885e-05,0.000162105455226868,0.00135740538908477
30,"static_gaussian",3,"Gaussian copula bootstrap",0.0048989017124799,0.0112424775155963,0.00621772739817371,0.787109375,0.0214265802430941,0.00483294218965644,0.0111505826078487,0.00631493753368194,6.59595228234599e-05,9.1894907747565e-05,-9.72101355082317e-05
30,"static_gaussian",6,"No tail copula",0.00727342062611004,0.0168040082936827,0.010072906774734,0.733072916666667,0.0291585086897296,0.00726017558888392,0.0167999837879845,0.0101328341820209,1.32450372261226e-05,4.02450569827323e-06,-5.99274072868305e-05
30,"static_gaussian",6,"Static dependence",0.00724673037678127,0.0167841161672323,0.0100806267288281,0.720052083333333,0.0282278782223632,0.00726017558888392,0.0167999837879845,0.0101328341820209,-1.34452121026548e-05,-1.58676207522024e-05,-5.2207453192777e-05
30,"static_gaussian",6,"Rolling dependence",0.00725909868168648,0.0168198890382034,0.0100707017780936,0.720703125,0.0280693550735159,0.00726017558888392,0.0167999837879845,0.0101328341820209,-1.07690719744306e-06,1.99052502189399e-05,-6.21324039272834e-05
30,"static_gaussian",6,"Independent marginals",0.00726625374961142,0.0169035133061073,0.0114071184706911,0.73046875,0.0286299944102714,0.00726017558888392,0.0167999837879845,0.0101328341820209,6.07816072750126e-06,0.000103529518122786,0.00127428428867028
30,"static_gaussian",6,"Equal weights",0.00709837034244239,0.0164471833703267,0.00998117744268246,0.748697916666667,0.0287314306288295,0.00726017558888392,0.0167999837879845,0.0101328341820209,-0.000161805246441535,-0.000352800417657721,-0.000151656739338396
30,"static_gaussian",6,"ARIMA independent",0.00714514592140863,0.0166625417862579,0.0101923761221111,0.724609375,0.0275333840766214,0.00726017558888392,0.0167999837879845,0.0101328341820209,-0.000115029667475288,-0.000137442001726606,5.95419400902589e-05
30,"static_gaussian",6,"Bootstrap independent",0.00715171690007542,0.0165177304369379,0.0103587954729519,0.723307291666667,0.0278499354561294,0.00726017558888392,0.0167999837879845,0.0101328341820209,-0.000108458688808499,-0.000282253351046587,0.000225961290930993
30,"static_gaussian",6,"Gaussian copula bootstrap",0.00712788005568396,0.0163511080992346,0.00999897608734487,0.7421875,0.0287911873074901,0.00726017558888392,0.0167999837879845,0.0101328341820209,-0.000132295533199957,-0.000448875688749916,-0.000133858094675988
4,"break_correlation",1,"No tail copula",0.00603656374074636,0.0146074915473604,0.0150861406413446,0.757161458333333,0.0233126811624469,0.00616957018993535,0.0149828023845893,0.0158885472310378,-0.000133006449188996,-0.000375310837228931,-0.000802406589693131
4,"break_correlation",1,"Static dependence",0.00595686084166142,0.0144712737239337,0.0153360120260866,0.767578125,0.0241517081282732,0.00616957018993535,0.0149828023845893,0.0158885472310378,-0.000212709348273935,-0.000511528660655625,-0.000552535204951209
4,"break_correlation",1,"Rolling dependence",0.00632283518607734,0.0154477511148135,0.0138382954545335,0.707682291666667,0.0223321156205169,0.00616957018993535,0.0149828023845893,0.0158885472310378,0.000153264996141986,0.000464948730224244,-0.0020502517765043
4,"break_correlation",1,"Independent marginals",0.00609277603440764,0.0147993340453839,0.0176813875587671,0.766927083333333,0.0242170848667228,0.00616957018993535,0.0149828023845893,0.0158885472310378,-7.67941555277112e-05,-0.000183468339205392,0.00179284032772933
4,"break_correlation",1,"Equal weights",0.00475900721285702,0.0106876197283359,0.00619364946963983,0.78515625,0.0231222857774816,0.00616957018993535,0.0149828023845893,0.0158885472310378,-0.00141056297707834,-0.00429518265625341,-0.00969489776139794
4,"break_correlation",1,"ARIMA independent",0.00466364300888016,0.010583747338471,0.00477889009547844,0.607421875,0.0133765863443628,0.00616957018993535,0.0149828023845893,0.0158885472310378,-0.00150592718105519,-0.0043990550461183,-0.0111096571355593
4,"break_correlation",1,"Bootstrap independent",0.00469763011278904,0.0105402001350588,0.00465811389891255,0.552083333333333,0.0118622754648711,0.00616957018993535,0.0149828023845893,0.0158885472310378,-0.00147194007714631,-0.00444260224953053,-0.0112304333321252
4,"break_correlation",1,"Gaussian copula bootstrap",0.00469826477505202,0.0104637923669074,0.00456232411046661,0.56640625,0.0121494568213456,0.00616957018993535,0.0149828023845893,0.0158885472310378,-0.00147130541488333,-0.00451901001768193,-0.0113262231205712
4,"break_correlation",3,"No tail copula",0.00750555735403392,0.0168375939331657,0.00741362012391337,0.654296875,0.0249746731018659,0.0074570610357256,0.016801741632918,0.00735722318956481,4.84963183083201e-05,3.58523002477011e-05,5.63969343485588e-05
4,"break_correlation",3,"Static dependence",0.00750051431912875,0.0169885745337699,0.00752562218247285,0.651041666666667,0.0243548379370319,0.0074570610357256,0.016801741632918,0.00735722318956481,4.34532834031479e-05,0.000186832900851853,0.000168398992908042
4,"break_correlation",3,"Rolling dependence",0.0074821175812559,0.0168047589530569,0.00734776600749434,0.640625,0.0241368826092076,0.0074570610357256,0.016801741632918,0.00735722318956481,2.50565455302953e-05,3.0173201389129e-06,-9.45718207046378e-06
4,"break_correlation",3,"Independent marginals",0.00751777807520712,0.0170928463025951,0.00828158547607022,0.65234375,0.0246007046709287,0.0074570610357256,0.016801741632918,0.00735722318956481,6.07170394815231e-05,0.000291104669677102,0.00092436228650541
4,"break_correlation",3,"Equal weights",0.00741769310063257,0.0166399855985846,0.00735112978785927,0.673828125,0.0260675392937959,0.0074570610357256,0.016801741632918,0.00735722318956481,-3.93679350930353e-05,-0.000161756034333407,-6.09340170554164e-06
4,"break_correlation",3,"ARIMA independent",0.0076161855079559,0.0171782838740514,0.00750501308150596,0.5859375,0.0217535623836456,0.0074570610357256,0.016801741632918,0.00735722318956481,0.0001591244722303,0.000376542241133402,0.000147789891941156
4,"break_correlation",3,"Bootstrap independent",0.00763778253287103,0.0171860192652211,0.00745649016617547,0.561197916666667,0.0206542426376824,0.0074570610357256,0.016801741632918,0.00735722318956481,0.000180721497145429,0.000384277632303108,9.92669766106636e-05
4,"break_correlation",3,"Gaussian copula bootstrap",0.00762994149121294,0.0170268880294351,0.007299641377508,0.542317708333333,0.020056242797855,0.0074570610357256,0.016801741632918,0.00735722318956481,0.000172880455487342,0.000225146396517106,-5.75818120568047e-05
4,"break_correlation",6,"No tail copula",0.0112223207985485,0.0253151454682105,0.0116566186775932,0.596354166666667,0.0341483456769864,0.0113182459605397,0.0255598421104004,0.0116817645573548,-9.59251619912331e-05,-0.000244696642189832,-2.5145879761582e-05
4,"break_correlation",6,"Static dependence",0.0113302519402199,0.0256384425083399,0.0116163776210135,0.591796875,0.0336389258563617,0.0113182459605397,0.0255598421104004,0.0116817645573548,1.20059796801849e-05,7.86003979395579e-05,-6.53869363413696e-05
4,"break_correlation",6,"Rolling dependence",0.0113540350184856,0.0256849564254381,0.011548365002413,0.578776041666667,0.0324878148773654,0.0113182459605397,0.0255598421104004,0.0116817645573548,3.57890579458838e-05,0.00012511431503778,-0.000133399554941852
4,"break_correlation",6,"Independent marginals",0.011215171397594,0.0256534281875607,0.0126065620100354,0.590494791666667,0.0337303029933399,0.0113182459605397,0.0255598421104004,0.0116817645573548,-0.000103074562945749,9.35860771602917e-05,0.000924797452680582
4,"break_correlation",6,"Equal weights",0.0114408188810528,0.0259017242528268,0.0116909585892503,0.625,0.0361122510223886,0.0113182459605397,0.0255598421104004,0.0116817645573548,0.000122572920513068,0.000341882142426416,9.19403189549896e-06
4,"break_correlation",6,"ARIMA independent",0.0112199362453203,0.025567739921121,0.0117288535082193,0.580729166666667,0.0313387362013511,0.0113182459605397,0.0255598421104004,0.0116817645573548,-9.83097152193781e-05,7.89781072060847e-06,4.70889508644504e-05
4,"break_correlation",6,"Bootstrap independent",0.0112258931743058,0.0255193652988066,0.0117868065905723,0.620442708333333,0.0338537596324685,0.0113182459605397,0.0255598421104004,0.0116817645573548,-9.23527862338822e-05,-4.04768115937655e-05,0.00010504203321743
4,"break_correlation",6,"Gaussian copula bootstrap",0.0111719868895666,0.0250368092687094,0.0117790675201553,0.598958333333333,0.032587192871125,0.0113182459605397,0.0255598421104004,0.0116817645573548,-0.000146259070973126,-0.000523032841690963,9.73029628004319e-05
4,"independent_series",1,"No tail copula",0.00326920209995767,0.00783213298219319,0.00645208697620161,0.822916666666667,0.0149490158534787,0.00329012329993604,0.00787064456831466,0.00644013569085647,-2.09211999783738e-05,-3.85115861214619e-05,1.19512853451421e-05
4,"independent_series",1,"Static dependence",0.00329953192009935,0.00788691826456618,0.00645572244881771,0.82421875,0.0155087325582037,0.00329012329993604,0.00787064456831466,0.00644013569085647,9.40862016331114e-06,1.62736962515207e-05,1.55867579612395e-05
4,"independent_series",1,"Rolling dependence",0.0033087233827576,0.00792693009143124,0.00652581411323421,0.819661458333333,0.0153278324639291,0.00329012329993604,0.00787064456831466,0.00644013569085647,1.86000828215618e-05,5.62855231165896e-05,8.56784223777392e-05
4,"independent_series",1,"Independent marginals",0.00328570030689483,0.00785617229963892,0.0064721055639158,0.805338541666667,0.0147768485600405,0.00329012329993604,0.00787064456831466,0.00644013569085647,-4.42299304121612e-06,-1.44722686757359e-05,3.19698730593277e-05
4,"independent_series",1,"Equal weights",0.00325264940823009,0.00779686363152071,0.00656716841816752,0.85546875,0.0162899410987272,0.00329012329993604,0.00787064456831466,0.00644013569085647,-3.74738917059566e-05,-7.37809367939487e-05,0.000127032727311044
4,"independent_series",1,"ARIMA independent",0.0033152755354074,0.00794824578445633,0.00659185737467684,0.818359375,0.0150533979693668,0.00329012329993604,0.00787064456831466,0.00644013569085647,2.51522354713604e-05,7.76012161416793e-05,0.000151721683820367
4,"independent_series",1,"Bootstrap independent",0.00323644390163077,0.00776387640439811,0.00643910477763262,0.768880208333333,0.0132858609645041,0.00329012329993604,0.00787064456831466,0.00644013569085647,-5.36793983052703e-05,-0.000106768163916547,-1.03091322385153e-06
4,"independent_series",1,"Gaussian copula bootstrap",0.0032260576249299,0.00774764086654937,0.00642088289444484,0.809895833333333,0.0143198250467122,0.00329012329993604,0.00787064456831466,0.00644013569085647,-6.40656750061411e-05,-0.000123003701765284,-1.92527964116319e-05
4,"independent_series",3,"No tail copula",0.00605410283770318,0.0143530924986596,0.0110420976472171,0.787760416666667,0.026876406183977,0.00603136242166263,0.0143117594823109,0.0112834389110551,2.27404160405582e-05,4.13330163487637e-05,-0.000241341263838025
4,"independent_series",3,"Static dependence",0.00602205085012477,0.0142664515360849,0.010876407176717,0.795572916666667,0.0271880865915014,0.00603136242166263,0.0143117594823109,0.0112834389110551,-9.31157153785667e-06,-4.53079462260052e-05,-0.00040703173433804
4,"independent_series",3,"Rolling dependence",0.00596100927454787,0.0141691688254703,0.0109758092650762,0.787760416666667,0.0261495694204272,0.00603136242166263,0.0143117594823109,0.0112834389110551,-7.03531471147514e-05,-0.000142590656840526,-0.000307629645978838
4,"independent_series",3,"Independent marginals",0.00598320636826975,0.014199040327391,0.0109213375839969,0.787760416666667,0.0269566190563669,0.00603136242166263,0.0143117594823109,0.0112834389110551,-4.81560533928766e-05,-0.000112719154919881,-0.000362101327058223
4,"independent_series",3,"Equal weights",0.00586595373370579,0.0139581130493266,0.0110337634388629,0.798828125,0.0268421953458759,0.00603136242166263,0.0143117594823109,0.0112834389110551,-0.00016540868795684,-0.000353646432984257,-0.000249675472192229
4,"independent_series",3,"ARIMA independent",0.00579561153460453,0.0138845392475792,0.010748621295014,0.776692708333333,0.0245810392504697,0.00603136242166263,0.0143117594823109,0.0112834389110551,-0.000235750887058096,-0.000427220234731658,-0.000534817616041128
4,"independent_series",3,"Bootstrap independent",0.00578459366638579,0.0137980084988985,0.0107968042683799,0.783203125,0.0247683235979805,0.00603136242166263,0.0143117594823109,0.0112834389110551,-0.000246768755276832,-0.000513750983412326,-0.000486634642675189
4,"independent_series",3,"Gaussian copula bootstrap",0.00580326066430497,0.0138185149282474,0.0110620238943374,0.777994791666667,0.0238544207360997,0.00603136242166263,0.0143117594823109,0.0112834389110551,-0.00022810175735766,-0.00049324455406344,-0.000221415016717711
4,"independent_series",6,"No tail copula",0.00838503592756973,0.0198487110958253,0.0153372497969944,0.789713541666667,0.0373650794566027,0.00827981481794508,0.0196446583246114,0.0152267501972699,0.000105221109624649,0.000204052771213964,0.000110499599724525
4,"independent_series",6,"Static dependence",0.0083757525787477,0.019837515023176,0.015084175999056,0.806640625,0.0388488200954528,0.00827981481794508,0.0196446583246114,0.0152267501972699,9.59377608026179e-05,0.000192856698564628,-0.000142574198213849
4,"independent_series",6,"Rolling dependence",0.00843598813143231,0.0199608901361867,0.0155201006082078,0.791666666666667,0.0387697478993587,0.00827981481794508,0.0196446583246114,0.0152267501972699,0.000156173313487232,0.000316231811575307,0.000293350410937877
4,"independent_series",6,"Independent marginals",0.00841907872968071,0.0199582165797978,0.0156756125750584,0.783203125,0.0389895032168782,0.00827981481794508,0.0196446583246114,0.0152267501972699,0.000139263911735627,0.000313558255186402,0.000448862377788543
4,"independent_series",6,"Equal weights",0.00805578581118622,0.0190536515944563,0.0148992307574378,0.77734375,0.0353848309642405,0.00827981481794508,0.0196446583246114,0.0152267501972699,-0.000224029006758863,-0.000591006730155087,-0.000327519439832087
4,"independent_series",6,"ARIMA independent",0.00813737657375883,0.0193184787418601,0.0147405569896106,0.761067708333333,0.0336959128543025,0.00827981481794508,0.0196446583246114,0.0152267501972699,-0.000142438244186253,-0.000326179582751242,-0.000486193207659299
4,"independent_series",6,"Bootstrap independent",0.00834482312882737,0.0196689007464909,0.0149367620828598,0.727213541666667,0.0323424109605908,0.00827981481794508,0.0196446583246114,0.0152267501972699,6.50083108822939e-05,2.42424218795667e-05,-0.000289988114410111
4,"independent_series",6,"Gaussian copula bootstrap",0.00835172404414054,0.0196743328746697,0.014927552167037,0.75390625,0.0341344954562325,0.00827981481794508,0.0196446583246114,0.0152267501972699,7.19092261954636e-05,2.96745500583742e-05,-0.000299198030232893
4,"regime_heavy_tail",1,"No tail copula",0.00222468929629104,0.0053773241389109,0.00526300538741684,0.89453125,0.0113436220739977,0.00231268860807503,0.00562998189709299,0.00573345428065377,-8.79993117839815e-05,-0.00025265775818209,-0.000470448893236939
4,"regime_heavy_tail",1,"Static dependence",0.00225681504462761,0.00546689520008463,0.00530577039079842,0.90234375,0.011185565171656,0.00231268860807503,0.00562998189709299,0.00573345428065377,-5.58735634474186e-05,-0.000163086697008359,-0.000427683889855355
4,"regime_heavy_tail",1,"Rolling dependence",0.0022945705418715,0.00561477254546303,0.00530813430648593,0.893880208333333,0.0111473560139202,0.00231268860807503,0.00562998189709299,0.00573345428065377,-1.8118066203522e-05,-1.52093516299591e-05,-0.000425319974167841
4,"regime_heavy_tail",1,"Independent marginals",0.00235306712864467,0.00578489059824995,0.00717253516862686,0.889322916666667,0.0112660603397978,0.00231268860807503,0.00562998189709299,0.00573345428065377,4.03785205696484e-05,0.000154908701156952,0.00143908088797309
4,"regime_heavy_tail",1,"Equal weights",0.00209243473600076,0.00486266303695338,0.00420489687801571,0.929036458333333,0.0121636810446209,0.00231268860807503,0.00562998189709299,0.00573345428065377,-0.000220253872074264,-0.000767318860139614,-0.00152855740263806
4,"regime_heavy_tail",1,"ARIMA independent",0.00209301207904347,0.00487335332454047,0.00607095281849298,0.934895833333333,0.0121343081728545,0.00231268860807503,0.00562998189709299,0.00573345428065377,-0.000219676529031553,-0.000756628572552528,0.00033749853783921
4,"regime_heavy_tail",1,"Bootstrap independent",0.00192827785118737,0.00451733225188604,0.00434659405567296,0.847005208333333,0.00768372332011811,0.00231268860807503,0.00562998189709299,0.00573345428065377,-0.00038441075688766,-0.00111264964520695,-0.00138686022498081
4,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0019271564834897,0.00444893341376055,0.00360466558146928,0.847005208333333,0.00778351278399157,0.00231268860807503,0.00562998189709299,0.00573345428065377,-0.000385532124585324,-0.00118104848333244,-0.0021287886991845
4,"regime_heavy_tail",3,"No tail copula",0.00519163828253393,0.0122657053177008,0.0157057908988464,0.936197916666667,0.037075327883571,0.00544948734490282,0.01265243557315,0.0147312745498589,-0.000257849062368891,-0.000386730255449205,0.000974516348987464
4,"regime_heavy_tail",3,"Static dependence",0.00535528287482714,0.0123636869867673,0.0146600694227669,0.934895833333333,0.0371981980210955,0.00544948734490282,0.01265243557315,0.0147312745498589,-9.42044700756777e-05,-0.000288748586382772,-7.12051270919528e-05
4,"regime_heavy_tail",3,"Rolling dependence",0.00520622424211032,0.0119144706669818,0.0124314397619124,0.926432291666667,0.0336032091731472,0.00544948734490282,0.01265243557315,0.0147312745498589,-0.000243263102792505,-0.000737964906168181,-0.00229983478794645
4,"regime_heavy_tail",3,"Independent marginals",0.00551824228449755,0.0135007543224245,0.0262420068793731,0.936848958333333,0.0386646397588287,0.00544948734490282,0.01265243557315,0.0147312745498589,6.87549395947326e-05,0.000848318749274431,0.0115107323295142
4,"regime_heavy_tail",3,"Equal weights",0.00502232126828833,0.011658196535668,0.013679958932001,0.928385416666667,0.0322094443364862,0.00544948734490282,0.01265243557315,0.0147312745498589,-0.000427166076614495,-0.000994239037482077,-0.00105131561785785
4,"regime_heavy_tail",3,"ARIMA independent",0.00539711420659265,0.0127586484401203,0.0224465970213428,0.920572916666667,0.0334225341229117,0.00544948734490282,0.01265243557315,0.0147312745498589,-5.23731383101755e-05,0.00010621286697027,0.00771532247148386
4,"regime_heavy_tail",3,"Bootstrap independent",0.00451861338029903,0.010788443603028,0.0123179257799092,0.858723958333333,0.0182917795080762,0.00544948734490282,0.01265243557315,0.0147312745498589,-0.000930873964603795,-0.00186399197012208,-0.00241334876994965
4,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00447563360020496,0.0102810611687296,0.00833876151640368,0.861979166666667,0.017468842015861,0.00544948734490282,0.01265243557315,0.0147312745498589,-0.000973853744697865,-0.00237137440442048,-0.00639251303345522
4,"regime_heavy_tail",6,"No tail copula",0.0118653271369732,0.0262576240699005,0.0146033922745834,0.637369791666667,0.0285358687749351,0.0118765006296484,0.0263106526150902,0.0147952425071367,-1.11734926751556e-05,-5.30285451896505e-05,-0.000191850232553342
4,"regime_heavy_tail",6,"Static dependence",0.0119285498757372,0.0264149183431946,0.0148494665634668,0.64453125,0.0286883267760502,0.0118765006296484,0.0263106526150902,0.0147952425071367,5.20492460888301e-05,0.000104265728104475,5.42240563300364e-05
4,"regime_heavy_tail",6,"Rolling dependence",0.0117738836960925,0.0261152075878379,0.0151309174176619,0.642578125,0.0286036169843509,0.0118765006296484,0.0263106526150902,0.0147952425071367,-0.00010261693355589,-0.000195445027252245,0.000335674910525196
4,"regime_heavy_tail",6,"Independent marginals",0.0118556983704219,0.0264557829644276,0.0154465690224429,0.647135416666667,0.0289396326474852,0.0118765006296484,0.0263106526150902,0.0147952425071367,-2.08022592264705e-05,0.000145130349337431,0.000651326515306189
4,"regime_heavy_tail",6,"Equal weights",0.0117795528450381,0.026300915951777,0.0142738872534445,0.680989583333333,0.0324605009421431,0.0118765006296484,0.0263106526150902,0.0147952425071367,-9.69477846102986e-05,-9.73666331312642e-06,-0.000521355253692258
4,"regime_heavy_tail",6,"ARIMA independent",0.0116662923078711,0.0263751971610147,0.0162580229745104,0.688802083333333,0.0317542928539941,0.0118765006296484,0.0263106526150902,0.0147952425071367,-0.000210208321777294,6.45445459245067e-05,0.00146278046737372
4,"regime_heavy_tail",6,"Bootstrap independent",0.0117180510515816,0.0261973203760469,0.0159070194883885,0.657552083333333,0.0293924378396651,0.0118765006296484,0.0263106526150902,0.0147952425071367,-0.000158449578066809,-0.000113332239043296,0.00111177698125174
4,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0116953971491806,0.0258462580649314,0.0147243825864607,0.652994791666667,0.0283612737190148,0.0118765006296484,0.0263106526150902,0.0147952425071367,-0.000181103480467746,-0.000464394550158787,-7.08599206759794e-05
4,"static_gaussian",1,"No tail copula",0.00278243134112582,0.00644886094432463,0.00372557980715824,0.81640625,0.0131556150830514,0.00278740662003491,0.00645347967211026,0.00371606084580542,-4.97527890908284e-06,-4.61872778563261e-06,9.51896135282506e-06
4,"static_gaussian",1,"Static dependence",0.00278770644244697,0.00646641472153909,0.0037288836386493,0.824869791666667,0.0134372054019509,0.00278740662003491,0.00645347967211026,0.00371606084580542,2.99822412066011e-07,1.29350494288277e-05,1.28227928438821e-05
4,"static_gaussian",1,"Rolling dependence",0.00277188697611572,0.00643309828880894,0.00369389180571149,0.809244791666667,0.0129977704423655,0.00278740662003491,0.00645347967211026,0.00371606084580542,-1.55196439191882e-05,-2.03813833013228e-05,-2.21690400939302e-05
4,"static_gaussian",1,"Independent marginals",0.00279148953980595,0.00653459320596548,0.00442704862111347,0.802083333333333,0.0129881852710559,0.00278740662003491,0.00645347967211026,0.00371606084580542,4.08291977104522e-06,8.11135338552186e-05,0.00071098777530805
4,"static_gaussian",1,"Equal weights",0.00280745142611784,0.00647639174409315,0.00377887780111031,0.833333333333333,0.0138211584059442,0.00278740662003491,0.00645347967211026,0.00371606084580542,2.00448060829325e-05,2.29120719828883e-05,6.28169553048932e-05
4,"static_gaussian",1,"ARIMA independent",0.0027545725949827,0.00645113559437583,0.00435043523684652,0.802734375,0.0126689693251298,0.00278740662003491,0.00645347967211026,0.00371606084580542,-3.28340250522027e-05,-2.34407773443048e-06,0.000634374391041109
4,"static_gaussian",1,"Bootstrap independent",0.00276117579143798,0.00645306595415195,0.00430478653171408,0.813802083333333,0.0130557888895848,0.00278740662003491,0.00645347967211026,0.00371606084580542,-2.62308285969223e-05,-4.13717958308579e-07,0.000588725685908665
4,"static_gaussian",1,"Gaussian copula bootstrap",0.00276400969278616,0.00640013162114368,0.00373794532753044,0.802734375,0.0127274093942379,0.00278740662003491,0.00645347967211026,0.00371606084580542,-2.33969272487467e-05,-5.33480509665781e-05,2.18844817250212e-05
4,"static_gaussian",3,"No tail copula",0.00467591668670908,0.010900877784763,0.00681550011100308,0.785807291666667,0.0209283490150449,0.00468700736847604,0.0109129658607393,0.00687164515904907,-1.10906817669667e-05,-1.20880759763697e-05,-5.61450480459896e-05
4,"static_gaussian",3,"Static dependence",0.00467452429178435,0.0108686436485819,0.00659063948547148,0.791666666666667,0.0214049058040071,0.00468700736847604,0.0109129658607393,0.00687164515904907,-1.24830766916892e-05,-4.43222121574507e-05,-0.000281005673577589
4,"static_gaussian",3,"Rolling dependence",0.00469383416687209,0.0109260701370833,0.00661026079043343,0.790364583333333,0.0210512395406906,0.00468700736847604,0.0109129658607393,0.00687164515904907,6.82679839605124e-06,1.31042763439389e-05,-0.000261384368615641
4,"static_gaussian",3,"Independent marginals",0.00469907568155942,0.0110114713641425,0.00747223212169619,0.789713541666667,0.0214212124325612,0.00468700736847604,0.0109129658607393,0.00687164515904907,1.20683130833783e-05,9.85055034032119e-05,0.00060058696264712
4,"static_gaussian",3,"Equal weights",0.00472138236950239,0.0110075975402054,0.0070923092179462,0.847005208333333,0.0239135687814686,0.00468700736847604,0.0109129658607393,0.00687164515904907,3.43750010263462e-05,9.46316794660663e-05,0.000220664058897124
4,"static_gaussian",3,"ARIMA independent",0.00462173760745587,0.0108860771673297,0.00748783872499891,0.831380208333333,0.0226391131265741,0.00468700736847604,0.0109129658607393,0.00687164515904907,-6.52697610201694e-05,-2.68886934096605e-05,0.000616193565949838
4,"static_gaussian",3,"Bootstrap independent",0.00464726063367906,0.0108818652550983,0.00748065003047084,0.833333333333333,0.0227099795688719,0.00468700736847604,0.0109129658607393,0.00687164515904907,-3.97467347969804e-05,-3.1100605641033e-05,0.000609004871421771
4,"static_gaussian",3,"Gaussian copula bootstrap",0.00465007741491668,0.0107914586931752,0.00661500234548652,0.830729166666667,0.0224908117973106,0.00468700736847604,0.0109129658607393,0.00687164515904907,-3.69299535593615e-05,-0.000121507167564084,-0.000256642813562558
4,"static_gaussian",6,"No tail copula",0.00764646366765954,0.0180962611854624,0.0110252519593756,0.787760416666667,0.0318990465799917,0.00752526423774975,0.017808230662288,0.0110930400460252,0.000121199429909796,0.000288030523174432,-6.77880866495617e-05
4,"static_gaussian",6,"Static dependence",0.00757185397960688,0.017912680305635,0.0109474988496714,0.775390625,0.0309997795223776,0.00752526423774975,0.017808230662288,0.0110930400460252,4.65897418571283e-05,0.000104449643347031,-0.000145541196353736
4,"static_gaussian",6,"Rolling dependence",0.00765412332210206,0.018180295060837,0.0113902727505654,0.759114583333333,0.0307166505270903,0.00752526423774975,0.017808230662288,0.0110930400460252,0.000128859084352313,0.000372064398549029,0.000297232704540218
4,"static_gaussian",6,"Independent marginals",0.00763807236021544,0.0179911821553549,0.0129694350017867,0.768229166666667,0.0308590672999028,0.00752526423774975,0.017808230662288,0.0110930400460252,0.00011280812246569,0.000182951493066859,0.00187639495576152
4,"static_gaussian",6,"Equal weights",0.00682577521265257,0.0159469881986541,0.00961935022221539,0.824869791666667,0.0315333216497635,0.00752526423774975,0.017808230662288,0.0110930400460252,-0.000699489025097175,-0.00186124246363392,-0.00147368982380979
4,"static_gaussian",6,"ARIMA independent",0.00671457701409373,0.0157874593012766,0.0103094804561636,0.78515625,0.0290318152859544,0.00752526423774975,0.017808230662288,0.0110930400460252,-0.000810687223656015,-0.00202077136101143,-0.000783559589861609
4,"static_gaussian",6,"Bootstrap independent",0.00676449806470682,0.0157724551454285,0.0107522941495915,0.786458333333333,0.0299342070804008,0.00752526423774975,0.017808230662288,0.0110930400460252,-0.000760766173042925,-0.00203577551685947,-0.000340745896433707
4,"static_gaussian",6,"Gaussian copula bootstrap",0.00676763106268195,0.0156590658190868,0.00958532769174415,0.794921875,0.0302954184817241,0.00752526423774975,0.017808230662288,0.0110930400460252,-0.000757633175067797,-0.00214916484320116,-0.00150771235428103
5,"break_correlation",1,"No tail copula",0.00495432685058644,0.0110829750755311,0.00505508999306996,0.654296875,0.0164626597431332,0.00513101804254162,0.0114166296300383,0.00491056412853123,-0.000176691191955178,-0.000333654554507167,0.000144525864538729
5,"break_correlation",1,"Static dependence",0.0051588266684816,0.0115160736450259,0.00475837538373457,0.611979166666667,0.0159847089351213,0.00513101804254162,0.0114166296300383,0.00491056412853123,2.7808625939982e-05,9.94440149876142e-05,-0.000152188744796663
5,"break_correlation",1,"Rolling dependence",0.00500777953060701,0.0110883005135191,0.00484039599505325,0.651041666666667,0.0167772692456973,0.00513101804254162,0.0114166296300383,0.00491056412853123,-0.000123238511934612,-0.000328329116519185,-7.01681334779828e-05
5,"break_correlation",1,"Independent marginals",0.0049753201913185,0.0112775496768001,0.00597053395913748,0.64453125,0.0165010893615247,0.00513101804254162,0.0114166296300383,0.00491056412853123,-0.000155697851223124,-0.000139079953238176,0.00105996983060625
5,"break_correlation",1,"Equal weights",0.00505312790838925,0.0113269736123674,0.00491937798710858,0.680338541666667,0.0174971886582427,0.00513101804254162,0.0114166296300383,0.00491056412853123,-7.78901341523678e-05,-8.9656017670893e-05,8.81385857734972e-06
5,"break_correlation",1,"ARIMA independent",0.00545307369065079,0.0122163954442835,0.00496615359185356,0.526041666666667,0.0129352161364178,0.00513101804254162,0.0114166296300383,0.00491056412853123,0.000322055648109167,0.000799765814245278,5.55894633223327e-05
5,"break_correlation",1,"Bootstrap independent",0.00484057337081746,0.0108505930798427,0.00453736170496333,0.5234375,0.0114539748532541,0.00513101804254162,0.0114166296300383,0.00491056412853123,-0.000290444671724161,-0.0005660365501956,-0.000373202423567896
5,"break_correlation",1,"Gaussian copula bootstrap",0.00479394860024058,0.0106414559114493,0.00447991456972898,0.552734375,0.0121699988677084,0.00513101804254162,0.0114166296300383,0.00491056412853123,-0.000337069442301038,-0.000775173718588939,-0.000430649558802249
5,"break_correlation",3,"No tail copula",0.00795930363833488,0.0179131118474513,0.00796827611925743,0.658854166666667,0.0257059200911579,0.00796205163006498,0.0178782014977172,0.00784005567934009,-2.74799173009647e-06,3.4910349734029e-05,0.000128220439917339
5,"break_correlation",3,"Static dependence",0.00791645299670202,0.0178665008819335,0.00808252152633864,0.671223958333333,0.026388169609856,0.00796205163006498,0.0178782014977172,0.00784005567934009,-4.55986333629567e-05,-1.17006157837607e-05,0.000242465846998548
5,"break_correlation",3,"Rolling dependence",0.00795337306744566,0.017859747271146,0.00784239452356781,0.655598958333333,0.0259793132311167,0.00796205163006498,0.0178782014977172,0.00784005567934009,-8.678562619319e-06,-1.84542265712767e-05,2.33884422772175e-06
5,"break_correlation",3,"Independent marginals",0.0079473593363148,0.0181318302618382,0.00916265001179255,0.654296875,0.0259218808453887,0.00796205163006498,0.0178782014977172,0.00784005567934009,-1.46922937501789e-05,0.000253628764120922,0.00132259433245246
5,"break_correlation",3,"Equal weights",0.00782563658050912,0.0175540604727223,0.0079082762717776,0.682291666666667,0.0266185054811019,0.00796205163006498,0.0178782014977172,0.00784005567934009,-0.00013641504955586,-0.000324141024994937,6.82205924375026e-05
5,"break_correlation",3,"ARIMA independent",0.00793577433954208,0.0180276729838652,0.00827384109939189,0.617838541666667,0.0235858869772733,0.00796205163006498,0.0178782014977172,0.00784005567934009,-2.62772905228956e-05,0.000149471486147908,0.000433785420051794
5,"break_correlation",3,"Bootstrap independent",0.00802601186166341,0.018132389677709,0.00811633915665629,0.583333333333333,0.0221405846446132,0.00796205163006498,0.0178782014977172,0.00784005567934009,6.39602315984332e-05,0.00025418817999175,0.000276283477316197
5,"break_correlation",3,"Gaussian copula bootstrap",0.00799672565083904,0.0179119867496249,0.00789451252701818,0.600260416666667,0.0228309025578952,0.00796205163006498,0.0178782014977172,0.00784005567934009,3.46740207740667e-05,3.37852519076386e-05,5.4456847678087e-05
5,"break_correlation",6,"No tail copula",0.0113985352432599,0.0256733308903889,0.0112596858524596,0.578776041666667,0.0316113731852888,0.0113513936861738,0.0255491335497898,0.0111155189956877,4.71415570861677e-05,0.000124197340599052,0.000144166856771846
5,"break_correlation",6,"Static dependence",0.011494195060917,0.0260094448330315,0.0110514513926859,0.561197916666667,0.0302526456117785,0.0113513936861738,0.0255491335497898,0.0111155189956877,0.000142801374743274,0.00046031128324164,-6.40676030018023e-05
5,"break_correlation",6,"Rolling dependence",0.0114339817906883,0.0258706641042162,0.0112248686062399,0.578125,0.0317422564365843,0.0113513936861738,0.0255491335497898,0.0111155189956877,8.25881045145131e-05,0.000321530554426352,0.000109349610552209
5,"break_correlation",6,"Independent marginals",0.0113920269697681,0.0258492342703828,0.0117450589350875,0.576171875,0.0311104937616649,0.0113513936861738,0.0255491335497898,0.0111155189956877,4.06332835943685e-05,0.000300100720593006,0.000629539939399753
5,"break_correlation",6,"Equal weights",0.0114285258299564,0.0256695108164177,0.0108812966450558,0.57421875,0.0312205495061901,0.0113513936861738,0.0255491335497898,0.0111155189956877,7.71321437826235e-05,0.000120377266627895,-0.000234222350631941
5,"break_correlation",6,"ARIMA independent",0.0115591626522195,0.0261384961967121,0.0113068286412056,0.563802083333333,0.0301913778746149,0.0113513936861738,0.0255491335497898,0.0111155189956877,0.00020776896604573,0.000589362646922279,0.000191309645517859
5,"break_correlation",6,"Bootstrap independent",0.0116370282988711,0.0260293678162125,0.0109902246709953,0.564453125,0.0310107163199466,0.0113513936861738,0.0255491335497898,0.0111155189956877,0.000285634612697308,0.00048023426642263,-0.000125294324692455
5,"break_correlation",6,"Gaussian copula bootstrap",0.0117303133134065,0.0260335885757996,0.0108065581718634,0.524739583333333,0.0282122570111143,0.0113513936861738,0.0255491335497898,0.0111155189956877,0.000378919627232709,0.000484455026009717,-0.000308960823824294
5,"independent_series",1,"No tail copula",0.00333695569818538,0.00799490794667454,0.00623914644169719,0.76953125,0.0138209642051664,0.00331770746767086,0.00796919065339528,0.0062370060084958,1.92482305145171e-05,2.57172932792635e-05,2.14043320138999e-06
5,"independent_series",1,"Static dependence",0.00332437550218549,0.00797851114141375,0.00621108465710502,0.740234375,0.0131701493880141,0.00331770746767086,0.00796919065339528,0.0062370060084958,6.66803451463555e-06,9.32048801847649e-06,-2.59213513907732e-05
5,"independent_series",1,"Rolling dependence",0.00336652204777919,0.00808757657020133,0.00635113413395339,0.740885416666667,0.0130052152293232,0.00331770746767086,0.00796919065339528,0.0062370060084958,4.8814580108335e-05,0.000118385916806055,0.000114128125457594
5,"independent_series",1,"Independent marginals",0.00332371575224846,0.0079743494726116,0.00625299522466661,0.759765625,0.0134071521905616,0.00331770746767086,0.00796919065339528,0.0062370060084958,6.00828457760589e-06,5.15881921632315e-06,1.5989216170814e-05
5,"independent_series",1,"Equal weights",0.00322180307796045,0.00772974269502166,0.00622650577418178,0.818359375,0.0153131464262648,0.00331770746767086,0.00796919065339528,0.0062370060084958,-9.59043897104058e-05,-0.000239447958373619,-1.05002343140162e-05
5,"independent_series",1,"ARIMA independent",0.00319439730449997,0.00766165299864797,0.00624605096142966,0.825520833333333,0.0148574655548699,0.00331770746767086,0.00796919065339528,0.0062370060084958,-0.000123310163170894,-0.000307537654747309,9.04495293386435e-06
5,"independent_series",1,"Bootstrap independent",0.00318645825961992,0.00765831364771593,0.00622566187365155,0.8203125,0.0149700462249808,0.00331770746767086,0.00796919065339528,0.0062370060084958,-0.000131249208050943,-0.000310877005679351,-1.13441348442459e-05
5,"independent_series",1,"Gaussian copula bootstrap",0.00317760017398163,0.00763698154589953,0.00621714820681148,0.820963541666667,0.0146161165197188,0.00331770746767086,0.00796919065339528,0.0062370060084958,-0.000140107293689231,-0.000332209107495746,-1.98578016843143e-05
5,"independent_series",3,"No tail copula",0.006082759949497,0.0147203105750247,0.0124988381232028,0.849609375,0.0314728143987669,0.00626204404193457,0.0151634847881648,0.0126793088225907,-0.000179284092437573,-0.000443174213140073,-0.000180470699387893
5,"independent_series",3,"Static dependence",0.00608127039490607,0.0147147488943185,0.0120797945868165,0.826822916666667,0.0302946837215446,0.00626204404193457,0.0151634847881648,0.0126793088225907,-0.000180773647028495,-0.000448735893846275,-0.00059951423577426
5,"independent_series",3,"Rolling dependence",0.00610089153700539,0.0147405044868243,0.0121660483464964,0.819010416666667,0.0295879440006879,0.00626204404193457,0.0151634847881648,0.0126793088225907,-0.00016115250492918,-0.000422980301340475,-0.000513260476094355
5,"independent_series",3,"Independent marginals",0.00616402840344901,0.0150629892459482,0.0130384906936964,0.845703125,0.0321223329244475,0.00626204404193457,0.0151634847881648,0.0126793088225907,-9.80156384855577e-05,-0.000100495542216583,0.000359181871105693
5,"independent_series",3,"Equal weights",0.00623705059716458,0.0148971852702752,0.0126328124612569,0.848958333333333,0.031474849320238,0.00626204404193457,0.0151634847881648,0.0126793088225907,-2.49934447699883e-05,-0.000266299517889552,-4.64963613338795e-05
5,"independent_series",3,"ARIMA independent",0.00549645239787077,0.0130737756338631,0.0103696929577767,0.840494791666667,0.0268724221457667,0.00626204404193457,0.0151634847881648,0.0126793088225907,-0.000765591644063796,-0.00208970915430166,-0.00230961586481399
5,"independent_series",3,"Bootstrap independent",0.00549901226718658,0.0130599906683614,0.0103526320074018,0.835286458333333,0.0267180397657294,0.00626204404193457,0.0151634847881648,0.0126793088225907,-0.000763031774747984,-0.00210349411980339,-0.00232667681518896
5,"independent_series",3,"Gaussian copula bootstrap",0.0055197696442799,0.0130968572768608,0.0103859103663812,0.810546875,0.0256631901246682,0.00626204404193457,0.0151634847881648,0.0126793088225907,-0.000742274397654671,-0.00206662751130399,-0.00229339845620957
5,"independent_series",6,"No tail copula",0.0082470431865983,0.0193937580271598,0.0154219404635975,0.740885416666667,0.0321895402770133,0.00828384924170362,0.0195645506316599,0.0154161588599715,-3.68060551053252e-05,-0.000170792604500116,5.78160362598411e-06
5,"independent_series",6,"Static dependence",0.00813793128094911,0.0192257608020833,0.0156436418994746,0.764322916666667,0.0341199113217733,0.00828384924170362,0.0195645506316599,0.0154161588599715,-0.000145917960754518,-0.000338789829576556,0.000227483039503113
5,"independent_series",6,"Rolling dependence",0.00824354718056249,0.0194568021241365,0.0154636990038344,0.750651041666667,0.033138928916201,0.00828384924170362,0.0195645506316599,0.0154161588599715,-4.03020611411328e-05,-0.00010774850752341,4.75401438628717e-05
5,"independent_series",6,"Independent marginals",0.00821511666580708,0.0193007390216232,0.0153977984876587,0.75390625,0.0329816809640572,0.00828384924170362,0.0195645506316599,0.0154161588599715,-6.87325758965424e-05,-0.000263811610036684,-1.83603723128128e-05
5,"independent_series",6,"Equal weights",0.00818125050573349,0.0193368496064403,0.0156049608969802,0.802734375,0.0364877685105898,0.00828384924170362,0.0195645506316599,0.0154161588599715,-0.000102598735970136,-0.000227701025219632,0.000188802037008686
5,"independent_series",6,"ARIMA independent",0.00794505942473714,0.0188212039641635,0.0155901592894023,0.759765625,0.0324962573797407,0.00828384924170362,0.0195645506316599,0.0154161588599715,-0.000338789816966481,-0.000743346667496415,0.000174000429430757
5,"independent_series",6,"Bootstrap independent",0.00805625983003388,0.0188525252787418,0.0153642762285594,0.776692708333333,0.0345486436970598,0.00828384924170362,0.0195645506316599,0.0154161588599715,-0.000227589411669745,-0.000712025352918141,-5.1882631412167e-05
5,"independent_series",6,"Gaussian copula bootstrap",0.00805526889833191,0.0189040731809381,0.0154136148311648,0.774739583333333,0.0344154844712873,0.00828384924170362,0.0195645506316599,0.0154161588599715,-0.000228580343371712,-0.000660477450721821,-2.54402880672105e-06
5,"regime_heavy_tail",1,"No tail copula",0.0115819446205254,0.0264280402326262,0.0188133773468144,0.544921875,0.0271331536798601,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.000383938068104449,-0.000797047577375115,-0.000619590359251007
5,"regime_heavy_tail",1,"Static dependence",0.0114421742835964,0.0262884986179289,0.0195491054513465,0.565104166666667,0.0274101717038591,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.000523708405033496,-0.000936589192072436,0.000116137745281113
5,"regime_heavy_tail",1,"Rolling dependence",0.0124173678425178,0.0288937617653973,0.0229718292976342,0.526692708333333,0.0269405682875671,0.0119658826886299,0.0272250878100013,0.0194329677060654,0.000451485153887973,0.00166867395539606,0.00353886159156881
5,"regime_heavy_tail",1,"Independent marginals",0.0115448829852552,0.0270420724439071,0.0233070600713228,0.5625,0.0274802973541109,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.000420999703374671,-0.000183015366094202,0.00387409236525737
5,"regime_heavy_tail",1,"Equal weights",0.00671765490405316,0.0151985826058109,0.00932225749860847,0.65234375,0.0263684392204942,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.00524822778457669,-0.0120265052041904,-0.010110710207457
5,"regime_heavy_tail",1,"ARIMA independent",0.00665940718004844,0.0150890714358559,0.00814431648660245,0.490234375,0.0104659481269758,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.00530647550858141,-0.0121360163741454,-0.011288651219463
5,"regime_heavy_tail",1,"Bootstrap independent",0.00652548101834012,0.01438739002873,0.00915945770121361,0.411458333333333,0.00655277866425766,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.00544040167028974,-0.0128376977812713,-0.0102735100048518
5,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.0065110103749292,0.0143551312966592,0.00938598430956644,0.419921875,0.00684245473095138,0.0119658826886299,0.0272250878100013,0.0194329677060654,-0.00545487231370066,-0.0128699565133421,-0.010046983396499
5,"regime_heavy_tail",3,"No tail copula",0.00426871696644254,0.00983723158907763,0.00708834249565009,0.836588541666667,0.0183692586214703,0.00434283888160446,0.00991450962688195,0.007025571435701,-7.41219151619123e-05,-7.7278037804317e-05,6.27710599490862e-05
5,"regime_heavy_tail",3,"Static dependence",0.0042646344860057,0.00974069542991982,0.00683098273417374,0.838541666666667,0.0173347510449107,0.00434283888160446,0.00991450962688195,0.007025571435701,-7.82043955987579e-05,-0.000173814196962128,-0.000194588701527262
5,"regime_heavy_tail",3,"Rolling dependence",0.00431672353613644,0.00992377554883173,0.00740619995919759,0.845703125,0.0186320785732343,0.00434283888160446,0.00991450962688195,0.007025571435701,-2.6115345468012e-05,9.26592194977829e-06,0.000380628523496592
5,"regime_heavy_tail",3,"Independent marginals",0.00431100224394662,0.0100774840346336,0.009506605296829,0.837890625,0.0180635895803227,0.00434283888160446,0.00991450962688195,0.007025571435701,-3.18366376578349e-05,0.000162974407751619,0.002481033861128
5,"regime_heavy_tail",3,"Equal weights",0.00436237659905826,0.0100170806655611,0.00780264208197594,0.893229166666667,0.0230138698733499,0.00434283888160446,0.00991450962688195,0.007025571435701,1.95377174538021e-05,0.000102571038679104,0.000777070646274937
5,"regime_heavy_tail",3,"ARIMA independent",0.00440990845422949,0.0102506118861538,0.0117229932235417,0.912760416666667,0.023304777068886,0.00434283888160446,0.00991450962688195,0.007025571435701,6.70695726250302e-05,0.000336102259271859,0.00469742178784068
5,"regime_heavy_tail",3,"Bootstrap independent",0.00416698034704643,0.00974443154085824,0.00900286665167008,0.846354166666667,0.0166477172854799,0.00434283888160446,0.00991450962688195,0.007025571435701,-0.000175858534558025,-0.000170078086023706,0.00197729521596908
5,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00415896409189563,0.00958453345808017,0.00710418859574565,0.841796875,0.0164505662522915,0.00434283888160446,0.00991450962688195,0.007025571435701,-0.000183874789708831,-0.000329976168801779,7.86171600446507e-05
5,"regime_heavy_tail",6,"No tail copula",0.0105531149713367,0.0238324678649385,0.013103446168867,0.75390625,0.0405610702421519,0.0105031793725347,0.0236835112523162,0.0131158865644248,4.99355988019621e-05,0.000148956612622216,-1.24403955578337e-05
5,"regime_heavy_tail",6,"Static dependence",0.0106102715692017,0.0238206854795038,0.0130715675593603,0.759765625,0.0440426606473362,0.0105031793725347,0.0236835112523162,0.0131158865644248,0.000107092196666932,0.000137174227187547,-4.43190050644932e-05
5,"regime_heavy_tail",6,"Rolling dependence",0.0105104963623283,0.0236621921030352,0.0131231415239986,0.770182291666667,0.043371325902523,0.0105031793725347,0.0236835112523162,0.0131158865644248,7.31698979360325e-06,-2.13191492810447e-05,7.25495957382312e-06
5,"regime_heavy_tail",6,"Independent marginals",0.0105275671154827,0.0243028649029956,0.0184831740774699,0.757161458333333,0.0408819519158998,0.0105031793725347,0.0236835112523162,0.0131158865644248,2.43877429480076e-05,0.000619353650679343,0.00536728751304506
5,"regime_heavy_tail",6,"Equal weights",0.0107764020234319,0.0243297581084993,0.0133878040144972,0.766927083333333,0.043035682478157,0.0105031793725347,0.0236835112523162,0.0131158865644248,0.000273222650897204,0.000646246856183041,0.000271917450072363
5,"regime_heavy_tail",6,"ARIMA independent",0.0109907607828481,0.0252575480517092,0.0203109137545345,0.758463541666667,0.0427410552107307,0.0105031793725347,0.0236835112523162,0.0131158865644248,0.000487581410313409,0.00157403679939296,0.00719502719010968
5,"regime_heavy_tail",6,"Bootstrap independent",0.0105764581493245,0.0240433144754474,0.0164357778330832,0.748046875,0.038549389044122,0.0105031793725347,0.0236835112523162,0.0131158865644248,7.32787767898178e-05,0.000359803223131137,0.00331989126865838
5,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0107381464186989,0.0240151687211465,0.0134245479540896,0.732421875,0.0354640034818567,0.0105031793725347,0.0236835112523162,0.0131158865644248,0.000234967046164205,0.000331657468830279,0.000308661389664776
5,"static_gaussian",1,"No tail copula",0.0028835786452973,0.00668947243981538,0.00383404165154107,0.801432291666667,0.0131540854459829,0.00291890807451238,0.00678047258652544,0.00386058806037087,-3.5329429215079e-05,-9.1000146710059e-05,-2.65464088298026e-05
5,"static_gaussian",1,"Static dependence",0.00289705527017609,0.00673858279356233,0.00390374396777794,0.800130208333333,0.0131031657966114,0.00291890807451238,0.00678047258652544,0.00386058806037087,-2.18528043362839e-05,-4.18897929631082e-05,4.31559074070683e-05
5,"static_gaussian",1,"Rolling dependence",0.00291522153506097,0.00676384724075149,0.00393069766849806,0.779296875,0.0128325052351268,0.00291890807451238,0.00678047258652544,0.00386058806037087,-3.68653945141163e-06,-1.66253457739504e-05,7.01096081271871e-05
5,"static_gaussian",1,"Independent marginals",0.00286663716160011,0.00672422961746188,0.00474723067459629,0.795572916666667,0.0130464239454246,0.00291890807451238,0.00678047258652544,0.00386058806037087,-5.22709129122684e-05,-5.62429690635644e-05,0.000886642614225417
5,"static_gaussian",1,"Equal weights",0.00280179070372236,0.00649913502623162,0.00381189417486418,0.819661458333333,0.0132696838340181,0.00291890807451238,0.00678047258652544,0.00386058806037087,-0.000117117370790021,-0.000281337560293818,-4.86938855066947e-05
5,"static_gaussian",1,"ARIMA independent",0.00276231983263729,0.00645890041402763,0.00411257732036154,0.791666666666667,0.012213477221351,0.00291890807451238,0.00678047258652544,0.00386058806037087,-0.000156588241875089,-0.000321572172497807,0.000251989259990665
5,"static_gaussian",1,"Bootstrap independent",0.00275148329486177,0.00644483532704576,0.00418363964475872,0.780598958333333,0.0120666372172381,0.00291890807451238,0.00678047258652544,0.00386058806037087,-0.000167424779650611,-0.000335637259479682,0.000323051584387854
5,"static_gaussian",1,"Gaussian copula bootstrap",0.00274795229892098,0.0063699190982915,0.00377571878370509,0.781901041666667,0.0121033849299948,0.00291890807451238,0.00678047258652544,0.00386058806037087,-0.000170955775591394,-0.000410553488233941,-8.4869276665778e-05
5,"static_gaussian",3,"No tail copula",0.00481852268244149,0.0111743562014624,0.00690971846373035,0.772786458333333,0.0205825177433137,0.00484508078594929,0.0112624398100898,0.00704150607291676,-2.65581035077964e-05,-8.80836086273856e-05,-0.000131787609186416
5,"static_gaussian",3,"Static dependence",0.00483036000587492,0.0111995763832334,0.00686015740565817,0.759114583333333,0.0200942353238507,0.00484508078594929,0.0112624398100898,0.00704150607291676,-1.47207800743638e-05,-6.28634268563695e-05,-0.000181348667258598
5,"static_gaussian",3,"Rolling dependence",0.00484030824001618,0.0112158285454062,0.00685861695631483,0.761067708333333,0.0201808003525179,0.00484508078594929,0.0112624398100898,0.00704150607291676,-4.77254593311133e-06,-4.66112646835704e-05,-0.000182889116601932
5,"static_gaussian",3,"Independent marginals",0.00482410695886913,0.0112758944765085,0.00760810765113537,0.783203125,0.0212013235396144,0.00484508078594929,0.0112624398100898,0.00704150607291676,-2.09738270801549e-05,1.34546664186871e-05,0.000566601578218603
5,"static_gaussian",3,"Equal weights",0.00485030452627591,0.0112628174249761,0.00690991476144076,0.75390625,0.0199709474483617,0.00484508078594929,0.0112624398100898,0.00704150607291676,5.22374032662677e-06,3.77614886340819e-07,-0.000131591311476002
5,"static_gaussian",3,"ARIMA independent",0.00480237729971662,0.0112490228788697,0.00696185295448022,0.738932291666667,0.0189676386745573,0.00484508078594929,0.0112624398100898,0.00704150607291676,-4.27034862326651e-05,-1.34169312200998e-05,-7.96531184365451e-05
5,"static_gaussian",3,"Bootstrap independent",0.00488072538786535,0.0114074588256931,0.00696297791842867,0.7578125,0.019989405691686,0.00484508078594929,0.0112624398100898,0.00704150607291676,3.56446019160669e-05,0.000145019015603322,-7.85281544880938e-05
5,"static_gaussian",3,"Gaussian copula bootstrap",0.00483337637589526,0.0112153536443123,0.00676041554484486,0.749348958333333,0.0195519288412769,0.00484508078594929,0.0112624398100898,0.00704150607291676,-1.17044100540311e-05,-4.70861657774508e-05,-0.000281090528071903
5,"static_gaussian",6,"No tail copula",0.00718659334230629,0.0167270218149696,0.01031470298869,0.780598958333333,0.0317215916756813,0.00716865754682776,0.0167270289931748,0.0100692741117674,1.79357954785278e-05,-7.17820517956436e-09,0.000245428876922547
5,"static_gaussian",6,"Static dependence",0.00721177287580799,0.0168028826131976,0.00998285994092413,0.779296875,0.0319685494435956,0.00716865754682776,0.0167270289931748,0.0100692741117674,4.3115328980224e-05,7.58536200227873e-05,-8.64141708432943e-05
5,"static_gaussian",6,"Rolling dependence",0.00719171682321263,0.0167653997887262,0.00998467336792944,0.747395833333333,0.0298829161157461,0.00716865754682776,0.0167270289931748,0.0100692741117674,2.30592763848644e-05,3.83707955513742e-05,-8.46007438379797e-05
5,"static_gaussian",6,"Independent marginals",0.00725552862920123,0.0170084464593394,0.011340667322805,0.759765625,0.0303317653009488,0.00716865754682776,0.0167270289931748,0.0100692741117674,8.68710823734671e-05,0.000281417466164564,0.00127139321103758
5,"static_gaussian",6,"Equal weights",0.00709071458487068,0.0164650617243329,0.0100804712535588,0.78125,0.0317219599102456,0.00716865754682776,0.0167270289931748,0.0100692741117674,-7.79429619570896e-05,-0.000261967268841912,1.11971417913713e-05
5,"static_gaussian",6,"ARIMA independent",0.00697247708790721,0.0163174982094198,0.0116669742506417,0.815755208333333,0.0329184168960289,0.00716865754682776,0.0167270289931748,0.0100692741117674,-0.000196180458920558,-0.000409530783755004,0.00159770013887432
5,"static_gaussian",6,"Bootstrap independent",0.00715535988293412,0.0165237311800064,0.0121899434367806,0.813802083333333,0.0356603927441715,0.00716865754682776,0.0167270289931748,0.0100692741117674,-1.32976638936482e-05,-0.000203297813168406,0.00212066932501322
5,"static_gaussian",6,"Gaussian copula bootstrap",0.00713819833477958,0.0163537209783904,0.010313455997376,0.796223958333333,0.0344804098158221,0.00716865754682776,0.0167270289931748,0.0100692741117674,-3.04592120481829e-05,-0.000373308014784378,0.000244181885608583
6,"break_correlation",1,"No tail copula",0.00445178012807105,0.0101475877498252,0.00578567385497107,0.751953125,0.0179883570007963,0.00439646588169331,0.0100104672482328,0.00588757665634779,5.5314246377741e-05,0.000137120501592407,-0.000101902801376716
6,"break_correlation",1,"Static dependence",0.00438491284037982,0.00997591796638651,0.00569085197254356,0.734375,0.0171336152644284,0.00439646588169331,0.0100104672482328,0.00588757665634779,-1.15530413134892e-05,-3.45492818462495e-05,-0.000196724683804232
6,"break_correlation",1,"Rolling dependence",0.00446827887739109,0.0101827546083635,0.00520775240396951,0.747395833333333,0.0179254652768531,0.00439646588169331,0.0100104672482328,0.00588757665634779,7.18129956977847e-05,0.000172287360130708,-0.000679824252378279
6,"break_correlation",1,"Independent marginals",0.00435676220227133,0.0100359106143006,0.0073708739960019,0.76171875,0.0179526666898942,0.00439646588169331,0.0100104672482328,0.00588757665634779,-3.97036794219791e-05,2.54433660678531e-05,0.00148329733965411
6,"break_correlation",1,"Equal weights",0.00431815235922966,0.0097920346949407,0.00548784711108634,0.786458333333333,0.0187941277732497,0.00439646588169331,0.0100104672482328,0.00588757665634779,-7.83135224636531e-05,-0.000218432553292061,-0.000399729545261449
6,"break_correlation",1,"ARIMA independent",0.00433698593519559,0.00982554983510072,0.0048808456922435,0.64453125,0.0134596093240633,0.00439646588169331,0.0100104672482328,0.00588757665634779,-5.94799464977182e-05,-0.00018491741313204,-0.00100673096410429
6,"break_correlation",1,"Bootstrap independent",0.00433134814291424,0.00976656526138837,0.00489515065012697,0.614583333333333,0.0126709888565497,0.00439646588169331,0.0100104672482328,0.00588757665634779,-6.51177387790639e-05,-0.000243901986844385,-0.000992426006220815
6,"break_correlation",1,"Gaussian copula bootstrap",0.00433382442368755,0.009666014879702,0.0046360588027752,0.60546875,0.0124208758584747,0.00439646588169331,0.0100104672482328,0.00588757665634779,-6.26414580057605e-05,-0.000344452368530757,-0.00125151785357259
6,"break_correlation",3,"No tail copula",0.0078194683008685,0.017739698337702,0.008453529745355,0.66015625,0.0246003560247811,0.00789938051678969,0.0181066530005798,0.00888054157577733,-7.99122159211834e-05,-0.000366954662877852,-0.000427011830422331
6,"break_correlation",3,"Static dependence",0.00781754868381907,0.0178467890071696,0.00845865754731486,0.643229166666667,0.0238205168817556,0.00789938051678969,0.0181066530005798,0.00888054157577733,-8.18318329706153e-05,-0.000259863993410252,-0.000421884028462469
6,"break_correlation",3,"Rolling dependence",0.00790416419269559,0.0180477542869322,0.00877037814931939,0.654947916666667,0.0249855877455798,0.00789938051678969,0.0181066530005798,0.00888054157577733,4.78367590590542e-06,-5.88987136476045e-05,-0.000110163426457938
6,"break_correlation",3,"Independent marginals",0.00802449533241005,0.0183676825167472,0.00995166750477497,0.642578125,0.0241845944859492,0.00789938051678969,0.0181066530005798,0.00888054157577733,0.000125114815620359,0.000261029516167417,0.00107112592899764
6,"break_correlation",3,"Equal weights",0.00756829287350985,0.0171814598906801,0.00817042718466467,0.715494791666667,0.0278669201052578,0.00789938051678969,0.0181066530005798,0.00888054157577733,-0.000331087643279842,-0.000925193109899743,-0.000710114391112656
6,"break_correlation",3,"ARIMA independent",0.00752965578460461,0.0171457035187381,0.00826455196501848,0.639973958333333,0.0235948346937999,0.00789938051678969,0.0181066530005798,0.00888054157577733,-0.000369724732185074,-0.000960949481841753,-0.000615989610758852
6,"break_correlation",3,"Bootstrap independent",0.00759212188473329,0.0172169923664243,0.00820084125048595,0.640625,0.0230179414573171,0.00789938051678969,0.0181066530005798,0.00888054157577733,-0.000307258632056396,-0.000889660634155499,-0.000679700325291379
6,"break_correlation",3,"Gaussian copula bootstrap",0.00763932070102742,0.0170881569541532,0.00782028709604043,0.611979166666667,0.0220992400694958,0.00789938051678969,0.0181066530005798,0.00888054157577733,-0.000260059815762267,-0.00101849604642665,-0.0010602544797369
6,"break_correlation",6,"No tail copula",0.0118272866469502,0.0263377609401829,0.011713259963293,0.591145833333333,0.0349534865470993,0.0117991911099686,0.026327267658212,0.0116615553601614,2.80955369815501e-05,1.04932819709642e-05,5.17046031315808e-05
6,"break_correlation",6,"Static dependence",0.0119836420326678,0.0266720015848118,0.0117437086271591,0.592447916666667,0.0357526736682447,0.0117991911099686,0.026327267658212,0.0116615553601614,0.000184450922699206,0.000344733926599821,8.21532669976442e-05
6,"break_correlation",6,"Rolling dependence",0.0119235307248656,0.026632656646047,0.0120455422036072,0.626302083333333,0.0373752367906498,0.0117991911099686,0.026327267658212,0.0116615553601614,0.000124339614896982,0.000305388987835029,0.00038398684344575
6,"break_correlation",6,"Independent marginals",0.0118883355063919,0.026799231938353,0.0137077188178459,0.598307291666667,0.0354399482316493,0.0117991911099686,0.026327267658212,0.0116615553601614,8.91443964232998e-05,0.000471964280141027,0.00204616345768452
6,"break_correlation",6,"Equal weights",0.0116315727235272,0.0260837196199209,0.0124797770392341,0.650390625,0.0383694159348434,0.0117991911099686,0.026327267658212,0.0116615553601614,-0.00016761838644138,-0.000243548038291082,0.000818221679072674
6,"break_correlation",6,"ARIMA independent",0.0121345138472852,0.0275212949965705,0.0141939758138744,0.586588541666667,0.0348755646135233,0.0117991911099686,0.026327267658212,0.0116615553601614,0.000335322737316601,0.00119402733835859,0.00253242045371303
6,"break_correlation",6,"Bootstrap independent",0.0108385751571852,0.0244743249423304,0.0122114239804334,0.642578125,0.034754498807718,0.0117991911099686,0.026327267658212,0.0116615553601614,-0.000960615952783383,-0.00185294271588158,0.000549868620271943
6,"break_correlation",6,"Gaussian copula bootstrap",0.0108639762338276,0.0242472330491921,0.0113419508534905,0.645182291666667,0.0353209094153894,0.0117991911099686,0.026327267658212,0.0116615553601614,-0.00093521487614107,-0.00208003460901989,-0.000319604506670889
6,"independent_series",1,"No tail copula",0.00336194758269749,0.00807620633585636,0.00627504785809636,0.757161458333333,0.0137645751289481,0.00337101101100789,0.00809432009570771,0.00627399192288535,-9.06342831039292e-06,-1.81137598513556e-05,1.05593521100567e-06
6,"independent_series",1,"Static dependence",0.00335364395437418,0.00806030582666388,0.00624249973241074,0.745442708333333,0.0130557523587724,0.00337101101100789,0.00809432009570771,0.00627399192288535,-1.73670566337063e-05,-3.4014269043833e-05,-3.14921904746145e-05
6,"independent_series",1,"Rolling dependence",0.0033900756327338,0.0081741668325002,0.00640861325421526,0.764973958333333,0.013925416111633,0.00337101101100789,0.00809432009570771,0.00627399192288535,1.90646217259182e-05,7.98467367924844e-05,0.000134621331329905
6,"independent_series",1,"Independent marginals",0.00336452663454345,0.0080537920500898,0.0062446373948349,0.778645833333333,0.014106088033677,0.00337101101100789,0.00809432009570771,0.00627399192288535,-6.48437646443229e-06,-4.0528045617912e-05,-2.93545280504537e-05
6,"independent_series",1,"Equal weights",0.00330944713395115,0.00792452285415834,0.00628667015906574,0.788411458333333,0.0143583121412692,0.00337101101100789,0.00809432009570771,0.00627399192288535,-6.15638770567321e-05,-0.000169797241549367,1.26782361803846e-05
6,"independent_series",1,"ARIMA independent",0.00324500366463116,0.00774679863391769,0.00631418186916267,0.810546875,0.0146496289492175,0.00337101101100789,0.00809432009570771,0.00627399192288535,-0.000126007346376726,-0.000347521461790018,4.01899462773199e-05
6,"independent_series",1,"Bootstrap independent",0.00326673692729867,0.00780876342907105,0.00623152054715379,0.762369791666667,0.0131787024386018,0.00337101101100789,0.00809432009570771,0.00627399192288535,-0.000104274083709212,-0.000285556666636665,-4.2471375731567e-05
6,"independent_series",1,"Gaussian copula bootstrap",0.00325368185697418,0.00778821572098827,0.00625228533709433,0.7734375,0.0134254129422279,0.00337101101100789,0.00809432009570771,0.00627399192288535,-0.00011732915403371,-0.000306104374719438,-2.17065857910249e-05
6,"independent_series",3,"No tail copula",0.00579173193794952,0.0138090927971381,0.0120599373252724,0.841145833333333,0.0290969568781863,0.00581691813177913,0.0138480612803002,0.0117353297225855,-2.51861938296112e-05,-3.89684831620368e-05,0.00032460760268695
6,"independent_series",3,"Static dependence",0.00577408876719423,0.0137597738448788,0.0115075606772457,0.815104166666667,0.0283691672162379,0.00581691813177913,0.0138480612803002,0.0117353297225855,-4.28293645849016e-05,-8.8287435421339e-05,-0.000227769045339736
6,"independent_series",3,"Rolling dependence",0.00567757052591957,0.0135251836187856,0.0115496037721098,0.841145833333333,0.0284670329643359,0.00581691813177913,0.0138480612803002,0.0117353297225855,-0.000139347605859565,-0.000322877661514526,-0.00018572595047567
6,"independent_series",3,"Independent marginals",0.00582640419432655,0.0138886224801389,0.0121029311802434,0.824869791666667,0.0294208674950084,0.00581691813177913,0.0138480612803002,0.0117353297225855,9.48606254741382e-06,4.05611998387286e-05,0.000367601457657962
6,"independent_series",3,"Equal weights",0.0058263868077139,0.0139194646732467,0.012004881585761,0.83203125,0.0291754327130051,0.00581691813177913,0.0138480612803002,0.0117353297225855,9.46867593476508e-06,7.14033929465532e-05,0.000269551863175484
6,"independent_series",3,"ARIMA independent",0.00550813035128755,0.0131781649639163,0.010751358509989,0.827473958333333,0.0251121610165483,0.00581691813177913,0.0138480612803002,0.0117353297225855,-0.000308787780491588,-0.000669896316383822,-0.000983971212596454
6,"independent_series",3,"Bootstrap independent",0.00547551382577321,0.0130255648103355,0.0108144248529942,0.809895833333333,0.0241761646095712,0.00581691813177913,0.0138480612803002,0.0117353297225855,-0.000341404306005924,-0.000822496469964625,-0.000920904869591285
6,"independent_series",3,"Gaussian copula bootstrap",0.0054750228117154,0.0130543071535901,0.0109401956802104,0.846354166666667,0.0258779224093414,0.00581691813177913,0.0138480612803002,0.0117353297225855,-0.00034189532006373,-0.000793754126710018,-0.000795134042375056
6,"independent_series",6,"No tail copula",0.00961103643172131,0.0230756914256539,0.0159438401959856,0.740234375,0.0381557081497352,0.00975481885717822,0.0234276047333586,0.0158016487496136,-0.000143782425456911,-0.00035191330770469,0.000142191446371946
6,"independent_series",6,"Static dependence",0.00999026922486091,0.0240294483230179,0.0159036476420611,0.719401041666667,0.0368882516981462,0.00975481885717822,0.0234276047333586,0.0158016487496136,0.000235450367682688,0.000601843589659274,0.000101998892447469
6,"independent_series",6,"Rolling dependence",0.00963673521316863,0.0232729376647543,0.0157838213670174,0.740234375,0.0370937149549463,0.00975481885717822,0.0234276047333586,0.0158016487496136,-0.000118083644009588,-0.000154667068604293,-1.78273825962409e-05
6,"independent_series",6,"Independent marginals",0.00973915761086114,0.0235470347062478,0.0164248911660072,0.740885416666667,0.0378434493739761,0.00975481885717822,0.0234276047333586,0.0158016487496136,-1.5661246317078e-05,0.000119429972889232,0.000623242416393572
6,"independent_series",6,"Equal weights",0.00861232457013332,0.0205716432489404,0.0153110115505234,0.768229166666667,0.0376348967434184,0.00975481885717822,0.0234276047333586,0.0158016487496136,-0.0011424942870449,-0.00285596148441822,-0.000490637199090265
6,"independent_series",6,"ARIMA independent",0.00813688780713867,0.0192759674909477,0.0152683811395303,0.791015625,0.0369118272375846,0.00975481885717822,0.0234276047333586,0.0158016487496136,-0.00161793105003955,-0.00415163724241088,-0.000533267610083363
6,"independent_series",6,"Bootstrap independent",0.0080806110547435,0.019043989167919,0.0150033937790238,0.750651041666667,0.034937139807097,0.00975481885717822,0.0234276047333586,0.0158016487496136,-0.00167420780243472,-0.00438361556543961,-0.000798254970589855
6,"independent_series",6,"Gaussian copula bootstrap",0.00806089623637854,0.0190728968579784,0.0151136450679484,0.73828125,0.034287273737019,0.00975481885717822,0.0234276047333586,0.0158016487496136,-0.00169392262079967,-0.00435470787538018,-0.000688003681665187
6,"regime_heavy_tail",1,"No tail copula",0.00209552666474833,0.00489347875894677,0.00433202362794217,0.916015625,0.0101523561608299,0.00208294245025204,0.0048212930323479,0.00400319803328047,1.25842144962861e-05,7.21857265988729e-05,0.000328825594661698
6,"regime_heavy_tail",1,"Static dependence",0.0020990975027893,0.00485603890366439,0.00410939899014992,0.921223958333333,0.010951458194107,0.00208294245025204,0.0048212930323479,0.00400319803328047,1.61550525372596e-05,3.47458713164878e-05,0.000106200956869457
6,"regime_heavy_tail",1,"Rolling dependence",0.00211802217463863,0.00489930515511121,0.00412518846574889,0.927083333333333,0.0102398236390195,0.00208294245025204,0.0048212930323479,0.00400319803328047,3.50797243865875e-05,7.80121227633062e-05,0.000121990432468427
6,"regime_heavy_tail",1,"Independent marginals",0.00209449419838373,0.00502390562309474,0.00588972319579097,0.918619791666667,0.0103277298854884,0.00208294245025204,0.0048212930323479,0.00400319803328047,1.15517481316936e-05,0.000202612590746838,0.00188652516251051
6,"regime_heavy_tail",1,"Equal weights",0.00221077665163664,0.00518310616525336,0.00535786966214361,0.947265625,0.0140218129733351,0.00208294245025204,0.0048212930323479,0.00400319803328047,0.000127834201384604,0.000361813132905455,0.00135467162886314
6,"regime_heavy_tail",1,"ARIMA independent",0.0026551082124731,0.00617262603371635,0.0123562086779092,0.967447916666667,0.0186437978642631,0.00208294245025204,0.0048212930323479,0.00400319803328047,0.000572165762221063,0.00135133300136845,0.00835301064462873
6,"regime_heavy_tail",1,"Bootstrap independent",0.00211599814230111,0.00523943063300436,0.00715190232673685,0.930338541666667,0.0113453527561174,0.00208294245025204,0.0048212930323479,0.00400319803328047,3.30556920490692e-05,0.000418137600656458,0.00314870429345638
6,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00208391402322763,0.00493632202181586,0.0045225713931269,0.9140625,0.0102743269333601,0.00208294245025204,0.0048212930323479,0.00400319803328047,9.71572975590369e-07,0.000115028989467956,0.000519373359846431
6,"regime_heavy_tail",3,"No tail copula",0.00917468180623077,0.0203124792855133,0.0101796752406537,0.630208333333333,0.0229715264508893,0.00920733210992077,0.0203855442312497,0.0101648465447118,-3.26503036899937e-05,-7.3064945736466e-05,1.4828695941901e-05
6,"regime_heavy_tail",3,"Static dependence",0.00908789708479638,0.0201495197195329,0.0100818694032118,0.677083333333333,0.0259598324217832,0.00920733210992077,0.0203855442312497,0.0101648465447118,-0.000119435025124383,-0.000236024511716844,-8.29771414999677e-05
6,"regime_heavy_tail",3,"Rolling dependence",0.00921356962063837,0.0204633829527857,0.0100563019531976,0.65625,0.0248651098235901,0.00920733210992077,0.0203855442312497,0.0101648465447118,6.23751071760457e-06,7.78387215359597e-05,-0.000108544591514189
6,"regime_heavy_tail",3,"Independent marginals",0.00916839057684716,0.0205153819658833,0.0109225335506063,0.638020833333333,0.02322142789324,0.00920733210992077,0.0203855442312497,0.0101648465447118,-3.89415330736068e-05,0.000129837734633539,0.000757687005894507
6,"regime_heavy_tail",3,"Equal weights",0.00904770222837583,0.020025277517088,0.0101264762113272,0.684895833333333,0.026443638727452,0.00920733210992077,0.0203855442312497,0.0101648465447118,-0.000159629881544934,-0.0003602667141617,-3.83703333845745e-05
6,"regime_heavy_tail",3,"ARIMA independent",0.00893728133036363,0.0202524189584732,0.0129981901114473,0.713541666666667,0.0283179966033675,0.00920733210992077,0.0203855442312497,0.0101648465447118,-0.000270050779557142,-0.000133125272776487,0.00283334356673553
6,"regime_heavy_tail",3,"Bootstrap independent",0.00908256091414742,0.0201015628276225,0.0109344206096634,0.608723958333333,0.020642325363914,0.00920733210992077,0.0203855442312497,0.0101648465447118,-0.00012477119577335,-0.000283981403627218,0.000769574064951635
6,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.0090917682974435,0.0199138827065517,0.0103610370506638,0.595703125,0.0198746649647716,0.00920733210992077,0.0203855442312497,0.0101648465447118,-0.000115563812477263,-0.000471661524698058,0.00019619050595202
6,"regime_heavy_tail",6,"No tail copula",0.0124824538435107,0.0275728643520275,0.0135354273204432,0.579427083333333,0.027369513650177,0.0124651085068066,0.0277686584600614,0.0136505938012155,1.73453367041335e-05,-0.000195794108033883,-0.000115166480772219
6,"regime_heavy_tail",6,"Static dependence",0.0125205410463255,0.0277502754240468,0.0135620095121204,0.568359375,0.0268913705376783,0.0124651085068066,0.0277686584600614,0.0136505938012155,5.54325395188786e-05,-1.83830360145736e-05,-8.8584289095096e-05
6,"regime_heavy_tail",6,"Rolling dependence",0.0125228976398209,0.0277622967210245,0.0135653732528162,0.5703125,0.0265831487395221,0.0124651085068066,0.0277686584600614,0.0136505938012155,5.77891330143313e-05,-6.36173903684895e-06,-8.52205483992882e-05
6,"regime_heavy_tail",6,"Independent marginals",0.0125101514820406,0.0278797679394117,0.0141153022520311,0.575520833333333,0.0262380654916378,0.0124651085068066,0.0277686584600614,0.0136505938012155,4.50429752340276e-05,0.000111109479350373,0.000464708450815589
6,"regime_heavy_tail",6,"Equal weights",0.0122919092296822,0.0272475129844452,0.0139416624365639,0.571614583333333,0.0238645991371118,0.0124651085068066,0.0277686584600614,0.0136505938012155,-0.000173199277124404,-0.0005211454756162,0.00029106863534843
6,"regime_heavy_tail",6,"ARIMA independent",0.012207379016262,0.0272848100939573,0.014285856305638,0.59375,0.0270324793153066,0.0124651085068066,0.0277686584600614,0.0136505938012155,-0.000257729490544558,-0.000483848366104041,0.000635262504422529
6,"regime_heavy_tail",6,"Bootstrap independent",0.0122599245132983,0.0271676028879035,0.0141346321309853,0.534505208333333,0.0209880784948674,0.0124651085068066,0.0277686584600614,0.0136505938012155,-0.000205183993508233,-0.000601055572157908,0.000484038329769829
6,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0121817648450197,0.0268537073903695,0.014613566128127,0.565755208333333,0.0226438516553651,0.0124651085068066,0.0277686584600614,0.0136505938012155,-0.000283343661786856,-0.000914951069691822,0.000962972326911527
6,"static_gaussian",1,"No tail copula",0.0027912851778082,0.00647210231628251,0.00398552817072285,0.731770833333333,0.0111618275199744,0.00279452177237465,0.00649265999345423,0.00400561284693063,-3.23659456645704e-06,-2.05576771717267e-05,-2.00846762077765e-05
6,"static_gaussian",1,"Static dependence",0.00279135665832912,0.00649154301797535,0.00401005379047723,0.72265625,0.0108316679786818,0.00279452177237465,0.00649265999345423,0.00400561284693063,-3.16511404553329e-06,-1.11697547888409e-06,4.44094354660595e-06
6,"static_gaussian",1,"Rolling dependence",0.00277551033768224,0.00645838304389891,0.00398808984786824,0.751953125,0.0117118316414464,0.00279452177237465,0.00649265999345423,0.00400561284693063,-1.90114346924142e-05,-3.42769495553239e-05,-1.75229990623865e-05
6,"static_gaussian",1,"Independent marginals",0.00278810600076461,0.00653271848487542,0.00421554670573771,0.728515625,0.0108573690541133,0.00279452177237465,0.00649265999345423,0.00400561284693063,-6.41577161004155e-06,4.00584914211884e-05,0.000209933858807083
6,"static_gaussian",1,"Equal weights",0.00277474703708791,0.0064347768565724,0.00399383667330284,0.770182291666667,0.0118284852447394,0.00279452177237465,0.00649265999345423,0.00400561284693063,-1.97747352867462e-05,-5.78831368818295e-05,-1.1776173627789e-05
6,"static_gaussian",1,"ARIMA independent",0.002772769882882,0.0064923069131605,0.00438907085187592,0.778645833333333,0.0121110282448177,0.00279452177237465,0.00649265999345423,0.00400561284693063,-2.17518894926505e-05,-3.53080293737616e-07,0.000383458004945294
6,"static_gaussian",1,"Bootstrap independent",0.00277194013105309,0.00649488058865096,0.00455019475758619,0.776692708333333,0.012077157665152,0.00279452177237465,0.00649265999345423,0.00400561284693063,-2.25816413215682e-05,2.22059519672246e-06,0.000544581910655563
6,"static_gaussian",1,"Gaussian copula bootstrap",0.00277810032084691,0.00643466315926431,0.00398031384618056,0.786458333333333,0.0124114199682937,0.00279452177237465,0.00649265999345423,0.00400561284693063,-1.64214515277409e-05,-5.79968341899266e-05,-2.52990007500653e-05
6,"static_gaussian",3,"No tail copula",0.00487741031755973,0.0112551774369991,0.00675918856770031,0.80078125,0.0219569691765503,0.00483017902323531,0.0111821392485999,0.0066651622263712,4.7231294324419e-05,7.30381883992642e-05,9.40263413291035e-05
6,"static_gaussian",3,"Static dependence",0.0048439113551234,0.0111821083503522,0.00658728689150601,0.79296875,0.0212634539953258,0.00483017902323531,0.0111821392485999,0.0066651622263712,1.37323318880915e-05,-3.08982476496938e-08,-7.7875334865197e-05
6,"static_gaussian",3,"Rolling dependence",0.0048533590796523,0.0111956346955287,0.00651217701911847,0.813802083333333,0.0225747228426656,0.00483017902323531,0.0111821392485999,0.0066651622263712,2.3180056416985e-05,1.34954469287931e-05,-0.000152985207252739
6,"static_gaussian",3,"Independent marginals",0.0048642993878051,0.0113567818011392,0.00744333449830575,0.790364583333333,0.0213401572426779,0.00483017902323531,0.0111821392485999,0.0066651622263712,3.41203645697835e-05,0.000174642552539328,0.000778172271934541
6,"static_gaussian",3,"Equal weights",0.00483303358822099,0.0111782942638317,0.00666477055212039,0.791015625,0.0212936434235726,0.00483017902323531,0.0111821392485999,0.0066651622263712,2.85456498567201e-06,-3.84498476814141e-06,-3.91674250812928e-07
6,"static_gaussian",3,"ARIMA independent",0.00482612945265224,0.0112793535656279,0.00748171737183962,0.795572916666667,0.0215807775904947,0.00483017902323531,0.0111821392485999,0.0066651622263712,-4.04957058307634e-06,9.72143170280323e-05,0.000816555145468413
6,"static_gaussian",3,"Bootstrap independent",0.00488571824246349,0.0113265597502451,0.00733404884832951,0.780598958333333,0.0215894455963207,0.00483017902323531,0.0111821392485999,0.0066651622263712,5.55392192281784e-05,0.000144420501645271,0.000668886621958308
6,"static_gaussian",3,"Gaussian copula bootstrap",0.00488674746791592,0.0112125194114123,0.00651784515317197,0.782552083333333,0.021381396541659,0.00483017902323531,0.0111821392485999,0.0066651622263712,5.65684446806091e-05,3.03801628123938e-05,-0.000147317073199232
6,"static_gaussian",6,"No tail copula",0.00710214777969572,0.0167939644822781,0.00975696815501369,0.755208333333333,0.0289484380930631,0.00711772498344947,0.0168878247258846,0.00986619625313112,-1.55772037537423e-05,-9.38602436065424e-05,-0.000109228098117427
6,"static_gaussian",6,"Static dependence",0.00711382423446718,0.0168521931624871,0.00980832647490316,0.725260416666667,0.0281778506684793,0.00711772498344947,0.0168878247258846,0.00986619625313112,-3.9007489822853e-06,-3.56315633975243e-05,-5.78697782279598e-05
6,"static_gaussian",6,"Rolling dependence",0.00715229294870112,0.016966956947242,0.0097852715318056,0.75390625,0.0295653721244577,0.00711772498344947,0.0168878247258846,0.00986619625313112,3.45679652516495e-05,7.91322213573621e-05,-8.09247213255197e-05
6,"static_gaussian",6,"Independent marginals",0.00705733119129926,0.0167181435826997,0.0108113147760519,0.737630208333333,0.0279586105762006,0.00711772498344947,0.0168878247258846,0.00986619625313112,-6.03937921502071e-05,-0.000169681143184924,0.000945118522920734
6,"static_gaussian",6,"Equal weights",0.00693461476007666,0.0162623026808515,0.00947754195965324,0.791666666666667,0.0310200285319781,0.00711772498344947,0.0168878247258846,0.00986619625313112,-0.00018311022337281,-0.000625522045033144,-0.000388654293477876
6,"static_gaussian",6,"ARIMA independent",0.00697781243364895,0.016426963122647,0.0102803573279585,0.748046875,0.0288781294444997,0.00711772498344947,0.0168878247258846,0.00986619625313112,-0.000139912549800514,-0.000460861603237595,0.000414161074827368
6,"static_gaussian",6,"Bootstrap independent",0.00690909376324091,0.016113975318213,0.0099043828609703,0.737630208333333,0.0283787531347379,0.00711772498344947,0.0168878247258846,0.00986619625313112,-0.00020863122020856,-0.000773849407671567,3.81866078391878e-05
6,"static_gaussian",6,"Gaussian copula bootstrap",0.00690773057832946,0.0160240813014293,0.00931608995457597,0.763020833333333,0.0292518284839111,0.00711772498344947,0.0168878247258846,0.00986619625313112,-0.000209994405120005,-0.000863743424455263,-0.000550106298555147
7,"break_correlation",1,"No tail copula",0.0043467791875268,0.00975855552581718,0.00573059609326809,0.768880208333333,0.0195160864715748,0.00437187341539911,0.00979965846061544,0.00511088844982506,-2.50942278723128e-05,-4.11029347982591e-05,0.00061970764344303
7,"break_correlation",1,"Static dependence",0.00436035641859297,0.00979853873796445,0.00562968311942916,0.775390625,0.0199971612509244,0.00437187341539911,0.00979965846061544,0.00511088844982506,-1.15169968061442e-05,-1.11972265099541e-06,0.000518794669604099
7,"break_correlation",1,"Rolling dependence",0.00436977025051892,0.00976265229366914,0.00478357217444679,0.766927083333333,0.0193664855110476,0.00437187341539911,0.00979965846061544,0.00511088844982506,-2.10316488019179e-06,-3.70061669463032e-05,-0.000327316275378275
7,"break_correlation",1,"Independent marginals",0.00434817908408284,0.0099822757714127,0.00784509355403693,0.764322916666667,0.0196358055556186,0.00437187341539911,0.00979965846061544,0.00511088844982506,-2.36943313162699e-05,0.000182617310797254,0.00273420510421187
7,"break_correlation",1,"Equal weights",0.00435324971769165,0.0098147832841596,0.00528805850795286,0.804036458333333,0.0205785928092952,0.00437187341539911,0.00979965846061544,0.00511088844982506,-1.86236977074653e-05,1.51248235441548e-05,0.000177170058127802
7,"break_correlation",1,"ARIMA independent",0.00437393587605477,0.00996885544987126,0.00501973917578564,0.666015625,0.0148113029370923,0.00437187341539911,0.00979965846061544,0.00511088844982506,2.06246065565484e-06,0.000169196989255814,-9.11492740394166e-05
7,"break_correlation",1,"Bootstrap independent",0.0044437195570658,0.0100159425065529,0.00475076926696527,0.611328125,0.0131399497889108,0.00437187341539911,0.00979965846061544,0.00511088844982506,7.1846141666684e-05,0.000216284045937445,-0.000360119182859789
7,"break_correlation",1,"Gaussian copula bootstrap",0.00443775081026317,0.00989536453264834,0.00451220895556104,0.615885416666667,0.0134045994075367,0.00437187341539911,0.00979965846061544,0.00511088844982506,6.58773948640588e-05,9.57060720328962e-05,-0.000598679494264025
7,"break_correlation",3,"No tail copula",0.0148598826363944,0.0320708626943208,0.0141971663741292,0.518229166666667,0.042462157895483,0.0145379683399145,0.0313721511991037,0.0128706413538195,0.000321914296479812,0.000698711495217108,0.00132652502030971
7,"break_correlation",3,"Static dependence",0.0147917881422522,0.0321544349379256,0.0153019706135353,0.546875,0.0432004643377818,0.0145379683399145,0.0313721511991037,0.0128706413538195,0.000253819802337702,0.000782283738821922,0.00243132925971575
7,"break_correlation",3,"Rolling dependence",0.0146979677419948,0.0317374521091479,0.0127440328696898,0.542317708333333,0.0423090230008164,0.0145379683399145,0.0313721511991037,0.0128706413538195,0.000159999402080302,0.000365300910044185,-0.000126608484129731
7,"break_correlation",3,"Independent marginals",0.0145167591243362,0.0323515444817355,0.0210930920034897,0.55859375,0.0427419037234734,0.0145379683399145,0.0313721511991037,0.0128706413538195,-2.1209215578296e-05,0.000979393282631816,0.00822245064967012
7,"break_correlation",3,"Equal weights",0.00891501175081862,0.0200103923775659,0.0108502437055378,0.725911458333333,0.0377135447148207,0.0145379683399145,0.0313721511991037,0.0128706413538195,-0.00562295658909592,-0.0113617588215378,-0.00202039764828169
7,"break_correlation",3,"ARIMA independent",0.00964606078868135,0.0222734294878202,0.0130449078415932,0.56640625,0.0257494286136273,0.0145379683399145,0.0313721511991037,0.0128706413538195,-0.00489190755123319,-0.00909872171128348,0.000174266487773651
7,"break_correlation",3,"Bootstrap independent",0.00801255247202048,0.0180973536514201,0.00877887114274507,0.622395833333333,0.0240538147865451,0.0145379683399145,0.0313721511991037,0.0128706413538195,-0.00652541586789406,-0.0132747975476836,-0.00409177021107448
7,"break_correlation",3,"Gaussian copula bootstrap",0.00806747675532782,0.0179362288104202,0.00786217319226997,0.602864583333333,0.0241176444339725,0.0145379683399145,0.0313721511991037,0.0128706413538195,-0.00647049158458672,-0.0134359223886835,-0.00500846816154957
7,"break_correlation",6,"No tail copula",0.0115837293888511,0.0257589252024611,0.0114042530404752,0.587239583333333,0.0327405711239264,0.0116000587554637,0.0259115271959978,0.0114378581821378,-1.63293666126264e-05,-0.000152601993536738,-3.36051416626026e-05
7,"break_correlation",6,"Static dependence",0.0114642404434378,0.0256446413076001,0.0114193002106251,0.597005208333333,0.0334219985495645,0.0116000587554637,0.0259115271959978,0.0114378581821378,-0.000135818312025929,-0.000266885888397694,-1.85579715127442e-05
7,"break_correlation",6,"Rolling dependence",0.0115723139994537,0.025823710173652,0.0114808311230934,0.570963541666667,0.0312535509183525,0.0116000587554637,0.0259115271959978,0.0114378581821378,-2.77447560100025e-05,-8.78170223458097e-05,4.29729409556229e-05
7,"break_correlation",6,"Independent marginals",0.011566705743475,0.0260310571627457,0.0121823219630076,0.595052083333333,0.0327423584031686,0.0116000587554637,0.0259115271959978,0.0114378581821378,-3.33530119886963e-05,0.000119529966747915,0.00074446378086979
7,"break_correlation",6,"Equal weights",0.011480169587298,0.0256759425939121,0.0114994319047183,0.627604166666667,0.0365773369468655,0.0116000587554637,0.0259115271959978,0.0114378581821378,-0.000119889168165742,-0.000235584602085726,6.15737225804387e-05
7,"break_correlation",6,"ARIMA independent",0.0116038451171529,0.0261790249748662,0.0117171951667906,0.600260416666667,0.0330311816189134,0.0116000587554637,0.0259115271959978,0.0114378581821378,3.78636168920504e-06,0.000267497778868395,0.000279336984652802
7,"break_correlation",6,"Bootstrap independent",0.0116858526771174,0.0261010916666769,0.0116202324841289,0.569010416666667,0.030830769678252,0.0116000587554637,0.0259115271959978,0.0114378581821378,8.57939216537228e-05,0.000189564470679152,0.000182374301991068
7,"break_correlation",6,"Gaussian copula bootstrap",0.0117410175375621,0.0259325363106825,0.0114407155141054,0.551432291666667,0.0298370520055866,0.0116000587554637,0.0259115271959978,0.0114378581821378,0.000140958782098395,2.10091146847537e-05,2.85733196759425e-06
7,"independent_series",1,"No tail copula",0.00313204952185373,0.00751065205519322,0.00615705520439901,0.805989583333333,0.0142915078074477,0.00310124005028268,0.00743403228526438,0.0060462405624582,3.08094715710428e-05,7.66197699288386e-05,0.000110814641940813
7,"independent_series",1,"Static dependence",0.00311903679801443,0.00745356166518519,0.00603668510547005,0.82421875,0.0146437516539238,0.00310124005028268,0.00743403228526438,0.0060462405624582,1.77967477317442e-05,1.95293799208152e-05,-9.55545698814401e-06
7,"independent_series",1,"Rolling dependence",0.00312364977048263,0.00748221358429136,0.00612871525501338,0.820963541666667,0.0147186283310887,0.00310124005028268,0.00743403228526438,0.0060462405624582,2.24097201999463e-05,4.81812990269798e-05,8.24746925551833e-05
7,"independent_series",1,"Independent marginals",0.0031203269917869,0.00746223518497116,0.00606145268150455,0.803385416666667,0.0142312590730001,0.00310124005028268,0.00743403228526438,0.0060462405624582,1.9086941504222e-05,2.82028997067802e-05,1.52121190463489e-05
7,"independent_series",1,"Equal weights",0.00318831800949701,0.00760505946459995,0.00647997715288373,0.840494791666667,0.0157497863106019,0.00310124005028268,0.00743403228526438,0.0060462405624582,8.70779592143239e-05,0.000171027179335574,0.000433736590425535
7,"independent_series",1,"ARIMA independent",0.00309270822209839,0.00739349078258921,0.00599609359126904,0.819010416666667,0.0143132603980443,0.00310124005028268,0.00743403228526438,0.0060462405624582,-8.5318281842885e-06,-4.05415026751687e-05,-5.0146971189163e-05
7,"independent_series",1,"Bootstrap independent",0.00307957240748409,0.00737710478965692,0.00592720023186931,0.815104166666667,0.0138887608036348,0.00310124005028268,0.00743403228526438,0.0060462405624582,-2.16676427985895e-05,-5.69274956074544e-05,-0.000119040330588891
7,"independent_series",1,"Gaussian copula bootstrap",0.00310837007231762,0.00744911350063451,0.00603225217189526,0.815755208333333,0.0147990912347054,0.00310124005028268,0.00743403228526438,0.0060462405624582,7.13002203494087e-06,1.50812153701342e-05,-1.39883905629417e-05
7,"independent_series",3,"No tail copula",0.00528332322955761,0.012580633576443,0.00977854614709432,0.798177083333333,0.0238706651499511,0.00528131195772872,0.0125852820571033,0.00979230497286589,2.01127182889588e-06,-4.64848066028707e-06,-1.37588257715614e-05
7,"independent_series",3,"Static dependence",0.00530127372781838,0.0126274516586481,0.0097875359706091,0.798828125,0.0240659489107032,0.00528131195772872,0.0125852820571033,0.00979230497286589,1.99617700896689e-05,4.21696015448364e-05,-4.76900225678846e-06
7,"independent_series",3,"Rolling dependence",0.00531557024575105,0.01263186773902,0.00967773698437021,0.802083333333333,0.0242994863265169,0.00528131195772872,0.0125852820571033,0.00979230497286589,3.42582880223348e-05,4.65856819166725e-05,-0.000114567988495679
7,"independent_series",3,"Independent marginals",0.00525987871725706,0.0125087905043948,0.00975300262160353,0.811197916666667,0.0244115168849401,0.00528131195772872,0.0125852820571033,0.00979230497286589,-2.14332404716577e-05,-7.64915527085176e-05,-3.93023512623523e-05
7,"independent_series",3,"Equal weights",0.00524151224121228,0.0124792197764794,0.00975913087321194,0.795572916666667,0.0233611694904706,0.00528131195772872,0.0125852820571033,0.00979230497286589,-3.97997165164391e-05,-0.000106062280623881,-3.31740996539452e-05
7,"independent_series",3,"ARIMA independent",0.00524542271991117,0.0124915021428776,0.00973991352523468,0.805989583333333,0.0241888549663474,0.00528131195772872,0.0125852820571033,0.00979230497286589,-3.58892378175459e-05,-9.37799142256661e-05,-5.2391447631207e-05
7,"independent_series",3,"Bootstrap independent",0.00527973246465918,0.0125268492937357,0.00967348594575298,0.755208333333333,0.0213793124300529,0.00528131195772872,0.0125852820571033,0.00979230497286589,-1.57949306953207e-06,-5.8432763367566e-05,-0.000118819027112901
7,"independent_series",3,"Gaussian copula bootstrap",0.0052844418172426,0.0125374902071983,0.00976530206274905,0.759765625,0.0216604994257186,0.00528131195772872,0.0125852820571033,0.00979230497286589,3.12985951388643e-06,-4.77918499050111e-05,-2.70029101168308e-05
7,"independent_series",6,"No tail copula",0.00817420893398556,0.0193142950757359,0.015213940513435,0.763020833333333,0.0344037950195311,0.00809136270944554,0.019151443975207,0.0152814384018517,8.2846224540023e-05,0.000162851100528858,-6.74978884166073e-05
7,"independent_series",6,"Static dependence",0.00828268757569976,0.0196222815440206,0.0151884467443236,0.735026041666667,0.0327069535580335,0.00809136270944554,0.019151443975207,0.0152814384018517,0.000191324866254219,0.000470837568813606,-9.29916575280656e-05
7,"independent_series",6,"Rolling dependence",0.00816550849665448,0.0193129193426127,0.0151833419180902,0.772135416666667,0.0347414352284506,0.00809136270944554,0.019151443975207,0.0152814384018517,7.41457872089415e-05,0.000161475367405666,-9.80964837614291e-05
7,"independent_series",6,"Independent marginals",0.00814109986838876,0.0191609075829167,0.0150469786920661,0.748697916666667,0.0327193697507946,0.00809136270944554,0.019151443975207,0.0152814384018517,4.97371589432138e-05,9.46360770974139e-06,-0.000234459709785563
7,"independent_series",6,"Equal weights",0.0079926941465147,0.0189929992911163,0.0151412371526333,0.777994791666667,0.0344890601608459,0.00809136270944554,0.019151443975207,0.0152814384018517,-9.86685629308457e-05,-0.000158444684090694,-0.000140201249218345
7,"independent_series",6,"ARIMA independent",0.00835416980098726,0.0197598517119404,0.0148462579753124,0.725911458333333,0.0326393126787872,0.00809136270944554,0.019151443975207,0.0152814384018517,0.000262807091541714,0.000608407736733388,-0.000435180426539268
7,"independent_series",6,"Bootstrap independent",0.00802647498811058,0.0189573729547944,0.0147989382118033,0.792317708333333,0.0354453180147588,0.00809136270944554,0.019151443975207,0.0152814384018517,-6.48877213349618e-05,-0.000194071020412589,-0.000482500190048333
7,"independent_series",6,"Gaussian copula bootstrap",0.00806073827655997,0.0190941414003811,0.0148654210858466,0.770833333333333,0.0339368004822475,0.00809136270944554,0.019151443975207,0.0152814384018517,-3.06244328855745e-05,-5.73025748259043e-05,-0.000416017316005083
7,"regime_heavy_tail",1,"No tail copula",0.00657008604205214,0.0144673999493051,0.00821034286100184,0.572916666666667,0.012124728425656,0.00653688071426405,0.0144215796193713,0.00843263801725713,3.32053277880863e-05,4.5820329933827e-05,-0.000222295156255284
7,"regime_heavy_tail",1,"Static dependence",0.00651681481544308,0.0143769291886554,0.0082249422669569,0.56640625,0.0115336917536997,0.00653688071426405,0.0144215796193713,0.00843263801725713,-2.00658988209661e-05,-4.46504307159302e-05,-0.000207695750300226
7,"regime_heavy_tail",1,"Rolling dependence",0.00655449219024166,0.0144648868633014,0.00840121590384361,0.565104166666667,0.0113251562587553,0.00653688071426405,0.0144215796193713,0.00843263801725713,1.76114759776105e-05,4.33072439301237e-05,-3.14221134135161e-05
7,"regime_heavy_tail",1,"Independent marginals",0.00655908506198232,0.0145566259218432,0.00826804699003514,0.563802083333333,0.0111933670682229,0.00653688071426405,0.0144215796193713,0.00843263801725713,2.2204347718267e-05,0.000135046302471893,-0.000164591027221985
7,"regime_heavy_tail",1,"Equal weights",0.00645215975066643,0.0142761848994197,0.0079702742048857,0.624348958333333,0.0137964887375175,0.00653688071426405,0.0144215796193713,0.00843263801725713,-8.47209635976157e-05,-0.000145394719951605,-0.000462363812371426
7,"regime_heavy_tail",1,"ARIMA independent",0.00649569591397047,0.0145439778641467,0.00862405955962176,0.645182291666667,0.0156386753761211,0.00653688071426405,0.0144215796193713,0.00843263801725713,-4.11848002935741e-05,0.000122398244775345,0.000191421542364628
7,"regime_heavy_tail",1,"Bootstrap independent",0.00660167797888414,0.0145310338246898,0.00823005397800458,0.5703125,0.0113231181936395,0.00653688071426405,0.0144215796193713,0.00843263801725713,6.47972646200864e-05,0.000109454205318467,-0.00020258403925255
7,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00657962680714687,0.014383799658064,0.0082369848610005,0.543619791666667,0.0106966135544287,0.00653688071426405,0.0144215796193713,0.00843263801725713,4.27460928828236e-05,-3.77799613073462e-05,-0.000195653156256623
7,"regime_heavy_tail",3,"No tail copula",0.0042573661968687,0.00984434675834082,0.00709664333571125,0.899088541666667,0.0224567507233027,0.00419077259207593,0.00955614517534326,0.00613760022122918,6.65936047927682e-05,0.00028820158299756,0.000959043114482065
7,"regime_heavy_tail",3,"Static dependence",0.00419960099463059,0.00960202692730162,0.00657421146714976,0.901692708333333,0.0222081400058627,0.00419077259207593,0.00955614517534326,0.00613760022122918,8.8284025546604e-06,4.58817519583612e-05,0.000436611245920577
7,"regime_heavy_tail",3,"Rolling dependence",0.00419120691606075,0.00957924798405077,0.00635166516987846,0.895182291666667,0.0213610937765083,0.00419077259207593,0.00955614517534326,0.00613760022122918,4.34323984823022e-07,2.31028087075077e-05,0.000214064948649276
7,"regime_heavy_tail",3,"Independent marginals",0.00424757309502222,0.0101856488324918,0.0114335466496045,0.906901041666667,0.023436351467731,0.00419077259207593,0.00955614517534326,0.00613760022122918,5.68005029462837e-05,0.000629503657148488,0.00529594642837531
7,"regime_heavy_tail",3,"Equal weights",0.00446329532916961,0.0102374230767434,0.00823667969747992,0.932942708333333,0.0300935225076095,0.00419077259207593,0.00955614517534326,0.00613760022122918,0.000272522737093683,0.000681277901400129,0.00209907947625074
7,"regime_heavy_tail",3,"ARIMA independent",0.00495302836270685,0.0115845867717125,0.0188270008913324,0.945963541666667,0.0329370519424503,0.00419077259207593,0.00955614517534326,0.00613760022122918,0.000762255770630917,0.00202844159636924,0.0126894006701032
7,"regime_heavy_tail",3,"Bootstrap independent",0.0042948090241074,0.0104550062626398,0.0121721988244641,0.905598958333333,0.0263272530794071,0.00419077259207593,0.00955614517534326,0.00613760022122918,0.00010403643203147,0.00089886108729652,0.00603459860323492
7,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00435164867695147,0.0101342403006767,0.00765315399210299,0.893229166666667,0.0273002916324653,0.00419077259207593,0.00955614517534326,0.00613760022122918,0.000160876084875542,0.000578095125333475,0.00151555377087381
7,"regime_heavy_tail",6,"No tail copula",0.00753744720717268,0.0170854821442822,0.0105653926860598,0.83984375,0.0323118955068677,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000125017973236342,0.000277691997368799,0.000321392441919409
7,"regime_heavy_tail",6,"Static dependence",0.00757255320229624,0.0171394995974769,0.0104999838421559,0.850260416666667,0.0332045049134366,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000160123968359893,0.000331709450563492,0.000255983598015591
7,"regime_heavy_tail",6,"Rolling dependence",0.0075112947852983,0.016996279758925,0.0101041453874937,0.828776041666667,0.0306737523920819,0.00741242923393634,0.0168077901469134,0.0102440002441403,9.8865551361957e-05,0.000188489612011612,-0.000139854856646684
7,"regime_heavy_tail",6,"Independent marginals",0.00752393638465691,0.0174692802448664,0.0160861272336401,0.852864583333333,0.0333154544672672,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000111507150720568,0.000661490097952966,0.00584212698949976
7,"regime_heavy_tail",6,"Equal weights",0.00754535956602793,0.0171127968618097,0.0109101413313911,0.877604166666667,0.0382204919618645,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000132930332091584,0.000305006714896305,0.000666141087250723
7,"regime_heavy_tail",6,"ARIMA independent",0.00754500267318205,0.0174405040719106,0.0165136469445176,0.854817708333333,0.0350514514098113,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000132573439245707,0.000632713924997218,0.0062696467003772
7,"regime_heavy_tail",6,"Bootstrap independent",0.00764644844692002,0.0174775334015399,0.0134059731834372,0.747395833333333,0.0254293555264706,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000234019212983674,0.000669743254626522,0.00316197293929687
7,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00755645314598768,0.0169748951281593,0.0099456430883718,0.754557291666667,0.0254388769603443,0.00741242923393634,0.0168077901469134,0.0102440002441403,0.000144023912051341,0.000167104981245912,-0.000298357155768553
7,"static_gaussian",1,"No tail copula",0.00314580606637706,0.00723369327293839,0.00394167384813216,0.757161458333333,0.0130415471213093,0.0031626349572179,0.00726419790650005,0.00394718297465265,-1.68288908408355e-05,-3.05046335616569e-05,-5.50912652049537e-06
7,"static_gaussian",1,"Static dependence",0.00314397110764028,0.00723944294893451,0.00404025063277935,0.7734375,0.0137017121974075,0.0031626349572179,0.00726419790650005,0.00394718297465265,-1.86638495776156e-05,-2.475495756554e-05,9.30676581266977e-05
7,"static_gaussian",1,"Rolling dependence",0.00313132369466389,0.0072082531115905,0.00409539131368732,0.789713541666667,0.0137631315307744,0.0031626349572179,0.00726419790650005,0.00394718297465265,-3.13112625540089e-05,-5.5944794909551e-05,0.000148208339034674
7,"static_gaussian",1,"Independent marginals",0.0031378781627314,0.00729687289446701,0.00483078346715801,0.77734375,0.0136188288363178,0.0031626349572179,0.00726419790650005,0.00394718297465265,-2.47567944865008e-05,3.2674987966959e-05,0.000883600492505361
7,"static_gaussian",1,"Equal weights",0.00302633890728427,0.00696090702261662,0.00387910440035092,0.798828125,0.0136901670463171,0.0031626349572179,0.00726419790650005,0.00394718297465265,-0.000136296049933634,-0.000303290883883431,-6.80785743017286e-05
7,"static_gaussian",1,"ARIMA independent",0.00288385432386304,0.00678082789056545,0.00450438362218154,0.805338541666667,0.0130074922600714,0.0031626349572179,0.00726419790650005,0.00394718297465265,-0.000278780633354857,-0.000483370015934603,0.000557200647528888
7,"static_gaussian",1,"Bootstrap independent",0.00284818417813389,0.00669350862969794,0.00471947852904435,0.830729166666667,0.0133342889898907,0.0031626349572179,0.00726419790650005,0.00394718297465265,-0.000314450779084009,-0.00057068927680211,0.000772295554391698
7,"static_gaussian",1,"Gaussian copula bootstrap",0.00287309392883627,0.00665206197884048,0.00384692496614061,0.817708333333333,0.0132979348465404,0.0031626349572179,0.00726419790650005,0.00394718297465265,-0.000289541028381631,-0.000612135927659566,-0.000100258008512045
7,"static_gaussian",3,"No tail copula",0.00516118916878888,0.0118282305487931,0.00676355637291202,0.684244791666667,0.0180780696497677,0.00514176226967609,0.0118392502493981,0.00677163245491627,1.94268991127915e-05,-1.10197006050177e-05,-8.0760820042533e-06
7,"static_gaussian",3,"Static dependence",0.00517166948352268,0.0118668229908677,0.00672379553416075,0.692057291666667,0.0186167148425675,0.00514176226967609,0.0118392502493981,0.00677163245491627,2.99072138465889e-05,2.75727414695733e-05,-4.7836920755516e-05
7,"static_gaussian",3,"Rolling dependence",0.00514620479982087,0.0118836893314632,0.00672302810181649,0.657552083333333,0.0170981458916156,0.00514176226967609,0.0118392502493981,0.00677163245491627,4.44253014478344e-06,4.44390820650876e-05,-4.86043530997767e-05
7,"static_gaussian",3,"Independent marginals",0.00523880859503686,0.0120778836959508,0.00729395089122292,0.66796875,0.0175083923848261,0.00514176226967609,0.0118392502493981,0.00677163245491627,9.70463253607739e-05,0.000238633446552739,0.000522318436306645
7,"static_gaussian",3,"Equal weights",0.00491931998607703,0.0113595767799633,0.00666171155989802,0.741536458333333,0.0198341188251666,0.00514176226967609,0.0118392502493981,0.00677163245491627,-0.000222442283599059,-0.000479673469434809,-0.000109920895018252
7,"static_gaussian",3,"ARIMA independent",0.00493392228020686,0.0115636968697114,0.00789790619821389,0.776041666666667,0.0215419812545128,0.00514176226967609,0.0118392502493981,0.00677163245491627,-0.000207839989469224,-0.000275553379686714,0.00112627374329762
7,"static_gaussian",3,"Bootstrap independent",0.00486394125240482,0.0113458983066416,0.00791056404599645,0.8046875,0.0218148985128884,0.00514176226967609,0.0118392502493981,0.00677163245491627,-0.000277821017271265,-0.000493351942756461,0.00113893159108018
7,"static_gaussian",3,"Gaussian copula bootstrap",0.00485111664768811,0.0111628035321051,0.00673593861344398,0.802083333333333,0.0217400130802812,0.00514176226967609,0.0118392502493981,0.00677163245491627,-0.000290645621987974,-0.000676446717293019,-3.56938414722919e-05
7,"static_gaussian",6,"No tail copula",0.00692992450998645,0.0161209490373074,0.00990159563268656,0.886067708333333,0.0387640417294174,0.00695812101403751,0.0161428185453445,0.00976638041679802,-2.81965040510659e-05,-2.18695080371305e-05,0.000135215215888546
7,"static_gaussian",6,"Static dependence",0.0069757855601004,0.0161714473228041,0.00979181565482943,0.911458333333333,0.0413849468221496,0.00695812101403751,0.0161428185453445,0.00976638041679802,1.76645460628856e-05,2.8628777459544e-05,2.54352380314096e-05
7,"static_gaussian",6,"Rolling dependence",0.00692847245170131,0.0160673826579107,0.00975451288804228,0.8828125,0.0388133651417945,0.00695812101403751,0.0161428185453445,0.00976638041679802,-2.96485623362047e-05,-7.54358874338057e-05,-1.18675287557359e-05
7,"static_gaussian",6,"Independent marginals",0.00698355918292992,0.0164679900259631,0.0146450257503891,0.90625,0.0406310853947218,0.00695812101403751,0.0161428185453445,0.00976638041679802,2.54381688924079e-05,0.000325171480618572,0.00487864533359105
7,"static_gaussian",6,"Equal weights",0.00711361318292061,0.0164242967406012,0.00984553591164392,0.899088541666667,0.0408507217803744,0.00695812101403751,0.0161428185453445,0.00976638041679802,0.000155492168883101,0.000281478195256653,7.91554948459013e-05
7,"static_gaussian",6,"ARIMA independent",0.00689963110932797,0.0162561245859457,0.0128452764511769,0.876302083333333,0.0377134649581922,0.00695812101403751,0.0161428185453445,0.00976638041679802,-5.84899047095409e-05,0.000113306040601231,0.00307889603437885
7,"static_gaussian",6,"Bootstrap independent",0.00696128678526597,0.0163156371423839,0.0128114618456459,0.872395833333333,0.03803116934333,0.00695812101403751,0.0161428185453445,0.00976638041679802,3.16577122846246e-06,0.000172818597039395,0.00304508142884784
7,"static_gaussian",6,"Gaussian copula bootstrap",0.00703245802201295,0.0162221378091867,0.00959034641009041,0.810546875,0.0345386066204829,0.00695812101403751,0.0161428185453445,0.00976638041679802,7.43370079754387e-05,7.93192638421508e-05,-0.000176034006707603
8,"break_correlation",1,"No tail copula",0.00436580757639331,0.00980018635950405,0.00479344763701342,0.735677083333333,0.01691100990513,0.0043380776377964,0.00978137223892819,0.00464522870490846,2.77299385969031e-05,1.88141205758607e-05,0.000148218932104962
8,"break_correlation",1,"Static dependence",0.00436817768566313,0.00987747126208017,0.0048367334259321,0.727864583333333,0.0166924162655863,0.0043380776377964,0.00978137223892819,0.00464522870490846,3.01000478667235e-05,9.60990231519774e-05,0.000191504721023638
8,"break_correlation",1,"Rolling dependence",0.00439973440418581,0.00986457079790495,0.00460154684298886,0.716796875,0.0165066909084978,0.0043380776377964,0.00978137223892819,0.00464522870490846,6.16567663894087e-05,8.31985589767568e-05,-4.36818619196063e-05
8,"break_correlation",1,"Independent marginals",0.00436900251058317,0.00999021852645797,0.00574172988528042,0.715494791666667,0.0161993966556179,0.0043380776377964,0.00978137223892819,0.00464522870490846,3.09248727867655e-05,0.000208846287529783,0.00109650118037195
8,"break_correlation",1,"Equal weights",0.004296892828695,0.00970602374104022,0.0049733520109039,0.77734375,0.0182173278633613,0.0043380776377964,0.00978137223892819,0.00464522870490846,-4.11848091013984e-05,-7.5348497887975e-05,0.000328123305995437
8,"break_correlation",1,"ARIMA independent",0.00442780972632413,0.0100813982810617,0.0046523429844417,0.632161458333333,0.0134649772406812,0.0043380776377964,0.00978137223892819,0.00464522870490846,8.97320885277237e-05,0.000300026042133462,7.11427953323934e-06
8,"break_correlation",1,"Bootstrap independent",0.00450947498492566,0.0102159673768505,0.00460653513695862,0.576822916666667,0.0125052471555227,0.0043380776377964,0.00978137223892819,0.00464522870490846,0.000171397347129254,0.000434595137922282,-3.86935679498454e-05
8,"break_correlation",1,"Gaussian copula bootstrap",0.00451492419216521,0.0101169908810155,0.0044757646875319,0.542317708333333,0.0117985385667039,0.0043380776377964,0.00978137223892819,0.00464522870490846,0.000176846554368809,0.000335618642087334,-0.000169464017376567
8,"break_correlation",3,"No tail copula",0.0108932380155446,0.023928775008439,0.0110376738664923,0.59375,0.0339225348529152,0.010890054089884,0.0238163085379986,0.00995451415699266,3.18392566061101e-06,0.000112466470440397,0.00108315970949962
8,"break_correlation",3,"Static dependence",0.0110962153411421,0.0243295590800727,0.0110254503842771,0.571614583333333,0.032606816670558,0.010890054089884,0.0238163085379986,0.00995451415699266,0.000206161251258172,0.000513250542074097,0.00107093622728442
8,"break_correlation",3,"Rolling dependence",0.0110443450532408,0.0240770894119862,0.00983569802932304,0.569661458333333,0.0332782314577243,0.010890054089884,0.0238163085379986,0.00995451415699266,0.000154290963356854,0.000260780873987686,-0.000118816127669617
8,"break_correlation",3,"Independent marginals",0.0112071847148167,0.0251043677892823,0.0141876252799617,0.564453125,0.0330780460066464,0.010890054089884,0.0238163085379986,0.00995451415699266,0.000317130624932768,0.00128805925128378,0.004233111122969
8,"break_correlation",3,"Equal weights",0.00905597098489439,0.0200638345137394,0.00926764347655208,0.643880208333333,0.0327827147837782,0.010890054089884,0.0238163085379986,0.00995451415699266,-0.00183408310498958,-0.00375247402425912,-0.000686870680440575
8,"break_correlation",3,"ARIMA independent",0.00814407090811594,0.0184586199869766,0.00851105989989757,0.575520833333333,0.0231068234838412,0.010890054089884,0.0238163085379986,0.00995451415699266,-0.00274598318176803,-0.00535768855102198,-0.00144345425709509
8,"break_correlation",3,"Bootstrap independent",0.0080675635714966,0.018205695331866,0.00826510192073855,0.537760416666667,0.0203456007012187,0.010890054089884,0.0238163085379986,0.00995451415699266,-0.00282249051838737,-0.00561061320613256,-0.00168941223625411
8,"break_correlation",3,"Gaussian copula bootstrap",0.00802675619221273,0.0178696499583922,0.00817114360104118,0.508463541666667,0.0192003724675088,0.010890054089884,0.0238163085379986,0.00995451415699266,-0.00286329789767124,-0.00594665857960633,-0.00178337055595148
8,"break_correlation",6,"No tail copula",0.0113027728736285,0.0253493235197821,0.0107056664722419,0.5859375,0.0323197310108118,0.0113351550632713,0.0254517461165681,0.0105496940351868,-3.23821896428388e-05,-0.000102422596785976,0.000155972437055106
8,"break_correlation",6,"Static dependence",0.0114632822091823,0.0256664176524233,0.0105324097489482,0.567057291666667,0.0308626872204883,0.0113351550632713,0.0254517461165681,0.0105496940351868,0.000128127145910911,0.000214671535855211,-1.72842862386311e-05
8,"break_correlation",6,"Rolling dependence",0.0114562331617901,0.0257841237595261,0.010576443583689,0.585286458333333,0.0324965607699536,0.0113351550632713,0.0254517461165681,0.0105496940351868,0.000121078098518723,0.000332377642958001,2.67495485022518e-05
8,"break_correlation",6,"Independent marginals",0.0114665494023819,0.0258379911877624,0.0111749612898544,0.583984375,0.0325426709808175,0.0113351550632713,0.0254517461165681,0.0105496940351868,0.000131394339110573,0.00038624507119429,0.000625267254667569
8,"break_correlation",6,"Equal weights",0.0113771151364023,0.0255796369246231,0.0105844434617239,0.567057291666667,0.0315042402677011,0.0113351550632713,0.0254517461165681,0.0105496940351868,4.1960073130981e-05,0.000127890808055031,3.47494265371551e-05
8,"break_correlation",6,"ARIMA independent",0.0109592301938551,0.024875860491949,0.0105620810152496,0.557291666666667,0.0295323864172634,0.0113351550632713,0.0254517461165681,0.0105496940351868,-0.000375924869416263,-0.000575885624619073,1.23869800628153e-05
8,"break_correlation",6,"Bootstrap independent",0.0112436867436132,0.0252953173702853,0.0105464417168785,0.489583333333333,0.0264703227717519,0.0113351550632713,0.0254517461165681,0.0105496940351868,-9.14683196581584e-05,-0.000156428746282723,-3.25231830827603e-06
8,"break_correlation",6,"Gaussian copula bootstrap",0.0111707279595116,0.024980386701967,0.0105425881314084,0.48828125,0.0265156530448492,0.0113351550632713,0.0254517461165681,0.0105496940351868,-0.000164427103759704,-0.000471359414601066,-7.10590377839444e-06
8,"independent_series",1,"No tail copula",0.00315187923408159,0.00751989150095402,0.00583063089755013,0.800130208333333,0.0138868676720656,0.00316797938319721,0.00755823188012836,0.00583275217474123,-1.61001491156233e-05,-3.83403791743391e-05,-2.12127719109636e-06
8,"independent_series",1,"Static dependence",0.0031702436462933,0.00755075374114514,0.00584102428890978,0.81640625,0.0146856507127441,0.00316797938319721,0.00755823188012836,0.00583275217474123,2.26426309608667e-06,-7.47813898322423e-06,8.27211416855062e-06
8,"independent_series",1,"Rolling dependence",0.00314786539177064,0.00752853219274789,0.00582569972701655,0.801432291666667,0.0138134949647584,0.00316797938319721,0.00755823188012836,0.00583275217474123,-2.01139914265736e-05,-2.96996873804705e-05,-7.0524477246833e-06
8,"independent_series",1,"Independent marginals",0.00317264976835924,0.00755733467735233,0.00586029792275767,0.809895833333333,0.0145672737974609,0.00316797938319721,0.00755823188012836,0.00583275217474123,4.67038516202166e-06,-8.97202776029178e-07,2.75457480164373e-05
8,"independent_series",1,"Equal weights",0.00315157999898278,0.0074995306767285,0.00587476248244311,0.828776041666667,0.0153923139337765,0.00316797938319721,0.00755823188012836,0.00583275217474123,-1.63993842144314e-05,-5.87012033998616e-05,4.20103077018764e-05
8,"independent_series",1,"ARIMA independent",0.00311205138515899,0.007424169108662,0.00582081900680028,0.814453125,0.0140761296201893,0.00316797938319721,0.00755823188012836,0.00583275217474123,-5.59279980382262e-05,-0.000134062771466359,-1.19331679409446e-05
8,"independent_series",1,"Bootstrap independent",0.00310182045904158,0.00741057319372015,0.0058381043568439,0.813151041666667,0.0140665847848237,0.00316797938319721,0.00755823188012836,0.00583275217474123,-6.61589241556398e-05,-0.000147658686408213,5.35218210266902e-06
8,"independent_series",1,"Gaussian copula bootstrap",0.00309288937772684,0.00738384548382817,0.00582103529577523,0.806640625,0.0139177164745689,0.00316797938319721,0.00755823188012836,0.00583275217474123,-7.50900054703723e-05,-0.000174386396300194,-1.17168789659991e-05
8,"independent_series",3,"No tail copula",0.00780728889298659,0.0191713698524482,0.0167558696969024,0.686197916666667,0.0280010376751504,0.00795548378260998,0.019760324964491,0.0170381450259262,-0.000148194889623391,-0.000588955112042756,-0.000282275329023869
8,"independent_series",3,"Static dependence",0.00802165953722076,0.0200024401286779,0.016795757184299,0.693359375,0.0276483576065957,0.00795548378260998,0.019760324964491,0.0170381450259262,6.61757546107766e-05,0.000242115164186932,-0.000242387841627209
8,"independent_series",3,"Rolling dependence",0.00785829265353438,0.019520591084147,0.016709800348989,0.74609375,0.0300534167715238,0.00795548378260998,0.019760324964491,0.0170381450259262,-9.71911290755991e-05,-0.000239733880344019,-0.000328344676937192
8,"independent_series",3,"Independent marginals",0.00784527305931667,0.0193570559018661,0.0169786232442223,0.725911458333333,0.0290220584213151,0.00795548378260998,0.019760324964491,0.0170381450259262,-0.00011021072329331,-0.000403269062624834,-5.9521781703889e-05
8,"independent_series",3,"Equal weights",0.00607546824643582,0.0145084445006888,0.0110946294981018,0.805338541666667,0.028538083273809,0.00795548378260998,0.019760324964491,0.0170381450259262,-0.00188001553617416,-0.00525188046380215,-0.0059435155278244
8,"independent_series",3,"ARIMA independent",0.00558482628005219,0.0132620932120761,0.010061182330708,0.822916666666667,0.0262902614625727,0.00795548378260998,0.019760324964491,0.0170381450259262,-0.0023706575025578,-0.00649823175241487,-0.00697696269521822
8,"independent_series",3,"Bootstrap independent",0.0055686021998014,0.0131711257798894,0.0100477973125214,0.805989583333333,0.0254509296843083,0.00795548378260998,0.019760324964491,0.0170381450259262,-0.00238688158280858,-0.0065891991846016,-0.00699034771340484
8,"independent_series",3,"Gaussian copula bootstrap",0.00557180257266973,0.0131851537940993,0.010164538475637,0.826171875,0.0266755219967037,0.00795548378260998,0.019760324964491,0.0170381450259262,-0.00238368120994025,-0.00657517117039171,-0.00687360655028924
8,"independent_series",6,"No tail copula",0.00846273534429029,0.0198711911138954,0.0162281671673995,0.736328125,0.0345577721308869,0.00846865618640329,0.0199348504567299,0.0162565134625276,-5.92084211299519e-06,-6.36593428344941e-05,-2.83462951280976e-05
8,"independent_series",6,"Static dependence",0.00845837666463731,0.0199174662145804,0.0160564005895584,0.759114583333333,0.0356103038589828,0.00846865618640329,0.0199348504567299,0.0162565134625276,-1.02795217659726e-05,-1.73842421495492e-05,-0.000200112872969185
8,"independent_series",6,"Rolling dependence",0.00850444731749803,0.0199447983414517,0.0161022554155836,0.723307291666667,0.0337370248253027,0.00846865618640329,0.0199348504567299,0.0162565134625276,3.57911310947465e-05,9.94788472172964e-06,-0.00015425804694397
8,"independent_series",6,"Independent marginals",0.00850849216020567,0.0198909303141323,0.0158301301195014,0.745442708333333,0.0351285327709035,0.00846865618640329,0.0199348504567299,0.0162565134625276,3.9835973802381e-05,-4.39201425976483e-05,-0.000426383343026127
8,"independent_series",6,"Equal weights",0.00840441718144675,0.0199524718184215,0.0161324589375471,0.772135416666667,0.0368306622680733,0.00846865618640329,0.0199348504567299,0.0162565134625276,-6.42390049565376e-05,1.76213616915576e-05,-0.000124054524980457
8,"independent_series",6,"ARIMA independent",0.00811771844380958,0.0192245721925851,0.0154679556574867,0.764322916666667,0.0349218872349036,0.00846865618640329,0.0199348504567299,0.0162565134625276,-0.000350937742593703,-0.000710278264144781,-0.000788557805040909
8,"independent_series",6,"Bootstrap independent",0.00830902488214444,0.0194004262446355,0.0157339071306044,0.722005208333333,0.0318255947861762,0.00846865618640329,0.0199348504567299,0.0162565134625276,-0.000159631304258844,-0.000534424212094434,-0.000522606331923203
8,"independent_series",6,"Gaussian copula bootstrap",0.00833982205630514,0.0195087970487272,0.016015843435558,0.716796875,0.0311290654506504,0.00846865618640329,0.0199348504567299,0.0162565134625276,-0.000128834130098145,-0.000426053408002676,-0.000240670026969519
8,"regime_heavy_tail",1,"No tail copula",0.00612066454506986,0.0136912496574088,0.00683053396180496,0.544921875,0.0109833594241732,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000217722812666527,-0.000546170495754667,-0.00015542504643092
8,"regime_heavy_tail",1,"Static dependence",0.00622712176874948,0.0140061200517734,0.00703766629221159,0.514322916666667,0.010562867427624,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000111265588986905,-0.000231300101390053,5.17072839757117e-05
8,"regime_heavy_tail",1,"Rolling dependence",0.0062147930125537,0.0140072847963293,0.00691791200534201,0.543619791666667,0.0110793207937117,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.00012359434518269,-0.000230135356834166,-6.8047002893876e-05
8,"regime_heavy_tail",1,"Independent marginals",0.00618631035894284,0.0139102363307293,0.00754351787280066,0.534505208333333,0.0108418951248466,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000152076998793542,-0.000327183822434169,0.000557558864564777
8,"regime_heavy_tail",1,"Equal weights",0.00557341770031968,0.0123751882774708,0.00653390861645758,0.626302083333333,0.0129375848246611,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000764969657416708,-0.00186223187569266,-0.000452050391778301
8,"regime_heavy_tail",1,"ARIMA independent",0.00557107168902345,0.0125793148629364,0.00749565553017358,0.659505208333333,0.0149593319195883,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000767315668712941,-0.00165810529022708,0.000509696521937695
8,"regime_heavy_tail",1,"Bootstrap independent",0.00571842170420691,0.0125561440590239,0.00693218149717655,0.504557291666667,0.00815063521734271,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000619965653529477,-0.00168127609413955,-5.37775110593334e-05
8,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00572775790986507,0.0125318168146394,0.00705798691681745,0.505208333333333,0.00839919413618245,0.00633838735773639,0.0142374201531635,0.00698595900823588,-0.000610629447871312,-0.00170560333852409,7.20279085815621e-05
8,"regime_heavy_tail",3,"No tail copula",0.0041087619835725,0.00947419945670674,0.00640136777540095,0.826171875,0.0181746632260264,0.00419236265480467,0.00968103238669469,0.00645269617409108,-8.3600671232178e-05,-0.000206832929987945,-5.13283986901284e-05
8,"regime_heavy_tail",3,"Static dependence",0.00412767713594215,0.00950088892561965,0.00640450219757709,0.83984375,0.0187439235825774,0.00419236265480467,0.00968103238669469,0.00645269617409108,-6.4685518862519e-05,-0.000180143461075031,-4.81939765139914e-05
8,"regime_heavy_tail",3,"Rolling dependence",0.00408166421843355,0.00941287669415592,0.00638148803548916,0.841145833333333,0.0188704088711421,0.00419236265480467,0.00968103238669469,0.00645269617409108,-0.000110698436371129,-0.000268155692538768,-7.12081386019196e-05
8,"regime_heavy_tail",3,"Independent marginals",0.00418143186027223,0.00995361984980421,0.00927259880619945,0.833333333333333,0.0189137976272751,0.00419236265480467,0.00968103238669469,0.00645269617409108,-1.09307945324408e-05,0.000272587463109526,0.00281990263210837
8,"regime_heavy_tail",3,"Equal weights",0.00431892788566035,0.00991746527142604,0.00692092958196945,0.853515625,0.0221165155721278,0.00419236265480467,0.00968103238669469,0.00645269617409108,0.000126565230855676,0.000236432884731358,0.000468233407878366
8,"regime_heavy_tail",3,"ARIMA independent",0.00464086196572849,0.0109654810131802,0.0154672134901189,0.91796875,0.027148365842976,0.00419236265480467,0.00968103238669469,0.00645269617409108,0.000448499310923816,0.00128444862648555,0.00901451731602782
8,"regime_heavy_tail",3,"Bootstrap independent",0.00402609632277242,0.0096225872312924,0.00969496022906882,0.875,0.0258165050845174,0.00419236265480467,0.00968103238669469,0.00645269617409108,-0.000166266332032253,-5.84451554022872e-05,0.00324226405497774
8,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00415403413767317,0.00958484033169005,0.00705760960845258,0.854166666666667,0.0246525777673462,0.00419236265480467,0.00968103238669469,0.00645269617409108,-3.83285171315041e-05,-9.61920550046364e-05,0.0006049134343615
8,"regime_heavy_tail",6,"No tail copula",0.0071570270822799,0.0161420759319806,0.0101563376519705,0.765625,0.0278586018775594,0.00713227938348238,0.0160915583280336,0.00999824773634577,2.47476987975254e-05,5.05176039469514e-05,0.000158089915624746
8,"regime_heavy_tail",6,"Static dependence",0.00705280147565753,0.0159754323118298,0.00987451985681463,0.768880208333333,0.0268527423763828,0.00713227938348238,0.0160915583280336,0.00999824773634577,-7.94779078248471e-05,-0.000116126016203821,-0.000123727879531145
8,"regime_heavy_tail",6,"Rolling dependence",0.00717704675729853,0.0161855145247264,0.00996285933880415,0.755208333333333,0.0271533901769661,0.00713227938348238,0.0160915583280336,0.00999824773634577,4.47673738161545e-05,9.39561966928175e-05,-3.53883975416271e-05
8,"regime_heavy_tail",6,"Independent marginals",0.00723755742884823,0.0165416808779851,0.0145523043147712,0.750651041666667,0.0276439965920218,0.00713227938348238,0.0160915583280336,0.00999824773634577,0.000105278045365849,0.000450122549951453,0.00455405657842541
8,"regime_heavy_tail",6,"Equal weights",0.00714276166326255,0.0160882687193584,0.00976538607555646,0.804036458333333,0.0292977025231345,0.00713227938348238,0.0160915583280336,0.00999824773634577,1.04822797801747e-05,-3.28960867519712e-06,-0.000232861660789316
8,"regime_heavy_tail",6,"ARIMA independent",0.00693213915495101,0.0161490252787467,0.0174629275471945,0.872395833333333,0.036309599679233,0.00713227938348238,0.0160915583280336,0.00999824773634577,-0.000200140228531365,5.74669507130594e-05,0.00746467981084872
8,"regime_heavy_tail",6,"Bootstrap independent",0.00698846285994508,0.0159620612149924,0.0145688270059233,0.811197916666667,0.0294854291171753,0.00713227938348238,0.0160915583280336,0.00999824773634577,-0.000143816523537293,-0.00012949711304118,0.00457057926957751
8,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.00698359649354757,0.01569898374077,0.0100505636895208,0.786458333333333,0.0255764308271047,0.00713227938348238,0.0160915583280336,0.00999824773634577,-0.000148682889934809,-0.00039257458726363,5.23159531750205e-05
8,"static_gaussian",1,"No tail copula",0.00275439025786175,0.00641316605008457,0.00407986789473993,0.83203125,0.0136577951573461,0.00273557848645627,0.00638237629548795,0.0040181823205381,1.88117714054756e-05,3.07897545966124e-05,6.16855742018229e-05
8,"static_gaussian",1,"Static dependence",0.00273294358464875,0.00635775364386843,0.00391896088533366,0.837239583333333,0.0133771056306367,0.00273557848645627,0.00638237629548795,0.0040181823205381,-2.63490180752064e-06,-2.46226516195207e-05,-9.92214352044394e-05
8,"static_gaussian",1,"Rolling dependence",0.00272744778422947,0.00634141707222834,0.00395751068232081,0.835286458333333,0.0132494789481396,0.00273557848645627,0.00638237629548795,0.0040181823205381,-8.13070222679914e-06,-4.09592232596132e-05,-6.06716382172889e-05
8,"static_gaussian",1,"Independent marginals",0.0027654870216719,0.00649152770246668,0.00496993780078433,0.83203125,0.0132944577403987,0.00273557848645627,0.00638237629548795,0.0040181823205381,2.99085352156309e-05,0.000109151406978725,0.000951755480246227
8,"static_gaussian",1,"Equal weights",0.00269714412873819,0.00626458355709581,0.00404363343313061,0.867838541666667,0.0144058147418117,0.00273557848645627,0.00638237629548795,0.0040181823205381,-3.84343577180869e-05,-0.000117792738392147,2.54511125925058e-05
8,"static_gaussian",1,"ARIMA independent",0.00264712810290448,0.00622768594709534,0.00435481810289806,0.813802083333333,0.0122892363969756,0.00273557848645627,0.00638237629548795,0.0040181823205381,-8.84503835517909e-05,-0.00015469034839261,0.000336635782359956
8,"static_gaussian",1,"Bootstrap independent",0.0026475622252734,0.00620781440474289,0.0044429887186023,0.833984375,0.0129838115092326,0.00273557848645627,0.00638237629548795,0.0040181823205381,-8.80162611828733e-05,-0.000174561890745059,0.000424806398064194
8,"static_gaussian",1,"Gaussian copula bootstrap",0.00264392711328423,0.00614489709018717,0.00380132496695709,0.833333333333333,0.0128125694215801,0.00273557848645627,0.00638237629548795,0.0040181823205381,-9.165137317204e-05,-0.000237479205300785,-0.000216857353581018
8,"static_gaussian",3,"No tail copula",0.00538971016119009,0.0127277592284099,0.00787083803440619,0.749348958333333,0.0224660242180521,0.00540281134034587,0.0127259417802423,0.00774770131630229,-1.3101179155782e-05,1.81744816766041e-06,0.000123136718103895
8,"static_gaussian",3,"Static dependence",0.00544131287528238,0.0128572250752202,0.0077667536221887,0.711588541666667,0.0212239525612457,0.00540281134034587,0.0127259417802423,0.00774770131630229,3.85015349365081e-05,0.000131283294977963,1.90523058864042e-05
8,"static_gaussian",3,"Rolling dependence",0.00549678783299383,0.0129621014726907,0.00814532893704881,0.715494791666667,0.0207407161427521,0.00540281134034587,0.0127259417802423,0.00774770131630229,9.3976492647951e-05,0.000236159692448418,0.000397627620746518
8,"static_gaussian",3,"Independent marginals",0.00534181793591008,0.0126391642267499,0.0088618709002182,0.73828125,0.0218590289922242,0.00540281134034587,0.0127259417802423,0.00774770131630229,-6.0993404435797e-05,-8.67775534923784e-05,0.00111416958391591
8,"static_gaussian",3,"Equal weights",0.00489307133731231,0.0113962010957846,0.00707159914937903,0.787109375,0.0218764101627875,0.00540281134034587,0.0127259417802423,0.00774770131630229,-0.000509740003033563,-0.00132974068445767,-0.000676102166923261
8,"static_gaussian",3,"ARIMA independent",0.00472386618184396,0.0111104417678231,0.00755858611248373,0.780598958333333,0.0206945577820605,0.00540281134034587,0.0127259417802423,0.00774770131630229,-0.000678945158501915,-0.00161550001241912,-0.000189115203818568
8,"static_gaussian",3,"Bootstrap independent",0.00479352980615292,0.0112078480658099,0.00755162971161266,0.771484375,0.020223563751753,0.00540281134034587,0.0127259417802423,0.00774770131630229,-0.00060928153419295,-0.00151809371443236,-0.000196071604689631
8,"static_gaussian",3,"Gaussian copula bootstrap",0.00476971879770161,0.0110475022356651,0.00685618336502039,0.8125,0.0220178364151049,0.00540281134034587,0.0127259417802423,0.00774770131630229,-0.000633092542644265,-0.00167843954457719,-0.000891517951281905
8,"static_gaussian",6,"No tail copula",0.00736061138259334,0.0169989585541962,0.00982011562385437,0.740885416666667,0.0285574360582994,0.00726018883145714,0.016817033436547,0.00976124946633384,0.000100422551136198,0.00018192511764922,5.8866157520529e-05
8,"static_gaussian",6,"Static dependence",0.007247411726634,0.0168189412295674,0.00979139175037079,0.741536458333333,0.0285941235417682,0.00726018883145714,0.016817033436547,0.00976124946633384,-1.27771048231418e-05,1.90779302039132e-06,3.0142284036954e-05
8,"static_gaussian",6,"Rolling dependence",0.00712277863766247,0.0165250321910803,0.00974792342103622,0.778645833333333,0.0306612285011203,0.00726018883145714,0.016817033436547,0.00976124946633384,-0.000137410193794669,-0.000292001245466762,-1.33260452976191e-05
8,"static_gaussian",6,"Independent marginals",0.00721944555598423,0.0168647597213185,0.010940214656612,0.763671875,0.0299698219010748,0.00726018883145714,0.016817033436547,0.00976124946633384,-4.07432754729112e-05,4.7726284771489e-05,0.00117896519027821
8,"static_gaussian",6,"Equal weights",0.00748031637297242,0.0172021010932038,0.0101137691836312,0.782552083333333,0.0316378005906846,0.00726018883145714,0.016817033436547,0.00976124946633384,0.000220127541515285,0.000385067656656728,0.000352519717297361
8,"static_gaussian",6,"ARIMA independent",0.00689685022205987,0.0162373644215064,0.0105683712180639,0.784505208333333,0.0295379318306534,0.00726018883145714,0.016817033436547,0.00976124946633384,-0.000363338609397273,-0.000579669015040602,0.000807121751730099
8,"static_gaussian",6,"Bootstrap independent",0.0068753738295277,0.0160068328188896,0.0104745227720801,0.768229166666667,0.0289465844267182,0.00726018883145714,0.016817033436547,0.00976124946633384,-0.000384815001929438,-0.000810200617657467,0.000713273305746276
8,"static_gaussian",6,"Gaussian copula bootstrap",0.00682281734745032,0.0157704343996666,0.00973996046811831,0.755859375,0.0283550552403499,0.00726018883145714,0.016817033436547,0.00976124946633384,-0.000437371484006821,-0.00104659903688039,-2.12889982155323e-05
9,"break_correlation",1,"No tail copula",0.00439725996123518,0.00987750618496019,0.00528697145507491,0.775390625,0.0187670900579155,0.00439595266634581,0.00986200866540316,0.00495966139064175,1.30729488937321e-06,1.54975195570308e-05,0.000327310064433159
9,"break_correlation",1,"Static dependence",0.00438557779324629,0.00989489053157765,0.00543660650710328,0.762369791666667,0.0184396606515457,0.00439595266634581,0.00986200866540316,0.00495966139064175,-1.03748730995229e-05,3.28818661744935e-05,0.000476945116461527
9,"break_correlation",1,"Rolling dependence",0.00443423459790956,0.00991339268174351,0.00470204725646427,0.765625,0.0185266134160997,0.00439595266634581,0.00986200866540316,0.00495966139064175,3.82819315637439e-05,5.13840163403473e-05,-0.000257614134177485
9,"break_correlation",1,"Independent marginals",0.00441003488951036,0.0101313998542963,0.00748938231523386,0.779947916666667,0.0189752533903909,0.00439595266634581,0.00986200866540316,0.00495966139064175,1.40822231645531e-05,0.000269391188893128,0.00252972092459211
9,"break_correlation",1,"Equal weights",0.00464394191628938,0.0103882197094265,0.00519120231899166,0.772135416666667,0.0202773042618704,0.00439595266634581,0.00986200866540316,0.00495966139064175,0.000247989249943568,0.000526211044023327,0.000231540928349905
9,"break_correlation",1,"ARIMA independent",0.00449968215102691,0.0102313824870444,0.00502948060651431,0.623697916666667,0.0138778967635326,0.00439595266634581,0.00986200866540316,0.00495966139064175,0.000103729484681103,0.000369373821641263,6.98192158725608e-05
9,"break_correlation",1,"Bootstrap independent",0.00454970561545054,0.0103034149293849,0.00486323477132594,0.578125,0.0127180599368514,0.00439595266634581,0.00986200866540316,0.00495966139064175,0.000153752949104732,0.000441406263981692,-9.64266193158141e-05
9,"break_correlation",1,"Gaussian copula bootstrap",0.00455942020039915,0.010176263878676,0.00463193894291916,0.58203125,0.0126204154227657,0.00439595266634581,0.00986200866540316,0.00495966139064175,0.000163467534053339,0.000314255213272852,-0.000327722447722591
9,"break_correlation",3,"No tail copula",0.00921150234760667,0.0203001602031924,0.00869510266824126,0.652994791666667,0.0319466447439275,0.00929022818087803,0.0205610297212615,0.00881305785765983,-7.87258332713547e-05,-0.000260869518069081,-0.000117955189418576
9,"break_correlation",3,"Static dependence",0.00952079361442962,0.0211644579080551,0.00955567141316376,0.663411458333333,0.0333189830368956,0.00929022818087803,0.0205610297212615,0.00881305785765983,0.000230565433551594,0.000603428186793573,0.000742613555503925
9,"break_correlation",3,"Rolling dependence",0.00918566307503101,0.0204636538983405,0.0090245903277566,0.645182291666667,0.0308760286523492,0.00929022818087803,0.0205610297212615,0.00881305785765983,-0.000104565105847018,-9.73758229210406e-05,0.000211532470096762
9,"break_correlation",3,"Independent marginals",0.0093042449503685,0.0211989997295063,0.0135917154788977,0.680989583333333,0.0328902787398829,0.00929022818087803,0.0205610297212615,0.00881305785765983,1.401676949047e-05,0.000637970008244802,0.00477865762123791
9,"break_correlation",3,"Equal weights",0.00839872617073602,0.0186384757182083,0.00850066456220178,0.698567708333333,0.0329160792755869,0.00929022818087803,0.0205610297212615,0.00881305785765983,-0.000891502010142006,-0.00192255400305319,-0.000312393295458055
9,"break_correlation",3,"ARIMA independent",0.00776906570279291,0.0175843581079575,0.0092151808179855,0.653645833333333,0.0249046522412779,0.00929022818087803,0.0205610297212615,0.00881305785765983,-0.00152116247808511,-0.002976671613304,0.000402122960325662
9,"break_correlation",3,"Bootstrap independent",0.00786214654264346,0.0176621244636461,0.00893133228037991,0.646484375,0.0270032517049459,0.00929022818087803,0.0205610297212615,0.00881305785765983,-0.00142808163823457,-0.00289890525761542,0.000118274422720074
9,"break_correlation",3,"Gaussian copula bootstrap",0.00787388092842695,0.0174053997356483,0.00782309698009515,0.613932291666667,0.0235377275936692,0.00929022818087803,0.0205610297212615,0.00881305785765983,-0.00141634725245107,-0.00315562998561316,-0.000989960877564686
9,"break_correlation",6,"No tail copula",0.0132565667269551,0.0291720054699372,0.0117887663943657,0.5625,0.0331745335366829,0.0133626795415202,0.0295205799965138,0.0120948934827409,-0.000106112814565155,-0.00034857452657663,-0.000306127088375201
9,"break_correlation",6,"Static dependence",0.0132297731219274,0.0292929312706993,0.012328729930811,0.579427083333333,0.0348987073959759,0.0133626795415202,0.0295205799965138,0.0120948934827409,-0.000132906419592812,-0.000227648725814503,0.000233836448070195
9,"break_correlation",6,"Rolling dependence",0.0134214056802899,0.0296617655031636,0.012229009703684,0.591796875,0.0359418327342784,0.0133626795415202,0.0295205799965138,0.0120948934827409,5.87261387696471e-05,0.000141185506649839,0.000134116220943108
9,"break_correlation",6,"Independent marginals",0.0132651579028628,0.0295546725849747,0.0128142523906048,0.564453125,0.0337819170036363,0.0133626795415202,0.0295205799965138,0.0120948934827409,-9.75216386573767e-05,3.40925884609287e-05,0.00071935890786399
9,"break_correlation",6,"Equal weights",0.0116467119843508,0.0259902452846715,0.0115258867134345,0.626302083333333,0.0359813333544034,0.0133626795415202,0.0295205799965138,0.0120948934827409,-0.00171596755716943,-0.0035303347118423,-0.000569006769306378
9,"break_correlation",6,"ARIMA independent",0.0130838553386692,0.0294405617572886,0.0127519955351405,0.548828125,0.0325634689618661,0.0133626795415202,0.0295205799965138,0.0120948934827409,-0.000278824202850973,-8.00182392251408e-05,0.000657102052399612
9,"break_correlation",6,"Bootstrap independent",0.0116354567617924,0.0261054227649072,0.0111834106937164,0.546223958333333,0.0293491177504149,0.0133626795415202,0.0295205799965138,0.0120948934827409,-0.00172722277972779,-0.00341515723160659,-0.000911482789024406
9,"break_correlation",6,"Gaussian copula bootstrap",0.0115797522474122,0.0257257658961647,0.0114247680105266,0.567708333333333,0.0310536215180362,0.0133626795415202,0.0295205799965138,0.0120948934827409,-0.00178292729410806,-0.00379481410034907,-0.000670125472214242
9,"independent_series",1,"No tail copula",0.00339088440115282,0.00814574424218281,0.00696432670486377,0.802083333333333,0.0150023160547032,0.00344606681202642,0.00827054738380377,0.00697138975731018,-5.51824108735951e-05,-0.000124803141620954,-7.06305244640819e-06
9,"independent_series",1,"Static dependence",0.00338902270596117,0.00814483327309532,0.00684787843783825,0.789713541666667,0.0148395631720655,0.00344606681202642,0.00827054738380377,0.00697138975731018,-5.70441060652477e-05,-0.000125714110708452,-0.000123511319471925
9,"independent_series",1,"Rolling dependence",0.00339949285172276,0.00818371470501321,0.00688662114766519,0.804036458333333,0.0149603649823227,0.00344606681202642,0.00827054738380377,0.00697138975731018,-4.65739603036641e-05,-8.68326787905552e-05,-8.47686096449845e-05
9,"independent_series",1,"Independent marginals",0.00338341727941917,0.00814046027054768,0.00684079612355606,0.781901041666667,0.0143609225814094,0.00344606681202642,0.00827054738380377,0.00697138975731018,-6.26495326072492e-05,-0.000130087113256086,-0.000130593633754118
9,"independent_series",1,"Equal weights",0.00334739436355887,0.00803183622236161,0.00693246629441953,0.83203125,0.0161309787267802,0.00344606681202642,0.00827054738380377,0.00697138975731018,-9.86724484675506e-05,-0.000238711161442163,-3.89234628906483e-05
9,"independent_series",1,"ARIMA independent",0.00330429019787688,0.00793791409296153,0.00693986487590807,0.83203125,0.0156040267728571,0.00344606681202642,0.00827054738380377,0.00697138975731018,-0.000141776614149539,-0.000332633290842238,-3.15248814021082e-05
9,"independent_series",1,"Bootstrap independent",0.00328159622737187,0.00789956353481535,0.00680082566018469,0.771484375,0.0135526457626468,0.00344606681202642,0.00827054738380377,0.00697138975731018,-0.000164470584654551,-0.000370983848988421,-0.000170564097125486
9,"independent_series",1,"Gaussian copula bootstrap",0.0032982789106931,0.00794379197398927,0.00684149287365556,0.774739583333333,0.0141343088218825,0.00344606681202642,0.00827054738380377,0.00697138975731018,-0.000147787901333324,-0.000326755409814496,-0.000129896883654613
9,"independent_series",3,"No tail copula",0.00565921170460958,0.01340396283108,0.0103490833485588,0.822916666666667,0.0278544226938203,0.00567166062952899,0.0134002358842578,0.0102144177518408,-1.24489249194145e-05,3.72694682220821e-06,0.00013466559671802
9,"independent_series",3,"Static dependence",0.0056629259734367,0.0133524373284589,0.01045935251274,0.84765625,0.0289639863796513,0.00567166062952899,0.0134002358842578,0.0102144177518408,-8.7346560922897e-06,-4.77985557988878e-05,0.000244934760899228
9,"independent_series",3,"Rolling dependence",0.0056425742445564,0.0133212452974652,0.0102285059399253,0.829427083333333,0.0275315080342139,0.00567166062952899,0.0134002358842578,0.0102144177518408,-2.90863849725922e-05,-7.89905867926051e-05,1.4088188084526e-05
9,"independent_series",3,"Independent marginals",0.00569111109853428,0.0133942751992885,0.0104319449364904,0.821614583333333,0.0275231516635045,0.00567166062952899,0.0134002358842578,0.0102144177518408,1.94504690052824e-05,-5.96068496935311e-06,0.000217527184649648
9,"independent_series",3,"Equal weights",0.00570853291505814,0.0134835155682854,0.0103622567097712,0.84375,0.0286806847848374,0.00567166062952899,0.0134002358842578,0.0102144177518408,3.68722855291492e-05,8.32796840276092e-05,0.000147838957930408
9,"independent_series",3,"ARIMA independent",0.00561383302667817,0.0133612311111808,0.0102348186160528,0.810546875,0.0261790507911206,0.00567166062952899,0.0134002358842578,0.0102144177518408,-5.78276028508238e-05,-3.90047730770109e-05,2.04008642119818e-05
9,"independent_series",3,"Bootstrap independent",0.00548703648867889,0.0130181705100199,0.0100511088090599,0.811848958333333,0.0252033139448392,0.00567166062952899,0.0134002358842578,0.0102144177518408,-0.000184624140850102,-0.000382065374237897,-0.000163308942780861
9,"independent_series",3,"Gaussian copula bootstrap",0.00546355235030034,0.0129781456660817,0.0101256287369956,0.828776041666667,0.0261356922632955,0.00567166062952899,0.0134002358842578,0.0102144177518408,-0.000208108279228653,-0.000422090218176092,-8.87890148451708e-05
9,"independent_series",6,"No tail copula",0.00842870311094546,0.020029661496946,0.0156303914133195,0.807942708333333,0.0393343882823386,0.00839193931052005,0.0199699888810437,0.0154715056405863,3.67638004254104e-05,5.96726159023016e-05,0.000158885772733196
9,"independent_series",6,"Static dependence",0.00841516407177843,0.0200031264328413,0.0152145876551668,0.795572916666667,0.0379650522070636,0.00839193931052005,0.0199699888810437,0.0154715056405863,2.3224761258385e-05,3.31375517976587e-05,-0.00025691798541949
9,"independent_series",6,"Rolling dependence",0.00852310202280633,0.0202150143671575,0.015474145586544,0.811197916666667,0.0401354386808884,0.00839193931052005,0.0199699888810437,0.0154715056405863,0.000131162712286276,0.000245025486113853,2.6399459577206e-06
9,"independent_series",6,"Independent marginals",0.00837059576916865,0.0198942119657556,0.0150995983598894,0.804036458333333,0.0387529255735932,0.00839193931052005,0.0199699888810437,0.0154715056405863,-2.1343541351403e-05,-7.57769152880255e-05,-0.000371907280696925
9,"independent_series",6,"Equal weights",0.00830853455553849,0.01968962270199,0.0158447045267595,0.84375,0.0413293147715329,0.00839193931052005,0.0199699888810437,0.0154715056405863,-8.34047549815552e-05,-0.00028036617905362,0.000373198886173194
9,"independent_series",6,"ARIMA independent",0.00850237264073399,0.0201094689750049,0.0150776434373005,0.764973958333333,0.0368442415370771,0.00839193931052005,0.0199699888810437,0.0154715056405863,0.000110433330213943,0.000139480093961201,-0.000393862203285748
9,"independent_series",6,"Bootstrap independent",0.00811623794905595,0.0192260246616635,0.014977866709819,0.804036458333333,0.0375810318859924,0.00839193931052005,0.0199699888810437,0.0154715056405863,-0.000275701361464105,-0.000743964219380121,-0.000493638930767325
9,"independent_series",6,"Gaussian copula bootstrap",0.0081515229663372,0.0193622172638241,0.0151624760594211,0.7890625,0.0369534516259035,0.00839193931052005,0.0199699888810437,0.0154715056405863,-0.000240416344182853,-0.000607771617219564,-0.000309029581165202
9,"regime_heavy_tail",1,"No tail copula",0.00204673292469083,0.00472766556623888,0.00356974897960253,0.8046875,0.00744165707275524,0.00206779257224293,0.00477323990221363,0.00356248988373647,-2.10596475521056e-05,-4.55743359747468e-05,7.25909586606109e-06
9,"regime_heavy_tail",1,"Static dependence",0.00204393623934568,0.00470031215506127,0.00355231814686314,0.797526041666667,0.00746209371464564,0.00206779257224293,0.00477323990221363,0.00356248988373647,-2.38563328972515e-05,-7.29277471523595e-05,-1.01717368733356e-05
9,"regime_heavy_tail",1,"Rolling dependence",0.00204869699699155,0.00473208600615578,0.00363856535263675,0.7890625,0.00721178059374493,0.00206779257224293,0.00477323990221363,0.00356248988373647,-1.90955752513802e-05,-4.11538960578507e-05,7.60754689002781e-05
9,"regime_heavy_tail",1,"Independent marginals",0.00205443357048881,0.00477219203441465,0.00402339317572206,0.80078125,0.00755825476352897,0.00206779257224293,0.00477323990221363,0.00356248988373647,-1.33590017541217e-05,-1.04786779897472e-06,0.000460903291985588
9,"regime_heavy_tail",1,"Equal weights",0.00210009982368807,0.00486296043051668,0.00369782808441325,0.866536458333333,0.00997164279345566,0.00206779257224293,0.00477323990221363,0.00356248988373647,3.23072514451369e-05,8.97205283030503e-05,0.000135338200676773
9,"regime_heavy_tail",1,"ARIMA independent",0.00221891820865782,0.00516973879944133,0.00659444737444746,0.932291666666667,0.0130703588695917,0.00206779257224293,0.00477323990221363,0.00356248988373647,0.000151125636414887,0.000396498897227702,0.00303195749071099
9,"regime_heavy_tail",1,"Bootstrap independent",0.00203788469084906,0.00473913194371253,0.00407450924632937,0.771484375,0.00671334279903633,0.00206779257224293,0.00477323990221363,0.00356248988373647,-2.9907881393878e-05,-3.41079585011008e-05,0.0005120193625929
9,"regime_heavy_tail",1,"Gaussian copula bootstrap",0.00203187905530901,0.00471575805688762,0.00369206040948087,0.802083333333333,0.00730137473802729,0.00206779257224293,0.00477323990221363,0.00356248988373647,-3.59135169339256e-05,-5.74818453260052e-05,0.0001295705257444
9,"regime_heavy_tail",3,"No tail copula",0.00504671672326633,0.0115685093804666,0.00851529457628158,0.826171875,0.0237113021413914,0.0050694746843937,0.0115687381488531,0.00869264905856151,-2.27579611273739e-05,-2.28768386506886e-07,-0.000177354482279936
9,"regime_heavy_tail",3,"Static dependence",0.00510048545121935,0.0117291227333614,0.0086817056961805,0.831380208333333,0.0238721286837838,0.0050694746843937,0.0115687381488531,0.00869264905856151,3.10107668256478e-05,0.000160384584508344,-1.094336238101e-05
9,"regime_heavy_tail",3,"Rolling dependence",0.00509377481173683,0.0116387884245463,0.00849084809908721,0.833333333333333,0.0238301496359913,0.0050694746843937,0.0115687381488531,0.00869264905856151,2.43001273431296e-05,7.00502756932394e-05,-0.000201800959474301
9,"regime_heavy_tail",3,"Independent marginals",0.00507731027325724,0.0118438297747478,0.0126585689106771,0.835286458333333,0.0232932941147433,0.0050694746843937,0.0115687381488531,0.00869264905856151,7.8355888635407e-06,0.000275091625894694,0.00396591985211563
9,"regime_heavy_tail",3,"Equal weights",0.00491655330787508,0.0112034881687926,0.0076088985494821,0.848307291666667,0.0215118874586554,0.0050694746843937,0.0115687381488531,0.00869264905856151,-0.00015292137651862,-0.000365249980060512,-0.00108375050907941
9,"regime_heavy_tail",3,"ARIMA independent",0.00477241511093241,0.0110048425419748,0.0100531735800535,0.865885416666667,0.0214569023148304,0.0050694746843937,0.0115687381488531,0.00869264905856151,-0.000297059573461295,-0.000563895606878282,0.00136052452149199
9,"regime_heavy_tail",3,"Bootstrap independent",0.00472466108700259,0.0108872754117001,0.0086708648700079,0.793619791666667,0.0158482168019289,0.0050694746843937,0.0115687381488531,0.00869264905856151,-0.000344813597391114,-0.00068146273715299,-2.17841885536176e-05
9,"regime_heavy_tail",3,"Gaussian copula bootstrap",0.00476726701121974,0.0108432910421694,0.00722778250315163,0.806640625,0.0171214430991889,0.0050694746843937,0.0115687381488531,0.00869264905856151,-0.000302207673173959,-0.000725447106683676,-0.00146486655540988
9,"regime_heavy_tail",6,"No tail copula",0.0114973739009453,0.0255565367528788,0.012246316454585,0.666015625,0.0333179399599103,0.0114830625087694,0.0255467550612511,0.0123654207061106,1.43113921758711e-05,9.78169162769299e-06,-0.000119104251525592
9,"regime_heavy_tail",6,"Static dependence",0.0113557427405019,0.0253023365334578,0.0124138194657734,0.685546875,0.0343939902844932,0.0114830625087694,0.0255467550612511,0.0123654207061106,-0.00012731976826752,-0.000244418527793236,4.83987596628065e-05
9,"regime_heavy_tail",6,"Rolling dependence",0.0114319057600365,0.0254488623246157,0.0124103615643183,0.71875,0.0376918035156964,0.0114830625087694,0.0255467550612511,0.0123654207061106,-5.11567487329456e-05,-9.78927366354285e-05,4.49408582076875e-05
9,"regime_heavy_tail",6,"Independent marginals",0.01136907019979,0.0256584863492892,0.0159114596528589,0.677083333333333,0.0337175813795066,0.0114830625087694,0.0255467550612511,0.0123654207061106,-0.0001139923089794,0.000111731288038101,0.00354603894674835
9,"regime_heavy_tail",6,"Equal weights",0.0112387762578891,0.0250732650004045,0.0123637740229492,0.677734375,0.03437025563378,0.0114830625087694,0.0255467550612511,0.0123654207061106,-0.000244286250880341,-0.000473490060846626,-1.64668316142771e-06
9,"regime_heavy_tail",6,"ARIMA independent",0.0106692602783568,0.0243761852204546,0.0170630027466753,0.736328125,0.0373918960456105,0.0114830625087694,0.0255467550612511,0.0123654207061106,-0.00081380223041261,-0.00117056984079646,0.00469758204056471
9,"regime_heavy_tail",6,"Bootstrap independent",0.010822694365459,0.0240900158500148,0.0141263397684151,0.716145833333333,0.0352246765837855,0.0114830625087694,0.0255467550612511,0.0123654207061106,-0.000660368143310447,-0.0014567392112363,0.00176091906230448
9,"regime_heavy_tail",6,"Gaussian copula bootstrap",0.0108969473416604,0.0239866474513761,0.0122763097212812,0.658203125,0.0286424460593312,0.0114830625087694,0.0255467550612511,0.0123654207061106,-0.000586115167109026,-0.00156010760987501,-8.91109848293724e-05
9,"static_gaussian",1,"No tail copula",0.00277037744791523,0.00641447038595621,0.00393154669915122,0.732421875,0.0111248897265589,0.00277753041826309,0.00644282039988954,0.00395871982728216,-7.15297034785921e-06,-2.8350013933331e-05,-2.71731281309426e-05
9,"static_gaussian",1,"Static dependence",0.00278031147686604,0.00644332454579922,0.00397216748474983,0.742838541666667,0.0114282082514213,0.00277753041826309,0.00644282039988954,0.00395871982728216,2.78105860295136e-06,5.04145909678566e-07,1.34476574676608e-05
9,"static_gaussian",1,"Rolling dependence",0.00277035993087928,0.00642690258691268,0.00411537661012094,0.73828125,0.0111485761557584,0.00277753041826309,0.00644282039988954,0.00395871982728216,-7.17048738380814e-06,-1.59178129768619e-05,0.000156656782838778
9,"static_gaussian",1,"Independent marginals",0.00275619379033469,0.00642660254842576,0.00426313074675955,0.744791666666667,0.0113890393280043,0.00277753041826309,0.00644282039988954,0.00395871982728216,-2.1336627928401e-05,-1.62178514637812e-05,0.000304410919477381
9,"static_gaussian",1,"Equal weights",0.00280595175763921,0.00649530621776596,0.0039247495535659,0.753255208333333,0.0117046921156185,0.00277753041826309,0.00644282039988954,0.00395871982728216,2.84213393761243e-05,5.24858178764225e-05,-3.39702737162636e-05
9,"static_gaussian",1,"ARIMA independent",0.00273040252468675,0.00637310133065847,0.00414309751271523,0.759114583333333,0.0112941862505171,0.00277753041826309,0.00644282039988954,0.00395871982728216,-4.71278935763393e-05,-6.97190692310742e-05,0.000184377685433062
9,"static_gaussian",1,"Bootstrap independent",0.00274480637874125,0.00638365427316997,0.00414911387324497,0.762369791666667,0.0116470869879578,0.00277753041826309,0.00644282039988954,0.00395871982728216,-3.27240395218403e-05,-5.91661267195674e-05,0.000190394045962805
9,"static_gaussian",1,"Gaussian copula bootstrap",0.00275333557539628,0.00634562644925333,0.00395688410749775,0.770833333333333,0.0118880297942164,0.00277753041826309,0.00644282039988954,0.00395871982728216,-2.41948428668149e-05,-9.71939506362101e-05,-1.83571978441301e-06
9,"static_gaussian",3,"No tail copula",0.00482074369663816,0.0111301661833401,0.0066990858351055,0.796875,0.0214285769846765,0.00481798919973748,0.0111469618966047,0.00668514203146941,2.75449690067923e-06,-1.67957132646123e-05,1.39438036360949e-05
9,"static_gaussian",3,"Static dependence",0.0048073096774442,0.0111215617043376,0.00660155601041328,0.7890625,0.0211897742174365,0.00481798919973748,0.0111469618966047,0.00668514203146941,-1.06795222932828e-05,-2.54001922671207e-05,-8.35860210561265e-05
9,"static_gaussian",3,"Rolling dependence",0.00482039832948101,0.0111687598666237,0.00674735348395394,0.817708333333333,0.0223053024073137,0.00481798919973748,0.0111469618966047,0.00668514203146941,2.40912974353372e-06,2.179797001901e-05,6.22114524845329e-05
9,"static_gaussian",3,"Independent marginals",0.0048253052619189,0.0112902959652238,0.00798050456684821,0.80859375,0.0220639385801809,0.00481798919973748,0.0111469618966047,0.00668514203146941,7.31606218142e-06,0.000143334068619076,0.0012953625353788
9,"static_gaussian",3,"Equal weights",0.00480144869892086,0.0110965724983612,0.00656953686948657,0.809895833333333,0.0223433516046957,0.00481798919973748,0.0111469618966047,0.00668514203146941,-1.65405008166171e-05,-5.03893982435142e-05,-0.00011560516198283
9,"static_gaussian",3,"ARIMA independent",0.00485782938048424,0.0113826454653073,0.00815864267482752,0.81640625,0.0229081994677138,0.00481798919973748,0.0111469618966047,0.00668514203146941,3.98401807467589e-05,0.000235683568702606,0.00147350064335812
9,"static_gaussian",3,"Bootstrap independent",0.00481522705865188,0.0112497384000652,0.00814148760362435,0.80078125,0.0216864962545568,0.00481798919973748,0.0111469618966047,0.00668514203146941,-2.76214108559623e-06,0.000102776503460461,0.00145634557215494
9,"static_gaussian",3,"Gaussian copula bootstrap",0.00481463391035607,0.0111342071116002,0.00691205966603636,0.807942708333333,0.0219009774732402,0.00481798919973748,0.0111469618966047,0.00668514203146941,-3.35528938140775e-06,-1.2754785004461e-05,0.000226917634566955
9,"static_gaussian",6,"No tail copula",0.00682491071321219,0.0159098546322508,0.00986849840759035,0.806640625,0.0311248455849245,0.00676464014334092,0.0157538463628739,0.00970892446692903,6.02705698712659e-05,0.000156008269376964,0.000159573940661326
9,"static_gaussian",6,"Static dependence",0.00690798694245677,0.0160715916674507,0.00967905107115282,0.822916666666667,0.0328269445054454,0.00676464014334092,0.0157538463628739,0.00970892446692903,0.000143346799115843,0.000317745304576837,-2.98733957762032e-05
9,"static_gaussian",6,"Rolling dependence",0.00682977165990623,0.0158952708759414,0.00970548444286472,0.80859375,0.0315546212867018,0.00676464014334092,0.0157538463628739,0.00970892446692903,6.513151656531e-05,0.000141424513067572,-3.44002406430476e-06
9,"static_gaussian",6,"Independent marginals",0.00682588605053743,0.0160585670119199,0.0114366864496313,0.807942708333333,0.0316844369189419,0.00676464014334092,0.0157538463628739,0.00970892446692903,6.12459071965077e-05,0.000304720649046037,0.00172776198270232
9,"static_gaussian",6,"Equal weights",0.00665005470148665,0.0154504334661029,0.0095493534336354,0.832682291666667,0.0323949779003581,0.00676464014334092,0.0157538463628739,0.00970892446692903,-0.000114585441854272,-0.000303412896770959,-0.000159571033293627
9,"static_gaussian",6,"ARIMA independent",0.00658445096843022,0.0154873784567815,0.0105927706532358,0.805338541666667,0.0300604621948958,0.00676464014334092,0.0157538463628739,0.00970892446692903,-0.000180189174910706,-0.00026646790609235,0.000883846186306773
9,"static_gaussian",6,"Bootstrap independent",0.00679213936925191,0.0157919583057601,0.0112611358159605,0.795572916666667,0.0312637674173277,0.00676464014334092,0.0157538463628739,0.00970892446692903,2.74992259109846e-05,3.81119428862035e-05,0.00155221134903151
9,"static_gaussian",6,"Gaussian copula bootstrap",0.00670899428626857,0.0154933238290352,0.00949541913014674,0.754557291666667,0.0276849248272957,0.00676464014334092,0.0157538463628739,0.00970892446692903,-5.56458570723567e-05,-0.000260522533838644,-0.000213505336782287


==> anc/paper_results_real_data_scores.csv <==
"dataset","origin","horizon","variant","crps","energy","variogram","coverage80","width80"
"EuStockMarkets",1024,1,"WIRED-full",0.00249704830893926,0.00568470759247271,0.00289515554070138,1,0.023267388371946
"EuStockMarkets",1024,1,"No tail copula",0.00245299444658252,0.00568126702331008,0.00330722427990388,1,0.0226439209480437
"EuStockMarkets",1024,1,"Static dependence",0.00241428947118924,0.00553479834627896,0.00318301985067297,1,0.0218303404037861
"EuStockMarkets",1024,1,"Rolling dependence",0.00240978818310703,0.00548377462929379,0.00338997055541513,1,0.0221777367553732
"EuStockMarkets",1024,1,"Independent marginals",0.00232408376937332,0.00567319254230687,0.00838540525853486,1,0.0227737856463549
"EuStockMarkets",1024,1,"Equal weights",0.00271435945604125,0.0063510649088351,0.00358111924457762,1,0.026432640614643
"EuStockMarkets",1024,1,"ARIMA independent",0.00283940191549762,0.00672580371182089,0.00803540085092983,1,0.0243071444452528
"EuStockMarkets",1024,1,"Bootstrap independent",0.00262842952417557,0.00635529540489822,0.00768596823000279,1,0.0216840574006817
"EuStockMarkets",1024,1,"Gaussian copula bootstrap",0.00281533451992515,0.00645594063313291,0.00287170854333106,1,0.0217815957199997
"EuStockMarkets",1024,5,"WIRED-full",0.00545978833127314,0.0128511254441989,0.0060764794556277,1,0.0510490762007784
"EuStockMarkets",1024,5,"No tail copula",0.00535607686977869,0.0129875281703111,0.00596483529134926,1,0.050481531473609
"EuStockMarkets",1024,5,"Static dependence",0.0055642219573597,0.0127825347745062,0.0054753568638903,1,0.0509843644121258
"EuStockMarkets",1024,5,"Rolling dependence",0.00583890690181833,0.0136200321896902,0.00461925407030515,1,0.0505533193234926
"EuStockMarkets",1024,5,"Independent marginals",0.00523819729925034,0.0123716512865498,0.0146610575861231,1,0.0481666966900281
"EuStockMarkets",1024,5,"Equal weights",0.00551850969937582,0.0125938215211998,0.00586703074559829,1,0.0504472899287292
"EuStockMarkets",1024,5,"ARIMA independent",0.00634576094963745,0.0148917429428397,0.0154469175131965,1,0.0525881368346893
"EuStockMarkets",1024,5,"Bootstrap independent",0.00572473599714898,0.0136301360449045,0.0138664677335264,1,0.0517729903415521
"EuStockMarkets",1024,5,"Gaussian copula bootstrap",0.005549002279432,0.0131644263376157,0.00587172263538459,1,0.0483802320033682
"EuStockMarkets",1024,20,"WIRED-full",0.0234520694353386,0.0503596227046622,0.0167529605147754,1,0.103866516408508
"EuStockMarkets",1024,20,"No tail copula",0.0244289096241784,0.0517716849763948,0.0190772994690514,1,0.1047203690891
"EuStockMarkets",1024,20,"Static dependence",0.0249570264714185,0.0529257184394702,0.0186448974940406,1,0.112999430181932
"EuStockMarkets",1024,20,"Rolling dependence",0.0247023227395536,0.0524543989937507,0.017884392120539,1,0.105068652309307
"EuStockMarkets",1024,20,"Independent marginals",0.0245372740684867,0.0560043494898809,0.0269502582067302,1,0.108023951188144
"EuStockMarkets",1024,20,"Equal weights",0.0186490140454271,0.0419131467077698,0.0178584025488,1,0.113073487506157
"EuStockMarkets",1024,20,"ARIMA independent",0.0160487871744476,0.0387394146126499,0.0247775173692075,1,0.104718773854923
"EuStockMarkets",1024,20,"Bootstrap independent",0.0146723901277769,0.0371527844280538,0.026481441775489,1,0.102260487547874
"EuStockMarkets",1024,20,"Gaussian copula bootstrap",0.0145461961538078,0.0354474986732328,0.0212386582043109,1,0.0993293353324581
"EuStockMarkets",1141,1,"WIRED-full",0.0020873736496715,0.00477215463144294,0.00594441288167617,1,0.0216267577282586
"EuStockMarkets",1141,1,"No tail copula",0.00218816086392219,0.00511287277632911,0.00659173146479428,1,0.0219414245214129
"EuStockMarkets",1141,1,"Static dependence",0.00215042809862889,0.00496805227932575,0.00567651032356662,1,0.0221521123311296
"EuStockMarkets",1141,1,"Rolling dependence",0.00218727179788069,0.00498052709964299,0.00488439580807901,1,0.0215432285084809
"EuStockMarkets",1141,1,"Independent marginals",0.00230806169565019,0.00553237482614612,0.0142769038514653,1,0.0214972776190424
"EuStockMarkets",1141,1,"Equal weights",0.00237542510282346,0.00555696371655877,0.00863988451791102,1,0.0251373034683239
"EuStockMarkets",1141,1,"ARIMA independent",0.0023858833027224,0.00565870705102651,0.0153798110714785,1,0.023988434492979
"EuStockMarkets",1141,1,"Bootstrap independent",0.00196645898416354,0.00492896254842493,0.0125110760787864,1,0.0209870504766675
"EuStockMarkets",1141,1,"Gaussian copula bootstrap",0.00202905175616871,0.00481808085379545,0.00652755446099614,1,0.0212727091040026
"EuStockMarkets",1141,5,"WIRED-full",0.0105260908327396,0.0233624787259274,0.0101227189985992,0.75,0.0499507547303992
"EuStockMarkets",1141,5,"No tail copula",0.0103142594302622,0.0230686301701787,0.0104678464930968,0.75,0.0482928165175906
"EuStockMarkets",1141,5,"Static dependence",0.0104735990839894,0.0231343164513605,0.00991953506104876,0.75,0.0492813582868829
"EuStockMarkets",1141,5,"Rolling dependence",0.0102561436128404,0.0227524058387755,0.00990888204755772,0.75,0.0516482558903536
"EuStockMarkets",1141,5,"Independent marginals",0.0111547854467399,0.025006812338121,0.0187287366578646,0.75,0.0516986402879827
"EuStockMarkets",1141,5,"Equal weights",0.0106664879718468,0.0237250585596466,0.0118855119837437,1,0.0563048887487582
"EuStockMarkets",1141,5,"ARIMA independent",0.0113813297711786,0.0266096352168477,0.0214358262129654,0.75,0.05559586230285
"EuStockMarkets",1141,5,"Bootstrap independent",0.0106781505812261,0.024953766228708,0.020675858444066,0.75,0.0542663194587065
"EuStockMarkets",1141,5,"Gaussian copula bootstrap",0.0101765783848995,0.0226017268956402,0.0112052117275369,0.75,0.0521665007138185
"EuStockMarkets",1141,20,"WIRED-full",0.0176070313841715,0.0379586980042162,0.0122432449918512,1,0.0942543177280734
"EuStockMarkets",1141,20,"No tail copula",0.0159863963998861,0.0350541670747564,0.0141865883216417,1,0.0947687359366701
"EuStockMarkets",1141,20,"Static dependence",0.0164223007322764,0.0359976303390084,0.0160727152736986,1,0.0955262566298767
"EuStockMarkets",1141,20,"Rolling dependence",0.016768070178829,0.0364173741094325,0.0149340925911124,1,0.0905209138720574
"EuStockMarkets",1141,20,"Independent marginals",0.0160621052258023,0.0363462369218152,0.0319790755287235,1,0.0981327423280973
"EuStockMarkets",1141,20,"Equal weights",0.0166743484245746,0.0365628655062626,0.0141812463975468,1,0.0967816752185007
"EuStockMarkets",1141,20,"ARIMA independent",0.0175123334405549,0.040548018572737,0.0383107975559927,1,0.110236411218062
"EuStockMarkets",1141,20,"Bootstrap independent",0.0157743133230628,0.0362150463244349,0.0313543576218318,1,0.0944526402435769
"EuStockMarkets",1141,20,"Gaussian copula bootstrap",0.0161498756470197,0.0354863775316136,0.0185579709218019,1,0.100087660512544
"EuStockMarkets",1257,1,"WIRED-full",0.00386899239012334,0.00945576780667959,0.00847970916808862,0.75,0.0204363331029729
"EuStockMarkets",1257,1,"No tail copula",0.00379995433455981,0.00935670740041354,0.0081105489801065,0.75,0.0204271768156835
"EuStockMarkets",1257,1,"Static dependence",0.00374858135997109,0.00923942920419046,0.0083854650423938,0.75,0.021053765695165
"EuStockMarkets",1257,1,"Rolling dependence",0.00390742802660035,0.00961498624026089,0.00794368104222073,0.75,0.0212191107215212
"EuStockMarkets",1257,1,"Independent marginals",0.00389044985167103,0.0092453573315061,0.0070322390706253,0.75,0.0212572618526969
"EuStockMarkets",1257,1,"Equal weights",0.00390666381950249,0.00976706501389336,0.00774178698359864,1,0.0232928178776041
"EuStockMarkets",1257,1,"ARIMA independent",0.00409699190630907,0.00952922117336773,0.00559653933082025,1,0.0228552065264861
"EuStockMarkets",1257,1,"Bootstrap independent",0.00376968805755236,0.00881310710612906,0.00604904836007912,1,0.0214270952443406
"EuStockMarkets",1257,1,"Gaussian copula bootstrap",0.00375633055534801,0.00907936988263641,0.00770516593252034,1,0.021860938715594
"EuStockMarkets",1257,5,"WIRED-full",0.00841745989160056,0.0216033322702958,0.0125671850979855,1,0.0493953808624328
"EuStockMarkets",1257,5,"No tail copula",0.00826392722902742,0.0215233804672437,0.0130121855245908,1,0.0487148845696571
"EuStockMarkets",1257,5,"Static dependence",0.00828339197329775,0.0209102053163378,0.0119694790770833,1,0.0484346964146758
"EuStockMarkets",1257,5,"Rolling dependence",0.00814280097536174,0.0209738513171506,0.0132743723714766,1,0.0473732327506057
"EuStockMarkets",1257,5,"Independent marginals",0.0086000216883892,0.0213006400769415,0.00584696381974335,0.75,0.048491134403312
"EuStockMarkets",1257,5,"Equal weights",0.00851791559399738,0.0215436111019501,0.012433060620022,1,0.0521997276308609
"EuStockMarkets",1257,5,"ARIMA independent",0.00857807996170143,0.0206745571777043,0.00671162541617784,1,0.0539041650990245
"EuStockMarkets",1257,5,"Bootstrap independent",0.00803381886727774,0.0193319997497642,0.00649077866796082,1,0.0485896240324749
"EuStockMarkets",1257,5,"Gaussian copula bootstrap",0.00865024621016947,0.0214651894902104,0.0118454800633601,1,0.049642687360987
"EuStockMarkets",1257,20,"WIRED-full",0.0140177005549747,0.0319458830975829,0.0251278011767207,1,0.096576403741147
"EuStockMarkets",1257,20,"No tail copula",0.0143038497155239,0.0322553368967764,0.0277052276860526,1,0.0981619385631614
"EuStockMarkets",1257,20,"Static dependence",0.0142836029200627,0.0321766120601098,0.0203014839729815,1,0.098833556810847
"EuStockMarkets",1257,20,"Rolling dependence",0.0148215124938349,0.0327447375110823,0.0241072401247895,1,0.0967192500620065
"EuStockMarkets",1257,20,"Independent marginals",0.0134588352818102,0.0316346049439492,0.0452370175065326,1,0.0961136718521755
"EuStockMarkets",1257,20,"Equal weights",0.0146810024654049,0.0324980697502301,0.0283250961299044,1,0.101252102526558
"EuStockMarkets",1257,20,"ARIMA independent",0.0128190624471575,0.0297010293013303,0.0495780640673175,1,0.104334192666872
"EuStockMarkets",1257,20,"Bootstrap independent",0.0131592261338933,0.0292031399332223,0.0525149805625105,1,0.106484944775924
"EuStockMarkets",1257,20,"Gaussian copula bootstrap",0.013216914975445,0.0293501323481461,0.0228653629324172,1,0.10812413838829
"EuStockMarkets",1374,1,"WIRED-full",0.00332232212834993,0.00741952857643445,0.00519382977083168,1,0.0197558798634066
"EuStockMarkets",1374,1,"No tail copula",0.00334682141103683,0.00759860500758514,0.00517355188681815,1,0.0190241690329245
"EuStockMarkets",1374,1,"Static dependence",0.00305203702010277,0.00699096668339426,0.0044930313294208,1,0.0186781219924071
"EuStockMarkets",1374,1,"Rolling dependence",0.00329734486123161,0.0075122635288064,0.00468725975711358,1,0.0193425805417604
"EuStockMarkets",1374,1,"Independent marginals",0.00327010829326616,0.00785575289977187,0.0103474177511352,1,0.0200366407281365
"EuStockMarkets",1374,1,"Equal weights",0.00359638199721545,0.00819289275936758,0.00626883699344617,1,0.0219937460268444
"EuStockMarkets",1374,1,"ARIMA independent",0.00361076106003241,0.00838480365250166,0.0110773287569664,1,0.021958184546418
"EuStockMarkets",1374,1,"Bootstrap independent",0.00341721696859472,0.00801151085302214,0.0104967711289699,1,0.0203915116644926
"EuStockMarkets",1374,1,"Gaussian copula bootstrap",0.00355814807766463,0.00787577556683468,0.00566787109049847,1,0.0194555648049184
"EuStockMarkets",1374,5,"WIRED-full",0.00495749592669096,0.0114420826696705,0.0206889116352243,1,0.0469264325028995
"EuStockMarkets",1374,5,"No tail copula",0.00497492912209216,0.0117483809194386,0.0222977767797624,1,0.0473867084094294
"EuStockMarkets",1374,5,"Static dependence",0.00484392846463711,0.0110538739492677,0.0200917874209782,1,0.0432391488656459
"EuStockMarkets",1374,5,"Rolling dependence",0.00484327267588329,0.0112257206220408,0.0246042150809842,1,0.0456510630092768
"EuStockMarkets",1374,5,"Independent marginals",0.00488105623511805,0.0120399655285632,0.041546606541765,1,0.0456175593203443
"EuStockMarkets",1374,5,"Equal weights",0.00477656216572666,0.0107564908208027,0.0205407933501286,1,0.0494042122671809
"EuStockMarkets",1374,5,"ARIMA independent",0.00482713466508363,0.0110574349679539,0.0421479848471049,1,0.0485813318680573
"EuStockMarkets",1374,5,"Bootstrap independent",0.0044077291878684,0.0107980371547412,0.0411335140762652,1,0.0443781882808419
"EuStockMarkets",1374,5,"Gaussian copula bootstrap",0.00443037032451957,0.0103007659739694,0.0223422548283736,1,0.0443889907762595
"EuStockMarkets",1374,20,"WIRED-full",0.0148185563038078,0.0321231620005422,0.0558869516128588,0.75,0.0888477941621044
"EuStockMarkets",1374,20,"No tail copula",0.0150191276998308,0.0326897406101406,0.0585723926863275,1,0.09045756203589
"EuStockMarkets",1374,20,"Static dependence",0.0147291749758227,0.0316732892197745,0.0450629386928941,1,0.0924040232951922
"EuStockMarkets",1374,20,"Rolling dependence",0.0150550761877897,0.0318395638774112,0.0457796340788395,0.75,0.0874722396588939
"EuStockMarkets",1374,20,"Independent marginals",0.0152606273816433,0.0338066413766692,0.082505368245752,0.75,0.0932192731062177
"EuStockMarkets",1374,20,"Equal weights",0.01410545095439,0.0317101273956091,0.0626652377993828,1,0.0964179815031826
"EuStockMarkets",1374,20,"ARIMA independent",0.011000938909034,0.0263321404502138,0.0779864489245247,1,0.0948677721707479
"EuStockMarkets",1374,20,"Bootstrap independent",0.0127152762223387,0.0285189094755144,0.0879170826451853,1,0.100360488048399
"EuStockMarkets",1374,20,"Gaussian copula bootstrap",0.0116907119199179,0.02621551248079,0.0483184255107577,1,0.0982307229534979
"EuStockMarkets",1490,1,"WIRED-full",0.0141487951894169,0.0289448150748531,0.0026285834020309,0,0.0204479584559628
"EuStockMarkets",1490,1,"No tail copula",0.0143010959319759,0.029044040693049,0.00276020692600176,0,0.0209432175648852
"EuStockMarkets",1490,1,"Static dependence",0.0142039328767048,0.0290012016007252,0.0025026129092571,0,0.0203710449390396
"EuStockMarkets",1490,1,"Rolling dependence",0.0145804131004811,0.0296722469157337,0.00233295222112607,0,0.0203068359462487
"EuStockMarkets",1490,1,"Independent marginals",0.0147278307788917,0.030655844773065,0.00517724959081807,0,0.0208782688994697
"EuStockMarkets",1490,1,"Equal weights",0.0145524998841586,0.029732485387086,0.00353988774833055,0,0.0240603853705996
"EuStockMarkets",1490,1,"ARIMA independent",0.0131797430348564,0.0280907651859169,0.00579609425137506,0,0.0232950213876055
"EuStockMarkets",1490,1,"Bootstrap independent",0.0135713113855654,0.0285139874943397,0.00501936499930799,0,0.0208839213277184
"EuStockMarkets",1490,1,"Gaussian copula bootstrap",0.0139351166821241,0.0285241484193814,0.0025652834679782,0,0.0198050609605511
"EuStockMarkets",1490,5,"WIRED-full",0.0259157992598573,0.0528218386216885,0.00554727932044057,0.25,0.0463757666800724
"EuStockMarkets",1490,5,"No tail copula",0.0269921497701707,0.0545938165389199,0.00624348518157069,0.25,0.0438178884290503
"EuStockMarkets",1490,5,"Static dependence",0.0268039971064319,0.0546170065784993,0.00561672858630874,0.25,0.0461482537058089
"EuStockMarkets",1490,5,"Rolling dependence",0.02571017222837,0.0525503681159192,0.00545581922008014,0.25,0.0472666051484065
"EuStockMarkets",1490,5,"Independent marginals",0.0270364338308488,0.0561257651277178,0.0142868468727607,0.25,0.0443328112459005
"EuStockMarkets",1490,5,"Equal weights",0.0234004281131145,0.0484547000676312,0.00753089179660851,0.25,0.054237482222029
"EuStockMarkets",1490,5,"ARIMA independent",0.0242765822259824,0.0516633596859259,0.0164179283324369,0.25,0.0491085451886701
"EuStockMarkets",1490,5,"Bootstrap independent",0.0248582226096331,0.0519734500691657,0.0142198185642211,0.25,0.043813671252496
"EuStockMarkets",1490,5,"Gaussian copula bootstrap",0.0243436757261872,0.0493204582308763,0.0067557188619771,0.25,0.0463806822543231
"EuStockMarkets",1490,20,"WIRED-full",0.0278657111464709,0.0577452056404453,0.0234831570870125,0.5,0.0877789029333404
"EuStockMarkets",1490,20,"No tail copula",0.0298589376945646,0.0615496779603362,0.0265249353396951,0.5,0.0881816831167474
"EuStockMarkets",1490,20,"Static dependence",0.0275774533921853,0.0574022408986401,0.023416409825288,0.5,0.0825975449149112
"EuStockMarkets",1490,20,"Rolling dependence",0.0298244106342761,0.0613600689566871,0.0196535920430198,0.5,0.0863288088372947
"EuStockMarkets",1490,20,"Independent marginals",0.0283728124335975,0.0609984968950929,0.0438894851961057,0.5,0.0835784220287289
"EuStockMarkets",1490,20,"Equal weights",0.0264532200411247,0.055562497970701,0.0222391472701053,0.5,0.0894667609840715
"EuStockMarkets",1490,20,"ARIMA independent",0.0184411719812647,0.0429358240270523,0.0479465502810188,0.75,0.0952504977143006
"EuStockMarkets",1490,20,"Bootstrap independent",0.0206175762553412,0.0461121933224656,0.04434375924567,0.75,0.0901470114935316
"EuStockMarkets",1490,20,"Gaussian copula bootstrap",0.0225409258357609,0.0477424070728729,0.022507883826535,0.75,0.0965967077272156
"EuStockMarkets",1607,1,"WIRED-full",0.00704210211713299,0.0168554759984224,0.0145888056645847,1,0.0451498033170137
"EuStockMarkets",1607,1,"No tail copula",0.00600510859167218,0.0144961581187906,0.0133594146185798,1,0.0460799686954837
"EuStockMarkets",1607,1,"Static dependence",0.00602008114007692,0.0145291358277958,0.0134357211589034,1,0.0440528186857539
"EuStockMarkets",1607,1,"Rolling dependence",0.00614649750176248,0.0147006863181631,0.0117941327252983,1,0.0453477112186858
"EuStockMarkets",1607,1,"Independent marginals",0.00648478239837066,0.0168547355001071,0.0285106588784493,1,0.0448720147347042
"EuStockMarkets",1607,1,"Equal weights",0.00449737560420196,0.0106397030873756,0.00572676400240573,1,0.0378221811118268
"EuStockMarkets",1607,1,"ARIMA independent",0.00316358181640829,0.00743914566969222,0.00644818776634071,1,0.0242360607762391
"EuStockMarkets",1607,1,"Bootstrap independent",0.00284060298615519,0.00681745843775202,0.00633142811301231,1,0.0223662912509917
"EuStockMarkets",1607,1,"Gaussian copula bootstrap",0.00275966946905578,0.00652145521116575,0.00224622287384998,1,0.0211309204011927
"EuStockMarkets",1607,5,"WIRED-full",0.0230689013444549,0.0538587614203192,0.031822545361337,0.75,0.0712824973233648
"EuStockMarkets",1607,5,"No tail copula",0.0223812981115787,0.0522045414781699,0.0334890349109696,0.75,0.0709686043559619
"EuStockMarkets",1607,5,"Static dependence",0.0247411959276076,0.0572159335957691,0.0301347800136761,0.75,0.069860653372624
"EuStockMarkets",1607,5,"Rolling dependence",0.0230724207272105,0.0535531078356234,0.0328341580096575,0.75,0.0713776709725287
"EuStockMarkets",1607,5,"Independent marginals",0.0248132825678266,0.0593996015622496,0.0475075018443137,0.5,0.068306226870586
"EuStockMarkets",1607,5,"Equal weights",0.0142862894271203,0.0326368383962392,0.0184858649423938,0.75,0.0698503223163761
"EuStockMarkets",1607,5,"ARIMA independent",0.0108006908995268,0.0256581913599185,0.0245851039713201,0.75,0.0554537210650956
"EuStockMarkets",1607,5,"Bootstrap independent",0.0102915985784019,0.024816110738301,0.0218227389236411,0.75,0.0507089894238859
"EuStockMarkets",1607,5,"Gaussian copula bootstrap",0.0105506061130414,0.0237680051300288,0.0135489403214391,0.75,0.0498603740865271
"EuStockMarkets",1607,20,"WIRED-full",0.021736579954798,0.050390968026949,0.0138572662306573,1,0.117597089037798
"EuStockMarkets",1607,20,"No tail copula",0.0206353615665164,0.0483981509132245,0.0150088583035518,0.75,0.118281045006702
"EuStockMarkets",1607,20,"Static dependence",0.0211094960548494,0.0491847823106289,0.0131218440246493,1,0.121587445464868
"EuStockMarkets",1607,20,"Rolling dependence",0.0211270373048542,0.04957007533566,0.0121905010354423,0.75,0.117317884856577
"EuStockMarkets",1607,20,"Independent marginals",0.02168596768554,0.0527147930158419,0.0410292288085057,1,0.122836082949204
"EuStockMarkets",1607,20,"Equal weights",0.0241733119098973,0.0550765372866731,0.0201391536927097,1,0.132524502972061
"EuStockMarkets",1607,20,"ARIMA independent",0.0217002959834214,0.0507726263474439,0.034245698674777,0.75,0.108831383276338
"EuStockMarkets",1607,20,"Bootstrap independent",0.0206063090585756,0.0480829302778625,0.0292296667833211,1,0.106956258288405
"EuStockMarkets",1607,20,"Gaussian copula bootstrap",0.0197180196594848,0.0439602541808874,0.012629480165125,1,0.105923460451696
"EuStockMarkets",1723,1,"WIRED-full",0.00331692959705924,0.0078990974530629,0.00354483586804634,1,0.0240662423111614
"EuStockMarkets",1723,1,"No tail copula",0.00353062738698486,0.00840814066898622,0.00345088806134246,1,0.0246838575190358
"EuStockMarkets",1723,1,"Static dependence",0.00357647374273556,0.00838575275649837,0.00346007037777203,1,0.025378740181479
"EuStockMarkets",1723,1,"Rolling dependence",0.00344400048293999,0.00808440192074778,0.00394023014130837,1,0.023361528253802
"EuStockMarkets",1723,1,"Independent marginals",0.00348935465501374,0.00829023919222593,0.00404587101026594,1,0.0239927018619063
"EuStockMarkets",1723,1,"Equal weights",0.00395293086088908,0.0094034702912643,0.00324572432210793,1,0.0288969819738122
"EuStockMarkets",1723,1,"ARIMA independent",0.00348226105155093,0.00850160214576328,0.00353991050792141,1,0.0227348798444965
"EuStockMarkets",1723,1,"Bootstrap independent",0.00327433662798428,0.00774305712730233,0.00421112865306509,1,0.0218824180925785
"EuStockMarkets",1723,1,"Gaussian copula bootstrap",0.00315266756889941,0.00769954649633233,0.00367162480365367,1,0.021912022769124
"EuStockMarkets",1723,5,"WIRED-full",0.00952474014993728,0.0240116431324736,0.00580067940375901,1,0.0682892713643525
"EuStockMarkets",1723,5,"No tail copula",0.00993450977093026,0.0250930760982513,0.00608264544468137,1,0.0724478769497516
"EuStockMarkets",1723,5,"Static dependence",0.00957639764752479,0.0239197300977345,0.00553264551685351,1,0.0711622056094752
"EuStockMarkets",1723,5,"Rolling dependence",0.00975194843321968,0.0238093223815323,0.00640096097120181,1,0.0712879743662846
"EuStockMarkets",1723,5,"Independent marginals",0.010277676594218,0.0248303258639064,0.0146739821594791,1,0.0717796973762734
"EuStockMarkets",1723,5,"Equal weights",0.00884997097039923,0.0212405102050283,0.00573780681610064,1,0.0678449784600266
"EuStockMarkets",1723,5,"ARIMA independent",0.0100209573658305,0.0239461082208317,0.00801310460994976,0.75,0.0548242522693415
"EuStockMarkets",1723,5,"Bootstrap independent",0.00990210473711647,0.0243617684531187,0.00871867194789851,0.75,0.0567029380667084
"EuStockMarkets",1723,5,"Gaussian copula bootstrap",0.00990141415520481,0.0234179404907055,0.00738317218869699,0.75,0.0555943785833294
"EuStockMarkets",1723,20,"WIRED-full",0.015360744380444,0.0359886102419626,0.0133865846396081,1,0.118536589774671
"EuStockMarkets",1723,20,"No tail copula",0.0163902418744573,0.038486062836358,0.0161452670420869,1,0.120325700302002
"EuStockMarkets",1723,20,"Static dependence",0.0160387071763054,0.0375508668378288,0.0159457522050664,1,0.121084064537371
"EuStockMarkets",1723,20,"Rolling dependence",0.0156525686106581,0.0365974517115436,0.0160847719989857,1,0.119452507247857
"EuStockMarkets",1723,20,"Independent marginals",0.0149536718617226,0.0358666687047853,0.0333006959349563,1,0.120595714926651
"EuStockMarkets",1723,20,"Equal weights",0.018056879667219,0.041412951277725,0.016539525239779,1,0.122445207612564
"EuStockMarkets",1723,20,"ARIMA independent",0.0253242144759593,0.058180645089643,0.0315013760230379,1,0.109428360660697
"EuStockMarkets",1723,20,"Bootstrap independent",0.0232001727636974,0.0558629509520421,0.0257448023924296,0.75,0.102034557139714
"EuStockMarkets",1723,20,"Gaussian copula bootstrap",0.0227666514940448,0.0520422816855988,0.0163150322461119,0.75,0.104500512395268
"EuStockMarkets",1840,1,"WIRED-full",0.00402773458692955,0.010039281277381,0.0054625219005354,1,0.0253875783972644
"EuStockMarkets",1840,1,"No tail copula",0.00396399409908295,0.0100177242093364,0.00442464911130645,1,0.0250821100831103
"EuStockMarkets",1840,1,"Static dependence",0.00412291415234542,0.0103173124868311,0.00488171419399906,1,0.024978181625389
"EuStockMarkets",1840,1,"Rolling dependence",0.00417863252214013,0.0105804900501171,0.00634807276717211,0.75,0.0254664163630028
"EuStockMarkets",1840,1,"Independent marginals",0.00411653922028623,0.00982815583584959,0.00393075488141841,1,0.0259297623374655
"EuStockMarkets",1840,1,"Equal weights",0.00370295247747921,0.00901876102241299,0.00399041320170561,1,0.0288885106086706
"EuStockMarkets",1840,1,"ARIMA independent",0.00449721872942871,0.0107752928065624,0.00554395823837293,1,0.0290464778532668
"EuStockMarkets",1840,1,"Bootstrap independent",0.00397061934493758,0.00963589419569976,0.00419285440079392,0.75,0.0229146025021244
"EuStockMarkets",1840,1,"Gaussian copula bootstrap",0.00406280830902275,0.00989822644673321,0.00618233742113372,0.75,0.0224848907955623
"EuStockMarkets",1840,5,"WIRED-full",0.0273279957387768,0.0586991227881914,0.0138320597653726,0.25,0.0604561999262134
"EuStockMarkets",1840,5,"No tail copula",0.026435744287219,0.0564626551592219,0.0133903787941543,0.25,0.0604443362360015
"EuStockMarkets",1840,5,"Static dependence",0.027383620929185,0.0591084694783385,0.0143064358324338,0.25,0.0598707023180173
"EuStockMarkets",1840,5,"Rolling dependence",0.0282495900129727,0.0603398668976498,0.0183381758892407,0.25,0.0617400929453392
"EuStockMarkets",1840,5,"Independent marginals",0.0269490136091937,0.0599560456468792,0.0142397529003468,0.25,0.0595165161000542
"EuStockMarkets",1840,5,"Equal weights",0.028448405450207,0.0621765705327309,0.0134285297212075,0.25,0.0635194994912892
"EuStockMarkets",1840,5,"ARIMA independent",0.0231886038878487,0.0521146508208087,0.0135114814058767,0.5,0.0572562935020961
"EuStockMarkets",1840,5,"Bootstrap independent",0.0239480852771066,0.0530302636563052,0.0120305446477659,0.5,0.0500960301804265
"EuStockMarkets",1840,5,"Gaussian copula bootstrap",0.0239714060583345,0.052108261309276,0.0162748538206255,0.5,0.050640289141757
"EuStockMarkets",1840,20,"WIRED-full",0.104945230916485,0.210774439825755,0.0162517296870163,0,0.11228272937035
"EuStockMarkets",1840,20,"No tail copula",0.103630407238845,0.207652608041312,0.016578689320848,0,0.11805394748918
"EuStockMarkets",1840,20,"Static dependence",0.104030694023281,0.208677941123574,0.0157337696845237,0,0.118226024423848
"EuStockMarkets",1840,20,"Rolling dependence",0.10512987431037,0.211041336484203,0.0161028040660091,0,0.115779818860518
"EuStockMarkets",1840,20,"Independent marginals",0.105884435867046,0.215854291569693,0.035270457627868,0,0.113919347950211
"EuStockMarkets",1840,20,"Equal weights",0.10656562222082,0.213614306750086,0.0157955188011361,0,0.119901387988164
"EuStockMarkets",1840,20,"ARIMA independent",0.0935762575360025,0.191600597358782,0.0318589325806274,0,0.105226243993275
"EuStockMarkets",1840,20,"Bootstrap independent",0.0888286614225272,0.181947572795933,0.0272913129650824,0,0.11060031083436
"EuStockMarkets",1840,20,"Gaussian copula bootstrap",0.0882548296527064,0.176895290806158,0.0140582121383567,0,0.10323973348616


==> anc/paper_results_real_data_summary.csv <==
"variant","crps","energy","variogram","coverage80","width80","crps_sd","energy_sd","variogram_sd","coverage80_sd","width80_sd"
"WIRED-full",0.0164713830633102,0.0357086584594012,0.0138410587156392,0.791666666666667,0.0609834860122705,0.0206988269792437,0.0414560421424471,0.0117452049716953,0.335140031299918,0.0340208887121356
"No tail copula",0.0164372868112783,0.0356356230920347,0.0146635692465951,0.791666666666667,0.0615138114025452,0.0205190514741038,0.0409273872301698,0.0125461863137666,0.335140031299918,0.0349311037688923
"Static dependence",0.0165044811124162,0.0357207416939953,0.0132235293638084,0.802083333333333,0.0616972856290938,0.0206083631128197,0.0412742889566579,0.00995672313095644,0.337664345385958,0.0357365746302103
"Rolling dependence",0.0166290626876661,0.0358949607867049,0.0136455650307073,0.770833333333333,0.0610134766008198,0.0208161554225306,0.0416637419211519,0.0104483576929596,0.329002665070039,0.034264691603174
"Independent marginals",0.0166573919891565,0.0370080226354014,0.0247233139887618,0.770833333333333,0.061481925095987,0.0209327205431645,0.0427205333289953,0.0191136803292682,0.337160994529148,0.035129301099814
"Equal weights",0.0159634170134565,0.0345891879182116,0.0140161347862188,0.822916666666667,0.0646748364345347,0.0209266204096307,0.0418798420583504,0.0124760926502098,0.341664457398301,0.0358886917329364
"ARIMA independent",0.0147124185204765,0.0329388048978889,0.0227455245233224,0.8125,0.0605261397315744,0.018337356264491,0.0376285649990308,0.0185305727782316,0.314936156401096,0.0340077488006693
"Bootstrap independent",0.0142857097925884,0.031950430532171,0.0216805598733701,0.802083333333333,0.0577567665570197,0.0175214844077573,0.0359724713407547,0.0195990810647472,0.312590566586454,0.0341585492394454
"Gaussian copula bootstrap",0.0142719396470077,0.0310066280061514,0.0128815062077822,0.802083333333333,0.0576162545599352,0.0174104522223565,0.034852284172611,0.0101173525449409,0.312590566586454,0.0343126887233492

